Interplay between boundary conditions and Wilson's mass in Dirac-like Hamiltonians

Dirac-like Hamiltonians, linear in momentum $k$, describe the low-energy physics of a large set of novel materials, including graphene, topological insulators, and Weyl fermions. We show here that the inclusion of a minimal $k^2$ Wilson's mass correction improves the models and allows for systematic derivations of appropriate boundary conditions for the envelope functions on finite systems. Considering only Wilson's masses allowed by symmetry, we show that the $k^2$ corrections are equivalent to Berry-Mondragon's discontinuous boundary conditions. This allows for simple numerical implementations of regularized Dirac models on a lattice, while properly accounting for the desired boundary condition. We apply our results on graphene nanoribbons (zigzag and armchair), and on a PbSe monolayer (topological crystalline insulator). For graphene, we find generalized Brey-Fertig boundary conditions, which correctly describe the small gap seen on \textit{ab initio} data for the metallic armchair nanoribbon. On PbSe, we show how our approach can be used to find spin-orbital-coupled boundary conditions. Overall, our discussions are set on a generic model that can be easily generalized for any Dirac-like Hamiltonian.

==> anc/DFT.gap.armchair.agr <==

3 1.34369993
6 0.812999964
9 0.583699942
12 0.455499887
15 0.373300076
18 0.316400051
21 0.27429986
24 0.242399931
27 0.216899872
30 0.196399927
33 0.179100037
36 0.165100098
39 0.152899981
42 0.142400026
45 0.133300066
48 0.125300169

4 2.38879991
7 1.58580017
10 1.14899993
13 0.898699999
16 0.737800121
19 0.625299931
22 0.542999983
25 0.479300022
28 0.428900003
31 0.388499975
34 0.354799986
37 0.326600075
40 0.302400112
43 0.281800032
46 0.263499975
49 0.247800112

5 0.488899946
8 0.328700066
11 0.247900009
14 0.198799849
17 0.166100025
20 0.142700195
23 0.124500036
26 0.111099958
29 0.0997998714
32 0.0910999775
35 0.0831999779
38 0.0769000053
41 0.0713999271
44 0.0664999485
47 0.0626001358
50 0.0588998795


==> anc/DFT_Armchair_48/Bandas_48-150.agr <==
  0. -5.67164564
  0.00390100479 -5.70368814
  0.00780203938 -5.66624022
  0.0117030442 -5.67166471
  0.0156040788 -5.64166975
  0.0195050836 -5.62038469
  0.0234060884 -5.59768248
  0.0273070931 -5.57138014
  0.0312081277 -5.58832884
  0.0351091325 -5.60030985
  0.0390101522 -5.61548567
  0.042911157 -5.65435839
  0.0468121916 -5.68633604
  0.0507131964 -5.64618731
  0.0546142161 -5.6311326
  0.0585152358 -5.64314604
  0.0624162406 -5.6357379
  0.0663172603 -5.60588312
  0.0702182651 -5.59719801
  0.0741192997 -5.60608816
  0.0780203044 -5.57120752
  0.0819213241 -5.53138113
  0.0858223289 -5.51200724
  0.0897233486 -5.46876669
  0.0936243683 -5.40897703
  0.0975253731 -5.38917112
  0.101426408 -5.32634878
  0.105327412 -5.26086426
  0.109228432 -5.26106834
  0.113129437 -5.21192408
  0.117030457 -5.15439749
  0.120931476 -5.10756159
  0.124832481 -5.12995243
  0.128733501 -5.15444756
  0.132634521 -5.11447001
  0.13653554 -5.07267141
  0.140436545 -5.03665638
  0.144337565 -5.00745964
  0.148238584 -5.01715755
  0.152139589 -5.03783607
  0.156040609 -5.03297901
  0.159941629 -4.99871445
  0.163842648 -4.96306133
  0.167743668 -4.92718935
  0.171644688 -4.90814304
  0.175545692 -4.90139055
  0.179446697 -4.9001236
  0.183347717 -4.91586542
  0.187248737 -4.93106318
  0.191149756 -4.94570017
  0.195050776 -4.95977879
  0.198951781 -4.9696331
  0.2028528 -4.95921707
  0.20675382 -4.95479345
  0.210654825 -4.95474291
  0.214555845 -4.95763397
  0.218456864 -4.96265125
  0.222357869 -4.96920586
  0.226258889 -4.97687387
  0.230159909 -4.96617794
  0.234060928 -4.94223499
  0.237961948 -4.9190855
  0.241862968 -4.89706993
  0.245763987 -4.8768115
  0.249664992 -4.85819864
  0.253566027 -4.8422637
  0.257467031 -4.82978249
  0.261368036 -4.82772827
  0.265269041 -4.83138609
  0.269170046 -4.83450699
  0.273071051 -4.8370471
  0.276972055 -4.83902073
  0.28087306 -4.84043169
  0.284774065 -4.84128237
  0.28867507 -4.84154463
  0.28867507 -4.84154463
  0.292576075 -4.84128237
  0.296477079 -4.84043169
  0.300378084 -4.83902073
  0.304279089 -4.8370471
  0.308180094 -4.83450699
  0.312081099 -4.83138609
  0.315982103 -4.82772827
  0.319883108 -4.82978249
  0.323784113 -4.8422637
  0.327685118 -4.85819864
  0.331586123 -4.8768115
  0.335487127 -4.89706993
  0.339388132 -4.9190855
  0.343289137 -4.94223499
  0.347190142 -4.96617794
  0.351091146 -4.97687387
  0.354992151 -4.96920586
  0.358893156 -4.96265125
  0.362794161 -4.95763397
  0.366695166 -4.95474291
  0.37059617 -4.95479345
  0.374497175 -4.95921707
  0.37839818 -4.9696331
  0.382299185 -4.95977879
  0.38620019 -4.94570017
  0.390101194 -4.93106318
  0.394002199 -4.91586542
  0.397903204 -4.9001236
  0.401804209 -4.90139055
  0.405705214 -4.90814304
  0.409606218 -4.92718935
  0.413507223 -4.96306133
  0.417408228 -4.99871445
  0.421309233 -5.03297901
  0.425210238 -5.03783607
  0.429111242 -5.01715755
  0.433012247 -5.00745964
  0.436913252 -5.03665638
  0.440814257 -5.07267141
  0.444715261 -5.11447001
  0.448616266 -5.15444756
  0.452517271 -5.12995243
  0.456418276 -5.10756159
  0.460319281 -5.15439749
  0.464220285 -5.21192408
  0.46812129 -5.26106834
  0.472022295 -5.26086426
  0.4759233 -5.32634878
  0.479824334 -5.38917112
  0.483725339 -5.40897703
  0.487626374 -5.46876669
  0.491527379 -5.51200724
  0.495428383 -5.53138113
  0.499329388 -5.57120752
  0.503230393 -5.60608816
  0.507131457 -5.59719801
  0.511032462 -5.60588312
  0.514933467 -5.6357379
  0.518834472 -5.64314604
  0.522735476 -5.6311326
  0.526636481 -5.64618731
  0.530537486 -5.68633604
  0.534438491 -5.65435839
  0.538339496 -5.61548567
  0.5422405 -5.60030985
  0.546141505 -5.58832884
  0.55004251 -5.57138014
  0.553943515 -5.59768248
  0.55784452 -5.62038469
  0.561745524 -5.64166975
  0.565646529 -5.67166471
  0.569547534 -5.66624022
  0.573448539 -5.70368814
  0.577349544 -5.67164564
  0. -5.67164469
  0.00390100479 -5.62639666
  0.00780203938 -5.65766191
  0.0117030442 -5.61114073
  0.0156040788 -5.62456274
  0.0195050836 -5.59730005
  0.0234060884 -5.58121824
  0.0273070931 -5.56103563
  0.0312081277 -5.54011393
  0.0351091325 -5.57610178
  0.0390101522 -5.59768724
  0.042911157 -5.57616377
  0.0468121916 -5.56103373
  0.0507131964 -5.57994509
  0.0546142161 -5.60676527
  0.0585152358 -5.62547064
  0.0624162406 -5.58567286
  0.0663172603 -5.58791018
  0.0702182651 -5.57224035
  0.0741192997 -5.55132914
  0.0780203044 -5.50603533
  0.0819213241 -5.48014498
  0.0858223289 -5.49269152
  0.0897233486 -5.45438719
  0.0936243683 -5.39002466
  0.0975253731 -5.33968878
  0.101426408 -5.265553
  0.105327412 -5.23335266
  0.109228432 -5.20785475
  0.113129437 -5.16993999
  0.117030457 -5.13753939
  0.120931476 -5.10494709
  0.124832481 -5.07904482
  0.128733501 -5.0515213
  0.132634521 -5.02412701
  0.13653554 -4.99559879
  0.140436545 -4.97411537
  0.144337565 -4.99591589
  0.148238584 -4.98441982
  0.152139589 -4.96577024
  0.156040609 -4.9499898
  0.159941629 -4.93676949
  0.163842648 -4.92565727
  0.167743668 -4.91622829
  0.171644688 -4.8914547
  0.175545692 -4.88378477
  0.179446697 -4.89559031
  0.183347717 -4.89046049
  0.187248737 -4.88519478
  0.191149756 -4.8789134
  0.195050776 -4.8701849
  0.198951781 -4.8573947
  0.2028528 -4.83953762
  0.20675382 -4.81762409
  0.210654825 -4.79306507
  0.214555845 -4.76713228
  0.218456864 -4.75055218
  0.222357869 -4.76027727
  0.226258889 -4.76956749
  0.230159909 -4.77827358
  0.234060928 -4.78642607
  0.237961948 -4.79407072
  0.241862968 -4.8011117
  0.245763987 -4.80756903
  0.249664992 -4.81340361
  0.253566027 -4.81876659
  0.257467031 -4.82356262
  0.261368036 -4.82171345
  0.265269041 -4.81819248
  0.269170046 -4.81789207
  0.273071051 -4.81934738
  0.276972055 -4.82144356
  0.28087306 -4.82327271
  0.284774065 -4.82441854
  0.28867507 -4.82492161
  0.28867507 -4.82492161
  0.292576075 -4.82441854
  0.296477079 -4.82327271
  0.300378084 -4.82144356
  0.304279089 -4.81934738
  0.308180094 -4.81789207
  0.312081099 -4.81819248
  0.315982103 -4.82171345
  0.319883108 -4.82356262
  0.323784113 -4.81876659
  0.327685118 -4.81340361
  0.331586123 -4.80756903
  0.335487127 -4.8011117
  0.339388132 -4.79407072
  0.343289137 -4.78642607
  0.347190142 -4.77827358
  0.351091146 -4.76956749
  0.354992151 -4.76027727
  0.358893156 -4.75055218
  0.362794161 -4.76713228
  0.366695166 -4.79306507
  0.37059617 -4.81762409
  0.374497175 -4.83953762
  0.37839818 -4.8573947
  0.382299185 -4.8701849
  0.38620019 -4.8789134
  0.390101194 -4.88519478
  0.394002199 -4.89046049
  0.397903204 -4.89559031
  0.401804209 -4.88378477
  0.405705214 -4.8914547
  0.409606218 -4.91622829
  0.413507223 -4.92565727
  0.417408228 -4.93676949
  0.421309233 -4.9499898
  0.425210238 -4.96577024
  0.429111242 -4.98441982
  0.433012247 -4.99591589
  0.436913252 -4.97411537
  0.440814257 -4.99559879
  0.444715261 -5.02412701
  0.448616266 -5.0515213
  0.452517271 -5.07904482
  0.456418276 -5.10494709
  0.460319281 -5.13753939
  0.464220285 -5.16993999
  0.46812129 -5.20785475
  0.472022295 -5.23335266
  0.4759233 -5.265553
  0.479824334 -5.33968878
  0.483725339 -5.39002466
  0.487626374 -5.45438719
  0.491527379 -5.49269152
  0.495428383 -5.48014498
  0.499329388 -5.50603533
  0.503230393 -5.55132914
  0.507131457 -5.57224035
  0.511032462 -5.58791018
  0.514933467 -5.58567286
  0.518834472 -5.62547064
  0.522735476 -5.60676527
  0.526636481 -5.57994509
  0.530537486 -5.56103373
  0.534438491 -5.57616377
  0.538339496 -5.59768724
  0.5422405 -5.57610178
  0.546141505 -5.54011393
  0.55004251 -5.56103563
  0.553943515 -5.58121824
  0.55784452 -5.59730005
  0.561745524 -5.62456274
  0.565646529 -5.61114073
  0.569547534 -5.65766191
  0.573448539 -5.62639666
  0.577349544 -5.67164469
  0. -5.57714891
  0.00390100479 -5.62167597
  0.00780203938 -5.59762812
  0.0117030442 -5.60580683
  0.0156040788 -5.60607862
  0.0195050836 -5.57692766
  0.0234060884 -5.57219076
  0.0273070931 -5.54902411
  0.0312081277 -5.5361104
  0.0351091325 -5.52446222
  0.0390101522 -5.52445841
  0.042911157 -5.53990507
  0.0468121916 -5.54447794
  0.0507131964 -5.56985807
  0.0546142161 -5.57260466
  0.0585152358 -5.54968596
  0.0624162406 -5.56562281
  0.0663172603 -5.53782415
  0.0702182651 -5.53797388
  0.0741192997 -5.48850775
  0.0780203044 -5.44771338
  0.0819213241 -5.46189833
  0.0858223289 -5.41922045
  0.0897233486 -5.37781382
  0.0936243683 -5.36707735
  0.0975253731 -5.31271696
  0.101426408 -5.26177692
  0.105327412 -5.2217226
  0.109228432 -5.17164993
  0.113129437 -5.10877275
  0.117030457 -5.07932568
  0.120931476 -5.09637499
  0.124832481 -5.03972101
  0.128733501 -4.98552418
  0.132634521 -4.93619967
  0.13653554 -4.95175505
  0.140436545 -4.96407175
  0.144337565 -4.92786932
  0.148238584 -4.88804531
  0.152139589 -4.84659719
  0.156040609 -4.80446529
  0.159941629 -4.81297207
  0.163842648 -4.83153057
  0.167743668 -4.84950829
  0.171644688 -4.86690331
  0.175545692 -4.85664749
  0.179446697 -4.8232789
  0.183347717 -4.79205561
  0.187248737 -4.76429796
  0.191149756 -4.74153423
  0.195050776 -4.72474861
  0.198951781 -4.71382475
  0.2028528 -4.70729256
  0.20675382 -4.71755314
  0.210654825 -4.72907877
  0.214555845 -4.74003744
  0.218456864 -4.74065399
  0.222357869 -4.71444654
  0.226258889 -4.71468878
  0.230159909 -4.72003222
  0.234060928 -4.72586012
  0.237961948 -4.73207808
  0.241862968 -4.73842573
  0.245763987 -4.74462461
  0.249664992 -4.75017834
  0.253566027 -4.75460243
  0.257467031 -4.75680685
  0.261368036 -4.75601721
  0.265269041 -4.75204563
  0.269170046 -4.74587107
  0.273071051 -4.73915243
  0.276972055 -4.73309803
  0.28087306 -4.72836494
  0.284774065 -4.72538471
  0.28867507 -4.72434568
  0.28867507 -4.72434568
  0.292576075 -4.72538471
  0.296477079 -4.72836494
  0.300378084 -4.73309803
  0.304279089 -4.73915243
  0.308180094 -4.74587107
  0.312081099 -4.75204563
  0.315982103 -4.75601721
  0.319883108 -4.75680685
  0.323784113 -4.75460243
  0.327685118 -4.75017834
  0.331586123 -4.74462461
  0.335487127 -4.73842573
  0.339388132 -4.73207808
  0.343289137 -4.72586012
  0.347190142 -4.72003222
  0.351091146 -4.71468878
  0.354992151 -4.71444654
  0.358893156 -4.74065399
  0.362794161 -4.74003744
  0.366695166 -4.72907877
  0.37059617 -4.71755314
  0.374497175 -4.70729256
  0.37839818 -4.71382475
  0.382299185 -4.72474861
  0.38620019 -4.74153423
  0.390101194 -4.76429796
  0.394002199 -4.79205561
  0.397903204 -4.8232789
  0.401804209 -4.85664749
  0.405705214 -4.86690331
  0.409606218 -4.84950829
  0.413507223 -4.83153057
  0.417408228 -4.81297207
  0.421309233 -4.80446529
  0.425210238 -4.84659719
  0.429111242 -4.88804531
  0.433012247 -4.92786932
  0.436913252 -4.96407175
  0.440814257 -4.95175505
  0.444715261 -4.93619967
  0.448616266 -4.98552418
  0.452517271 -5.03972101
  0.456418276 -5.09637499
  0.460319281 -5.07932568
  0.464220285 -5.10877275
  0.46812129 -5.17164993
  0.472022295 -5.2217226
  0.4759233 -5.26177692
  0.479824334 -5.31271696
  0.483725339 -5.36707735
  0.487626374 -5.37781382
  0.491527379 -5.41922045
  0.495428383 -5.46189833
  0.499329388 -5.44771338
  0.503230393 -5.48850775
  0.507131457 -5.53797388
  0.511032462 -5.53782415
  0.514933467 -5.56562281
  0.518834472 -5.54968596
  0.522735476 -5.57260466
  0.526636481 -5.56985807
  0.530537486 -5.54447794
  0.534438491 -5.53990507
  0.538339496 -5.52445841
  0.5422405 -5.52446222
  0.546141505 -5.5361104
  0.55004251 -5.54902411
  0.553943515 -5.57219076
  0.55784452 -5.57692766
  0.561745524 -5.60607862
  0.565646529 -5.60580683
  0.569547534 -5.59762812
  0.573448539 -5.62167597
  0.577349544 -5.57714891
  0. -5.57714796
  0.00390100479 -5.58480024
  0.00780203938 -5.58019876
  0.0117030442 -5.5984807
  0.0156040788 -5.56398249
  0.0195050836 -5.55704069
  0.0234060884 -5.55452394
  0.0273070931 -5.52350283
  0.0312081277 -5.49983263
  0.0351091325 -5.45013666
  0.0390101522 -5.45574617
  0.042911157 -5.49433184
  0.0468121916 -5.5323987
  0.0507131964 -5.51475668
  0.0546142161 -5.52431822
  0.0585152358 -5.53237104
  0.0624162406 -5.5028367
  0.0663172603 -5.52058744
  0.0702182651 -5.46981859
  0.0741192997 -5.41925955
  0.0780203044 -5.43996859
  0.0819213241 -5.3923707
  0.0858223289 -5.34615946
  0.0897233486 -5.3366971
  0.0936243683 -5.33759451
  0.0975253731 -5.29748201
  0.101426408 -5.23266029
  0.105327412 -5.19176292
  0.109228432 -5.12000608
  0.113129437 -5.06364822
  0.117030457 -5.0432024
  0.120931476 -4.99068689
  0.124832481 -4.9569931
  0.128733501 -4.92347527
  0.132634521 -4.92885303
  0.13653554 -4.89571714
  0.140436545 -4.86402702
  0.144337565 -4.83740282
  0.148238584 -4.81398487
  0.152139589 -4.79282808
  0.156040609 -4.79389763
  0.159941629 -4.76265144
  0.163842648 -4.7402792
  0.167743668 -4.72566223
  0.171644688 -4.71193123
  0.175545692 -4.69939423
  0.179446697 -4.68737125
  0.183347717 -4.67502308
  0.187248737 -4.66110182
  0.191149756 -4.6660552
  0.195050776 -4.6797471
  0.198951781 -4.69286776
  0.2028528 -4.70545769
  0.20675382 -4.70408773
  0.210654825 -4.7032547
  0.214555845 -4.70419073
  0.218456864 -4.70661354
  0.222357869 -4.71018076
  0.226258889 -4.6887331
  0.230159909 -4.6637764
  0.234060928 -4.63986683
  0.237961948 -4.61717033
  0.241862968 -4.59604788
  0.245763987 -4.57732868
  0.249664992 -4.56130934
  0.253566027 -4.54924345
  0.257467031 -4.54184198
  0.261368036 -4.53874445
  0.265269041 -4.53866816
  0.269170046 -4.5400486
  0.273071051 -4.54213285
  0.276972055 -4.54423523
  0.28087306 -4.54593515
  0.284774065 -4.54692984
  0.28867507 -4.54728746
  0.28867507 -4.54728746
  0.292576075 -4.54692984
  0.296477079 -4.54593515
  0.300378084 -4.54423523
  0.304279089 -4.54213285
  0.308180094 -4.5400486
  0.312081099 -4.53866816
  0.315982103 -4.53874445
  0.319883108 -4.54184198
  0.323784113 -4.54924345
  0.327685118 -4.56130934
  0.331586123 -4.57732868
  0.335487127 -4.59604788
  0.339388132 -4.61717033
  0.343289137 -4.63986683
  0.347190142 -4.6637764
  0.351091146 -4.6887331
  0.354992151 -4.71018076
  0.358893156 -4.70661354
  0.362794161 -4.70419073
  0.366695166 -4.7032547
  0.37059617 -4.70408773
  0.374497175 -4.70545769
  0.37839818 -4.69286776
  0.382299185 -4.6797471
  0.38620019 -4.6660552
  0.390101194 -4.66110182
  0.394002199 -4.67502308
  0.397903204 -4.68737125
  0.401804209 -4.69939423
  0.405705214 -4.71193123
  0.409606218 -4.72566223
  0.413507223 -4.7402792
  0.417408228 -4.76265144
  0.421309233 -4.79389763
  0.425210238 -4.79282808
  0.429111242 -4.81398487
  0.433012247 -4.83740282
  0.436913252 -4.86402702
  0.440814257 -4.89571714
  0.444715261 -4.92885303
  0.448616266 -4.92347527
  0.452517271 -4.9569931
  0.456418276 -4.99068689
  0.460319281 -5.0432024
  0.464220285 -5.06364822
  0.46812129 -5.12000608
  0.472022295 -5.19176292
  0.4759233 -5.23266029
  0.479824334 -5.29748201
  0.483725339 -5.33759451
  0.487626374 -5.3366971
  0.491527379 -5.34615946
  0.495428383 -5.3923707
  0.499329388 -5.43996859
  0.503230393 -5.41925955
  0.507131457 -5.46981859
  0.511032462 -5.52058744
  0.514933467 -5.5028367
  0.518834472 -5.53237104
  0.522735476 -5.52431822
  0.526636481 -5.51475668
  0.530537486 -5.5323987
  0.534438491 -5.49433184
  0.538339496 -5.45574617
  0.5422405 -5.45013666
  0.546141505 -5.49983263
  0.55004251 -5.52350283
  0.553943515 -5.55452394
  0.55784452 -5.55704069
  0.561745524 -5.56398249
  0.565646529 -5.5984807
  0.569547534 -5.58019876
  0.573448539 -5.58480024
  0.577349544 -5.57714796
  0. -5.57014132
  0.00390100479 -5.55558157
  0.00780203938 -5.5549655
  0.0117030442 -5.53511
  0.0156040788 -5.53401518
  0.0195050836 -5.54107046
  0.0234060884 -5.52873468
  0.0273070931 -5.49562693
  0.0312081277 -5.47435236
  0.0351091325 -5.43988657
  0.0390101522 -5.4364543
  0.042911157 -5.43182993
  0.0468121916 -5.45919561
  0.0507131964 -5.47956038
  0.0546142161 -5.45752764
  0.0585152358 -5.46729326
  0.0624162406 -5.48533297
  0.0663172603 -5.4366641
  0.0702182651 -5.38732195
  0.0741192997 -5.4147706
  0.0780203044 -5.36918402
  0.0819213241 -5.3196578
  0.0858223289 -5.30574274
  0.0897233486 -5.30105543
  0.0936243683 -5.25729465
  0.0975253731 -5.21472216
  0.101426408 -5.20502043
  0.105327412 -5.15615749
  0.109228432 -5.09287643
  0.113129437 -5.05313873
  0.117030457 -5.02562761
  0.120931476 -4.97769117
  0.124832481 -4.91338968
  0.128733501 -4.90537596
  0.132634521 -4.88762951
  0.13653554 -4.84582281
  0.140436545 -4.79803419
  0.144337565 -4.7478404
  0.148238584 -4.75398016
  0.152139589 -4.77418137
  0.156040609 -4.77356625
  0.159941629 -4.75604725
  0.163842648 -4.72140884
  0.167743668 -4.68132782
  0.171644688 -4.64266348
  0.175545692 -4.60630178
  0.179446697 -4.62173939
  0.183347717 -4.6370573
  0.187248737 -4.65181971
  0.191149756 -4.64434433
  0.195050776 -4.62351131
  0.198951781 -4.59904909
  0.2028528 -4.57187319
  0.20675382 -4.5436697
  0.210654825 -4.51503897
  0.214555845 -4.48643446
  0.218456864 -4.46552134
  0.222357869 -4.46613598
  0.226258889 -4.47510147
  0.230159909 -4.48349762
  0.234060928 -4.49137545
  0.237961948 -4.4987464
  0.241862968 -4.50557899
  0.245763987 -4.51185417
  0.249664992 -4.51759052
  0.253566027 -4.52285385
  0.257467031 -4.52745819
  0.261368036 -4.5315032
  0.265269041 -4.53504801
  0.269170046 -4.53806257
  0.273071051 -4.54051781
  0.276972055 -4.54244614
  0.28087306 -4.54381084
  0.284774065 -4.54463005
  0.28867507 -4.54491377
  0.28867507 -4.54491377
  0.292576075 -4.54463005
  0.296477079 -4.54381084
  0.300378084 -4.54244614
  0.304279089 -4.54051781
  0.308180094 -4.53806257
  0.312081099 -4.53504801
  0.315982103 -4.5315032
  0.319883108 -4.52745819
  0.323784113 -4.52285385
  0.327685118 -4.51759052
  0.331586123 -4.51185417
  0.335487127 -4.50557899
  0.339388132 -4.4987464
  0.343289137 -4.49137545
  0.347190142 -4.48349762
  0.351091146 -4.47510147
  0.354992151 -4.46613598
  0.358893156 -4.46552134
  0.362794161 -4.48643446
  0.366695166 -4.51503897
  0.37059617 -4.5436697
  0.374497175 -4.57187319
  0.37839818 -4.59904909
  0.382299185 -4.62351131
  0.38620019 -4.64434433
  0.390101194 -4.65181971
  0.394002199 -4.6370573
  0.397903204 -4.62173939
  0.401804209 -4.60630178
  0.405705214 -4.64266348
  0.409606218 -4.68132782
  0.413507223 -4.72140884
  0.417408228 -4.75604725
  0.421309233 -4.77356625
  0.425210238 -4.77418137
  0.429111242 -4.75398016
  0.433012247 -4.7478404
  0.436913252 -4.79803419
  0.440814257 -4.84582281
  0.444715261 -4.88762951
  0.448616266 -4.90537596
  0.452517271 -4.91338968
  0.456418276 -4.97769117
  0.460319281 -5.02562761
  0.464220285 -5.05313873
  0.46812129 -5.09287643
  0.472022295 -5.15615749
  0.4759233 -5.20502043
  0.479824334 -5.21472216
  0.483725339 -5.25729465
  0.487626374 -5.30105543
  0.491527379 -5.30574274
  0.495428383 -5.3196578
  0.499329388 -5.36918402
  0.503230393 -5.4147706
  0.507131457 -5.38732195
  0.511032462 -5.4366641
  0.514933467 -5.48533297
  0.518834472 -5.46729326
  0.522735476 -5.45752764
  0.526636481 -5.47956038
  0.530537486 -5.45919561
  0.534438491 -5.43182993
  0.538339496 -5.4364543
  0.5422405 -5.43988657
  0.546141505 -5.47435236
  0.55004251 -5.49562693
  0.553943515 -5.52873468
  0.55784452 -5.54107046
  0.561745524 -5.53401518
  0.565646529 -5.53511
  0.569547534 -5.5549655
  0.573448539 -5.55558157
  0.577349544 -5.57014132
  0. -5.57014036
  0.00390100479 -5.53186369
  0.00780203938 -5.54313993
  0.0117030442 -5.53360319
  0.0156040788 -5.51475382
  0.0195050836 -5.51643896
  0.0234060884 -5.46843863
  0.0273070931 -5.48008776
  0.0312081277 -5.43103456
  0.0351091325 -5.42468309
  0.0390101522 -5.40408659
  0.042911157 -5.4154706
  0.0468121916 -5.38620615
  0.0507131964 -5.39447165
  0.0546142161 -5.43114328
  0.0585152358 -5.41724634
  0.0624162406 -5.37400103
  0.0663172603 -5.34706831
  0.0702182651 -5.38119173
  0.0741192997 -5.33778143
  0.0780203044 -5.28820705
  0.0819213241 -5.27422047
  0.0858223289 -5.27113199
  0.0897233486 -5.2233386
  0.0936243683 -5.17660522
  0.0975253731 -5.17614794
  0.101426408 -5.17342663
  0.105327412 -5.13321829
  0.109228432 -5.07997561
  0.113129437 -5.0393014
  0.117030457 -4.96998692
  0.120931476 -4.89953661
  0.124832481 -4.8813324
  0.128733501 -4.85131168
  0.132634521 -4.79529572
  0.13653554 -4.75427294
  0.140436545 -4.72160769
  0.144337565 -4.73322916
  0.148238584 -4.69747305
  0.152139589 -4.6479888
  0.156040609 -4.61473274
  0.159941629 -4.59218788
  0.163842648 -4.5711894
  0.167743668 -4.57252645
  0.171644688 -4.58946609
  0.175545692 -4.60586739
  0.179446697 -4.57315588
  0.183347717 -4.54480648
  0.187248737 -4.52233219
  0.191149756 -4.50568295
  0.195050776 -4.49320364
  0.198951781 -4.48398972
  0.2028528 -4.47707033
  0.20675382 -4.47202492
  0.210654825 -4.46853828
  0.214555845 -4.46640682
  0.218456864 -4.4583683
  0.222357869 -4.46562433
  0.226258889 -4.46668339
  0.230159909 -4.46842575
  0.234060928 -4.47060394
  0.237961948 -4.47315645
  0.241862968 -4.47561407
  0.245763987 -4.47750902
  0.249664992 -4.47805977
  0.253566027 -4.47625113
  0.257467031 -4.47140265
  0.261368036 -4.46386433
  0.265269041 -4.45488024
  0.269170046 -4.44572544
  0.273071051 -4.43739223
  0.276972055 -4.43042374
  0.28087306 -4.42509651
  0.284774065 -4.42188931
  0.28867507 -4.4207387
  0.28867507 -4.4207387
  0.292576075 -4.42188931
  0.296477079 -4.42509651
  0.300378084 -4.43042374
  0.304279089 -4.43739223
  0.308180094 -4.44572544
  0.312081099 -4.45488024
  0.315982103 -4.46386433
  0.319883108 -4.47140265
  0.323784113 -4.47625113
  0.327685118 -4.47805977
  0.331586123 -4.47750902
  0.335487127 -4.47561407
  0.339388132 -4.47315645
  0.343289137 -4.47060394
  0.347190142 -4.46842575
  0.351091146 -4.46668339
  0.354992151 -4.46562433
  0.358893156 -4.4583683
  0.362794161 -4.46640682
  0.366695166 -4.46853828
  0.37059617 -4.47202492
  0.374497175 -4.47707033
  0.37839818 -4.48398972
  0.382299185 -4.49320364
  0.38620019 -4.50568295
  0.390101194 -4.52233219
  0.394002199 -4.54480648
  0.397903204 -4.57315588
  0.401804209 -4.60586739
  0.405705214 -4.58946609
  0.409606218 -4.57252645
  0.413507223 -4.5711894
  0.417408228 -4.59218788
  0.421309233 -4.61473274
  0.425210238 -4.6479888
  0.429111242 -4.69747305
  0.433012247 -4.73322916
  0.436913252 -4.72160769
  0.440814257 -4.75427294
  0.444715261 -4.79529572
  0.448616266 -4.85131168
  0.452517271 -4.8813324
  0.456418276 -4.89953661
  0.460319281 -4.96998692
  0.464220285 -5.0393014
  0.46812129 -5.07997561
  0.472022295 -5.13321829
  0.4759233 -5.17342663
  0.479824334 -5.17614794
  0.483725339 -5.17660522
  0.487626374 -5.2233386
  0.491527379 -5.27113199
  0.495428383 -5.27422047
  0.499329388 -5.28820705
  0.503230393 -5.33778143
  0.507131457 -5.38119173
  0.511032462 -5.34706831
  0.514933467 -5.37400103
  0.518834472 -5.41724634
  0.522735476 -5.43114328
  0.526636481 -5.39447165
  0.530537486 -5.38620615
  0.534438491 -5.4154706
  0.538339496 -5.40408659
  0.5422405 -5.42468309
  0.546141505 -5.43103456
  0.55004251 -5.48008776
  0.553943515 -5.46843863
  0.55784452 -5.51643896
  0.561745524 -5.51475382
  0.565646529 -5.53360319
  0.569547534 -5.54313993
  0.573448539 -5.53186369
  0.577349544 -5.57014036
  0. -5.46614885
  0.00390100479 -5.51068449
  0.00780203938 -5.48591852
  0.0117030442 -5.47169256
  0.0156040788 -5.48652124
  0.0195050836 -5.43911409
  0.0234060884 -5.45442343
  0.0273070931 -5.41972303
  0.0312081277 -5.42592096
  0.0351091325 -5.41668081
  0.0390101522 -5.39995337
  0.042911157 -5.34931898
  0.0468121916 -5.35729074
  0.0507131964 -5.3530345
  0.0546142161 -5.31738043
  0.0585152358 -5.28003454
  0.0624162406 -5.3123889
  0.0663172603 -5.32930803
  0.0702182651 -5.28364944
  0.0741192997 -5.23726082
  0.0780203044 -5.24210453
  0.0819213241 -5.23874426
  0.0858223289 -5.18975019
  0.0897233486 -5.14110947
  0.0936243683 -5.14672136
  0.0975253731 -5.13099575
  0.101426408 -5.08651352
  0.105327412 -5.04320717
  0.109228432 -5.02639103
  0.113129437 -5.00491047
  0.117030457 -4.9313941
  0.120931476 -4.88321543
  0.124832481 -4.84576607
  0.128733501 -4.80883265
  0.132634521 -4.76809931
  0.13653554 -4.71576786
  0.140436545 -4.71193218
  0.144337565 -4.69198751
  0.148238584 -4.66449785
  0.152139589 -4.63880682
  0.156040609 -4.59938097
  0.159941629 -4.55224657
  0.163842648 -4.55512619
  0.167743668 -4.55104685
  0.171644688 -4.53167677
  0.175545692 -4.5125227
  0.179446697 -4.49259281
  0.183347717 -4.4703002
  0.187248737 -4.44424725
  0.191149756 -4.41501093
  0.195050776 -4.3885293
  0.198951781 -4.40118742
  0.2028528 -4.41333532
  0.20675382 -4.4251442
  0.210654825 -4.43624306
  0.214555845 -4.44681787
  0.218456864 -4.4568553
  0.222357869 -4.43114901
  0.226258889 -4.40488195
  0.230159909 -4.37979794
  0.234060928 -4.35626841
  0.237961948 -4.33450651
  0.241862968 -4.31517363
  0.245763987 -4.29922104
  0.249664992 -4.28752947
  0.253566027 -4.2804141
  0.257467031 -4.27726126
  0.261368036 -4.27678299
  0.265269041 -4.27777338
  0.269170046 -4.2793417
  0.273071051 -4.28107834
  0.276972055 -4.28278351
  0.28087306 -4.28417015
  0.284774065 -4.28496647
  0.28867507 -4.28523445
  0.28867507 -4.28523445
  0.292576075 -4.28496647
  0.296477079 -4.28417015
  0.300378084 -4.28278351
  0.304279089 -4.28107834
  0.308180094 -4.2793417
  0.312081099 -4.27777338
  0.315982103 -4.27678299
  0.319883108 -4.27726126
  0.323784113 -4.2804141
  0.327685118 -4.28752947
  0.331586123 -4.29922104
  0.335487127 -4.31517363
  0.339388132 -4.33450651
  0.343289137 -4.35626841
  0.347190142 -4.37979794
  0.351091146 -4.40488195
  0.354992151 -4.43114901
  0.358893156 -4.4568553
  0.362794161 -4.44681787
  0.366695166 -4.43624306
  0.37059617 -4.4251442
  0.374497175 -4.41333532
  0.37839818 -4.40118742
  0.382299185 -4.3885293
  0.38620019 -4.41501093
  0.390101194 -4.44424725
  0.394002199 -4.4703002
  0.397903204 -4.49259281
  0.401804209 -4.5125227
  0.405705214 -4.53167677
  0.409606218 -4.55104685
  0.413507223 -4.55512619
  0.417408228 -4.55224657
  0.421309233 -4.59938097
  0.425210238 -4.63880682
  0.429111242 -4.66449785
  0.433012247 -4.69198751
  0.436913252 -4.71193218
  0.440814257 -4.71576786
  0.444715261 -4.76809931
  0.448616266 -4.80883265
  0.452517271 -4.84576607
  0.456418276 -4.88321543
  0.460319281 -4.9313941
  0.464220285 -5.00491047
  0.46812129 -5.02639103
  0.472022295 -5.04320717
  0.4759233 -5.08651352
  0.479824334 -5.13099575
  0.483725339 -5.14672136
  0.487626374 -5.14110947
  0.491527379 -5.18975019
  0.495428383 -5.23874426
  0.499329388 -5.24210453
  0.503230393 -5.23726082
  0.507131457 -5.28364944
  0.511032462 -5.32930803
  0.514933467 -5.3123889
  0.518834472 -5.28003454
  0.522735476 -5.31738043
  0.526636481 -5.3530345
  0.530537486 -5.35729074
  0.534438491 -5.34931898
  0.538339496 -5.39995337
  0.5422405 -5.41668081
  0.546141505 -5.42592096
  0.55004251 -5.41972303
  0.553943515 -5.45442343
  0.55784452 -5.43911409
  0.561745524 -5.48652124
  0.565646529 -5.47169256
  0.569547534 -5.48591852
  0.573448539 -5.51068449
  0.577349544 -5.46614885
  0. -5.46614885
  0.00390100479 -5.42101622
  0.00780203938 -5.42831469
  0.0117030442 -5.43947268
  0.0156040788 -5.40644884
  0.0195050836 -5.41297197
  0.0234060884 -5.3911252
  0.0273070931 -5.40515566
  0.0312081277 -5.37692499
  0.0351091325 -5.38135672
  0.0390101522 -5.3745532
  0.042911157 -5.32404661
  0.0468121916 -5.29816866
  0.0507131964 -5.2466011
  0.0546142161 -5.24132156
  0.0585152358 -5.27715874
  0.0624162406 -5.24117517
  0.0663172603 -5.20094919
  0.0702182651 -5.17630005
  0.0741192997 -5.2095089
  0.0780203044 -5.19028854
  0.0819213241 -5.14301586
  0.0858223289 -5.0956111
  0.0897233486 -5.11671925
  0.0936243683 -5.09285641
  0.0975253731 -5.04555559
  0.101426408 -4.99894094
  0.105327412 -4.99907494
  0.109228432 -5.00111246
  0.113129437 -4.96012449
  0.117030457 -4.91973305
  0.120931476 -4.85677862
  0.124832481 -4.82990074
  0.128733501 -4.76134825
  0.132634521 -4.6939764
  0.13653554 -4.6900959
  0.140436545 -4.65784931
  0.144337565 -4.59956312
  0.148238584 -4.54213476
  0.152139589 -4.49985504
  0.156040609 -4.51851511
  0.159941629 -4.53709412
  0.163842648 -4.50653028
  0.167743668 -4.46284819
  0.171644688 -4.42252922
  0.175545692 -4.38718319
  0.179446697 -4.35861397
  0.183347717 -4.34738493
  0.187248737 -4.36161518
  0.191149756 -4.37534285
  0.195050776 -4.38370132
  0.198951781 -4.35172129
  0.2028528 -4.31960821
  0.20675382 -4.28798246
  0.210654825 -4.25701523
  0.214555845 -4.24676418
  0.218456864 -4.2421627
  0.222357869 -4.23849249
  0.226258889 -4.23578358
  0.230159909 -4.23366785
  0.234060928 -4.23190975
  0.237961948 -4.23024559
  0.241862968 -4.22798586
  0.245763987 -4.2242732
  0.249664992 -4.2180028
  0.253566027 -4.21587896
  0.257467031 -4.22025919
  0.261368036 -4.2241745
  0.265269041 -4.22756338
  0.269170046 -4.2304368
  0.273071051 -4.23278809
  0.276972055 -4.2345953
  0.28087306 -4.23590088
  0.284774065 -4.23668575
  0.28867507 -4.23701286
  0.28867507 -4.23701286
  0.292576075 -4.23668575
  0.296477079 -4.23590088
  0.300378084 -4.2345953
  0.304279089 -4.23278809
  0.308180094 -4.2304368
  0.312081099 -4.22756338
  0.315982103 -4.2241745
  0.319883108 -4.22025919
  0.323784113 -4.21587896
  0.327685118 -4.2180028
  0.331586123 -4.2242732
  0.335487127 -4.22798586
  0.339388132 -4.23024559
  0.343289137 -4.23190975
  0.347190142 -4.23366785
  0.351091146 -4.23578358
  0.354992151 -4.23849249
  0.358893156 -4.2421627
  0.362794161 -4.24676418
  0.366695166 -4.25701523
  0.37059617 -4.28798246
  0.374497175 -4.31960821
  0.37839818 -4.35172129
  0.382299185 -4.38370132
  0.38620019 -4.37534285
  0.390101194 -4.36161518
  0.394002199 -4.34738493
  0.397903204 -4.35861397
  0.401804209 -4.38718319
  0.405705214 -4.42252922
  0.409606218 -4.46284819
  0.413507223 -4.50653028
  0.417408228 -4.53709412
  0.421309233 -4.51851511
  0.425210238 -4.49985504
  0.429111242 -4.54213476
  0.433012247 -4.59956312
  0.436913252 -4.65784931
  0.440814257 -4.6900959
  0.444715261 -4.6939764
  0.448616266 -4.76134825
  0.452517271 -4.82990074
  0.456418276 -4.85677862
  0.460319281 -4.91973305
  0.464220285 -4.96012449
  0.46812129 -5.00111246
  0.472022295 -4.99907494
  0.4759233 -4.99894094
  0.479824334 -5.04555559
  0.483725339 -5.09285641
  0.487626374 -5.11671925
  0.491527379 -5.0956111
  0.495428383 -5.14301586
  0.499329388 -5.19028854
  0.503230393 -5.2095089
  0.507131457 -5.17630005
  0.511032462 -5.20094919
  0.514933467 -5.24117517
  0.518834472 -5.27715874
  0.522735476 -5.24132156
  0.526636481 -5.2466011
  0.530537486 -5.29816866
  0.534438491 -5.32404661
  0.538339496 -5.3745532
  0.5422405 -5.38135672
  0.546141505 -5.37692499
  0.55004251 -5.40515566
  0.553943515 -5.3911252
  0.55784452 -5.41297197
  0.561745524 -5.40644884
  0.565646529 -5.43947268
  0.569547534 -5.42831469
  0.573448539 -5.42101622
  0.577349544 -5.46614885
  0. -5.37136698
  0.00390100479 -5.38420725
  0.00780203938 -5.39536715
  0.0117030442 -5.40397406
  0.0156040788 -5.39272451
  0.0195050836 -5.40121889
  0.0234060884 -5.38945913
  0.0273070931 -5.37467623
  0.0312081277 -5.37068415
  0.0351091325 -5.37859201
  0.0390101522 -5.33133554
  0.042911157 -5.31937742
  0.0468121916 -5.27279663
  0.0507131964 -5.2212429
  0.0546142161 -5.19457054
  0.0585152358 -5.14213133
  0.0624162406 -5.10822105
  0.0663172603 -5.14252853
  0.0702182651 -5.15960121
  0.0741192997 -5.11740971
  0.0780203044 -5.07438517
  0.0819213241 -5.05500269
  0.0858223289 -5.0861454
  0.0897233486 -5.04812574
  0.0936243683 -5.00050449
  0.0975253731 -4.95329905
  0.101426408 -4.9712019
  0.105327412 -4.95326042
  0.109228432 -4.90855598
  0.113129437 -4.86483717
  0.117030457 -4.83167219
  0.120931476 -4.85605621
  0.124832481 -4.78376675
  0.128733501 -4.7124176
  0.132634521 -4.66772747
  0.13653554 -4.63381529
  0.140436545 -4.595366
  0.144337565 -4.56180239
  0.148238584 -4.53003788
  0.152139589 -4.49944496
  0.156040609 -4.47106266
  0.159941629 -4.44366646
  0.163842648 -4.41744709
  0.167743668 -4.39179325
  0.171644688 -4.36596107
  0.175545692 -4.33778095
  0.179446697 -4.33261442
  0.183347717 -4.33642387
  0.187248737 -4.31817102
  0.191149756 -4.30279684
  0.195050776 -4.2894702
  0.198951781 -4.27802896
  0.2028528 -4.26813459
  0.20675382 -4.25970173
  0.210654825 -4.25261259
  0.214555845 -4.22683573
  0.218456864 -4.1976881
  0.222357869 -4.16983414
  0.226258889 -4.17020798
  0.230159909 -4.17822123
  0.234060928 -4.18573952
  0.237961948 -4.19275808
  0.241862968 -4.19933271
  0.245763987 -4.20533752
  0.249664992 -4.21079779
  0.253566027 -4.20885515
  0.257467031 -4.19769764
  0.261368036 -4.18575048
  0.265269041 -4.17410851
  0.269170046 -4.16341114
  0.273071051 -4.15416384
  0.276972055 -4.14667082
  0.28087306 -4.14113665
  0.284774065 -4.13777113
  0.28867507 -4.13657236
  0.28867507 -4.13657236
  0.292576075 -4.13777113
  0.296477079 -4.14113665
  0.300378084 -4.14667082
  0.304279089 -4.15416384
  0.308180094 -4.16341114
  0.312081099 -4.17410851
  0.315982103 -4.18575048
  0.319883108 -4.19769764
  0.323784113 -4.20885515
  0.327685118 -4.21079779
  0.331586123 -4.20533752
  0.335487127 -4.19933271
  0.339388132 -4.19275808
  0.343289137 -4.18573952
  0.347190142 -4.17822123
  0.351091146 -4.17020798
  0.354992151 -4.16983414
  0.358893156 -4.1976881
  0.362794161 -4.22683573
  0.366695166 -4.25261259
  0.37059617 -4.25970173
  0.374497175 -4.26813459
  0.37839818 -4.27802896
  0.382299185 -4.2894702
  0.38620019 -4.30279684
  0.390101194 -4.31817102
  0.394002199 -4.33642387
  0.397903204 -4.33261442
  0.401804209 -4.33778095
  0.405705214 -4.36596107
  0.409606218 -4.39179325
  0.413507223 -4.41744709
  0.417408228 -4.44366646
  0.421309233 -4.47106266
  0.425210238 -4.49944496
  0.429111242 -4.53003788
  0.433012247 -4.56180239
  0.436913252 -4.595366
  0.440814257 -4.63381529
  0.444715261 -4.66772747
  0.448616266 -4.7124176
  0.452517271 -4.78376675
  0.456418276 -4.85605621
  0.460319281 -4.83167219
  0.464220285 -4.86483717
  0.46812129 -4.90855598
  0.472022295 -4.95326042
  0.4759233 -4.9712019
  0.479824334 -4.95329905
  0.483725339 -5.00050449
  0.487626374 -5.04812574
  0.491527379 -5.0861454
  0.495428383 -5.05500269
  0.499329388 -5.07438517
  0.503230393 -5.11740971
  0.507131457 -5.15960121
  0.511032462 -5.14252853
  0.514933467 -5.10822105
  0.518834472 -5.14213133
  0.522735476 -5.19457054
  0.526636481 -5.2212429
  0.530537486 -5.27279663
  0.534438491 -5.31937742
  0.538339496 -5.33133554
  0.5422405 -5.37859201
  0.546141505 -5.37068415
  0.55004251 -5.37467623
  0.553943515 -5.38945913
  0.55784452 -5.40121889
  0.561745524 -5.39272451
  0.565646529 -5.40397406
  0.569547534 -5.39536715
  0.573448539 -5.38420725
  0.577349544 -5.37136698
  0. -5.37136507
  0.00390100479 -5.38368177
  0.00780203938 -5.37514448
  0.0117030442 -5.3470521
  0.0156040788 -5.37063169
  0.0195050836 -5.36432123
  0.0234060884 -5.38348055
  0.0273070931 -5.34302092
  0.0312081277 -5.36538935
  0.0351091325 -5.32114172
  0.0390101522 -5.28810596
  0.042911157 -5.28075743
  0.0468121916 -5.23155165
  0.0507131964 -5.20499611
  0.0546142161 -5.1692214
  0.0585152358 -5.1326251
  0.0624162406 -5.09698772
  0.0663172603 -5.06018925
  0.0702182651 -5.02227545
  0.0741192997 -4.99114609
  0.0780203044 -5.0233078
  0.0819213241 -5.03066206
  0.0858223289 -4.98648024
  0.0897233486 -4.94168043
  0.0936243683 -4.9138236
  0.0975253731 -4.94276953
  0.101426408 -4.90630245
  0.105327412 -4.8598361
  0.109228432 -4.813972
  0.113129437 -4.80598402
  0.117030457 -4.82226992
  0.120931476 -4.78083706
  0.124832481 -4.74064255
  0.128733501 -4.70166349
  0.132634521 -4.66353846
  0.13653554 -4.62136269
  0.140436545 -4.55992699
  0.144337565 -4.49636555
  0.148238584 -4.47983932
  0.152139589 -4.48628092
  0.156040609 -4.43164444
  0.159941629 -4.3787837
  0.163842648 -4.32782269
  0.167743668 -4.2851963
  0.171644688 -4.30151176
  0.175545692 -4.31731796
  0.179446697 -4.30538511
  0.183347717 -4.26968622
  0.187248737 -4.23262978
  0.191149756 -4.19551945
  0.195050776 -4.15891027
  0.198951781 -4.12316656
  0.2028528 -4.11131859
  0.20675382 -4.12251234
  0.210654825 -4.13305521
  0.214555845 -4.1431036
  0.218456864 -4.15268278
  0.222357869 -4.16165161
  0.226258889 -4.14336634
  0.230159909 -4.11852932
  0.234060928 -4.09594774
  0.237961948 -4.07604456
  0.241862968 -4.05996752
  0.245763987 -4.04849911
  0.249664992 -4.0413332
  0.253566027 -4.03746223
  0.257467031 -4.03576183
  0.261368036 -4.03552008
  0.265269041 -4.03603029
  0.269170046 -4.03697872
  0.273071051 -4.03822041
  0.276972055 -4.03934097
  0.28087306 -4.04026604
  0.284774065 -4.04083633
  0.28867507 -4.04103661
  0.28867507 -4.04103661
  0.292576075 -4.04083633
  0.296477079 -4.04026604
  0.300378084 -4.03934097
  0.304279089 -4.03822041
  0.308180094 -4.03697872
  0.312081099 -4.03603029
  0.315982103 -4.03552008
  0.319883108 -4.03576183
  0.323784113 -4.03746223
  0.327685118 -4.0413332
  0.331586123 -4.04849911
  0.335487127 -4.05996752
  0.339388132 -4.07604456
  0.343289137 -4.09594774
  0.347190142 -4.11852932
  0.351091146 -4.14336634
  0.354992151 -4.16165161
  0.358893156 -4.15268278
  0.362794161 -4.1431036
  0.366695166 -4.13305521
  0.37059617 -4.12251234
  0.374497175 -4.11131859
  0.37839818 -4.12316656
  0.382299185 -4.15891027
  0.38620019 -4.19551945
  0.390101194 -4.23262978
  0.394002199 -4.26968622
  0.397903204 -4.30538511
  0.401804209 -4.31731796
  0.405705214 -4.30151176
  0.409606218 -4.2851963
  0.413507223 -4.32782269
  0.417408228 -4.3787837
  0.421309233 -4.43164444
  0.425210238 -4.48628092
  0.429111242 -4.47983932
  0.433012247 -4.49636555
  0.436913252 -4.55992699
  0.440814257 -4.62136269
  0.444715261 -4.66353846
  0.448616266 -4.70166349
  0.452517271 -4.74064255
  0.456418276 -4.78083706
  0.460319281 -4.82226992
  0.464220285 -4.80598402
  0.46812129 -4.813972
  0.472022295 -4.8598361
  0.4759233 -4.90630245
  0.479824334 -4.94276953
  0.483725339 -4.9138236
  0.487626374 -4.94168043
  0.491527379 -4.98648024
  0.495428383 -5.03066206
  0.499329388 -5.0233078
  0.503230393 -4.99114609
  0.507131457 -5.02227545
  0.511032462 -5.06018925
  0.514933467 -5.09698772
  0.518834472 -5.1326251
  0.522735476 -5.1692214
  0.526636481 -5.20499611
  0.530537486 -5.23155165
  0.534438491 -5.28075743
  0.538339496 -5.28810596
  0.5422405 -5.32114172
  0.546141505 -5.36538935
  0.55004251 -5.34302092
  0.553943515 -5.38348055
  0.55784452 -5.36432123
  0.561745524 -5.37063169
  0.565646529 -5.3470521
  0.569547534 -5.37514448
  0.573448539 -5.38368177
  0.577349544 -5.37136507
  0. -5.33979559
  0.00390100479 -5.35989523
  0.00780203938 -5.35101271
  0.0117030442 -5.3289485
  0.0156040788 -5.35119867
  0.0195050836 -5.34515142
  0.0234060884 -5.29727888
  0.0273070931 -5.33620405
  0.0312081277 -5.31792307
  0.0351091325 -5.31044531
  0.0390101522 -5.28133297
  0.042911157 -5.26108122
  0.0468121916 -5.22968531
  0.0507131964 -5.20013428
  0.0546142161 -5.16703749
  0.0585152358 -5.11680269
  0.0624162406 -5.089252
  0.0663172603 -5.03594685
  0.0702182651 -4.9822402
  0.0741192997 -4.98362923
  0.0780203044 -4.94412804
  0.0819213241 -4.90390968
  0.0858223289 -4.86322021
  0.0897233486 -4.88428307
  0.0936243683 -4.89660358
  0.0975253731 -4.85133362
  0.101426408 -4.80585718
  0.105327412 -4.76051998
  0.109228432 -4.77976799
  0.113129437 -4.76874256
  0.117030457 -4.72432041
  0.120931476 -4.68073082
  0.124832481 -4.63809156
  0.128733501 -4.64479828
  0.132634521 -4.64191246
  0.13653554 -4.57267952
  0.140436545 -4.50414276
  0.144337565 -4.45969963
  0.148238584 -4.43359995
  0.152139589 -4.37277031
  0.156040609 -4.34018564
  0.159941629 -4.30901575
  0.163842648 -4.27894926
  0.167743668 -4.27984667
  0.171644688 -4.2390461
  0.175545692 -4.20896244
  0.179446697 -4.18432474
  0.183347717 -4.16238785
  0.187248737 -4.14248276
  0.191149756 -4.12421608
  0.195050776 -4.10752153
  0.198951781 -4.0997076
  0.2028528 -4.08846998
  0.20675382 -4.06620026
  0.210654825 -4.05521727
  0.214555845 -4.04556179
  0.218456864 -4.03699017
  0.222357869 -4.02941942
  0.226258889 -4.0227313
  0.230159909 -4.01645184
  0.234060928 -4.01025343
  0.237961948 -4.00331497
  0.241862968 -3.99473238
  0.245763987 -3.98370123
  0.249664992 -3.97031116
  0.253566027 -3.95578861
  0.257467031 -3.94105816
  0.261368036 -3.9269619
  0.265269041 -3.91395426
  0.269170046 -3.91254139
  0.273071051 -3.91475677
  0.276972055 -3.91647148
  0.28087306 -3.91767216
  0.284774065 -3.91841125
  0.28867507 -3.91868925
  0.28867507 -3.91868925
  0.292576075 -3.91841125
  0.296477079 -3.91767216
  0.300378084 -3.91647148
  0.304279089 -3.91475677
  0.308180094 -3.91254139
  0.312081099 -3.91395426
  0.315982103 -3.9269619
  0.319883108 -3.94105816
  0.323784113 -3.95578861
  0.327685118 -3.97031116
  0.331586123 -3.98370123
  0.335487127 -3.99473238
  0.339388132 -4.00331497
  0.343289137 -4.01025343
  0.347190142 -4.01645184
  0.351091146 -4.0227313
  0.354992151 -4.02941942
  0.358893156 -4.03699017
  0.362794161 -4.04556179
  0.366695166 -4.05521727
  0.37059617 -4.06620026
  0.374497175 -4.08846998
  0.37839818 -4.0997076
  0.382299185 -4.10752153
  0.38620019 -4.12421608
  0.390101194 -4.14248276
  0.394002199 -4.16238785
  0.397903204 -4.18432474
  0.401804209 -4.20896244
  0.405705214 -4.2390461
  0.409606218 -4.27984667
  0.413507223 -4.27894926
  0.417408228 -4.30901575
  0.421309233 -4.34018564
  0.425210238 -4.37277031
  0.429111242 -4.43359995
  0.433012247 -4.45969963
  0.436913252 -4.50414276
  0.440814257 -4.57267952
  0.444715261 -4.64191246
  0.448616266 -4.64479828
  0.452517271 -4.63809156
  0.456418276 -4.68073082
  0.460319281 -4.72432041
  0.464220285 -4.76874256
  0.46812129 -4.77976799
  0.472022295 -4.76051998
  0.4759233 -4.80585718
  0.479824334 -4.85133362
  0.483725339 -4.89660358
  0.487626374 -4.88428307
  0.491527379 -4.86322021
  0.495428383 -4.90390968
  0.499329388 -4.94412804
  0.503230393 -4.98362923
  0.507131457 -4.9822402
  0.511032462 -5.03594685
  0.514933467 -5.089252
  0.518834472 -5.11680269
  0.522735476 -5.16703749
  0.526636481 -5.20013428
  0.530537486 -5.22968531
  0.534438491 -5.26108122
  0.538339496 -5.28133297
  0.5422405 -5.31044531
  0.546141505 -5.31792307
  0.55004251 -5.33620405
  0.553943515 -5.29727888
  0.55784452 -5.34515142
  0.561745524 -5.35119867
  0.565646529 -5.3289485
  0.569547534 -5.35101271
  0.573448539 -5.35989523
  0.577349544 -5.33979559
  0. -5.33979559
  0.00390100479 -5.29482412
  0.00780203938 -5.28470469
  0.0117030442 -5.32784033
  0.0156040788 -5.28228712
  0.0195050836 -5.25463867
  0.0234060884 -5.29579687
  0.0273070931 -5.30014181
  0.0312081277 -5.29360151
  0.0351091325 -5.24415541
  0.0390101522 -5.27090549
  0.042911157 -5.2205677
  0.0468121916 -5.16953707
  0.0507131964 -5.17808914
  0.0546142161 -5.12617302
  0.0585152358 -5.07376051
  0.0624162406 -5.0639348
  0.0663172603 -5.01066113
  0.0702182651 -4.95840216
  0.0741192997 -4.92811584
  0.0780203044 -4.8736167
  0.0819213241 -4.82351446
  0.0858223289 -4.85417414
  0.0897233486 -4.82178259
  0.0936243683 -4.77993107
  0.0975253731 -4.73766041
  0.101426408 -4.72568226
  0.105327412 -4.75299978
  0.109228432 -4.71531534
  0.113129437 -4.67023563
  0.117030457 -4.62562275
  0.120931476 -4.59732008
  0.124832481 -4.62131023
  0.128733501 -4.59643793
  0.132634521 -4.55588436
  0.13653554 -4.51648855
  0.140436545 -4.47842216
  0.144337565 -4.44231892
  0.148238584 -4.40668011
  0.152139589 -4.37243128
  0.156040609 -4.31254482
  0.159941629 -4.25421429
  0.163842648 -4.26842976
  0.167743668 -4.24881077
  0.171644688 -4.21477604
  0.175545692 -4.1731782
  0.179446697 -4.12904549
  0.183347717 -4.08536911
  0.187248737 -4.06199551
  0.191149756 -4.07508707
  0.195050776 -4.08762074
  0.198951781 -4.09242725
  0.2028528 -4.07851839
  0.20675382 -4.05480289
  0.210654825 -4.02229071
  0.214555845 -3.99110699
  0.218456864 -3.96132708
  0.222357869 -3.93332243
  0.226258889 -3.90712595
  0.230159909 -3.88341475
  0.234060928 -3.8705163
  0.237961948 -3.87713432
  0.241862968 -3.88329411
  0.245763987 -3.88897228
  0.249664992 -3.8941226
  0.253566027 -3.89878559
  0.257467031 -3.90292931
  0.261368036 -3.9066391
  0.265269041 -3.90983438
  0.269170046 -3.90249634
  0.273071051 -3.89278841
  0.276972055 -3.88500214
  0.28087306 -3.87943459
  0.284774065 -3.87596703
  0.28867507 -3.87480068
  0.28867507 -3.87480068
  0.292576075 -3.87596703
  0.296477079 -3.87943459
  0.300378084 -3.88500214
  0.304279089 -3.89278841
  0.308180094 -3.90249634
  0.312081099 -3.90983438
  0.315982103 -3.9066391
  0.319883108 -3.90292931
  0.323784113 -3.89878559
  0.327685118 -3.8941226
  0.331586123 -3.88897228
  0.335487127 -3.88329411
  0.339388132 -3.87713432
  0.343289137 -3.8705163
  0.347190142 -3.88341475
  0.351091146 -3.90712595
  0.354992151 -3.93332243
  0.358893156 -3.96132708
  0.362794161 -3.99110699
  0.366695166 -4.02229071
  0.37059617 -4.05480289
  0.374497175 -4.07851839
  0.37839818 -4.09242725
  0.382299185 -4.08762074
  0.38620019 -4.07508707
  0.390101194 -4.06199551
  0.394002199 -4.08536911
  0.397903204 -4.12904549
  0.401804209 -4.1731782
  0.405705214 -4.21477604
  0.409606218 -4.24881077
  0.413507223 -4.26842976
  0.417408228 -4.25421429
  0.421309233 -4.31254482
  0.425210238 -4.37243128
  0.429111242 -4.40668011
  0.433012247 -4.44231892
  0.436913252 -4.47842216
  0.440814257 -4.51648855
  0.444715261 -4.55588436
  0.448616266 -4.59643793
  0.452517271 -4.62131023
  0.456418276 -4.59732008
  0.460319281 -4.62562275
  0.464220285 -4.67023563
  0.46812129 -4.71531534
  0.472022295 -4.75299978
  0.4759233 -4.72568226
  0.479824334 -4.73766041
  0.483725339 -4.77993107
  0.487626374 -4.82178259
  0.491527379 -4.85417414
  0.495428383 -4.82351446
  0.499329388 -4.8736167
  0.503230393 -4.92811584
  0.507131457 -4.95840216
  0.511032462 -5.01066113
  0.514933467 -5.0639348
  0.518834472 -5.07376051
  0.522735476 -5.12617302
  0.526636481 -5.17808914
  0.530537486 -5.16953707
  0.534438491 -5.2205677
  0.538339496 -5.27090549
  0.5422405 -5.24415541
  0.546141505 -5.29360151
  0.55004251 -5.30014181
  0.553943515 -5.29579687
  0.55784452 -5.25463867
  0.561745524 -5.28228712
  0.565646529 -5.32784033
  0.569547534 -5.28470469
  0.573448539 -5.29482412
  0.577349544 -5.33979559
  0. -5.21167898
  0.00390100479 -5.24070835
  0.00780203938 -5.24907303
  0.0117030442 -5.2455554
  0.0156040788 -5.24915743
  0.0195050836 -5.24564457
  0.0234060884 -5.27352095
  0.0273070931 -5.24890518
  0.0312081277 -5.2037921
  0.0351091325 -5.24232721
  0.0390101522 -5.19421053
  0.042911157 -5.14393759
  0.0468121916 -5.16802311
  0.0507131964 -5.11809921
  0.0546142161 -5.06626749
  0.0585152358 -5.07333899
  0.0624162406 -5.02095127
  0.0663172603 -4.96772385
  0.0702182651 -4.95700073
  0.0741192997 -4.90291262
  0.0780203044 -4.84843874
  0.0819213241 -4.81878424
  0.0858223289 -4.76353168
  0.0897233486 -4.70794678
  0.0936243683 -4.66944265
  0.0975253731 -4.69779921
  0.101426408 -4.69505405
  0.105327412 -4.65230131
  0.109228432 -4.60936308
  0.113129437 -4.56621933
  0.117030457 -4.57283258
  0.120931476 -4.58143473
  0.124832481 -4.53780651
  0.128733501 -4.49463844
  0.132634521 -4.45243216
  0.13653554 -4.41785955
  0.140436545 -4.43904018
  0.144337565 -4.43665743
  0.148238584 -4.37093449
  0.152139589 -4.30633211
  0.156040609 -4.24308538
  0.159941629 -4.25107288
  0.163842648 -4.19748068
  0.167743668 -4.14249706
  0.171644688 -4.09409428
  0.175545692 -4.06485891
  0.179446697 -4.0381074
  0.183347717 -4.04841614
  0.187248737 -4.042799
  0.191149756 -4.00157118
  0.195050776 -3.96173716
  0.198951781 -3.92816973
  0.2028528 -3.91034842
  0.20675382 -3.89425659
  0.210654825 -3.87947941
  0.214555845 -3.86616468
  0.218456864 -3.85370779
  0.222357869 -3.84789181
  0.226258889 -3.85594511
  0.230159909 -3.86347914
  0.234060928 -3.86321878
  0.237961948 -3.84740353
  0.241862968 -3.83622694
  0.245763987 -3.82883358
  0.249664992 -3.82382298
  0.253566027 -3.82059193
  0.257467031 -3.81861544
  0.261368036 -3.81755018
  0.265269041 -3.817101
  0.269170046 -3.81714964
  0.273071051 -3.81764317
  0.276972055 -3.8180728
  0.28087306 -3.81854296
  0.284774065 -3.81888771
  0.28867507 -3.81899452
  0.28867507 -3.81899452
  0.292576075 -3.81888771
  0.296477079 -3.81854296
  0.300378084 -3.8180728
  0.304279089 -3.81764317
  0.308180094 -3.81714964
  0.312081099 -3.817101
  0.315982103 -3.81755018
  0.319883108 -3.81861544
  0.323784113 -3.82059193
  0.327685118 -3.82382298
  0.331586123 -3.82883358
  0.335487127 -3.83622694
  0.339388132 -3.84740353
  0.343289137 -3.86321878
  0.347190142 -3.86347914
  0.351091146 -3.85594511
  0.354992151 -3.84789181
  0.358893156 -3.85370779
  0.362794161 -3.86616468
  0.366695166 -3.87947941
  0.37059617 -3.89425659
  0.374497175 -3.91034842
  0.37839818 -3.92816973
  0.382299185 -3.96173716
  0.38620019 -4.00157118
  0.390101194 -4.042799
  0.394002199 -4.04841614
  0.397903204 -4.0381074
  0.401804209 -4.06485891
  0.405705214 -4.09409428
  0.409606218 -4.14249706
  0.413507223 -4.19748068
  0.417408228 -4.25107288
  0.421309233 -4.24308538
  0.425210238 -4.30633211
  0.429111242 -4.37093449
  0.433012247 -4.43665743
  0.436913252 -4.43904018
  0.440814257 -4.41785955
  0.444715261 -4.45243216
  0.448616266 -4.49463844
  0.452517271 -4.53780651
  0.456418276 -4.58143473
  0.460319281 -4.57283258
  0.464220285 -4.56621933
  0.46812129 -4.60936308
  0.472022295 -4.65230131
  0.4759233 -4.69505405
  0.479824334 -4.69779921
  0.483725339 -4.66944265
  0.487626374 -4.70794678
  0.491527379 -4.76353168
  0.495428383 -4.81878424
  0.499329388 -4.84843874
  0.503230393 -4.90291262
  0.507131457 -4.95700073
  0.511032462 -4.96772385
  0.514933467 -5.02095127
  0.518834472 -5.07333899
  0.522735476 -5.06626749
  0.526636481 -5.11809921
  0.530537486 -5.16802311
  0.534438491 -5.14393759
  0.538339496 -5.19421053
  0.5422405 -5.24232721
  0.546141505 -5.2037921
  0.55004251 -5.24890518
  0.553943515 -5.27352095
  0.55784452 -5.24564457
  0.561745524 -5.24915743
  0.565646529 -5.2455554
  0.569547534 -5.24907303
  0.573448539 -5.24070835
  0.577349544 -5.21167898
  0. -5.21167564
  0.00390100479 -5.22265816
  0.00780203938 -5.23506594
  0.0117030442 -5.20308399
  0.0156040788 -5.21972179
  0.0195050836 -5.24353266
  0.0234060884 -5.23038197
  0.0273070931 -5.21231842
  0.0312081277 -5.19910908
  0.0351091325 -5.1665864
  0.0390101522 -5.14018106
  0.042911157 -5.13032627
  0.0468121916 -5.09274387
  0.0507131964 -5.05107546
  0.0546142161 -5.03781652
  0.0585152358 -5.0138216
  0.0624162406 -4.96105337
  0.0663172603 -4.92505693
  0.0702182651 -4.9140563
  0.0741192997 -4.86001968
  0.0780203044 -4.80580711
  0.0819213241 -4.79355145
  0.0858223289 -4.73831511
  0.0897233486 -4.69151878
  0.0936243683 -4.65271473
  0.0975253731 -4.61351156
  0.101426408 -4.57415199
  0.105327412 -4.53461409
  0.109228432 -4.52223873
  0.113129437 -4.54778862
  0.117030457 -4.52324104
  0.120931476 -4.48024273
  0.124832481 -4.43750525
  0.128733501 -4.39481068
  0.132634521 -4.3961978
  0.13653554 -4.41103029
  0.140436545 -4.37067223
  0.144337565 -4.33138847
  0.148238584 -4.29321814
  0.152139589 -4.25632381
  0.156040609 -4.23320341
  0.159941629 -4.18647718
  0.163842648 -4.15367794
  0.167743668 -4.12217951
  0.171644688 -4.087255
  0.175545692 -4.03651381
  0.179446697 -4.03434992
  0.183347717 -4.01296616
  0.187248737 -3.98947716
  0.191149756 -3.96753979
  0.195050776 -3.94706392
  0.198951781 -3.92333651
  0.2028528 -3.88645124
  0.20675382 -3.85097027
  0.210654825 -3.82097292
  0.214555845 -3.83040428
  0.218456864 -3.83939791
  0.222357869 -3.84225082
  0.226258889 -3.83127594
  0.230159909 -3.82017183
  0.234060928 -3.80808687
  0.237961948 -3.79389429
  0.241862968 -3.77746534
  0.245763987 -3.75968504
  0.249664992 -3.74170494
  0.253566027 -3.72443581
  0.257467031 -3.70800734
  0.261368036 -3.69289637
  0.265269041 -3.67923498
  0.269170046 -3.66739798
  0.273071051 -3.65742779
  0.276972055 -3.64947748
  0.28087306 -3.64369154
  0.284774065 -3.64016485
  0.28867507 -3.63893652
  0.28867507 -3.63893652
  0.292576075 -3.64016485
  0.296477079 -3.64369154
  0.300378084 -3.64947748
  0.304279089 -3.65742779
  0.308180094 -3.66739798
  0.312081099 -3.67923498
  0.315982103 -3.69289637
  0.319883108 -3.70800734
  0.323784113 -3.72443581
  0.327685118 -3.74170494
  0.331586123 -3.75968504
  0.335487127 -3.77746534
  0.339388132 -3.79389429
  0.343289137 -3.80808687
  0.347190142 -3.82017183
  0.351091146 -3.83127594
  0.354992151 -3.84225082
  0.358893156 -3.83939791
  0.362794161 -3.83040428
  0.366695166 -3.82097292
  0.37059617 -3.85097027
  0.374497175 -3.88645124
  0.37839818 -3.92333651
  0.382299185 -3.94706392
  0.38620019 -3.96753979
  0.390101194 -3.98947716
  0.394002199 -4.01296616
  0.397903204 -4.03434992
  0.401804209 -4.03651381
  0.405705214 -4.087255
  0.409606218 -4.12217951
  0.413507223 -4.15367794
  0.417408228 -4.18647718
  0.421309233 -4.23320341
  0.425210238 -4.25632381
  0.429111242 -4.29321814
  0.433012247 -4.33138847
  0.436913252 -4.37067223
  0.440814257 -4.41103029
  0.444715261 -4.3961978
  0.448616266 -4.39481068
  0.452517271 -4.43750525
  0.456418276 -4.48024273
  0.460319281 -4.52324104
  0.464220285 -4.54778862
  0.46812129 -4.52223873
  0.472022295 -4.53461409
  0.4759233 -4.57415199
  0.479824334 -4.61351156
  0.483725339 -4.65271473
  0.487626374 -4.69151878
  0.491527379 -4.73831511
  0.495428383 -4.79355145
  0.499329388 -4.80580711
  0.503230393 -4.86001968
  0.507131457 -4.9140563
  0.511032462 -4.92505693
  0.514933467 -4.96105337
  0.518834472 -5.0138216
  0.522735476 -5.03781652
  0.526636481 -5.05107546
  0.530537486 -5.09274387
  0.534438491 -5.13032627
  0.538339496 -5.14018106
  0.5422405 -5.1665864
  0.546141505 -5.19910908
  0.55004251 -5.21231842
  0.553943515 -5.23038197
  0.55784452 -5.24353266
  0.561745524 -5.21972179
  0.565646529 -5.20308399
  0.569547534 -5.23506594
  0.573448539 -5.22265816
  0.577349544 -5.21167564
  0. -5.19648027
  0.00390100479 -5.2031579
  0.00780203938 -5.19791508
  0.0117030442 -5.20150042
  0.0156040788 -5.21245956
  0.0195050836 -5.23476362
  0.0234060884 -5.18712902
  0.0273070931 -5.16282177
  0.0312081277 -5.19077635
  0.0351091325 -5.15064383
  0.0390101522 -5.1008153
  0.042911157 -5.11195707
  0.0468121916 -5.08221817
  0.0507131964 -5.04140282
  0.0546142161 -5.01861191
  0.0585152358 -4.9851613
  0.0624162406 -4.95078754
  0.0663172603 -4.91558027
  0.0702182651 -4.87958908
  0.0741192997 -4.84301901
  0.0780203044 -4.8055954
  0.0819213241 -4.76807976
  0.0858223289 -4.73001194
  0.0897233486 -4.68274975
  0.0936243683 -4.65199089
  0.0975253731 -4.59575558
  0.101426408 -4.53921175
  0.105327412 -4.49616909
  0.109228432 -4.49490404
  0.113129437 -4.45504904
  0.117030457 -4.41514063
  0.120931476 -4.37502432
  0.124832481 -4.35124826
  0.128733501 -4.3739872
  0.132634521 -4.35263777
  0.13653554 -4.31091309
  0.140436545 -4.26969385
  0.144337565 -4.22907448
  0.148238584 -4.1960144
  0.152139589 -4.21486378
  0.156040609 -4.22071266
  0.159941629 -4.18119764
  0.163842648 -4.12088156
  0.167743668 -4.06186819
  0.171644688 -4.0047698
  0.175545692 -4.01980209
  0.179446697 -3.98644781
  0.183347717 -3.93804026
  0.187248737 -3.89134598
  0.191149756 -3.84640884
  0.195050776 -3.80603456
  0.198951781 -3.78969955
  0.2028528 -3.80064201
  0.20675382 -3.81106281
  0.210654825 -3.81706715
  0.214555845 -3.78474522
  0.218456864 -3.75431013
  0.222357869 -3.72638607
  0.226258889 -3.70126581
  0.230159909 -3.68066263
  0.234060928 -3.6652689
  0.237961948 -3.65383339
  0.241862968 -3.64523888
  0.245763987 -3.63843822
  0.249664992 -3.63303995
  0.253566027 -3.62885046
  0.257467031 -3.62566328
  0.261368036 -3.62335157
  0.265269041 -3.62175465
  0.269170046 -3.62072897
  0.273071051 -3.62016106
  0.276972055 -3.6198535
  0.28087306 -3.61983347
  0.284774065 -3.61999226
  0.28867507 -3.6199894
  0.28867507 -3.6199894
  0.292576075 -3.61999226
  0.296477079 -3.61983347
  0.300378084 -3.6198535
  0.304279089 -3.62016106
  0.308180094 -3.62072897
  0.312081099 -3.62175465
  0.315982103 -3.62335157
  0.319883108 -3.62566328
  0.323784113 -3.62885046
  0.327685118 -3.63303995
  0.331586123 -3.63843822
  0.335487127 -3.64523888
  0.339388132 -3.65383339
  0.343289137 -3.6652689
  0.347190142 -3.68066263
  0.351091146 -3.70126581
  0.354992151 -3.72638607
  0.358893156 -3.75431013
  0.362794161 -3.78474522
  0.366695166 -3.81706715
  0.37059617 -3.81106281
  0.374497175 -3.80064201
  0.37839818 -3.78969955
  0.382299185 -3.80603456
  0.38620019 -3.84640884
  0.390101194 -3.89134598
  0.394002199 -3.93804026
  0.397903204 -3.98644781
  0.401804209 -4.01980209
  0.405705214 -4.0047698
  0.409606218 -4.06186819
  0.413507223 -4.12088156
  0.417408228 -4.18119764
  0.421309233 -4.22071266
  0.425210238 -4.21486378
  0.429111242 -4.1960144
  0.433012247 -4.22907448
  0.436913252 -4.26969385
  0.440814257 -4.31091309
  0.444715261 -4.35263777
  0.448616266 -4.3739872
  0.452517271 -4.35124826
  0.456418276 -4.37502432
  0.460319281 -4.41514063
  0.464220285 -4.45504904
  0.46812129 -4.49490404
  0.472022295 -4.49616909
  0.4759233 -4.53921175
  0.479824334 -4.59575558
  0.483725339 -4.65199089
  0.487626374 -4.68274975
  0.491527379 -4.73001194
  0.495428383 -4.76807976
  0.499329388 -4.8055954
  0.503230393 -4.84301901
  0.507131457 -4.87958908
  0.511032462 -4.91558027
  0.514933467 -4.95078754
  0.518834472 -4.9851613
  0.522735476 -5.01861191
  0.526636481 -5.04140282
  0.530537486 -5.08221817
  0.534438491 -5.11195707
  0.538339496 -5.1008153
  0.5422405 -5.15064383
  0.546141505 -5.19077635
  0.55004251 -5.16282177
  0.553943515 -5.18712902
  0.55784452 -5.23476362
  0.561745524 -5.21245956
  0.565646529 -5.20150042
  0.569547534 -5.19791508
  0.573448539 -5.2031579
  0.577349544 -5.19648027
  0. -5.1964798
  0.00390100479 -5.15172338
  0.00780203938 -5.13314438
  0.0117030442 -5.16991854
  0.0156040788 -5.15655947
  0.0195050836 -5.12859917
  0.0234060884 -5.12237978
  0.0273070931 -5.13889122
  0.0312081277 -5.09025097
  0.0351091325 -5.05433512
  0.0390101522 -5.09249592
  0.042911157 -5.05044174
  0.0468121916 -4.99971437
  0.0507131964 -5.00194597
  0.0546142161 -4.98959875
  0.0585152358 -4.93734503
  0.0624162406 -4.89167356
  0.0663172603 -4.90787029
  0.0702182651 -4.85428333
  0.0741192997 -4.80033588
  0.0780203044 -4.792377
  0.0819213241 -4.75073814
  0.0858223289 -4.69556904
  0.0897233486 -4.64142752
  0.0936243683 -4.62680435
  0.0975253731 -4.57058573
  0.101426408 -4.51406574
  0.105327412 -4.48238897
  0.109228432 -4.42524815
  0.113129437 -4.36795855
  0.117030457 -4.31042242
  0.120931476 -4.3280201
  0.124832481 -4.33499146
  0.128733501 -4.29497004
  0.132634521 -4.2550354
  0.13653554 -4.21524382
  0.140436545 -4.17553902
  0.144337565 -4.17666864
  0.148238584 -4.1892252
  0.152139589 -4.15025473
  0.156040609 -4.11226082
  0.159941629 -4.07521915
  0.163842648 -4.03953362
  0.167743668 -4.00513268
  0.171644688 -4.00439596
  0.175545692 -3.94873857
  0.179446697 -3.91076231
  0.183347717 -3.88221025
  0.187248737 -3.85527563
  0.191149756 -3.82996178
  0.195050776 -3.80331993
  0.198951781 -3.78377199
  0.2028528 -3.76280022
  0.20675382 -3.7434206
  0.210654825 -3.72529888
  0.214555845 -3.70829821
  0.218456864 -3.69235563
  0.222357869 -3.67705584
  0.226258889 -3.66121912
  0.230159909 -3.64357471
  0.234060928 -3.62353325
  0.237961948 -3.60201979
  0.241862968 -3.58044767
  0.245763987 -3.56386709
  0.249664992 -3.56861067
  0.253566027 -3.57285452
  0.257467031 -3.57666922
  0.261368036 -3.58011007
  0.265269041 -3.58304358
  0.269170046 -3.58553505
  0.273071051 -3.58757973
  0.276972055 -3.58916569
  0.28087306 -3.5902586
  0.284774065 -3.59094
  0.28867507 -3.59118509
  0.28867507 -3.59118509
  0.292576075 -3.59094
  0.296477079 -3.5902586
  0.300378084 -3.58916569
  0.304279089 -3.58757973
  0.308180094 -3.58553505
  0.312081099 -3.58304358
  0.315982103 -3.58011007
  0.319883108 -3.57666922
  0.323784113 -3.57285452
  0.327685118 -3.56861067
  0.331586123 -3.56386709
  0.335487127 -3.58044767
  0.339388132 -3.60201979
  0.343289137 -3.62353325
  0.347190142 -3.64357471
  0.351091146 -3.66121912
  0.354992151 -3.67705584
  0.358893156 -3.69235563
  0.362794161 -3.70829821
  0.366695166 -3.72529888
  0.37059617 -3.7434206
  0.374497175 -3.76280022
  0.37839818 -3.78377199
  0.382299185 -3.80331993
  0.38620019 -3.82996178
  0.390101194 -3.85527563
  0.394002199 -3.88221025
  0.397903204 -3.91076231
  0.401804209 -3.94873857
  0.405705214 -4.00439596
  0.409606218 -4.00513268
  0.413507223 -4.03953362
  0.417408228 -4.07521915
  0.421309233 -4.11226082
  0.425210238 -4.15025473
  0.429111242 -4.1892252
  0.433012247 -4.17666864
  0.436913252 -4.17553902
  0.440814257 -4.21524382
  0.444715261 -4.2550354
  0.448616266 -4.29497004
  0.452517271 -4.33499146
  0.456418276 -4.3280201
  0.460319281 -4.31042242
  0.464220285 -4.36795855
  0.46812129 -4.42524815
  0.472022295 -4.48238897
  0.4759233 -4.51406574
  0.479824334 -4.57058573
  0.483725339 -4.62680435
  0.487626374 -4.64142752
  0.491527379 -4.69556904
  0.495428383 -4.75073814
  0.499329388 -4.792377
  0.503230393 -4.80033588
  0.507131457 -4.85428333
  0.511032462 -4.90787029
  0.514933467 -4.89167356
  0.518834472 -4.93734503
  0.522735476 -4.98959875
  0.526636481 -5.00194597
  0.530537486 -4.99971437
  0.534438491 -5.05044174
  0.538339496 -5.09249592
  0.5422405 -5.05433512
  0.546141505 -5.09025097
  0.55004251 -5.13889122
  0.553943515 -5.12237978
  0.55784452 -5.12859917
  0.561745524 -5.15655947
  0.565646529 -5.16991854
  0.569547534 -5.13314438
  0.573448539 -5.15172338
  0.577349544 -5.1964798
  0. -5.1000948
  0.00390100479 -5.11350441
  0.00780203938 -5.12718153
  0.0117030442 -5.14595413
  0.0156040788 -5.14253855
  0.0195050836 -5.1096611
  0.0234060884 -5.10930872
  0.0273070931 -5.08666515
  0.0312081277 -5.06140804
  0.0351091325 -5.04050636
  0.0390101522 -5.00510263
  0.042911157 -4.97479105
  0.0468121916 -4.96519709
  0.0507131964 -4.94823551
  0.0546142161 -4.89658737
  0.0585152358 -4.85674143
  0.0624162406 -4.88407803
  0.0663172603 -4.83142662
  0.0702182651 -4.77792358
  0.0741192997 -4.76060581
  0.0780203044 -4.74585962
  0.0819213241 -4.69110632
  0.0858223289 -4.63601112
  0.0897233486 -4.63916683
  0.0936243683 -4.58409595
  0.0975253731 -4.52791166
  0.101426408 -4.47134161
  0.105327412 -4.45731449
  0.109228432 -4.4002409
  0.113129437 -4.34298658
  0.117030457 -4.30425739
  0.120931476 -4.2657032
  0.124832481 -4.22944164
  0.128733501 -4.19328547
  0.132634521 -4.15720367
  0.13653554 -4.13649511
  0.140436545 -4.15682554
  0.144337565 -4.1359787
  0.148238584 -4.09664631
  0.152139589 -4.05765104
  0.156040609 -4.01899624
  0.159941629 -3.98064232
  0.163842648 -3.97325611
  0.167743668 -3.98925447
  0.171644688 -3.97205925
  0.175545692 -3.94024467
  0.179446697 -3.89393902
  0.183347717 -3.84147024
  0.187248737 -3.79074764
  0.191149756 -3.76657104
  0.195050776 -3.77837181
  0.198951781 -3.76196194
  0.2028528 -3.72230053
  0.20675382 -3.68441916
  0.210654825 -3.64851475
  0.214555845 -3.61428738
  0.218456864 -3.58237123
  0.222357869 -3.55416059
  0.226258889 -3.53361082
  0.230159909 -3.54052258
  0.234060928 -3.54696846
  0.237961948 -3.55305004
  0.241862968 -3.55865812
  0.245763987 -3.55951118
  0.249664992 -3.53969145
  0.253566027 -3.52135181
  0.257467031 -3.50426865
  0.261368036 -3.48878288
  0.265269041 -3.47497654
  0.269170046 -3.46302843
  0.273071051 -3.45300388
  0.276972055 -3.44757032
  0.28087306 -3.44696808
  0.284774065 -3.44677258
  0.28867507 -3.44657135
  0.28867507 -3.44657135
  0.292576075 -3.44677258
  0.296477079 -3.44696808
  0.300378084 -3.44757032
  0.304279089 -3.45300388
  0.308180094 -3.46302843
  0.312081099 -3.47497654
  0.315982103 -3.48878288
  0.319883108 -3.50426865
  0.323784113 -3.52135181
  0.327685118 -3.53969145
  0.331586123 -3.55951118
  0.335487127 -3.55865812
  0.339388132 -3.55305004
  0.343289137 -3.54696846
  0.347190142 -3.54052258
  0.351091146 -3.53361082
  0.354992151 -3.55416059
  0.358893156 -3.58237123
  0.362794161 -3.61428738
  0.366695166 -3.64851475
  0.37059617 -3.68441916
  0.374497175 -3.72230053
  0.37839818 -3.76196194
  0.382299185 -3.77837181
  0.38620019 -3.76657104
  0.390101194 -3.79074764
  0.394002199 -3.84147024
  0.397903204 -3.89393902
  0.401804209 -3.94024467
  0.405705214 -3.97205925
  0.409606218 -3.98925447
  0.413507223 -3.97325611
  0.417408228 -3.98064232
  0.421309233 -4.01899624
  0.425210238 -4.05765104
  0.429111242 -4.09664631
  0.433012247 -4.1359787
  0.436913252 -4.15682554
  0.440814257 -4.13649511
  0.444715261 -4.15720367
  0.448616266 -4.19328547
  0.452517271 -4.22944164
  0.456418276 -4.2657032
  0.460319281 -4.30425739
  0.464220285 -4.34298658
  0.46812129 -4.4002409
  0.472022295 -4.45731449
  0.4759233 -4.47134161
  0.479824334 -4.52791166
  0.483725339 -4.58409595
  0.487626374 -4.63916683
  0.491527379 -4.63601112
  0.495428383 -4.69110632
  0.499329388 -4.74585962
  0.503230393 -4.76060581
  0.507131457 -4.77792358
  0.511032462 -4.83142662
  0.514933467 -4.88407803
  0.518834472 -4.85674143
  0.522735476 -4.89658737
  0.526636481 -4.94823551
  0.530537486 -4.96519709
  0.534438491 -4.97479105
  0.538339496 -5.00510263
  0.5422405 -5.04050636
  0.546141505 -5.06140804
  0.55004251 -5.08666515
  0.553943515 -5.10930872
  0.55784452 -5.1096611
  0.561745524 -5.14253855
  0.565646529 -5.14595413
  0.569547534 -5.12718153
  0.573448539 -5.11350441
  0.577349544 -5.1000948
  0. -5.1000948
  0.00390100479 -5.09401035
  0.00780203938 -5.10593081
  0.0117030442 -5.07241058
  0.0156040788 -5.05364847
  0.0195050836 -5.08100557
  0.0234060884 -5.06166744
  0.0273070931 -5.01364326
  0.0312081277 -5.01471758
  0.0351091325 -5.03406
  0.0390101522 -4.99117613
  0.042911157 -4.94095373
  0.0468121916 -4.94335175
  0.0507131964 -4.91095114
  0.0546142161 -4.87771177
  0.0585152358 -4.84444141
  0.0624162406 -4.80933285
  0.0663172603 -4.7743845
  0.0702182651 -4.73901939
  0.0741192997 -4.72403049
  0.0780203044 -4.66972828
  0.0819213241 -4.63114882
  0.0858223289 -4.61107635
  0.0897233486 -4.58058548
  0.0936243683 -4.52471685
  0.0975253731 -4.48494196
  0.101426408 -4.46951866
  0.105327412 -4.41456032
  0.109228432 -4.37505436
  0.113129437 -4.33858395
  0.117030457 -4.30214119
  0.120931476 -4.2525897
  0.124832481 -4.1946311
  0.128733501 -4.13648605
  0.132634521 -4.1156888
  0.13653554 -4.12134695
  0.140436545 -4.08554363
  0.144337565 -4.04986715
  0.148238584 -4.01417351
  0.152139589 -3.97856331
  0.156040609 -3.94285202
  0.159941629 -3.95677662
  0.163842648 -3.94316626
  0.167743668 -3.90638161
  0.171644688 -3.87050724
  0.175545692 -3.83573627
  0.179446697 -3.8023119
  0.183347717 -3.77037716
  0.187248737 -3.75426531
  0.191149756 -3.74178696
  0.195050776 -3.694911
  0.198951781 -3.65913248
  0.2028528 -3.63550282
  0.20675382 -3.61347771
  0.210654825 -3.59285259
  0.214555845 -3.57338142
  0.218456864 -3.55497646
  0.222357869 -3.53619289
  0.226258889 -3.53262281
  0.230159909 -3.51711464
  0.234060928 -3.50456095
  0.237961948 -3.49366188
  0.241862968 -3.48448133
  0.245763987 -3.47636414
  0.249664992 -3.46944761
  0.253566027 -3.46371078
  0.257467031 -3.45898628
  0.261368036 -3.4552269
  0.265269041 -3.45224237
  0.269170046 -3.45012331
  0.273071051 -3.44861031
  0.276972055 -3.44499683
  0.28087306 -3.43914938
  0.284774065 -3.43560553
  0.28867507 -3.43438148
  0.28867507 -3.43438148
  0.292576075 -3.43560553
  0.296477079 -3.43914938
  0.300378084 -3.44499683
  0.304279089 -3.44861031
  0.308180094 -3.45012331
  0.312081099 -3.45224237
  0.315982103 -3.4552269
  0.319883108 -3.45898628
  0.323784113 -3.46371078
  0.327685118 -3.46944761
  0.331586123 -3.47636414
  0.335487127 -3.48448133
  0.339388132 -3.49366188
  0.343289137 -3.50456095
  0.347190142 -3.51711464
  0.351091146 -3.53262281
  0.354992151 -3.53619289
  0.358893156 -3.55497646
  0.362794161 -3.57338142
  0.366695166 -3.59285259
  0.37059617 -3.61347771
  0.374497175 -3.63550282
  0.37839818 -3.65913248
  0.382299185 -3.694911
  0.38620019 -3.74178696
  0.390101194 -3.75426531
  0.394002199 -3.77037716
  0.397903204 -3.8023119
  0.401804209 -3.83573627
  0.405705214 -3.87050724
  0.409606218 -3.90638161
  0.413507223 -3.94316626
  0.417408228 -3.95677662
  0.421309233 -3.94285202
  0.425210238 -3.97856331
  0.429111242 -4.01417351
  0.433012247 -4.04986715
  0.436913252 -4.08554363
  0.440814257 -4.12134695
  0.444715261 -4.1156888
  0.448616266 -4.13648605
  0.452517271 -4.1946311
  0.456418276 -4.2525897
  0.460319281 -4.30214119
  0.464220285 -4.33858395
  0.46812129 -4.37505436
  0.472022295 -4.41456032
  0.4759233 -4.46951866
  0.479824334 -4.48494196
  0.483725339 -4.52471685
  0.487626374 -4.58058548
  0.491527379 -4.61107635
  0.495428383 -4.63114882
  0.499329388 -4.66972828
  0.503230393 -4.72403049
  0.507131457 -4.73901939
  0.511032462 -4.7743845
  0.514933467 -4.80933285
  0.518834472 -4.84444141
  0.522735476 -4.87771177
  0.526636481 -4.91095114
  0.530537486 -4.94335175
  0.534438491 -4.94095373
  0.538339496 -4.99117613
  0.5422405 -5.03406
  0.546141505 -5.01471758
  0.55004251 -5.01364326
  0.553943515 -5.06166744
  0.55784452 -5.08100557
  0.561745524 -5.05364847
  0.565646529 -5.07241058
  0.569547534 -5.10593081
  0.573448539 -5.09401035
  0.577349544 -5.1000948
  0. -5.03989458
  0.00390100479 -5.08318996
  0.00780203938 -5.08598232
  0.0117030442 -5.06035519
  0.0156040788 -5.03955364
  0.0195050836 -5.03080034
  0.0234060884 -5.00504446
  0.0273070931 -4.9770689
  0.0312081277 -4.96511507
  0.0351091325 -4.91623449
  0.0390101522 -4.8909564
  0.042911157 -4.92827034
  0.0468121916 -4.89028311
  0.0507131964 -4.83926487
  0.0546142161 -4.82198286
  0.0585152358 -4.84381247
  0.0624162406 -4.79185247
  0.0663172603 -4.73890257
  0.0702182651 -4.72851515
  0.0741192997 -4.70334339
  0.0780203044 -4.66735125
  0.0819213241 -4.61513042
  0.0858223289 -4.59476376
  0.0897233486 -4.55827665
  0.0936243683 -4.52168179
  0.0975253731 -4.46865368
  0.101426408 -4.44830942
  0.105327412 -4.41169548
  0.109228432 -4.35751772
  0.113129437 -4.30029535
  0.117030457 -4.28541136
  0.120931476 -4.2274642
  0.124832481 -4.16951704
  0.128733501 -4.11145639
  0.132634521 -4.07822895
  0.13653554 -4.03131294
  0.140436545 -3.99998903
  0.144337565 -3.96885872
  0.148238584 -3.93787098
  0.152139589 -3.92243958
  0.156040609 -3.93984556
  0.159941629 -3.9071207
  0.163842648 -3.87155199
  0.167743668 -3.8357873
  0.171644688 -3.80001211
  0.175545692 -3.76435041
  0.179446697 -3.72875261
  0.183347717 -3.74155807
  0.187248737 -3.74002218
  0.191149756 -3.71139336
  0.195050776 -3.68436861
  0.198951781 -3.65010118
  0.2028528 -3.6070261
  0.20675382 -3.56599712
  0.210654825 -3.5271554
  0.214555845 -3.51017666
  0.218456864 -3.51841593
  0.222357869 -3.52621269
  0.226258889 -3.51324558
  0.230159909 -3.48730135
  0.234060928 -3.46151066
  0.237961948 -3.43677616
  0.241862968 -3.41340446
  0.245763987 -3.39152098
  0.249664992 -3.3711648
  0.253566027 -3.35250092
  0.257467031 -3.33532667
  0.261368036 -3.3198266
  0.265269041 -3.31079054
  0.269170046 -3.30774212
  0.273071051 -3.3053236
  0.276972055 -3.30357504
  0.28087306 -3.30243635
  0.284774065 -3.30180168
  0.28867507 -3.30136633
  0.28867507 -3.30136633
  0.292576075 -3.30180168
  0.296477079 -3.30243635
  0.300378084 -3.30357504
  0.304279089 -3.3053236
  0.308180094 -3.30774212
  0.312081099 -3.31079054
  0.315982103 -3.3198266
  0.319883108 -3.33532667
  0.323784113 -3.35250092
  0.327685118 -3.3711648
  0.331586123 -3.39152098
  0.335487127 -3.41340446
  0.339388132 -3.43677616
  0.343289137 -3.46151066
  0.347190142 -3.48730135
  0.351091146 -3.51324558
  0.354992151 -3.52621269
  0.358893156 -3.51841593
  0.362794161 -3.51017666
  0.366695166 -3.5271554
  0.37059617 -3.56599712
  0.374497175 -3.6070261
  0.37839818 -3.65010118
  0.382299185 -3.68436861
  0.38620019 -3.71139336
  0.390101194 -3.74002218
  0.394002199 -3.74155807
  0.397903204 -3.72875261
  0.401804209 -3.76435041
  0.405705214 -3.80001211
  0.409606218 -3.8357873
  0.413507223 -3.87155199
  0.417408228 -3.9071207
  0.421309233 -3.93984556
  0.425210238 -3.92243958
  0.429111242 -3.93787098
  0.433012247 -3.96885872
  0.436913252 -3.99998903
  0.440814257 -4.03131294
  0.444715261 -4.07822895
  0.448616266 -4.11145639
  0.452517271 -4.16951704
  0.456418276 -4.2274642
  0.460319281 -4.28541136
  0.464220285 -4.30029535
  0.46812129 -4.35751772
  0.472022295 -4.41169548
  0.4759233 -4.44830942
  0.479824334 -4.46865368
  0.483725339 -4.52168179
  0.487626374 -4.55827665
  0.491527379 -4.59476376
  0.495428383 -4.61513042
  0.499329388 -4.66735125
  0.503230393 -4.70334339
  0.507131457 -4.72851515
  0.511032462 -4.73890257
  0.514933467 -4.79185247
  0.518834472 -4.84381247
  0.522735476 -4.82198286
  0.526636481 -4.83926487
  0.530537486 -4.89028311
  0.534438491 -4.92827034
  0.538339496 -4.8909564
  0.5422405 -4.91623449
  0.546141505 -4.96511507
  0.55004251 -4.9770689
  0.553943515 -5.00504446
  0.55784452 -5.03080034
  0.561745524 -5.03955364
  0.565646529 -5.06035519
  0.569547534 -5.08598232
  0.573448539 -5.08318996
  0.577349544 -5.03989458
  0. -5.03987932
  0.00390100479 -5.04266739
  0.00780203938 -5.02879953
  0.0117030442 -5.00623035
  0.0156040788 -5.01403046
  0.0195050836 -4.96730232
  0.0234060884 -4.93557167
  0.0273070931 -4.97515869
  0.0312081277 -4.94728041
  0.0351091325 -4.91619778
  0.0390101522 -4.88421679
  0.042911157 -4.85141945
  0.0468121916 -4.81795073
  0.0507131964 -4.78611326
  0.0546142161 -4.78730106
  0.0585152358 -4.73546362
  0.0624162406 -4.68304396
  0.0663172603 -4.69549322
  0.0702182651 -4.68518829
  0.0741192997 -4.63146734
  0.0780203044 -4.57726383
  0.0819213241 -4.58084393
  0.0858223289 -4.55970573
  0.0897233486 -4.50443745
  0.0936243683 -4.44864225
  0.0975253731 -4.44220114
  0.101426408 -4.41180468
  0.105327412 -4.35507011
  0.109228432 -4.29807234
  0.113129437 -4.27998447
  0.117030457 -4.24262857
  0.120931476 -4.18471384
  0.124832481 -4.12709665
  0.128733501 -4.09486341
  0.132634521 -4.06284761
  0.13653554 -4.01949739
  0.140436545 -3.96101046
  0.144337565 -3.90255785
  0.148238584 -3.90460539
  0.152139589 -3.90709686
  0.156040609 -3.87634659
  0.159941629 -3.84564686
  0.163842648 -3.81494856
  0.167743668 -3.78404379
  0.171644688 -3.75291729
  0.175545692 -3.72151184
  0.179446697 -3.72839117
  0.183347717 -3.69345665
  0.187248737 -3.65867472
  0.191149756 -3.62472868
  0.195050776 -3.59190893
  0.198951781 -3.56099224
  0.2028528 -3.53225088
  0.20675382 -3.50595522
  0.210654825 -3.50151825
  0.214555845 -3.49025249
  0.218456864 -3.45550394
  0.222357869 -3.42293501
  0.226258889 -3.4052639
  0.230159909 -3.38996935
  0.234060928 -3.37611961
  0.237961948 -3.36359835
  0.241862968 -3.35245943
  0.245763987 -3.34254503
  0.249664992 -3.33389616
  0.253566027 -3.32648087
  0.257467031 -3.32019043
  0.261368036 -3.31500721
  0.265269041 -3.30607128
  0.269170046 -3.29413843
  0.273071051 -3.28413296
  0.276972055 -3.27610111
  0.28087306 -3.2702632
  0.284774065 -3.26661396
  0.28867507 -3.26540136
  0.28867507 -3.26540136
  0.292576075 -3.26661396
  0.296477079 -3.2702632
  0.300378084 -3.27610111
  0.304279089 -3.28413296
  0.308180094 -3.29413843
  0.312081099 -3.30607128
  0.315982103 -3.31500721
  0.319883108 -3.32019043
  0.323784113 -3.32648087
  0.327685118 -3.33389616
  0.331586123 -3.34254503
  0.335487127 -3.35245943
  0.339388132 -3.36359835
  0.343289137 -3.37611961
  0.347190142 -3.38996935
  0.351091146 -3.4052639
  0.354992151 -3.42293501
  0.358893156 -3.45550394
  0.362794161 -3.49025249
  0.366695166 -3.50151825
  0.37059617 -3.50595522
  0.374497175 -3.53225088
  0.37839818 -3.56099224
  0.382299185 -3.59190893
  0.38620019 -3.62472868
  0.390101194 -3.65867472
  0.394002199 -3.69345665
  0.397903204 -3.72839117
  0.401804209 -3.72151184
  0.405705214 -3.75291729
  0.409606218 -3.78404379
  0.413507223 -3.81494856
  0.417408228 -3.84564686
  0.421309233 -3.87634659
  0.425210238 -3.90709686
  0.429111242 -3.90460539
  0.433012247 -3.90255785
  0.436913252 -3.96101046
  0.440814257 -4.01949739
  0.444715261 -4.06284761
  0.448616266 -4.09486341
  0.452517271 -4.12709665
  0.456418276 -4.18471384
  0.460319281 -4.24262857
  0.464220285 -4.27998447
  0.46812129 -4.29807234
  0.472022295 -4.35507011
  0.4759233 -4.41180468
  0.479824334 -4.44220114
  0.483725339 -4.44864225
  0.487626374 -4.50443745
  0.491527379 -4.55970573
  0.495428383 -4.58084393
  0.499329388 -4.57726383
  0.503230393 -4.63146734
  0.507131457 -4.68518829
  0.511032462 -4.69549322
  0.514933467 -4.68304396
  0.518834472 -4.73546362
  0.522735476 -4.78730106
  0.526636481 -4.78611326
  0.530537486 -4.81795073
  0.534438491 -4.85141945
  0.538339496 -4.88421679
  0.5422405 -4.91619778
  0.546141505 -4.94728041
  0.55004251 -4.97515869
  0.553943515 -4.93557167
  0.55784452 -4.96730232
  0.561745524 -5.01403046
  0.565646529 -5.00623035
  0.569547534 -5.02879953
  0.573448539 -5.04266739
  0.577349544 -5.03987932
  0. -5.0392251
  0.00390100479 -5.01950645
  0.00780203938 -4.99096107
  0.0117030442 -4.99746895
  0.0156040788 -4.9793129
  0.0195050836 -4.94971609
  0.0234060884 -4.91907787
  0.0273070931 -4.88632631
  0.0312081277 -4.85316277
  0.0351091325 -4.85228348
  0.0390101522 -4.86609888
  0.042911157 -4.81635904
  0.0468121916 -4.7658
  0.0507131964 -4.78399563
  0.0546142161 -4.74961901
  0.0585152358 -4.71487761
  0.0624162406 -4.67997646
  0.0663172603 -4.64482784
  0.0702182651 -4.60951281
  0.0741192997 -4.5741868
  0.0780203044 -4.5504961
  0.0819213241 -4.52265596
  0.0858223289 -4.46796703
  0.0897233486 -4.43273211
  0.0936243683 -4.41471052
  0.0975253731 -4.39256716
  0.101426408 -4.33613634
  0.105327412 -4.29380226
  0.109228432 -4.25974751
  0.113129437 -4.24094677
  0.117030457 -4.19271755
  0.120931476 -4.15971899
  0.124832481 -4.12677956
  0.128733501 -4.09433651
  0.132634521 -4.05309439
  0.13653554 -3.99468946
  0.140436545 -3.93623352
  0.144337565 -3.89814043
  0.148238584 -3.86941624
  0.152139589 -3.8407793
  0.156040609 -3.81209135
  0.159941629 -3.78351355
  0.163842648 -3.75520277
  0.167743668 -3.726933
  0.171644688 -3.70075893
  0.175545692 -3.71479988
  0.179446697 -3.68970871
  0.183347717 -3.65747881
  0.187248737 -3.62485743
  0.191149756 -3.59187794
  0.195050776 -3.55877542
  0.198951781 -3.52570772
  0.2028528 -3.49269772
  0.20675382 -3.49243259
  0.210654825 -3.48203993
  0.214555845 -3.46023989
  0.218456864 -3.4403491
  0.222357869 -3.42190313
  0.226258889 -3.39162827
  0.230159909 -3.36250067
  0.234060928 -3.33522224
  0.237961948 -3.30968952
  0.241862968 -3.2858181
  0.245763987 -3.26376867
  0.249664992 -3.2433939
  0.253566027 -3.23973989
  0.257467031 -3.24307871
  0.261368036 -3.24612093
  0.265269041 -3.24870682
  0.269170046 -3.25091553
  0.273071051 -3.25274658
  0.276972055 -3.25416899
  0.28087306 -3.25520277
  0.284774065 -3.25580788
  0.28867507 -3.25599957
  0.28867507 -3.25599957
  0.292576075 -3.25580788
  0.296477079 -3.25520277
  0.300378084 -3.25416899
  0.304279089 -3.25274658
  0.308180094 -3.25091553
  0.312081099 -3.24870682
  0.315982103 -3.24612093
  0.319883108 -3.24307871
  0.323784113 -3.23973989
  0.327685118 -3.2433939
  0.331586123 -3.26376867
  0.335487127 -3.2858181
  0.339388132 -3.30968952
  0.343289137 -3.33522224
  0.347190142 -3.36250067
  0.351091146 -3.39162827
  0.354992151 -3.42190313
  0.358893156 -3.4403491
  0.362794161 -3.46023989
  0.366695166 -3.48203993
  0.37059617 -3.49243259
  0.374497175 -3.49269772
  0.37839818 -3.52570772
  0.382299185 -3.55877542
  0.38620019 -3.59187794
  0.390101194 -3.62485743
  0.394002199 -3.65747881
  0.397903204 -3.68970871
  0.401804209 -3.71479988
  0.405705214 -3.70075893
  0.409606218 -3.726933
  0.413507223 -3.75520277
  0.417408228 -3.78351355
  0.421309233 -3.81209135
  0.425210238 -3.8407793
  0.429111242 -3.86941624
  0.433012247 -3.89814043
  0.436913252 -3.93623352
  0.440814257 -3.99468946
  0.444715261 -4.05309439
  0.448616266 -4.09433651
  0.452517271 -4.12677956
  0.456418276 -4.15971899
  0.460319281 -4.19271755
  0.464220285 -4.24094677
  0.46812129 -4.25974751
  0.472022295 -4.29380226
  0.4759233 -4.33613634
  0.479824334 -4.39256716
  0.483725339 -4.41471052
  0.487626374 -4.43273211
  0.491527379 -4.46796703
  0.495428383 -4.52265596
  0.499329388 -4.5504961
  0.503230393 -4.5741868
  0.507131457 -4.60951281
  0.511032462 -4.64482784
  0.514933467 -4.67997646
  0.518834472 -4.71487761
  0.522735476 -4.74961901
  0.526636481 -4.78399563
  0.530537486 -4.7658
  0.534438491 -4.81635904
  0.538339496 -4.86609888
  0.5422405 -4.85228348
  0.546141505 -4.85316277
  0.55004251 -4.88632631
  0.553943515 -4.91907787
  0.55784452 -4.94971609
  0.561745524 -4.9793129
  0.565646529 -4.99746895
  0.569547534 -4.99096107
  0.573448539 -5.01950645
  0.577349544 -5.0392251
  0. -5.03922462
  0.00390100479 -4.99463797
  0.00780203938 -4.95635557
  0.0117030442 -4.95948172
  0.0156040788 -4.92676735
  0.0195050836 -4.89403677
  0.0234060884 -4.91858912
  0.0273070931 -4.87177753
  0.0312081277 -4.8234787
  0.0351091325 -4.81942558
  0.0390101522 -4.78501558
  0.042911157 -4.75046206
  0.0468121916 -4.75022888
  0.0507131964 -4.71493864
  0.0546142161 -4.66364908
  0.0585152358 -4.6291728
  0.0624162406 -4.66235018
  0.0663172603 -4.6299839
  0.0702182651 -4.57689857
  0.0741192997 -4.52501202
  0.0780203044 -4.53874874
  0.0819213241 -4.50335503
  0.0858223289 -4.46749592
  0.0897233486 -4.41259336
  0.0936243683 -4.39770412
  0.0975253731 -4.36281443
  0.101426408 -4.3281436
  0.105327412 -4.27950573
  0.109228432 -4.25543594
  0.113129437 -4.22602367
  0.117030457 -4.18344355
  0.120931476 -4.12576294
  0.124832481 -4.0731945
  0.128733501 -4.06870604
  0.132634521 -4.01045609
  0.13653554 -3.95561552
  0.140436545 -3.92688704
  0.144337565 -3.88631535
  0.148238584 -3.84408569
  0.152139589 -3.78545523
  0.156040609 -3.75023317
  0.159941629 -3.72058296
  0.163842648 -3.69131899
  0.167743668 -3.68629026
  0.171644688 -3.69888115
  0.175545692 -3.67104244
  0.179446697 -3.64342022
  0.183347717 -3.61602831
  0.187248737 -3.58872366
  0.191149756 -3.56142473
  0.195050776 -3.5337944
  0.198951781 -3.50560999
  0.2028528 -3.48296595
  0.20675382 -3.46005917
  0.210654825 -3.42807388
  0.214555845 -3.39694929
  0.218456864 -3.3672123
  0.222357869 -3.33929539
  0.226258889 -3.31448984
  0.230159909 -3.29414129
  0.234060928 -3.27724934
  0.237961948 -3.26253462
  0.241862968 -3.24930573
  0.245763987 -3.23766708
  0.249664992 -3.23594952
  0.253566027 -3.22477484
  0.257467031 -3.21071577
  0.261368036 -3.20422173
  0.265269041 -3.19889259
  0.269170046 -3.19486523
  0.273071051 -3.19164705
  0.276972055 -3.1891737
  0.28087306 -3.18760777
  0.284774065 -3.18673658
  0.28867507 -3.18635893
  0.28867507 -3.18635893
  0.292576075 -3.18673658
  0.296477079 -3.18760777
  0.300378084 -3.1891737
  0.304279089 -3.19164705
  0.308180094 -3.19486523
  0.312081099 -3.19889259
  0.315982103 -3.20422173
  0.319883108 -3.21071577
  0.323784113 -3.22477484
  0.327685118 -3.23594952
  0.331586123 -3.23766708
  0.335487127 -3.24930573
  0.339388132 -3.26253462
  0.343289137 -3.27724934
  0.347190142 -3.29414129
  0.351091146 -3.31448984
  0.354992151 -3.33929539
  0.358893156 -3.3672123
  0.362794161 -3.39694929
  0.366695166 -3.42807388
  0.37059617 -3.46005917
  0.374497175 -3.48296595
  0.37839818 -3.50560999
  0.382299185 -3.5337944
  0.38620019 -3.56142473
  0.390101194 -3.58872366
  0.394002199 -3.61602831
  0.397903204 -3.64342022
  0.401804209 -3.67104244
  0.405705214 -3.69888115
  0.409606218 -3.68629026
  0.413507223 -3.69131899
  0.417408228 -3.72058296
  0.421309233 -3.75023317
  0.425210238 -3.78545523
  0.429111242 -3.84408569
  0.433012247 -3.88631535
  0.436913252 -3.92688704
  0.440814257 -3.95561552
  0.444715261 -4.01045609
  0.448616266 -4.06870604
  0.452517271 -4.0731945
  0.456418276 -4.12576294
  0.460319281 -4.18344355
  0.464220285 -4.22602367
  0.46812129 -4.25543594
  0.472022295 -4.27950573
  0.4759233 -4.3281436
  0.479824334 -4.36281443
  0.483725339 -4.39770412
  0.487626374 -4.41259336
  0.491527379 -4.46749592
  0.495428383 -4.50335503
  0.499329388 -4.53874874
  0.503230393 -4.52501202
  0.507131457 -4.57689857
  0.511032462 -4.6299839
  0.514933467 -4.66235018
  0.518834472 -4.6291728
  0.522735476 -4.66364908
  0.526636481 -4.71493864
  0.530537486 -4.75022888
  0.534438491 -4.75046206
  0.538339496 -4.78501558
  0.5422405 -4.81942558
  0.546141505 -4.8234787
  0.55004251 -4.87177753
  0.553943515 -4.91858912
  0.55784452 -4.89403677
  0.561745524 -4.92676735
  0.565646529 -4.95948172
  0.569547534 -4.95635557
  0.573448539 -4.99463797
  0.577349544 -5.03922462
  0. -4.86772203
  0.00390100479 -4.9113574
  0.00780203938 -4.94772148
  0.0117030442 -4.90365839
  0.0156040788 -4.85762644
  0.0195050836 -4.89271212
  0.0234060884 -4.85868692
  0.0273070931 -4.82415724
  0.0312081277 -4.81372833
  0.0351091325 -4.77475214
  0.0390101522 -4.72563934
  0.042911157 -4.71396923
  0.0468121916 -4.7155757
  0.0507131964 -4.68047857
  0.0546142161 -4.64522266
  0.0585152358 -4.61086845
  0.0624162406 -4.57436943
  0.0663172603 -4.53887939
  0.0702182651 -4.50335932
  0.0741192997 -4.51742172
  0.0780203044 -4.46885586
  0.0819213241 -4.41439724
  0.0858223289 -4.36257362
  0.0897233486 -4.38616657
  0.0936243683 -4.35640478
  0.0975253731 -4.30050182
  0.101426408 -4.24426842
  0.105327412 -4.22993565
  0.109228432 -4.22220945
  0.113129437 -4.1652298
  0.117030457 -4.10778093
  0.120931476 -4.07170391
  0.124832481 -4.0671277
  0.128733501 -4.01327658
  0.132634521 -3.98434782
  0.13653554 -3.95227766
  0.140436545 -3.89387321
  0.144337565 -3.87776661
  0.148238584 -3.81928015
  0.152139589 -3.78006506
  0.156040609 -3.72708607
  0.159941629 -3.66882849
  0.163842648 -3.67134047
  0.167743668 -3.66216516
  0.171644688 -3.63336945
  0.175545692 -3.60506868
  0.179446697 -3.57722807
  0.183347717 -3.54993916
  0.187248737 -3.52325439
  0.191149756 -3.49727106
  0.195050776 -3.47187805
  0.198951781 -3.47298765
  0.2028528 -3.47636223
  0.20675382 -3.44608784
  0.210654825 -3.41510582
  0.214555845 -3.38374376
  0.218456864 -3.35260534
  0.222357869 -3.32193232
  0.226258889 -3.29601383
  0.230159909 -3.27281713
  0.234060928 -3.24873638
  0.237961948 -3.22508669
  0.241862968 -3.22720051
  0.245763987 -3.231709
  0.249664992 -3.22739935
  0.253566027 -3.21842575
  0.257467031 -3.20761681
  0.261368036 -3.19239759
  0.265269041 -3.17888832
  0.269170046 -3.16722393
  0.273071051 -3.15738392
  0.276972055 -3.14944983
  0.28087306 -3.14365387
  0.284774065 -3.13989782
  0.28867507 -3.13866615
  0.28867507 -3.13866615
  0.292576075 -3.13989782
  0.296477079 -3.14365387
  0.300378084 -3.14944983
  0.304279089 -3.15738392
  0.308180094 -3.16722393
  0.312081099 -3.17888832
  0.315982103 -3.19239759
  0.319883108 -3.20761681
  0.323784113 -3.21842575
  0.327685118 -3.22739935
  0.331586123 -3.231709
  0.335487127 -3.22720051
  0.339388132 -3.22508669
  0.343289137 -3.24873638
  0.347190142 -3.27281713
  0.351091146 -3.29601383
  0.354992151 -3.32193232
  0.358893156 -3.35260534
  0.362794161 -3.38374376
  0.366695166 -3.41510582
  0.37059617 -3.44608784
  0.374497175 -3.47636223
  0.37839818 -3.47298765
  0.382299185 -3.47187805
  0.38620019 -3.49727106
  0.390101194 -3.52325439
  0.394002199 -3.54993916
  0.397903204 -3.57722807
  0.401804209 -3.60506868
  0.405705214 -3.63336945
  0.409606218 -3.66216516
  0.413507223 -3.67134047
  0.417408228 -3.66882849
  0.421309233 -3.72708607
  0.425210238 -3.78006506
  0.429111242 -3.81928015
  0.433012247 -3.87776661
  0.436913252 -3.89387321
  0.440814257 -3.95227766
  0.444715261 -3.98434782
  0.448616266 -4.01327658
  0.452517271 -4.0671277
  0.456418276 -4.07170391
  0.460319281 -4.10778093
  0.464220285 -4.1652298
  0.46812129 -4.22220945
  0.472022295 -4.22993565
  0.4759233 -4.24426842
  0.479824334 -4.30050182
  0.483725339 -4.35640478
  0.487626374 -4.38616657
  0.491527379 -4.36257362
  0.495428383 -4.41439724
  0.499329388 -4.46885586
  0.503230393 -4.51742172
  0.507131457 -4.50335932
  0.511032462 -4.53887939
  0.514933467 -4.57436943
  0.518834472 -4.61086845
  0.522735476 -4.64522266
  0.526636481 -4.68047857
  0.530537486 -4.7155757
  0.534438491 -4.71396923
  0.538339496 -4.72563934
  0.5422405 -4.77475214
  0.546141505 -4.81372833
  0.55004251 -4.82415724
  0.553943515 -4.85868692
  0.55784452 -4.89271212
  0.561745524 -4.85762644
  0.565646529 -4.90365839
  0.569547534 -4.94772148
  0.573448539 -4.9113574
  0.577349544 -4.86772203
  0. -4.86772156
  0.00390100479 -4.82337952
  0.00780203938 -4.77999544
  0.0117030442 -4.81122828
  0.0156040788 -4.85285616
  0.0195050836 -4.81115437
  0.0234060884 -4.76447725
  0.0273070931 -4.77471781
  0.0312081277 -4.78930807
  0.0351091325 -4.75420141
  0.0390101522 -4.71861458
  0.042911157 -4.68311834
  0.0468121916 -4.64745092
  0.0507131964 -4.61165619
  0.0546142161 -4.59388351
  0.0585152358 -4.6097517
  0.0624162406 -4.55920029
  0.0663172603 -4.50639868
  0.0702182651 -4.48771191
  0.0741192997 -4.46787405
  0.0780203044 -4.4325552
  0.0819213241 -4.39743757
  0.0858223289 -4.35953188
  0.0897233486 -4.3280468
  0.0936243683 -4.29397821
  0.0975253731 -4.26025343
  0.101426408 -4.22708416
  0.105327412 -4.19469738
  0.109228432 -4.16293955
  0.113129437 -4.13190794
  0.117030457 -4.10156012
  0.120931476 -4.05025721
  0.124832481 -4.04232597
  0.128733501 -4.00964975
  0.132634521 -3.9514432
  0.13653554 -3.89874458
  0.140436545 -3.86931086
  0.144337565 -3.83967304
  0.148238584 -3.80986929
  0.152139589 -3.7607255
  0.156040609 -3.70235586
  0.159941629 -3.66448116
  0.163842648 -3.63407803
  0.167743668 -3.60407448
  0.171644688 -3.57457018
  0.175545692 -3.54564238
  0.179446697 -3.51726675
  0.183347717 -3.48948145
  0.187248737 -3.46239281
  0.191149756 -3.45190716
  0.195050776 -3.46265459
  0.198951781 -3.44745922
  0.2028528 -3.4237833
  0.20675382 -3.40099907
  0.210654825 -3.37908363
  0.214555845 -3.35793352
  0.218456864 -3.33754587
  0.222357869 -3.31735277
  0.226258889 -3.29189539
  0.230159909 -3.26297665
  0.234060928 -3.2353425
  0.237961948 -3.22224808
  0.241862968 -3.20248032
  0.245763987 -3.1812973
  0.249664992 -3.16160536
  0.253566027 -3.14335108
  0.257467031 -3.13215828
  0.261368036 -3.12450504
  0.265269041 -3.11813974
  0.269170046 -3.11305332
  0.273071051 -3.10911703
  0.276972055 -3.10608387
  0.28087306 -3.1042037
  0.284774065 -3.10309505
  0.28867507 -3.10275459
  0.28867507 -3.10275459
  0.292576075 -3.10309505
  0.296477079 -3.1042037
  0.300378084 -3.10608387
  0.304279089 -3.10911703
  0.308180094 -3.11305332
  0.312081099 -3.11813974
  0.315982103 -3.12450504
  0.319883108 -3.13215828
  0.323784113 -3.14335108
  0.327685118 -3.16160536
  0.331586123 -3.1812973
  0.335487127 -3.20248032
  0.339388132 -3.22224808
  0.343289137 -3.2353425
  0.347190142 -3.26297665
  0.351091146 -3.29189539
  0.354992151 -3.31735277
  0.358893156 -3.33754587
  0.362794161 -3.35793352
  0.366695166 -3.37908363
  0.37059617 -3.40099907
  0.374497175 -3.4237833
  0.37839818 -3.44745922
  0.382299185 -3.46265459
  0.38620019 -3.45190716
  0.390101194 -3.46239281
  0.394002199 -3.48948145
  0.397903204 -3.51726675
  0.401804209 -3.54564238
  0.405705214 -3.57457018
  0.409606218 -3.60407448
  0.413507223 -3.63407803
  0.417408228 -3.66448116
  0.421309233 -3.70235586
  0.425210238 -3.7607255
  0.429111242 -3.80986929
  0.433012247 -3.83967304
  0.436913252 -3.86931086
  0.440814257 -3.89874458
  0.444715261 -3.9514432
  0.448616266 -4.00964975
  0.452517271 -4.04232597
  0.456418276 -4.05025721
  0.460319281 -4.10156012
  0.464220285 -4.13190794
  0.46812129 -4.16293955
  0.472022295 -4.19469738
  0.4759233 -4.22708416
  0.479824334 -4.26025343
  0.483725339 -4.29397821
  0.487626374 -4.3280468
  0.491527379 -4.35953188
  0.495428383 -4.39743757
  0.499329388 -4.4325552
  0.503230393 -4.46787405
  0.507131457 -4.48771191
  0.511032462 -4.50639868
  0.514933467 -4.55920029
  0.518834472 -4.6097517
  0.522735476 -4.59388351
  0.526636481 -4.61165619
  0.530537486 -4.64745092
  0.534438491 -4.68311834
  0.538339496 -4.71861458
  0.5422405 -4.75420141
  0.546141505 -4.78930807
  0.55004251 -4.77471781
  0.553943515 -4.76447725
  0.55784452 -4.81115437
  0.561745524 -4.85285616
  0.565646529 -4.81122828
  0.569547534 -4.77999544
  0.573448539 -4.82337952
  0.577349544 -4.86772156
  0. -4.68266249
  0.00390100479 -4.72589827
  0.00780203938 -4.76723385
  0.0117030442 -4.73285484
  0.0156040788 -4.68718195
  0.0195050836 -4.69428825
  0.0234060884 -4.73409891
  0.0273070931 -4.71582842
  0.0312081277 -4.66801977
  0.0351091325 -4.63876343
  0.0390101522 -4.67615128
  0.042911157 -4.67507696
  0.0468121916 -4.6248579
  0.0507131964 -4.57437038
  0.0546142161 -4.57579327
  0.0585152358 -4.53958368
  0.0624162406 -4.50362682
  0.0663172603 -4.46765614
  0.0702182651 -4.45346069
  0.0741192997 -4.39998007
  0.0780203044 -4.35963345
  0.0819213241 -4.32886839
  0.0858223289 -4.35773087
  0.0897233486 -4.30442238
  0.0936243683 -4.2488842
  0.0975253731 -4.19367886
  0.101426408 -4.20430756
  0.105327412 -4.18766546
  0.109228432 -4.13059759
  0.113129437 -4.073493
  0.117030457 -4.04088926
  0.120931476 -4.05008173
  0.124832481 -3.99220419
  0.128733501 -3.95665359
  0.132634521 -3.92786026
  0.13653554 -3.89308977
  0.140436545 -3.86740875
  0.144337565 -3.83524561
  0.148238584 -3.77677011
  0.152139589 -3.72652435
  0.156040609 -3.69534063
  0.159941629 -3.65613413
  0.163842648 -3.61099005
  0.167743668 -3.56286049
  0.171644688 -3.53329897
  0.175545692 -3.50433302
  0.179446697 -3.47599411
  0.183347717 -3.44832325
  0.187248737 -3.44071007
  0.191149756 -3.43602228
  0.195050776 -3.41039991
  0.198951781 -3.38564682
  0.2028528 -3.36162949
  0.20675382 -3.33848572
  0.210654825 -3.31625557
  0.214555845 -3.29495335
  0.218456864 -3.27465677
  0.222357869 -3.25534773
  0.226258889 -3.23683119
  0.230159909 -3.21961212
  0.234060928 -3.21685219
  0.237961948 -3.20918274
  0.241862968 -3.18481112
  0.245763987 -3.16444588
  0.249664992 -3.15157413
  0.253566027 -3.14117002
  0.257467031 -3.12684536
  0.261368036 -3.1121645
  0.265269041 -3.09902239
  0.269170046 -3.08783627
  0.273071051 -3.07842016
  0.276972055 -3.07078791
  0.28087306 -3.06501818
  0.284774065 -3.06118965
  0.28867507 -3.05985928
  0.28867507 -3.05985928
  0.292576075 -3.06118965
  0.296477079 -3.06501818
  0.300378084 -3.07078791
  0.304279089 -3.07842016
  0.308180094 -3.08783627
  0.312081099 -3.09902239
  0.315982103 -3.1121645
  0.319883108 -3.12684536
  0.323784113 -3.14117002
  0.327685118 -3.15157413
  0.331586123 -3.16444588
  0.335487127 -3.18481112
  0.339388132 -3.20918274
  0.343289137 -3.21685219
  0.347190142 -3.21961212
  0.351091146 -3.23683119
  0.354992151 -3.25534773
  0.358893156 -3.27465677
  0.362794161 -3.29495335
  0.366695166 -3.31625557
  0.37059617 -3.33848572
  0.374497175 -3.36162949
  0.37839818 -3.38564682
  0.382299185 -3.41039991
  0.38620019 -3.43602228
  0.390101194 -3.44071007
  0.394002199 -3.44832325
  0.397903204 -3.47599411
  0.401804209 -3.50433302
  0.405705214 -3.53329897
  0.409606218 -3.56286049
  0.413507223 -3.61099005
  0.417408228 -3.65613413
  0.421309233 -3.69534063
  0.425210238 -3.72652435
  0.429111242 -3.77677011
  0.433012247 -3.83524561
  0.436913252 -3.86740875
  0.440814257 -3.89308977
  0.444715261 -3.92786026
  0.448616266 -3.95665359
  0.452517271 -3.99220419
  0.456418276 -4.05008173
  0.460319281 -4.04088926
  0.464220285 -4.073493
  0.46812129 -4.13059759
  0.472022295 -4.18766546
  0.4759233 -4.20430756
  0.479824334 -4.19367886
  0.483725339 -4.2488842
  0.487626374 -4.30442238
  0.491527379 -4.35773087
  0.495428383 -4.32886839
  0.499329388 -4.35963345
  0.503230393 -4.39998007
  0.507131457 -4.45346069
  0.511032462 -4.46765614
  0.514933467 -4.50362682
  0.518834472 -4.53958368
  0.522735476 -4.57579327
  0.526636481 -4.57437038
  0.530537486 -4.6248579
  0.534438491 -4.67507696
  0.538339496 -4.67615128
  0.5422405 -4.63876343
  0.546141505 -4.66801977
  0.55004251 -4.71582842
  0.553943515 -4.73409891
  0.55784452 -4.69428825
  0.561745524 -4.68718195
  0.565646529 -4.73285484
  0.569547534 -4.76723385
  0.573448539 -4.72589827
  0.577349544 -4.68266249
  0. -4.68266201
  0.00390100479 -4.6388793
  0.00780203938 -4.59514427
  0.0117030442 -4.61241579
  0.0156040788 -4.65357399
  0.0195050836 -4.64100933
  0.0234060884 -4.59444046
  0.0273070931 -4.5633955
  0.0312081277 -4.60076904
  0.0351091325 -4.61958075
  0.0390101522 -4.57064867
  0.042911157 -4.52157354
  0.0468121916 -4.5240407
  0.0507131964 -4.5591588
  0.0546142161 -4.52318192
  0.0585152358 -4.47170973
  0.0624162406 -4.42605829
  0.0663172603 -4.45583534
  0.0702182651 -4.43132734
  0.0741192997 -4.39534283
  0.0780203044 -4.34626436
  0.0819213241 -4.32409096
  0.0858223289 -4.28890085
  0.0897233486 -4.25417805
  0.0936243683 -4.22016478
  0.0975253731 -4.18708754
  0.101426408 -4.15543318
  0.105327412 -4.12532711
  0.109228432 -4.09651327
  0.113129437 -4.06852674
  0.117030457 -4.02820683
  0.120931476 -4.01308918
  0.124832481 -3.98504591
  0.128733501 -3.93411636
  0.132634521 -3.88474274
  0.13653554 -3.85318518
  0.140436545 -3.83459711
  0.144337565 -3.78964043
  0.148238584 -3.75797415
  0.152139589 -3.71841097
  0.156040609 -3.6599884
  0.159941629 -3.64396763
  0.163842648 -3.59298372
  0.167743668 -3.55309725
  0.171644688 -3.49538898
  0.175545692 -3.43805695
  0.179446697 -3.41705132
  0.183347717 -3.42917013
  0.187248737 -3.42136431
  0.191149756 -3.39508533
  0.195050776 -3.36957455
  0.198951781 -3.34487152
  0.2028528 -3.32092619
  0.20675382 -3.29777002
  0.210654825 -3.27553272
  0.214555845 -3.25418615
  0.218456864 -3.23378038
  0.222357869 -3.21431732
  0.226258889 -3.20503378
  0.230159909 -3.21113873
  0.234060928 -3.20348549
  0.237961948 -3.18843031
  0.241862968 -3.17411089
  0.245763987 -3.15886927
  0.249664992 -3.13909721
  0.253566027 -3.11938381
  0.257467031 -3.10192108
  0.261368036 -3.08638048
  0.265269041 -3.07259083
  0.269170046 -3.06403112
  0.273071051 -3.0593791
  0.276972055 -3.05599642
  0.28087306 -3.05390263
  0.284774065 -3.05289316
  0.28867507 -3.05262613
  0.28867507 -3.05262613
  0.292576075 -3.05289316
  0.296477079 -3.05390263
  0.300378084 -3.05599642
  0.304279089 -3.0593791
  0.308180094 -3.06403112
  0.312081099 -3.07259083
  0.315982103 -3.08638048
  0.319883108 -3.10192108
  0.323784113 -3.11938381
  0.327685118 -3.13909721
  0.331586123 -3.15886927
  0.335487127 -3.17411089
  0.339388132 -3.18843031
  0.343289137 -3.20348549
  0.347190142 -3.21113873
  0.351091146 -3.20503378
  0.354992151 -3.21431732
  0.358893156 -3.23378038
  0.362794161 -3.25418615
  0.366695166 -3.27553272
  0.37059617 -3.29777002
  0.374497175 -3.32092619
  0.37839818 -3.34487152
  0.382299185 -3.36957455
  0.38620019 -3.39508533
  0.390101194 -3.42136431
  0.394002199 -3.42917013
  0.397903204 -3.41705132
  0.401804209 -3.43805695
  0.405705214 -3.49538898
  0.409606218 -3.55309725
  0.413507223 -3.59298372
  0.417408228 -3.64396763
  0.421309233 -3.6599884
  0.425210238 -3.71841097
  0.429111242 -3.75797415
  0.433012247 -3.78964043
  0.436913252 -3.83459711
  0.440814257 -3.85318518
  0.444715261 -3.88474274
  0.448616266 -3.93411636
  0.452517271 -3.98504591
  0.456418276 -4.01308918
  0.460319281 -4.02820683
  0.464220285 -4.06852674
  0.46812129 -4.09651327
  0.472022295 -4.12532711
  0.4759233 -4.15543318
  0.479824334 -4.18708754
  0.483725339 -4.22016478
  0.487626374 -4.25417805
  0.491527379 -4.28890085
  0.495428383 -4.32409096
  0.499329388 -4.34626436
  0.503230393 -4.39534283
  0.507131457 -4.43132734
  0.511032462 -4.45583534
  0.514933467 -4.42605829
  0.518834472 -4.47170973
  0.522735476 -4.52318192
  0.526636481 -4.5591588
  0.530537486 -4.5240407
  0.534438491 -4.52157354
  0.538339496 -4.57064867
  0.5422405 -4.61958075
  0.546141505 -4.60076904
  0.55004251 -4.5633955
  0.553943515 -4.59444046
  0.55784452 -4.64100933
  0.561745524 -4.65357399
  0.565646529 -4.61241579
  0.569547534 -4.59514427
  0.573448539 -4.6388793
  0.577349544 -4.68266201
  0. -4.48506355
  0.00390100479 -4.52776337
  0.00780203938 -4.56917906
  0.0117030442 -4.54889297
  0.0156040788 -4.5036006
  0.0195050836 -4.48278952
  0.0234060884 -4.52229261
  0.0273070931 -4.54508638
  0.0312081277 -4.49879646
  0.0351091325 -4.45075321
  0.0390101522 -4.45105934
  0.042911157 -4.48697758
  0.0468121916 -4.47036743
  0.0507131964 -4.4202981
  0.0546142161 -4.36943197
  0.0585152358 -4.38966751
  0.0624162406 -4.41636038
  0.0663172603 -4.36662579
  0.0702182651 -4.31382179
  0.0741192997 -4.26848841
  0.0780203044 -4.2984066
  0.0819213241 -4.29111671
  0.0858223289 -4.23668432
  0.0897233486 -4.18249702
  0.0936243683 -4.16114759
  0.0975253731 -4.17704535
  0.101426408 -4.13643312
  0.105327412 -4.08977747
  0.109228432 -4.06343126
  0.113129437 -4.03589869
  0.117030457 -4.01518583
  0.120931476 -3.97762156
  0.124832481 -3.94721413
  0.128733501 -3.91617298
  0.132634521 -3.87598181
  0.13653554 -3.84839201
  0.140436545 -3.82140827
  0.144337565 -3.77612209
  0.148238584 -3.71834755
  0.152139589 -3.68629456
  0.156040609 -3.65466738
  0.159941629 -3.62350988
  0.163842648 -3.58602047
  0.167743668 -3.52797222
  0.171644688 -3.4702363
  0.175545692 -3.4128623
  0.179446697 -3.38105297
  0.183347717 -3.32456875
  0.187248737 -3.2689023
  0.191149756 -3.21361399
  0.195050776 -3.15888214
  0.198951781 -3.15199375
  0.2028528 -3.1606679
  0.20675382 -3.16888285
  0.210654825 -3.17684555
  0.214555845 -3.18443584
  0.218456864 -3.19166565
  0.222357869 -3.19853735
  0.226258889 -3.19565344
  0.230159909 -3.17816591
  0.234060928 -3.16171169
  0.237961948 -3.14631414
  0.241862968 -3.13194942
  0.245763987 -3.11874723
  0.249664992 -3.10667896
  0.253566027 -3.09552097
  0.257467031 -3.08572531
  0.261368036 -3.07725
  0.265269041 -3.06999016
  0.269170046 -3.06103897
  0.273071051 -3.05155945
  0.276972055 -3.0441432
  0.28087306 -3.03883314
  0.284774065 -3.03564787
  0.28867507 -3.0345912
  0.28867507 -3.0345912
  0.292576075 -3.03564787
  0.296477079 -3.03883314
  0.300378084 -3.0441432
  0.304279089 -3.05155945
  0.308180094 -3.06103897
  0.312081099 -3.06999016
  0.315982103 -3.07725
  0.319883108 -3.08572531
  0.323784113 -3.09552097
  0.327685118 -3.10667896
  0.331586123 -3.11874723
  0.335487127 -3.13194942
  0.339388132 -3.14631414
  0.343289137 -3.16171169
  0.347190142 -3.17816591
  0.351091146 -3.19565344
  0.354992151 -3.19853735
  0.358893156 -3.19166565
  0.362794161 -3.18443584
  0.366695166 -3.17684555
  0.37059617 -3.16888285
  0.374497175 -3.1606679
  0.37839818 -3.15199375
  0.382299185 -3.15888214
  0.38620019 -3.21361399
  0.390101194 -3.2689023
  0.394002199 -3.32456875
  0.397903204 -3.38105297
  0.401804209 -3.4128623
  0.405705214 -3.4702363
  0.409606218 -3.52797222
  0.413507223 -3.58602047
  0.417408228 -3.62350988
  0.421309233 -3.65466738
  0.425210238 -3.68629456
  0.429111242 -3.71834755
  0.433012247 -3.77612209
  0.436913252 -3.82140827
  0.440814257 -3.84839201
  0.444715261 -3.87598181
  0.448616266 -3.91617298
  0.452517271 -3.94721413
  0.456418276 -3.97762156
  0.460319281 -4.01518583
  0.464220285 -4.03589869
  0.46812129 -4.06343126
  0.472022295 -4.08977747
  0.4759233 -4.13643312
  0.479824334 -4.17704535
  0.483725339 -4.16114759
  0.487626374 -4.18249702
  0.491527379 -4.23668432
  0.495428383 -4.29111671
  0.499329388 -4.2984066
  0.503230393 -4.26848841
  0.507131457 -4.31382179
  0.511032462 -4.36662579
  0.514933467 -4.41636038
  0.518834472 -4.38966751
  0.522735476 -4.36943197
  0.526636481 -4.4202981
  0.530537486 -4.47036743
  0.534438491 -4.48697758
  0.538339496 -4.45105934
  0.5422405 -4.45075321
  0.546141505 -4.49879646
  0.55004251 -4.54508638
  0.553943515 -4.52229261
  0.55784452 -4.48278952
  0.561745524 -4.5036006
  0.565646529 -4.54889297
  0.569547534 -4.56917906
  0.573448539 -4.52776337
  0.577349544 -4.48506355
  0. -4.48506355
  0.00390100479 -4.44185734
  0.00780203938 -4.41093683
  0.0117030442 -4.40881395
  0.0156040788 -4.44271278
  0.0195050836 -4.45788765
  0.0234060884 -4.4116888
  0.0273070931 -4.39174843
  0.0312081277 -4.38541222
  0.0351091325 -4.41410923
  0.0390101522 -4.4021678
  0.042911157 -4.36104059
  0.0468121916 -4.35120869
  0.0507131964 -4.34046984
  0.0546142161 -4.35626316
  0.0585152358 -4.31813097
  0.0624162406 -4.30298853
  0.0663172603 -4.28869152
  0.0702182651 -4.27344799
  0.0741192997 -4.26054621
  0.0780203044 -4.24008846
  0.0819213241 -4.22188282
  0.0858223289 -4.20274115
  0.0897233486 -4.18168926
  0.0936243683 -4.15899897
  0.0975253731 -4.13857317
  0.101426408 -4.1147933
  0.105327412 -4.08002758
  0.109228432 -4.04941797
  0.113129437 -4.01735592
  0.117030457 -4.00731134
  0.120931476 -3.95817757
  0.124832481 -3.91719866
  0.128733501 -3.88355112
  0.132634521 -3.84997416
  0.13653554 -3.81727648
  0.140436545 -3.78342104
  0.144337565 -3.75080156
  0.148238584 -3.71761322
  0.152139589 -3.65927219
  0.156040609 -3.64038658
  0.159941629 -3.60169506
  0.163842648 -3.54352999
  0.167743668 -3.48533201
  0.171644688 -3.42757654
  0.175545692 -3.40476131
  0.179446697 -3.35589218
  0.183347717 -3.29936886
  0.187248737 -3.24347496
  0.191149756 -3.18804693
  0.195050776 -3.1430788
  0.198951781 -3.10487652
  0.2028528 -3.05173349
  0.20675382 -2.99947309
  0.210654825 -2.9483242
  0.214555845 -2.89831114
  0.218456864 -2.86178064
  0.222357869 -2.86735487
  0.226258889 -2.87261772
  0.230159909 -2.87760592
  0.234060928 -2.88229227
  0.237961948 -2.88677073
  0.241862968 -2.89081192
  0.245763987 -2.89451885
  0.249664992 -2.89793491
  0.253566027 -2.90108442
  0.257467031 -2.90376329
  0.261368036 -2.90625477
  0.265269041 -2.90839672
  0.269170046 -2.91022253
  0.273071051 -2.91176414
  0.276972055 -2.91296244
  0.28087306 -2.9138484
  0.284774065 -2.91434717
  0.28867507 -2.91448975
  0.28867507 -2.91448975
  0.292576075 -2.91434717
  0.296477079 -2.9138484
  0.300378084 -2.91296244
  0.304279089 -2.91176414
  0.308180094 -2.91022253
  0.312081099 -2.90839672
  0.315982103 -2.90625477
  0.319883108 -2.90376329
  0.323784113 -2.90108442
  0.327685118 -2.89793491
  0.331586123 -2.89451885
  0.335487127 -2.89081192
  0.339388132 -2.88677073
  0.343289137 -2.88229227
  0.347190142 -2.87760592
  0.351091146 -2.87261772
  0.354992151 -2.86735487
  0.358893156 -2.86178064
  0.362794161 -2.89831114
  0.366695166 -2.9483242
  0.37059617 -2.99947309
  0.374497175 -3.05173349
  0.37839818 -3.10487652
  0.382299185 -3.1430788
  0.38620019 -3.18804693
  0.390101194 -3.24347496
  0.394002199 -3.29936886
  0.397903204 -3.35589218
  0.401804209 -3.40476131
  0.405705214 -3.42757654
  0.409606218 -3.48533201
  0.413507223 -3.54352999
  0.417408228 -3.60169506
  0.421309233 -3.64038658
  0.425210238 -3.65927219
  0.429111242 -3.71761322
  0.433012247 -3.75080156
  0.436913252 -3.78342104
  0.440814257 -3.81727648
  0.444715261 -3.84997416
  0.448616266 -3.88355112
  0.452517271 -3.91719866
  0.456418276 -3.95817757
  0.460319281 -4.00731134
  0.464220285 -4.01735592
  0.46812129 -4.04941797
  0.472022295 -4.08002758
  0.4759233 -4.1147933
  0.479824334 -4.13857317
  0.483725339 -4.15899897
  0.487626374 -4.18168926
  0.491527379 -4.20274115
  0.495428383 -4.22188282
  0.499329388 -4.24008846
  0.503230393 -4.26054621
  0.507131457 -4.27344799
  0.511032462 -4.28869152
  0.514933467 -4.30298853
  0.518834472 -4.31813097
  0.522735476 -4.35626316
  0.526636481 -4.34046984
  0.530537486 -4.35120869
  0.534438491 -4.36104059
  0.538339496 -4.4021678
  0.5422405 -4.41410923
  0.546141505 -4.38541222
  0.55004251 -4.39174843
  0.553943515 -4.4116888
  0.55784452 -4.45788765
  0.561745524 -4.44271278
  0.565646529 -4.40881395
  0.569547534 -4.41093683
  0.573448539 -4.44185734
  0.577349544 -4.48506355
  0. -4.41262436
  0.00390100479 -4.41221905
  0.00780203938 -4.41090965
  0.0117030442 -4.40877771
  0.0156040788 -4.40582991
  0.0195050836 -4.401999
  0.0234060884 -4.39728689
  0.0273070931 -4.39170933
  0.0312081277 -4.38534737
  0.0351091325 -4.37815666
  0.0390101522 -4.37001944
  0.042911157 -4.3610158
  0.0468121916 -4.35118341
  0.0507131964 -4.34043694
  0.0546142161 -4.32886839
  0.0585152358 -4.31637669
  0.0624162406 -4.3029356
  0.0663172603 -4.28862667
  0.0702182651 -4.2733345
  0.0741192997 -4.25724506
  0.0780203044 -4.23981857
  0.0819213241 -4.22151423
  0.0858223289 -4.20211077
  0.0897233486 -4.1813221
  0.0936243683 -4.15104294
  0.0975253731 -4.13484812
  0.101426408 -4.10856962
  0.105327412 -4.08000851
  0.109228432 -4.02309322
  0.113129437 -4.00410366
  0.117030457 -3.98429632
  0.120931476 -3.95083475
  0.124832481 -3.90037632
  0.128733501 -3.84235907
  0.132634521 -3.82839012
  0.13653554 -3.81662273
  0.140436545 -3.75893021
  0.144337565 -3.70046234
  0.148238584 -3.64192057
  0.152139589 -3.6239748
  0.156040609 -3.60057402
  0.159941629 -3.54231119
  0.163842648 -3.48415709
  0.167743668 -3.42610741
  0.171644688 -3.39193249
  0.175545692 -3.36999607
  0.179446697 -3.31296492
  0.183347717 -3.25637054
  0.187248737 -3.20027971
  0.191149756 -3.14475393
  0.195050776 -3.1331358
  0.198951781 -3.07913113
  0.2028528 -3.02593565
  0.20675382 -2.97364759
  0.210654825 -2.92249107
  0.214555845 -2.87241125
  0.218456864 -2.84958553
  0.222357869 -2.80220604
  0.226258889 -2.75653315
  0.230159909 -2.71241331
  0.234060928 -2.67013216
  0.237961948 -2.62999344
  0.241862968 -2.59179354
  0.245763987 -2.55586004
  0.249664992 -2.55657339
  0.253566027 -2.55875111
  0.257467031 -2.56065893
  0.261368036 -2.56241322
  0.265269041 -2.56394863
  0.269170046 -2.56524849
  0.273071051 -2.56640434
  0.276972055 -2.56726646
  0.28087306 -2.56784916
  0.284774065 -2.56818533
  0.28867507 -2.56830311
  0.28867507 -2.56830311
  0.292576075 -2.56818533
  0.296477079 -2.56784916
  0.300378084 -2.56726646
  0.304279089 -2.56640434
  0.308180094 -2.56524849
  0.312081099 -2.56394863
  0.315982103 -2.56241322
  0.319883108 -2.56065893
  0.323784113 -2.55875111
  0.327685118 -2.55657339
  0.331586123 -2.55586004
  0.335487127 -2.59179354
  0.339388132 -2.62999344
  0.343289137 -2.67013216
  0.347190142 -2.71241331
  0.351091146 -2.75653315
  0.354992151 -2.80220604
  0.358893156 -2.84958553
  0.362794161 -2.87241125
  0.366695166 -2.92249107
  0.37059617 -2.97364759
  0.374497175 -3.02593565
  0.37839818 -3.07913113
  0.382299185 -3.1331358
  0.38620019 -3.14475393
  0.390101194 -3.20027971
  0.394002199 -3.25637054
  0.397903204 -3.31296492
  0.401804209 -3.36999607
  0.405705214 -3.39193249
  0.409606218 -3.42610741
  0.413507223 -3.48415709
  0.417408228 -3.54231119
  0.421309233 -3.60057402
  0.425210238 -3.6239748
  0.429111242 -3.64192057
  0.433012247 -3.70046234
  0.436913252 -3.75893021
  0.440814257 -3.81662273
  0.444715261 -3.82839012
  0.448616266 -3.84235907
  0.452517271 -3.90037632
  0.456418276 -3.95083475
  0.460319281 -3.98429632
  0.464220285 -4.00410366
  0.46812129 -4.02309322
  0.472022295 -4.08000851
  0.4759233 -4.10856962
  0.479824334 -4.13484812
  0.483725339 -4.15104294
  0.487626374 -4.1813221
  0.491527379 -4.20211077
  0.495428383 -4.22151423
  0.499329388 -4.23981857
  0.503230393 -4.25724506
  0.507131457 -4.2733345
  0.511032462 -4.28862667
  0.514933467 -4.3029356
  0.518834472 -4.31637669
  0.522735476 -4.32886839
  0.526636481 -4.34043694
  0.530537486 -4.35118341
  0.534438491 -4.3610158
  0.538339496 -4.37001944
  0.5422405 -4.37815666
  0.546141505 -4.38534737
  0.55004251 -4.39170933
  0.553943515 -4.39728689
  0.55784452 -4.401999
  0.561745524 -4.40582991
  0.565646529 -4.40877771
  0.569547534 -4.41090965
  0.573448539 -4.41221905
  0.577349544 -4.41262436
  0. -4.41260052
  0.00390100479 -4.41219425
  0.00780203938 -4.39853001
  0.0117030442 -4.40225601
  0.0156040788 -4.40579796
  0.0195050836 -4.40197277
  0.0234060884 -4.39725399
  0.0273070931 -4.36580563
  0.0312081277 -4.37701511
  0.0351091325 -4.37810946
  0.0390101522 -4.36996222
  0.042911157 -4.35309029
  0.0468121916 -4.30494976
  0.0507131964 -4.32242346
  0.0546142161 -4.32880354
  0.0585152358 -4.31632185
  0.0624162406 -4.26648664
  0.0663172603 -4.21669769
  0.0702182651 -4.23802805
  0.0741192997 -4.25709009
  0.0780203044 -4.206882
  0.0819213241 -4.15289545
  0.0858223289 -4.10199738
  0.0897233486 -4.12406158
  0.0936243683 -4.12630177
  0.0975253731 -4.07055426
  0.101426408 -4.01458025
  0.105327412 -3.96146774
  0.109228432 -3.98060369
  0.113129437 -3.96600866
  0.117030457 -3.90874386
  0.120931476 -3.85122633
  0.124832481 -3.79509974
  0.128733501 -3.80840349
  0.132634521 -3.78418446
  0.13653554 -3.72580624
  0.140436545 -3.66740561
  0.144337565 -3.60930872
  0.148238584 -3.60766029
  0.152139589 -3.58345556
  0.156040609 -3.52507877
  0.159941629 -3.46670675
  0.163842648 -3.40854931
  0.167743668 -3.37904263
  0.171644688 -3.36824846
  0.175545692 -3.3107543
  0.179446697 -3.25339985
  0.183347717 -3.19671917
  0.187248737 -3.14071417
  0.191149756 -3.13367701
  0.195050776 -3.08982182
  0.198951781 -3.0356884
  0.2028528 -2.98244333
  0.20675382 -2.93002558
  0.210654825 -2.87888765
  0.214555845 -2.85591364
  0.218456864 -2.82377529
  0.222357869 -2.77637148
  0.226258889 -2.73056984
  0.230159909 -2.68635702
  0.234060928 -2.64402199
  0.237961948 -2.6036706
  0.241862968 -2.56538248
  0.245763987 -2.55424976
  0.249664992 -2.52236652
  0.253566027 -2.49144411
  0.257467031 -2.46338654
  0.261368036 -2.43813372
  0.265269041 -2.41592264
  0.269170046 -2.39688206
  0.273071051 -2.38112783
  0.276972055 -2.36915255
  0.28087306 -2.36034203
  0.284774065 -2.35499001
  0.28867507 -2.35334396
  0.28867507 -2.35334396
  0.292576075 -2.35499001
  0.296477079 -2.36034203
  0.300378084 -2.36915255
  0.304279089 -2.38112783
  0.308180094 -2.39688206
  0.312081099 -2.41592264
  0.315982103 -2.43813372
  0.319883108 -2.46338654
  0.323784113 -2.49144411
  0.327685118 -2.52236652
  0.331586123 -2.55424976
  0.335487127 -2.56538248
  0.339388132 -2.6036706
  0.343289137 -2.64402199
  0.347190142 -2.68635702
  0.351091146 -2.73056984
  0.354992151 -2.77637148
  0.358893156 -2.82377529
  0.362794161 -2.85591364
  0.366695166 -2.87888765
  0.37059617 -2.93002558
  0.374497175 -2.98244333
  0.37839818 -3.0356884
  0.382299185 -3.08982182
  0.38620019 -3.13367701
  0.390101194 -3.14071417
  0.394002199 -3.19671917
  0.397903204 -3.25339985
  0.401804209 -3.3107543
  0.405705214 -3.36824846
  0.409606218 -3.37904263
  0.413507223 -3.40854931
  0.417408228 -3.46670675
  0.421309233 -3.52507877
  0.425210238 -3.58345556
  0.429111242 -3.60766029
  0.433012247 -3.60930872
  0.436913252 -3.66740561
  0.440814257 -3.72580624
  0.444715261 -3.78418446
  0.448616266 -3.80840349
  0.452517271 -3.79509974
  0.456418276 -3.85122633
  0.460319281 -3.90874386
  0.464220285 -3.96600866
  0.46812129 -3.98060369
  0.472022295 -3.96146774
  0.4759233 -4.01458025
  0.479824334 -4.07055426
  0.483725339 -4.12630177
  0.487626374 -4.12406158
  0.491527379 -4.10199738
  0.495428383 -4.15289545
  0.499329388 -4.206882
  0.503230393 -4.25709009
  0.507131457 -4.23802805
  0.511032462 -4.21669769
  0.514933467 -4.26648664
  0.518834472 -4.31632185
  0.522735476 -4.32880354
  0.526636481 -4.32242346
  0.530537486 -4.30494976
  0.534438491 -4.35309029
  0.538339496 -4.36996222
  0.5422405 -4.37810946
  0.546141505 -4.37701511
  0.55004251 -4.36580563
  0.553943515 -4.39725399
  0.55784452 -4.40197277
  0.561745524 -4.40579796
  0.565646529 -4.40225601
  0.569547534 -4.39853001
  0.573448539 -4.41219425
  0.577349544 -4.41260052
  0. -4.27639961
  0.00390100479 -4.31843328
  0.00780203938 -4.35927963
  0.0117030442 -4.3525877
  0.0156040788 -4.30807257
  0.0195050836 -4.26291275
  0.0234060884 -4.29963112
  0.0273070931 -4.33715391
  0.0312081277 -4.31664658
  0.0351091325 -4.26922941
  0.0390101522 -4.2211256
  0.042911157 -4.2518692
  0.0468121916 -4.28545618
  0.0507131964 -4.25253582
  0.0546142161 -4.20224333
  0.0585152358 -4.15131283
  0.0624162406 -4.17455959
  0.0663172603 -4.20371008
  0.0702182651 -4.16090202
  0.0741192997 -4.10803843
  0.0780203044 -4.05466366
  0.0819213241 -4.06748581
  0.0858223289 -4.09212112
  0.0897233486 -4.04288769
  0.0936243683 -3.98783112
  0.0975253731 -3.93228912
  0.101426408 -3.93143225
  0.105327412 -3.95271683
  0.109228432 -3.90101671
  0.113129437 -3.84416294
  0.117030457 -3.78699493
  0.120931476 -3.76645947
  0.124832481 -3.78577662
  0.128733501 -3.73509741
  0.132634521 -3.67703199
  0.13653554 -3.61868
  0.140436545 -3.57304621
  0.144337565 -3.5900178
  0.148238584 -3.55009317
  0.152139589 -3.49164104
  0.156040609 -3.43325186
  0.159941629 -3.37487221
  0.163842648 -3.3651228
  0.167743668 -3.35004091
  0.171644688 -3.29230452
  0.175545692 -3.23476315
  0.179446697 -3.17732525
  0.183347717 -3.12052631
  0.187248737 -3.12372494
  0.191149756 -3.08476496
  0.195050776 -3.02975893
  0.198951781 -2.97555876
  0.2028528 -2.92212343
  0.20675382 -2.86953354
  0.210654825 -2.84967899
  0.214555845 -2.82856131
  0.218456864 -2.77985525
  0.222357869 -2.73231936
  0.226258889 -2.68629503
  0.230159909 -2.64192247
  0.234060928 -2.59938765
  0.237961948 -2.55880785
  0.241862968 -2.55158424
  0.245763987 -2.52927971
  0.249664992 -2.49569607
  0.253566027 -2.46476173
  0.257467031 -2.43650961
  0.261368036 -2.41117096
  0.265269041 -2.38888502
  0.269170046 -2.36977434
  0.273071051 -2.35396433
  0.276972055 -2.34194994
  0.28087306 -2.33313084
  0.284774065 -2.32776976
  0.28867507 -2.32611322
  0.28867507 -2.32611322
  0.292576075 -2.32776976
  0.296477079 -2.33313084
  0.300378084 -2.34194994
  0.304279089 -2.35396433
  0.308180094 -2.36977434
  0.312081099 -2.38888502
  0.315982103 -2.41117096
  0.319883108 -2.43650961
  0.323784113 -2.46476173
  0.327685118 -2.49569607
  0.331586123 -2.52927971
  0.335487127 -2.55158424
  0.339388132 -2.55880785
  0.343289137 -2.59938765
  0.347190142 -2.64192247
  0.351091146 -2.68629503
  0.354992151 -2.73231936
  0.358893156 -2.77985525
  0.362794161 -2.82856131
  0.366695166 -2.84967899
  0.37059617 -2.86953354
  0.374497175 -2.92212343
  0.37839818 -2.97555876
  0.382299185 -3.02975893
  0.38620019 -3.08476496
  0.390101194 -3.12372494
  0.394002199 -3.12052631
  0.397903204 -3.17732525
  0.401804209 -3.23476315
  0.405705214 -3.29230452
  0.409606218 -3.35004091
  0.413507223 -3.3651228
  0.417408228 -3.37487221
  0.421309233 -3.43325186
  0.425210238 -3.49164104
  0.429111242 -3.55009317
  0.433012247 -3.5900178
  0.436913252 -3.57304621
  0.440814257 -3.61868
  0.444715261 -3.67703199
  0.448616266 -3.73509741
  0.452517271 -3.78577662
  0.456418276 -3.76645947
  0.460319281 -3.78699493
  0.464220285 -3.84416294
  0.46812129 -3.90101671
  0.472022295 -3.95271683
  0.4759233 -3.93143225
  0.479824334 -3.93228912
  0.483725339 -3.98783112
  0.487626374 -4.04288769
  0.491527379 -4.09212112
  0.495428383 -4.06748581
  0.499329388 -4.05466366
  0.503230393 -4.10803843
  0.507131457 -4.16090202
  0.511032462 -4.20371008
  0.514933467 -4.17455959
  0.518834472 -4.15131283
  0.522735476 -4.20224333
  0.526636481 -4.25253582
  0.530537486 -4.28545618
  0.534438491 -4.2518692
  0.538339496 -4.2211256
  0.5422405 -4.26922941
  0.546141505 -4.31664658
  0.55004251 -4.33715391
  0.553943515 -4.29963112
  0.55784452 -4.26291275
  0.561745524 -4.30807257
  0.565646529 -4.3525877
  0.569547534 -4.35927963
  0.573448539 -4.31843328
  0.577349544 -4.27639961
  0. -4.27639914
  0.00390100479 -4.23385048
  0.00780203938 -4.19122028
  0.0117030442 -4.18255997
  0.0156040788 -4.22164822
  0.0195050836 -4.26088619
  0.0234060884 -4.21733236
  0.0273070931 -4.1713748
  0.0312081277 -4.14553261
  0.0351091325 -4.18041658
  0.0390101522 -4.21644258
  0.042911157 -4.17249918
  0.0468121916 -4.12350225
  0.0507131964 -4.08155632
  0.0546142161 -4.10999155
  0.0585152358 -4.14237642
  0.0624162406 -4.09995556
  0.0663172603 -4.04825449
  0.0702182651 -3.9976964
  0.0741192997 -4.01026487
  0.0780203044 -4.03904772
  0.0819213241 -4.00082016
  0.0858223289 -3.9466753
  0.0897233486 -3.89256287
  0.0936243683 -3.88154745
  0.0975253731 -3.90653563
  0.101426408 -3.87641239
  0.105327412 -3.82021809
  0.109228432 -3.76388359
  0.113129437 -3.72441053
  0.117030457 -3.74519062
  0.120931476 -3.72956181
  0.124832481 -3.67188787
  0.128733501 -3.61405659
  0.132634521 -3.55668068
  0.13653554 -3.5554409
  0.140436545 -3.56031179
  0.144337565 -3.50183439
  0.148238584 -3.4433198
  0.152139589 -3.38486099
  0.156040609 -3.33837461
  0.159941629 -3.35162735
  0.163842648 -3.31656551
  0.167743668 -3.25835466
  0.171644688 -3.20036983
  0.175545692 -3.1427002
  0.179446697 -3.10378265
  0.183347717 -3.11393118
  0.187248737 -3.06422997
  0.191149756 -3.00843048
  0.195050776 -2.95313168
  0.198951781 -2.89874792
  0.2028528 -2.84549522
  0.20675382 -2.84331322
  0.210654825 -2.81809998
  0.214555845 -2.76766205
  0.218456864 -2.71853113
  0.222357869 -2.67077923
  0.226258889 -2.62453318
  0.230159909 -2.57994652
  0.234060928 -2.5458312
  0.237961948 -2.54882431
  0.241862968 -2.52033186
  0.245763987 -2.48419094
  0.249664992 -2.45043182
  0.253566027 -2.41938782
  0.257467031 -2.39093685
  0.261368036 -2.365448
  0.265269041 -2.34302616
  0.269170046 -2.32382059
  0.273071051 -2.30790806
  0.276972055 -2.29552317
  0.28087306 -2.28682089
  0.284774065 -2.28144026
  0.28867507 -2.27975988
  0.28867507 -2.27975988
  0.292576075 -2.28144026
  0.296477079 -2.28682089
  0.300378084 -2.29552317
  0.304279089 -2.30790806
  0.308180094 -2.32382059
  0.312081099 -2.34302616
  0.315982103 -2.365448
  0.319883108 -2.39093685
  0.323784113 -2.41938782
  0.327685118 -2.45043182
  0.331586123 -2.48419094
  0.335487127 -2.52033186
  0.339388132 -2.54882431
  0.343289137 -2.5458312
  0.347190142 -2.57994652
  0.351091146 -2.62453318
  0.354992151 -2.67077923
  0.358893156 -2.71853113
  0.362794161 -2.76766205
  0.366695166 -2.81809998
  0.37059617 -2.84331322
  0.374497175 -2.84549522
  0.37839818 -2.89874792
  0.382299185 -2.95313168
  0.38620019 -3.00843048
  0.390101194 -3.06422997
  0.394002199 -3.11393118
  0.397903204 -3.10378265
  0.401804209 -3.1427002
  0.405705214 -3.20036983
  0.409606218 -3.25835466
  0.413507223 -3.31656551
  0.417408228 -3.35162735
  0.421309233 -3.33837461
  0.425210238 -3.38486099
  0.429111242 -3.4433198
  0.433012247 -3.50183439
  0.436913252 -3.56031179
  0.440814257 -3.5554409
  0.444715261 -3.55668068
  0.448616266 -3.61405659
  0.452517271 -3.67188787
  0.456418276 -3.72956181
  0.460319281 -3.74519062
  0.464220285 -3.72441053
  0.46812129 -3.76388359
  0.472022295 -3.82021809
  0.4759233 -3.87641239
  0.479824334 -3.90653563
  0.483725339 -3.88154745
  0.487626374 -3.89256287
  0.491527379 -3.9466753
  0.495428383 -4.00082016
  0.499329388 -4.03904772
  0.503230393 -4.01026487
  0.507131457 -3.9976964
  0.511032462 -4.04825449
  0.514933467 -4.09995556
  0.518834472 -4.14237642
  0.522735476 -4.10999155
  0.526636481 -4.08155632
  0.530537486 -4.12350225
  0.534438491 -4.17249918
  0.538339496 -4.21644258
  0.5422405 -4.18041658
  0.546141505 -4.14553261
  0.55004251 -4.1713748
  0.553943515 -4.21733236
  0.55784452 -4.26088619
  0.561745524 -4.22164822
  0.565646529 -4.18255997
  0.569547534 -4.19122028
  0.573448539 -4.23385048
  0.577349544 -4.27639914
  0. -4.05833578
  0.00390100479 -4.09957647
  0.00780203938 -4.13979053
  0.0117030442 -4.14525366
  0.0156040788 -4.10200882
  0.0195050836 -4.05755186
  0.0234060884 -4.06841803
  0.0273070931 -4.10559511
  0.0312081277 -4.12175274
  0.0351091325 -4.07621765
  0.0390101522 -4.02868271
  0.042911157 -4.00840759
  0.0468121916 -4.04219055
  0.0507131964 -4.06816292
  0.0546142161 -4.02272272
  0.0585152358 -3.97241306
  0.0624162406 -3.92152596
  0.0663172603 -3.94968891
  0.0702182651 -3.97803783
  0.0741192997 -3.94231939
  0.0780203044 -3.88950253
  0.0819213241 -3.8360076
  0.0858223289 -3.82823229
  0.0897233486 -3.85410547
  0.0936243683 -3.83607674
  0.0975253731 -3.78113317
  0.101426408 -3.72555256
  0.105327412 -3.67779398
  0.109228432 -3.70038462
  0.113129437 -3.70532942
  0.117030457 -3.64934587
  0.120931476 -3.5921092
  0.124832481 -3.53454924
  0.128733501 -3.51808405
  0.132634521 -3.53596354
  0.13653554 -3.49713707
  0.140436545 -3.43893814
  0.144337565 -3.38050413
  0.148238584 -3.32199383
  0.152139589 -3.32257318
  0.156040609 -3.32517624
  0.159941629 -3.26759768
  0.163842648 -3.20924282
  0.167743668 -3.15097332
  0.171644688 -3.09289026
  0.175545692 -3.09253597
  0.179446697 -3.08465338
  0.183347717 -3.02809572
  0.187248737 -2.97165251
  0.191149756 -2.91566467
  0.195050776 -2.86000013
  0.198951781 -2.82954359
  0.2028528 -2.83605194
  0.20675382 -2.79211569
  0.210654825 -2.7404027
  0.214555845 -2.68974781
  0.218456864 -2.64035082
  0.222357869 -2.59229755
  0.226258889 -2.54572868
  0.230159909 -2.54237795
  0.234060928 -2.53696966
  0.237961948 -2.49634266
  0.241862968 -2.45760918
  0.245763987 -2.42139959
  0.249664992 -2.38739824
  0.253566027 -2.35597706
  0.257467031 -2.32732105
  0.261368036 -2.30148411
  0.265269041 -2.27886581
  0.269170046 -2.2595911
  0.273071051 -2.24352837
  0.276972055 -2.23091221
  0.28087306 -2.22208834
  0.284774065 -2.21990919
  0.28867507 -2.21996307
  0.28867507 -2.21996307
  0.292576075 -2.21990919
  0.296477079 -2.22208834
  0.300378084 -2.23091221
  0.304279089 -2.24352837
  0.308180094 -2.2595911
  0.312081099 -2.27886581
  0.315982103 -2.30148411
  0.319883108 -2.32732105
  0.323784113 -2.35597706
  0.327685118 -2.38739824
  0.331586123 -2.42139959
  0.335487127 -2.45760918
  0.339388132 -2.49634266
  0.343289137 -2.53696966
  0.347190142 -2.54237795
  0.351091146 -2.54572868
  0.354992151 -2.59229755
  0.358893156 -2.64035082
  0.362794161 -2.68974781
  0.366695166 -2.7404027
  0.37059617 -2.79211569
  0.374497175 -2.83605194
  0.37839818 -2.82954359
  0.382299185 -2.86000013
  0.38620019 -2.91566467
  0.390101194 -2.97165251
  0.394002199 -3.02809572
  0.397903204 -3.08465338
  0.401804209 -3.09253597
  0.405705214 -3.09289026
  0.409606218 -3.15097332
  0.413507223 -3.20924282
  0.417408228 -3.26759768
  0.421309233 -3.32517624
  0.425210238 -3.32257318
  0.429111242 -3.32199383
  0.433012247 -3.38050413
  0.436913252 -3.43893814
  0.440814257 -3.49713707
  0.444715261 -3.53596354
  0.448616266 -3.51808405
  0.452517271 -3.53454924
  0.456418276 -3.5921092
  0.460319281 -3.64934587
  0.464220285 -3.70532942
  0.46812129 -3.70038462
  0.472022295 -3.67779398
  0.4759233 -3.72555256
  0.479824334 -3.78113317
  0.483725339 -3.83607674
  0.487626374 -3.85410547
  0.491527379 -3.82823229
  0.495428383 -3.8360076
  0.499329388 -3.88950253
  0.503230393 -3.94231939
  0.507131457 -3.97803783
  0.511032462 -3.94968891
  0.514933467 -3.92152596
  0.518834472 -3.97241306
  0.522735476 -4.02272272
  0.526636481 -4.06816292
  0.530537486 -4.04219055
  0.534438491 -4.00840759
  0.538339496 -4.02868271
  0.5422405 -4.07621765
  0.546141505 -4.12175274
  0.55004251 -4.10559511
  0.553943515 -4.06841803
  0.55784452 -4.05755186
  0.561745524 -4.10200882
  0.565646529 -4.14525366
  0.569547534 -4.13979053
  0.573448539 -4.09957647
  0.577349544 -4.05833578
  0. -4.05833578
  0.00390100479 -4.01666164
  0.00780203938 -3.974823
  0.0117030442 -3.9554081
  0.0156040788 -3.99251986
  0.0195050836 -4.03074646
  0.0234060884 -4.01276302
  0.0273070931 -3.96720982
  0.0312081277 -3.9234333
  0.0351091325 -3.9397316
  0.0390101522 -3.97402763
  0.042911157 -3.98069286
  0.0468121916 -3.93219137
  0.0507131964 -3.88363409
  0.0546142161 -3.85875893
  0.0585152358 -3.8886404
  0.0624162406 -3.9194994
  0.0663172603 -3.87019777
  0.0702182651 -3.81856823
  0.0741192997 -3.76794291
  0.0780203044 -3.77448988
  0.0819213241 -3.80132675
  0.0858223289 -3.78216219
  0.0897233486 -3.72794437
  0.0936243683 -3.67359447
  0.0975253731 -3.63339281
  0.101426408 -3.65488148
  0.105327412 -3.6695981
  0.109228432 -3.61332417
  0.113129437 -3.55680132
  0.117030457 -3.50040293
  0.120931476 -3.4804101
  0.124832481 -3.49924707
  0.128733501 -3.47676468
  0.132634521 -3.41879463
  0.13653554 -3.36062384
  0.140436545 -3.30291843
  0.144337565 -3.29286337
  0.148238584 -3.3078866
  0.152139589 -3.26342297
  0.156040609 -3.20495844
  0.159941629 -3.14647055
  0.163842648 -3.0882597
  0.167743668 -3.07056952
  0.171644688 -3.08163977
  0.175545692 -3.03484201
  0.179446697 -2.97730637
  0.183347717 -2.920187
  0.187248737 -2.8635397
  0.191149756 -2.81592798
  0.195050776 -2.82241583
  0.198951781 -2.80528069
  0.2028528 -2.75132847
  0.20675382 -2.6982584
  0.210654825 -2.64620066
  0.214555845 -2.5952425
  0.218456864 -2.54571581
  0.222357869 -2.53539658
  0.226258889 -2.53894758
  0.230159909 -2.50080633
  0.234060928 -2.45773602
  0.237961948 -2.41664076
  0.241862968 -2.37755346
  0.245763987 -2.34084558
  0.249664992 -2.30650234
  0.253566027 -2.27473927
  0.257467031 -2.24582005
  0.261368036 -2.21981287
  0.265269041 -2.21797037
  0.269170046 -2.21851158
  0.273071051 -2.21909904
  0.276972055 -2.21946335
  0.28087306 -2.2197752
  0.284774065 -2.21676779
  0.28867507 -2.21497297
  0.28867507 -2.21497297
  0.292576075 -2.21676779
  0.296477079 -2.2197752
  0.300378084 -2.21946335
  0.304279089 -2.21909904
  0.308180094 -2.21851158
  0.312081099 -2.21797037
  0.315982103 -2.21981287
  0.319883108 -2.24582005
  0.323784113 -2.27473927
  0.327685118 -2.30650234
  0.331586123 -2.34084558
  0.335487127 -2.37755346
  0.339388132 -2.41664076
  0.343289137 -2.45773602
  0.347190142 -2.50080633
  0.351091146 -2.53894758
  0.354992151 -2.53539658
  0.358893156 -2.54571581
  0.362794161 -2.5952425
  0.366695166 -2.64620066
  0.37059617 -2.6982584
  0.374497175 -2.75132847
  0.37839818 -2.80528069
  0.382299185 -2.82241583
  0.38620019 -2.81592798
  0.390101194 -2.8635397
  0.394002199 -2.920187
  0.397903204 -2.97730637
  0.401804209 -3.03484201
  0.405705214 -3.08163977
  0.409606218 -3.07056952
  0.413507223 -3.0882597
  0.417408228 -3.14647055
  0.421309233 -3.20495844
  0.425210238 -3.26342297
  0.429111242 -3.3078866
  0.433012247 -3.29286337
  0.436913252 -3.30291843
  0.440814257 -3.36062384
  0.444715261 -3.41879463
  0.448616266 -3.47676468
  0.452517271 -3.49924707
  0.456418276 -3.4804101
  0.460319281 -3.50040293
  0.464220285 -3.55680132
  0.46812129 -3.61332417
  0.472022295 -3.6695981
  0.4759233 -3.65488148
  0.479824334 -3.63339281
  0.483725339 -3.67359447
  0.487626374 -3.72794437
  0.491527379 -3.78216219
  0.495428383 -3.80132675
  0.499329388 -3.77448988
  0.503230393 -3.76794291
  0.507131457 -3.81856823
  0.511032462 -3.87019777
  0.514933467 -3.9194994
  0.518834472 -3.8886404
  0.522735476 -3.85875893
  0.526636481 -3.88363409
  0.530537486 -3.93219137
  0.534438491 -3.98069286
  0.538339496 -3.97402763
  0.5422405 -3.9397316
  0.546141505 -3.9234333
  0.55004251 -3.96720982
  0.553943515 -4.01276302
  0.55784452 -4.03074646
  0.561745524 -3.99251986
  0.565646529 -3.9554081
  0.569547534 -3.974823
  0.573448539 -4.01666164
  0.577349544 -4.05833578
  0. -3.8328824
  0.00390100479 -3.87308264
  0.00780203938 -3.91244268
  0.0117030442 -3.92854595
  0.0156040788 -3.88707876
  0.0195050836 -3.84354544
  0.0234060884 -3.83070755
  0.0273070931 -3.86685658
  0.0312081277 -3.90051413
  0.0351091325 -3.87315273
  0.0390101522 -3.82661486
  0.042911157 -3.77942562
  0.0468121916 -3.79229975
  0.0507131964 -3.82407999
  0.0546142161 -3.83114529
  0.0585152358 -3.78273726
  0.0624162406 -3.73255968
  0.0663172603 -3.68913221
  0.0702182651 -3.71746492
  0.0741192997 -3.74394369
  0.0780203044 -3.71243382
  0.0819213241 -3.65976095
  0.0858223289 -3.60638142
  0.0897233486 -3.58243752
  0.0936243683 -3.60643911
  0.0975253731 -3.61549664
  0.101426408 -3.56216478
  0.105327412 -3.50668144
  0.109228432 -3.45074034
  0.113129437 -3.43951368
  0.117030457 -3.45913935
  0.120931476 -3.44170094
  0.124832481 -3.38476467
  0.128733501 -3.32718229
  0.132634521 -3.2692914
  0.13653554 -3.26067352
  0.140436545 -3.27597809
  0.144337565 -3.24318695
  0.148238584 -3.18495989
  0.152139589 -3.12643623
  0.156040609 -3.06789684
  0.159941629 -3.04660273
  0.163842648 -3.05814028
  0.167743668 -3.02902079
  0.171644688 -2.97105742
  0.175545692 -2.91299582
  0.179446697 -2.85529089
  0.183347717 -2.79909754
  0.187248737 -2.80692291
  0.191149756 -2.80598116
  0.195050776 -2.75120306
  0.198951781 -2.69623947
  0.2028528 -2.64193058
  0.20675382 -2.5883131
  0.210654825 -2.53585577
  0.214555845 -2.52739811
  0.218456864 -2.53113842
  0.222357869 -2.49685383
  0.226258889 -2.44996452
  0.230159909 -2.40461159
  0.234060928 -2.36107874
  0.237961948 -2.31949043
  0.241862968 -2.27998686
  0.245763987 -2.24273109
  0.249664992 -2.21481037
  0.253566027 -2.2156477
  0.257467031 -2.2165184
  0.261368036 -2.21705914
  0.265269041 -2.19667816
  0.269170046 -2.17712498
  0.273071051 -2.1608634
  0.276972055 -2.14828539
  0.28087306 -2.13909388
  0.284774065 -2.13401699
  0.28867507 -2.13208675
  0.28867507 -2.13208675
  0.292576075 -2.13401699
  0.296477079 -2.13909388
  0.300378084 -2.14828539
  0.304279089 -2.1608634
  0.308180094 -2.17712498
  0.312081099 -2.19667816
  0.315982103 -2.21705914
  0.319883108 -2.2165184
  0.323784113 -2.2156477
  0.327685118 -2.21481037
  0.331586123 -2.24273109
  0.335487127 -2.27998686
  0.339388132 -2.31949043
  0.343289137 -2.36107874
  0.347190142 -2.40461159
  0.351091146 -2.44996452
  0.354992151 -2.49685383
  0.358893156 -2.53113842
  0.362794161 -2.52739811
  0.366695166 -2.53585577
  0.37059617 -2.5883131
  0.374497175 -2.64193058
  0.37839818 -2.69623947
  0.382299185 -2.75120306
  0.38620019 -2.80598116
  0.390101194 -2.80692291
  0.394002199 -2.79909754
  0.397903204 -2.85529089
  0.401804209 -2.91299582
  0.405705214 -2.97105742
  0.409606218 -3.02902079
  0.413507223 -3.05814028
  0.417408228 -3.04660273
  0.421309233 -3.06789684
  0.425210238 -3.12643623
  0.429111242 -3.18495989
  0.433012247 -3.24318695
  0.436913252 -3.27597809
  0.440814257 -3.26067352
  0.444715261 -3.2692914
  0.448616266 -3.32718229
  0.452517271 -3.38476467
  0.456418276 -3.44170094
  0.460319281 -3.45913935
  0.464220285 -3.43951368
  0.46812129 -3.45074034
  0.472022295 -3.50668144
  0.4759233 -3.56216478
  0.479824334 -3.61549664
  0.483725339 -3.60643911
  0.487626374 -3.58243752
  0.491527379 -3.60638142
  0.495428383 -3.65976095
  0.499329388 -3.71243382
  0.503230393 -3.74394369
  0.507131457 -3.71746492
  0.511032462 -3.68913221
  0.514933467 -3.73255968
  0.518834472 -3.78273726
  0.522735476 -3.83114529
  0.526636481 -3.82407999
  0.530537486 -3.79229975
  0.534438491 -3.77942562
  0.538339496 -3.82661486
  0.5422405 -3.87315273
  0.546141505 -3.90051413
  0.55004251 -3.86685658
  0.553943515 -3.83070755
  0.55784452 -3.84354544
  0.561745524 -3.88707876
  0.565646529 -3.92854595
  0.569547534 -3.91244268
  0.573448539 -3.87308264
  0.577349544 -3.8328824
  0. -3.83288193
  0.00390100479 -3.79223394
  0.00780203938 -3.75139809
  0.0117030442 -3.72293568
  0.0156040788 -3.75705481
  0.0195050836 -3.79401016
  0.0234060884 -3.79949856
  0.0273070931 -3.75490284
  0.0312081277 -3.71046209
  0.0351091325 -3.69476986
  0.0390101522 -3.72680569
  0.042911157 -3.75973463
  0.0468121916 -3.73162127
  0.0507131964 -3.6835084
  0.0546142161 -3.63580036
  0.0585152358 -3.63168621
  0.0624162406 -3.66040373
  0.0663172603 -3.68183661
  0.0702182651 -3.63069153
  0.0741192997 -3.57924271
  0.0780203044 -3.52878046
  0.0819213241 -3.53309727
  0.0858223289 -3.5578661
  0.0897233486 -3.55258512
  0.0936243683 -3.49845076
  0.0975253731 -3.4440279
  0.101426408 -3.39122772
  0.105327412 -3.39848471
  0.109228432 -3.41919184
  0.113129437 -3.39445353
  0.117030457 -3.33789396
  0.120931476 -3.28114843
  0.124832481 -3.22552347
  0.128733501 -3.22803831
  0.132634521 -3.24431276
  0.13653554 -3.2112112
  0.140436545 -3.15302515
  0.144337565 -3.09473228
  0.148238584 -3.03683615
  0.152139589 -3.02243853
  0.156040609 -3.03458118
  0.159941629 -3.00934744
  0.163842648 -2.95073748
  0.167743668 -2.89227676
  0.171644688 -2.83402157
  0.175545692 -2.78400755
  0.179446697 -2.79100084
  0.183347717 -2.79790735
  0.187248737 -2.74092865
  0.191149756 -2.6844039
  0.195050776 -2.62842607
  0.198951781 -2.57311821
  0.2028528 -2.51970768
  0.20675382 -2.51900768
  0.210654825 -2.52327585
  0.214555845 -2.48442698
  0.218456864 -2.43421936
  0.222357869 -2.38532066
  0.226258889 -2.33786249
  0.230159909 -2.29198027
  0.234060928 -2.24793148
  0.237961948 -2.21197844
  0.241862968 -2.21276331
  0.245763987 -2.2138238
  0.249664992 -2.20795298
  0.253566027 -2.17578125
  0.257467031 -2.14650011
  0.261368036 -2.12006569
  0.265269041 -2.09685898
  0.269170046 -2.07684851
  0.273071051 -2.06031227
  0.276972055 -2.04754162
  0.28087306 -2.03815937
  0.284774065 -2.03281879
  0.28867507 -2.03060436
  0.28867507 -2.03060436
  0.292576075 -2.03281879
  0.296477079 -2.03815937
  0.300378084 -2.04754162
  0.304279089 -2.06031227
  0.308180094 -2.07684851
  0.312081099 -2.09685898
  0.315982103 -2.12006569
  0.319883108 -2.14650011
  0.323784113 -2.17578125
  0.327685118 -2.20795298
  0.331586123 -2.2138238
  0.335487127 -2.21276331
  0.339388132 -2.21197844
  0.343289137 -2.24793148
  0.347190142 -2.29198027
  0.351091146 -2.33786249
  0.354992151 -2.38532066
  0.358893156 -2.43421936
  0.362794161 -2.48442698
  0.366695166 -2.52327585
  0.37059617 -2.51900768
  0.374497175 -2.51970768
  0.37839818 -2.57311821
  0.382299185 -2.62842607
  0.38620019 -2.6844039
  0.390101194 -2.74092865
  0.394002199 -2.79790735
  0.397903204 -2.79100084
  0.401804209 -2.78400755
  0.405705214 -2.83402157
  0.409606218 -2.89227676
  0.413507223 -2.95073748
  0.417408228 -3.00934744
  0.421309233 -3.03458118
  0.425210238 -3.02243853
  0.429111242 -3.03683615
  0.433012247 -3.09473228
  0.436913252 -3.15302515
  0.440814257 -3.2112112
  0.444715261 -3.24431276
  0.448616266 -3.22803831
  0.452517271 -3.22552347
  0.456418276 -3.28114843
  0.460319281 -3.33789396
  0.464220285 -3.39445353
  0.46812129 -3.41919184
  0.472022295 -3.39848471
  0.4759233 -3.39122772
  0.479824334 -3.4440279
  0.483725339 -3.49845076
  0.487626374 -3.55258512
  0.491527379 -3.5578661
  0.495428383 -3.53309727
  0.499329388 -3.52878046
  0.503230393 -3.57924271
  0.507131457 -3.63069153
  0.511032462 -3.68183661
  0.514933467 -3.66040373
  0.518834472 -3.63168621
  0.522735476 -3.63580036
  0.526636481 -3.6835084
  0.530537486 -3.73162127
  0.534438491 -3.75973463
  0.538339496 -3.72680569
  0.5422405 -3.69476986
  0.546141505 -3.71046209
  0.55004251 -3.75490284
  0.553943515 -3.79949856
  0.55784452 -3.79401016
  0.561745524 -3.75705481
  0.565646529 -3.72293568
  0.569547534 -3.75139809
  0.573448539 -3.79223394
  0.577349544 -3.83288193
  0. -3.6025548
  0.00390100479 -3.64141798
  0.00780203938 -3.67954826
  0.0117030442 -3.70448208
  0.0156040788 -3.66588926
  0.0195050836 -3.62355375
  0.0234060884 -3.58929062
  0.0273070931 -3.62395954
  0.0312081277 -3.65775299
  0.0351091325 -3.66185141
  0.0390101522 -3.61703825
  0.042911157 -3.5708971
  0.0468121916 -3.54001856
  0.0507131964 -3.57037592
  0.0546142161 -3.59924364
  0.0585152358 -3.58398962
  0.0624162406 -3.5350852
  0.0663172603 -3.48522139
  0.0702182651 -3.45450258
  0.0741192997 -3.48049116
  0.0780203044 -3.50475597
  0.0819213241 -3.47347212
  0.0858223289 -3.42096138
  0.0897233486 -3.36788273
  0.0936243683 -3.33310461
  0.0975253731 -3.35483456
  0.101426408 -3.37416267
  0.105327412 -3.33283329
  0.109228432 -3.27750969
  0.113129437 -3.22166824
  0.117030457 -3.17584944
  0.120931476 -3.19316769
  0.124832481 -3.208776
  0.128733501 -3.1656847
  0.132634521 -3.10819864
  0.13653554 -3.05038691
  0.140436545 -2.99237013
  0.144337565 -2.99616194
  0.148238584 -3.00859451
  0.152139589 -2.97715378
  0.156040609 -2.91880274
  0.159941629 -2.86025667
  0.163842648 -2.80166483
  0.167743668 -2.76473951
  0.171644688 -2.77342844
  0.175545692 -2.77410698
  0.179446697 -2.71751213
  0.183347717 -2.65993261
  0.187248737 -2.60268784
  0.191149756 -2.54580498
  0.195050776 -2.50494766
  0.198951781 -2.50963402
  0.2028528 -2.51295137
  0.20675382 -2.46405125
  0.210654825 -2.41118336
  0.214555845 -2.35924578
  0.218456864 -2.30841541
  0.222357869 -2.25891399
  0.226258889 -2.21079874
  0.230159909 -2.20919752
  0.234060928 -2.21036005
  0.237961948 -2.2053175
  0.241862968 -2.16557741
  0.245763987 -2.12781334
  0.249664992 -2.09249115
  0.253566027 -2.05977583
  0.257467031 -2.03002214
  0.261368036 -2.00312996
  0.265269041 -1.97949171
  0.269170046 -1.95889711
  0.273071051 -1.94200468
  0.276972055 -1.92877722
  0.28087306 -1.91890812
  0.284774065 -1.91318321
  0.28867507 -1.91080379
  0.28867507 -1.91080379
  0.292576075 -1.91318321
  0.296477079 -1.91890812
  0.300378084 -1.92877722
  0.304279089 -1.94200468
  0.308180094 -1.95889711
  0.312081099 -1.97949171
  0.315982103 -2.00312996
  0.319883108 -2.03002214
  0.323784113 -2.05977583
  0.327685118 -2.09249115
  0.331586123 -2.12781334
  0.335487127 -2.16557741
  0.339388132 -2.2053175
  0.343289137 -2.21036005
  0.347190142 -2.20919752
  0.351091146 -2.21079874
  0.354992151 -2.25891399
  0.358893156 -2.30841541
  0.362794161 -2.35924578
  0.366695166 -2.41118336
  0.37059617 -2.46405125
  0.374497175 -2.51295137
  0.37839818 -2.50963402
  0.382299185 -2.50494766
  0.38620019 -2.54580498
  0.390101194 -2.60268784
  0.394002199 -2.65993261
  0.397903204 -2.71751213
  0.401804209 -2.77410698
  0.405705214 -2.77342844
  0.409606218 -2.76473951
  0.413507223 -2.80166483
  0.417408228 -2.86025667
  0.421309233 -2.91880274
  0.425210238 -2.97715378
  0.429111242 -3.00859451
  0.433012247 -2.99616194
  0.436913252 -2.99237013
  0.440814257 -3.05038691
  0.444715261 -3.10819864
  0.448616266 -3.1656847
  0.452517271 -3.208776
  0.456418276 -3.19316769
  0.460319281 -3.17584944
  0.464220285 -3.22166824
  0.46812129 -3.27750969
  0.472022295 -3.33283329
  0.4759233 -3.37416267
  0.479824334 -3.35483456
  0.483725339 -3.33310461
  0.487626374 -3.36788273
  0.491527379 -3.42096138
  0.495428383 -3.47347212
  0.499329388 -3.50475597
  0.503230393 -3.48049116
  0.507131457 -3.45450258
  0.511032462 -3.48522139
  0.514933467 -3.5350852
  0.518834472 -3.58398962
  0.522735476 -3.59924364
  0.526636481 -3.57037592
  0.530537486 -3.54001856
  0.534438491 -3.5708971
  0.538339496 -3.61703825
  0.5422405 -3.66185141
  0.546141505 -3.65775299
  0.55004251 -3.62395954
  0.553943515 -3.58929062
  0.55784452 -3.62355375
  0.561745524 -3.66588926
  0.565646529 -3.70448208
  0.569547534 -3.67954826
  0.573448539 -3.64141798
  0.577349544 -3.6025548
  0. -3.6025548
  0.00390100479 -3.56324959
  0.00780203938 -3.52381611
  0.0117030442 -3.49058008
  0.0156040788 -3.51875973
  0.0195050836 -3.55397511
  0.0234060884 -3.58057737
  0.0273070931 -3.53733587
  0.0312081277 -3.49382401
  0.0351091325 -3.45545435
  0.0390101522 -3.47832537
  0.042911157 -3.50922489
  0.0468121916 -3.52408457
  0.0507131964 -3.47691202
  0.0546142161 -3.42969036
  0.0585152358 -3.38575697
  0.0624162406 -3.40174198
  0.0663172603 -3.42811918
  0.0702182651 -3.43486738
  0.0741192997 -3.38413143
  0.0780203044 -3.333148
  0.0819213241 -3.2837472
  0.0858223289 -3.28908491
  0.0897233486 -3.31110573
  0.0936243683 -3.31435013
  0.0975253731 -3.26038933
  0.101426408 -3.20621443
  0.105327412 -3.15246201
  0.109228432 -3.14073181
  0.113129437 -3.15821362
  0.117030457 -3.1654911
  0.120931476 -3.10902643
  0.124832481 -3.05228567
  0.128733501 -2.99551392
  0.132634521 -2.95730639
  0.13653554 -2.9698329
  0.140436545 -2.98308611
  0.144337565 -2.93412924
  0.148238584 -2.87581778
  0.152139589 -2.81755877
  0.156040609 -2.75965118
  0.159941629 -2.7466774
  0.163842648 -2.75584936
  0.167743668 -2.74307823
  0.171644688 -2.68458986
  0.175545692 -2.62629414
  0.179446697 -2.5682168
  0.183347717 -2.51079273
  0.187248737 -2.49512434
  0.191149756 -2.50014639
  0.195050776 -2.48942518
  0.198951781 -2.4336257
  0.2028528 -2.37848997
  0.20675382 -2.32409477
  0.210654825 -2.27062798
  0.214555845 -2.2184968
  0.218456864 -2.20535088
  0.222357869 -2.20660925
  0.226258889 -2.20791721
  0.230159909 -2.16424894
  0.234060928 -2.11940098
  0.237961948 -2.07650995
  0.241862968 -2.03570938
  0.245763987 -1.99722481
  0.249664992 -1.96115971
  0.253566027 -1.92772722
  0.257467031 -1.89722586
  0.261368036 -1.87375546
  0.265269041 -1.87294626
  0.269170046 -1.87238741
  0.273071051 -1.87201881
  0.276972055 -1.87167883
  0.28087306 -1.87156296
  0.284774065 -1.87142181
  0.28867507 -1.87137508
  0.28867507 -1.87137508
  0.292576075 -1.87142181
  0.296477079 -1.87156296
  0.300378084 -1.87167883
  0.304279089 -1.87201881
  0.308180094 -1.87238741
  0.312081099 -1.87294626
  0.315982103 -1.87375546
  0.319883108 -1.89722586
  0.323784113 -1.92772722
  0.327685118 -1.96115971
  0.331586123 -1.99722481
  0.335487127 -2.03570938
  0.339388132 -2.07650995
  0.343289137 -2.11940098
  0.347190142 -2.16424894
  0.351091146 -2.20791721
  0.354992151 -2.20660925
  0.358893156 -2.20535088
  0.362794161 -2.2184968
  0.366695166 -2.27062798
  0.37059617 -2.32409477
  0.374497175 -2.37848997
  0.37839818 -2.4336257
  0.382299185 -2.48942518
  0.38620019 -2.50014639
  0.390101194 -2.49512434
  0.394002199 -2.51079273
  0.397903204 -2.5682168
  0.401804209 -2.62629414
  0.405705214 -2.68458986
  0.409606218 -2.74307823
  0.413507223 -2.75584936
  0.417408228 -2.7466774
  0.421309233 -2.75965118
  0.425210238 -2.81755877
  0.429111242 -2.87581778
  0.433012247 -2.93412924
  0.436913252 -2.98308611
  0.440814257 -2.9698329
  0.444715261 -2.95730639
  0.448616266 -2.99551392
  0.452517271 -3.05228567
  0.456418276 -3.10902643
  0.460319281 -3.1654911
  0.464220285 -3.15821362
  0.46812129 -3.14073181
  0.472022295 -3.15246201
  0.4759233 -3.20621443
  0.479824334 -3.26038933
  0.483725339 -3.31435013
  0.487626374 -3.31110573
  0.491527379 -3.28908491
  0.495428383 -3.2837472
  0.499329388 -3.333148
  0.503230393 -3.38413143
  0.507131457 -3.43486738
  0.511032462 -3.42811918
  0.514933467 -3.40174198
  0.518834472 -3.38575697
  0.522735476 -3.42969036
  0.526636481 -3.47691202
  0.530537486 -3.52408457
  0.534438491 -3.50922489
  0.538339496 -3.47832537
  0.5422405 -3.45545435
  0.546141505 -3.49382401
  0.55004251 -3.53733587
  0.553943515 -3.58057737
  0.55784452 -3.55397511
  0.561745524 -3.51875973
  0.565646529 -3.49058008
  0.569547534 -3.52381611
  0.573448539 -3.56324959
  0.577349544 -3.6025548
  0. -3.3709259
  0.00390100479 -3.40797043
  0.00780203938 -3.44437265
  0.0117030442 -3.4738493
  0.0156040788 -3.44103098
  0.0195050836 -3.40033054
  0.0234060884 -3.35896683
  0.0273070931 -3.38064289
  0.0312081277 -3.41271496
  0.0351091325 -3.43886375
  0.0390101522 -3.40277863
  0.042911157 -3.35810566
  0.0468121916 -3.31277132
  0.0507131964 -3.31768894
  0.0546142161 -3.34516478
  0.0585152358 -3.36860466
  0.0624162406 -3.33139706
  0.0663172603 -3.2828908
  0.0702182651 -3.23367596
  0.0741192997 -3.21847725
  0.0780203044 -3.24164581
  0.0819213241 -3.26251698
  0.0858223289 -3.22799158
  0.0897233486 -3.17609406
  0.0936243683 -3.12353182
  0.0975253731 -3.08380747
  0.101426408 -3.10240364
  0.105327412 -3.12004614
  0.109228432 -3.09505796
  0.113129437 -3.04023457
  0.117030457 -2.98478222
  0.120931476 -2.92883062
  0.124832481 -2.9276371
  0.128733501 -2.94137287
  0.132634521 -2.93590164
  0.13653554 -2.8795867
  0.140436545 -2.82200575
  0.144337565 -2.76405859
  0.148238584 -2.71760798
  0.152139589 -2.7271204
  0.156040609 -2.73583937
  0.159941629 -2.69953108
  0.163842648 -2.64122486
  0.167743668 -2.58262873
  0.171644688 -2.52407312
  0.175545692 -2.47911358
  0.179446697 -2.48432636
  0.183347717 -2.48902702
  0.187248737 -2.45223665
  0.191149756 -2.39514256
  0.195050776 -2.33838654
  0.198951781 -2.28199959
  0.2028528 -2.22632122
  0.20675382 -2.20089149
  0.210654825 -2.20221615
  0.214555845 -2.20320368
  0.218456864 -2.16606522
  0.222357869 -2.11595631
  0.226258889 -2.06710291
  0.230159909 -2.01974249
  0.234060928 -1.97394514
  0.237961948 -1.93016481
  0.241862968 -1.88842487
  0.245763987 -1.8770566
  0.249664992 -1.87597179
  0.253566027 -1.87500381
  0.257467031 -1.87418556
  0.261368036 -1.86924839
  0.265269041 -1.84516001
  0.269170046 -1.82410049
  0.273071051 -1.80674648
  0.276972055 -1.7930975
  0.28087306 -1.78274775
  0.284774065 -1.77702284
  0.28867507 -1.77485847
  0.28867507 -1.77485847
  0.292576075 -1.77702284
  0.296477079 -1.78274775
  0.300378084 -1.7930975
  0.304279089 -1.80674648
  0.308180094 -1.82410049
  0.312081099 -1.84516001
  0.315982103 -1.86924839
  0.319883108 -1.87418556
  0.323784113 -1.87500381
  0.327685118 -1.87597179
  0.331586123 -1.8770566
  0.335487127 -1.88842487
  0.339388132 -1.93016481
  0.343289137 -1.97394514
  0.347190142 -2.01974249
  0.351091146 -2.06710291
  0.354992151 -2.11595631
  0.358893156 -2.16606522
  0.362794161 -2.20320368
  0.366695166 -2.20221615
  0.37059617 -2.20089149
  0.374497175 -2.22632122
  0.37839818 -2.28199959
  0.382299185 -2.33838654
  0.38620019 -2.39514256
  0.390101194 -2.45223665
  0.394002199 -2.48902702
  0.397903204 -2.48432636
  0.401804209 -2.47911358
  0.405705214 -2.52407312
  0.409606218 -2.58262873
  0.413507223 -2.64122486
  0.417408228 -2.69953108
  0.421309233 -2.73583937
  0.425210238 -2.7271204
  0.429111242 -2.71760798
  0.433012247 -2.76405859
  0.436913252 -2.82200575
  0.440814257 -2.8795867
  0.444715261 -2.93590164
  0.448616266 -2.94137287
  0.452517271 -2.9276371
  0.456418276 -2.92883062
  0.460319281 -2.98478222
  0.464220285 -3.04023457
  0.46812129 -3.09505796
  0.472022295 -3.12004614
  0.4759233 -3.10240364
  0.479824334 -3.08380747
  0.483725339 -3.12353182
  0.487626374 -3.17609406
  0.491527379 -3.22799158
  0.495428383 -3.26251698
  0.499329388 -3.24164581
  0.503230393 -3.21847725
  0.507131457 -3.23367596
  0.511032462 -3.2828908
  0.514933467 -3.33139706
  0.518834472 -3.36860466
  0.522735476 -3.34516478
  0.526636481 -3.31768894
  0.530537486 -3.31277132
  0.534438491 -3.35810566
  0.538339496 -3.40277863
  0.5422405 -3.43886375
  0.546141505 -3.41271496
  0.55004251 -3.38064289
  0.553943515 -3.35896683
  0.55784452 -3.40033054
  0.561745524 -3.44103098
  0.565646529 -3.4738493
  0.569547534 -3.44437265
  0.573448539 -3.40797043
  0.577349544 -3.3709259
  0. -3.3709259
  0.00390100479 -3.3334837
  0.00780203938 -3.29591846
  0.0117030442 -3.2615695
  0.0156040788 -3.28199911
  0.0195050836 -3.31494093
  0.0234060884 -3.3479805
  0.0273070931 -3.31725693
  0.0312081277 -3.27522945
  0.0351091325 -3.23403406
  0.0390101522 -3.23317051
  0.042911157 -3.26118135
  0.0468121916 -3.28956747
  0.0507131964 -3.26695156
  0.0546142161 -3.22098589
  0.0585152358 -3.17493677
  0.0624162406 -3.14920044
  0.0663172603 -3.17124557
  0.0702182651 -3.19493628
  0.0741192997 -3.18403912
  0.0780203044 -3.13404131
  0.0819213241 -3.08381748
  0.0858223289 -3.03689051
  0.0897233486 -3.04592323
  0.0936243683 -3.06482506
  0.0975253731 -3.07044697
  0.101426408 -3.01703215
  0.105327412 -2.96333647
  0.109228432 -2.90978193
  0.113129437 -2.8854351
  0.117030457 -2.89918423
  0.120931476 -2.91348028
  0.124832481 -2.87263393
  0.128733501 -2.81609964
  0.132634521 -2.75946951
  0.13653554 -2.70391893
  0.140436545 -2.6983676
  0.144337565 -2.70796299
  0.148238584 -2.70595741
  0.152139589 -2.64769936
  0.156040609 -2.58915854
  0.159941629 -2.53084135
  0.163842648 -2.47397995
  0.167743668 -2.46847725
  0.171644688 -2.47366762
  0.175545692 -2.46564102
  0.179446697 -2.40724182
  0.183347717 -2.34909058
  0.187248737 -2.29123306
  0.191149756 -2.23376226
  0.195050776 -2.19734716
  0.198951781 -2.19824791
  0.2028528 -2.19953918
  0.20675382 -2.17131853
  0.210654825 -2.11712408
  0.214555845 -2.06384468
  0.218456864 -2.011415
  0.222357869 -1.96035385
  0.226258889 -1.910748
  0.230159909 -1.88309717
  0.234060928 -1.88119984
  0.237961948 -1.87960815
  0.241862968 -1.87824774
  0.245763987 -1.84898615
  0.249664992 -1.81196737
  0.253566027 -1.77759457
  0.257467031 -1.74606848
  0.261368036 -1.71737432
  0.265269041 -1.69220686
  0.269170046 -1.67036867
  0.273071051 -1.65236235
  0.276972055 -1.63822651
  0.28087306 -1.62777376
  0.284774065 -1.62170935
  0.28867507 -1.61955309
  0.28867507 -1.61955309
  0.292576075 -1.62170935
  0.296477079 -1.62777376
  0.300378084 -1.63822651
  0.304279089 -1.65236235
  0.308180094 -1.67036867
  0.312081099 -1.69220686
  0.315982103 -1.71737432
  0.319883108 -1.74606848
  0.323784113 -1.77759457
  0.327685118 -1.81196737
  0.331586123 -1.84898615
  0.335487127 -1.87824774
  0.339388132 -1.87960815
  0.343289137 -1.88119984
  0.347190142 -1.88309717
  0.351091146 -1.910748
  0.354992151 -1.96035385
  0.358893156 -2.011415
  0.362794161 -2.06384468
  0.366695166 -2.11712408
  0.37059617 -2.17131853
  0.374497175 -2.19953918
  0.37839818 -2.19824791
  0.382299185 -2.19734716
  0.38620019 -2.23376226
  0.390101194 -2.29123306
  0.394002199 -2.34909058
  0.397903204 -2.40724182
  0.401804209 -2.46564102
  0.405705214 -2.47366762
  0.409606218 -2.46847725
  0.413507223 -2.47397995
  0.417408228 -2.53084135
  0.421309233 -2.58915854
  0.425210238 -2.64769936
  0.429111242 -2.70595741
  0.433012247 -2.70796299
  0.436913252 -2.6983676
  0.440814257 -2.70391893
  0.444715261 -2.75946951
  0.448616266 -2.81609964
  0.452517271 -2.87263393
  0.456418276 -2.91348028
  0.460319281 -2.89918423
  0.464220285 -2.8854351
  0.46812129 -2.90978193
  0.472022295 -2.96333647
  0.4759233 -3.01703215
  0.479824334 -3.07044697
  0.483725339 -3.06482506
  0.487626374 -3.04592323
  0.491527379 -3.03689051
  0.495428383 -3.08381748
  0.499329388 -3.13404131
  0.503230393 -3.18403912
  0.507131457 -3.19493628
  0.511032462 -3.17124557
  0.514933467 -3.14920044
  0.518834472 -3.17493677
  0.522735476 -3.22098589
  0.526636481 -3.26695156
  0.530537486 -3.28956747
  0.534438491 -3.26118135
  0.538339496 -3.23317051
  0.5422405 -3.23403406
  0.546141505 -3.27522945
  0.55004251 -3.31725693
  0.553943515 -3.3479805
  0.55784452 -3.31494093
  0.561745524 -3.28199911
  0.565646529 -3.2615695
  0.569547534 -3.29591846
  0.573448539 -3.3334837
  0.577349544 -3.3709259
  0. -3.14323521
  0.00390100479 -3.17792749
  0.00780203938 -3.21201563
  0.0117030442 -3.24227524
  0.0156040788 -3.21697283
  0.0195050836 -3.17848539
  0.0234060884 -3.13928413
  0.0273070931 -3.14268064
  0.0312081277 -3.17221022
  0.0351091325 -3.20032549
  0.0390101522 -3.18735886
  0.042911157 -3.14489841
  0.0468121916 -3.10147619
  0.0507131964 -3.07197523
  0.0546142161 -3.09672499
  0.0585152358 -3.1208539
  0.0624162406 -3.12399101
  0.0663172603 -3.07854033
  0.0702182651 -3.03094482
  0.0741192997 -2.98287106
  0.0780203044 -2.98567629
  0.0819213241 -3.00513935
  0.0858223289 -3.02101755
  0.0897233486 -2.98027563
  0.0936243683 -2.92915821
  0.0975253731 -2.87735033
  0.101426408 -2.83900213
  0.105327412 -2.85393095
  0.109228432 -2.86822796
  0.113129437 -2.85278082
  0.117030457 -2.79895163
  0.120931476 -2.74393511
  0.124832481 -2.6885457
  0.128733501 -2.66747093
  0.132634521 -2.67724419
  0.13653554 -2.6858201
  0.140436545 -2.64409637
  0.144337565 -2.58688831
  0.148238584 -2.52925825
  0.152139589 -2.47129154
  0.156040609 -2.45126438
  0.159941629 -2.45662642
  0.163842648 -2.46074343
  0.167743668 -2.41305447
  0.171644688 -2.35465336
  0.175545692 -2.29612064
  0.179446697 -2.23759651
  0.183347717 -2.19276667
  0.187248737 -2.19381094
  0.191149756 -2.1951108
  0.195050776 -2.17555952
  0.198951781 -2.11902475
  0.2028528 -2.06280994
  0.20675382 -2.00710535
  0.210654825 -1.95211458
  0.214555845 -1.89792728
  0.218456864 -1.88857365
  0.222357869 -1.88636732
  0.226258889 -1.88430357
  0.230159909 -1.86174011
  0.234060928 -1.81514359
  0.237961948 -1.77027464
  0.241862968 -1.72737169
  0.245763987 -1.68640995
  0.249664992 -1.64818525
  0.253566027 -1.61256933
  0.257467031 -1.57984591
  0.261368036 -1.55018854
  0.265269041 -1.53208971
  0.269170046 -1.52990818
  0.273071051 -1.52814436
  0.276972055 -1.52677059
  0.28087306 -1.52582407
  0.284774065 -1.52523518
  0.28867507 -1.52503443
  0.28867507 -1.52503443
  0.292576075 -1.52523518
  0.296477079 -1.52582407
  0.300378084 -1.52677059
  0.304279089 -1.52814436
  0.308180094 -1.52990818
  0.312081099 -1.53208971
  0.315982103 -1.55018854
  0.319883108 -1.57984591
  0.323784113 -1.61256933
  0.327685118 -1.64818525
  0.331586123 -1.68640995
  0.335487127 -1.72737169
  0.339388132 -1.77027464
  0.343289137 -1.81514359
  0.347190142 -1.86174011
  0.351091146 -1.88430357
  0.354992151 -1.88636732
  0.358893156 -1.88857365
  0.362794161 -1.89792728
  0.366695166 -1.95211458
  0.37059617 -2.00710535
  0.374497175 -2.06280994
  0.37839818 -2.11902475
  0.382299185 -2.17555952
  0.38620019 -2.1951108
  0.390101194 -2.19381094
  0.394002199 -2.19276667
  0.397903204 -2.23759651
  0.401804209 -2.29612064
  0.405705214 -2.35465336
  0.409606218 -2.41305447
  0.413507223 -2.46074343
  0.417408228 -2.45662642
  0.421309233 -2.45126438
  0.425210238 -2.47129154
  0.429111242 -2.52925825
  0.433012247 -2.58688831
  0.436913252 -2.64409637
  0.440814257 -2.6858201
  0.444715261 -2.67724419
  0.448616266 -2.66747093
  0.452517271 -2.6885457
  0.456418276 -2.74393511
  0.460319281 -2.79895163
  0.464220285 -2.85278082
  0.46812129 -2.86822796
  0.472022295 -2.85393095
  0.4759233 -2.83900213
  0.479824334 -2.87735033
  0.483725339 -2.92915821
  0.487626374 -2.98027563
  0.491527379 -3.02101755
  0.495428383 -3.00513935
  0.499329388 -2.98567629
  0.503230393 -2.98287106
  0.507131457 -3.03094482
  0.511032462 -3.07854033
  0.514933467 -3.12399101
  0.518834472 -3.1208539
  0.522735476 -3.09672499
  0.526636481 -3.07197523
  0.530537486 -3.10147619
  0.534438491 -3.14489841
  0.538339496 -3.18735886
  0.5422405 -3.20032549
  0.546141505 -3.17221022
  0.55004251 -3.14268064
  0.553943515 -3.13928413
  0.55784452 -3.17848539
  0.561745524 -3.21697283
  0.565646529 -3.24227524
  0.569547534 -3.21201563
  0.573448539 -3.17792749
  0.577349544 -3.14323521
  0. -3.14323521
  0.00390100479 -3.10832834
  0.00780203938 -3.0732832
  0.0117030442 -3.0401268
  0.0156040788 -3.05267
  0.0195050836 -3.08257914
  0.0234060884 -3.11270046
  0.0273070931 -3.09967661
  0.0312081277 -3.05992079
  0.0351091325 -3.0202775
  0.0390101522 -2.99840736
  0.042911157 -3.02175665
  0.0468121916 -3.04690313
  0.0507131964 -3.05737972
  0.0546142161 -3.01310873
  0.0585152358 -2.96869564
  0.0624162406 -2.92548847
  0.0663172603 -2.92563057
  0.0702182651 -2.94547701
  0.0741192997 -2.96562338
  0.0780203044 -2.9344058
  0.0819213241 -2.88560963
  0.0858223289 -2.83684921
  0.0897233486 -2.79720497
  0.0936243683 -2.80879498
  0.0975253731 -2.82387352
  0.101426408 -2.82513332
  0.105327412 -2.77258158
  0.109228432 -2.71971464
  0.113129437 -2.66694832
  0.117030457 -2.63779259
  0.120931476 -2.64712095
  0.124832481 -2.65729284
  0.128733501 -2.63282013
  0.132634521 -2.57680798
  0.13653554 -2.52061033
  0.140436545 -2.4645443
  0.144337565 -2.43568325
  0.148238584 -2.44043446
  0.152139589 -2.44581175
  0.156040609 -2.41317511
  0.159941629 -2.35509396
  0.163842648 -2.29692316
  0.167743668 -2.23869324
  0.171644688 -2.19127274
  0.175545692 -2.19081879
  0.179446697 -2.19170189
  0.183347717 -2.17921925
  0.187248737 -2.12098503
  0.191149756 -2.06297159
  0.195050776 -2.00525808
  0.198951781 -1.94793797
  0.2028528 -1.90017653
  0.20675382 -1.89624834
  0.210654825 -1.89332867
  0.214555845 -1.89071417
  0.218456864 -1.84466314
  0.222357869 -1.79245758
  0.226258889 -1.74142551
  0.230159909 -1.69149113
  0.234060928 -1.64341545
  0.237961948 -1.59719181
  0.241862968 -1.55489874
  0.245763987 -1.54884863
  0.249664992 -1.54472446
  0.253566027 -1.54091167
  0.257467031 -1.53755379
  0.261368036 -1.53458977
  0.265269041 -1.52395439
  0.269170046 -1.50092506
  0.273071051 -1.48207855
  0.276972055 -1.46724844
  0.28087306 -1.45652723
  0.284774065 -1.44995499
  0.28867507 -1.44776344
  0.28867507 -1.44776344
  0.292576075 -1.44995499
  0.296477079 -1.45652723
  0.300378084 -1.46724844
  0.304279089 -1.48207855
  0.308180094 -1.50092506
  0.312081099 -1.52395439
  0.315982103 -1.53458977
  0.319883108 -1.53755379
  0.323784113 -1.54091167
  0.327685118 -1.54472446
  0.331586123 -1.54884863
  0.335487127 -1.55489874
  0.339388132 -1.59719181
  0.343289137 -1.64341545
  0.347190142 -1.69149113
  0.351091146 -1.74142551
  0.354992151 -1.79245758
  0.358893156 -1.84466314
  0.362794161 -1.89071417
  0.366695166 -1.89332867
  0.37059617 -1.89624834
  0.374497175 -1.90017653
  0.37839818 -1.94793797
  0.382299185 -2.00525808
  0.38620019 -2.06297159
  0.390101194 -2.12098503
  0.394002199 -2.17921925
  0.397903204 -2.19170189
  0.401804209 -2.19081879
  0.405705214 -2.19127274
  0.409606218 -2.23869324
  0.413507223 -2.29692316
  0.417408228 -2.35509396
  0.421309233 -2.41317511
  0.425210238 -2.44581175
  0.429111242 -2.44043446
  0.433012247 -2.43568325
  0.436913252 -2.4645443
  0.440814257 -2.52061033
  0.444715261 -2.57680798
  0.448616266 -2.63282013
  0.452517271 -2.65729284
  0.456418276 -2.64712095
  0.460319281 -2.63779259
  0.464220285 -2.66694832
  0.46812129 -2.71971464
  0.472022295 -2.77258158
  0.4759233 -2.82513332
  0.479824334 -2.82387352
  0.483725339 -2.80879498
  0.487626374 -2.79720497
  0.491527379 -2.83684921
  0.495428383 -2.88560963
  0.499329388 -2.9344058
  0.503230393 -2.96562338
  0.507131457 -2.94547701
  0.511032462 -2.92563057
  0.514933467 -2.92548847
  0.518834472 -2.96869564
  0.522735476 -3.01310873
  0.526636481 -3.05737972
  0.530537486 -3.04690313
  0.534438491 -3.02175665
  0.538339496 -2.99840736
  0.5422405 -3.0202775
  0.546141505 -3.05992079
  0.55004251 -3.09967661
  0.553943515 -3.11270046
  0.55784452 -3.08257914
  0.561745524 -3.05267
  0.565646529 -3.0401268
  0.569547534 -3.0732832
  0.573448539 -3.10832834
  0.577349544 -3.14323521
  0. -2.92622042
  0.00390100479 -2.95779228
  0.00780203938 -2.98874283
  0.0117030442 -3.01730824
  0.0156040788 -2.99966526
  0.0195050836 -2.9641428
  0.0234060884 -2.92787695
  0.0273070931 -2.91679144
  0.0312081277 -2.94283009
  0.0351091325 -2.96822262
  0.0390101522 -2.97534704
  0.042911157 -2.9367466
  0.0468121916 -2.89585733
  0.0507131964 -2.85438156
  0.0546142161 -2.86175776
  0.0585152358 -2.88239288
  0.0624162406 -2.90129519
  0.0663172603 -2.87631845
  0.0702182651 -2.83122492
  0.0741192997 -2.78535175
  0.0780203044 -2.74582434
  0.0819213241 -2.76119709
  0.0858223289 -2.77644491
  0.0897233486 -2.78206968
  0.0936243683 -2.73588562
  0.0975253731 -2.68599176
  0.101426408 -2.63555813
  0.105327412 -2.60463381
  0.109228432 -2.61496019
  0.113129437 -2.62493896
  0.117030457 -2.61093521
  0.120931476 -2.55809975
  0.124832481 -2.50400305
  0.128733501 -2.4496069
  0.132634521 -2.41836786
  0.13653554 -2.42358875
  0.140436545 -2.42848539
  0.144337565 -2.40593195
  0.148238584 -2.34956312
  0.152139589 -2.29241467
  0.156040609 -2.23503828
  0.159941629 -2.18763638
  0.163842648 -2.1882267
  0.167743668 -2.18859053
  0.171644688 -2.17821503
  0.175545692 -2.12101555
  0.179446697 -2.06260777
  0.183347717 -2.00425243
  0.187248737 -1.94584656
  0.191149756 -1.9095149
  0.195050776 -1.90578985
  0.198951781 -1.90218592
  0.2028528 -1.88974476
  0.20675382 -1.83414364
  0.210654825 -1.77831364
  0.214555845 -1.72312212
  0.218456864 -1.66864061
  0.222357869 -1.61510229
  0.226258889 -1.57619333
  0.230159909 -1.56999826
  0.234060928 -1.56399107
  0.237961948 -1.55841017
  0.241862968 -1.55114365
  0.245763987 -1.50994778
  0.249664992 -1.47017097
  0.253566027 -1.4326067
  0.257467031 -1.39831209
  0.261368036 -1.36719465
  0.265269041 -1.33956242
  0.269170046 -1.31544352
  0.273071051 -1.29545307
  0.276972055 -1.27966189
  0.28087306 -1.26815772
  0.284774065 -1.2612133
  0.28867507 -1.25887561
  0.28867507 -1.25887561
  0.292576075 -1.2612133
  0.296477079 -1.26815772
  0.300378084 -1.27966189
  0.304279089 -1.29545307
  0.308180094 -1.31544352
  0.312081099 -1.33956242
  0.315982103 -1.36719465
  0.319883108 -1.39831209
  0.323784113 -1.4326067
  0.327685118 -1.47017097
  0.331586123 -1.50994778
  0.335487127 -1.55114365
  0.339388132 -1.55841017
  0.343289137 -1.56399107
  0.347190142 -1.56999826
  0.351091146 -1.57619333
  0.354992151 -1.61510229
  0.358893156 -1.66864061
  0.362794161 -1.72312212
  0.366695166 -1.77831364
  0.37059617 -1.83414364
  0.374497175 -1.88974476
  0.37839818 -1.90218592
  0.382299185 -1.90578985
  0.38620019 -1.9095149
  0.390101194 -1.94584656
  0.394002199 -2.00425243
  0.397903204 -2.06260777
  0.401804209 -2.12101555
  0.405705214 -2.17821503
  0.409606218 -2.18859053
  0.413507223 -2.1882267
  0.417408228 -2.18763638
  0.421309233 -2.23503828
  0.425210238 -2.29241467
  0.429111242 -2.34956312
  0.433012247 -2.40593195
  0.436913252 -2.42848539
  0.440814257 -2.42358875
  0.444715261 -2.41836786
  0.448616266 -2.4496069
  0.452517271 -2.50400305
  0.456418276 -2.55809975
  0.460319281 -2.61093521
  0.464220285 -2.62493896
  0.46812129 -2.61496019
  0.472022295 -2.60463381
  0.4759233 -2.63555813
  0.479824334 -2.68599176
  0.483725339 -2.73588562
  0.487626374 -2.78206968
  0.491527379 -2.77644491
  0.495428383 -2.76119709
  0.499329388 -2.74582434
  0.503230393 -2.78535175
  0.507131457 -2.83122492
  0.511032462 -2.87631845
  0.514933467 -2.90129519
  0.518834472 -2.88239288
  0.522735476 -2.86175776
  0.526636481 -2.85438156
  0.530537486 -2.89585733
  0.534438491 -2.9367466
  0.538339496 -2.97534704
  0.5422405 -2.96822262
  0.546141505 -2.94283009
  0.55004251 -2.91679144
  0.553943515 -2.92787695
  0.55784452 -2.9641428
  0.561745524 -2.99966526
  0.565646529 -3.01730824
  0.569547534 -2.98874283
  0.573448539 -2.95779228
  0.577349544 -2.92622042
  0. -2.92622042
  0.00390100479 -2.89476442
  0.00780203938 -2.86317778
  0.0117030442 -2.83286572
  0.0156040788 -2.83839941
  0.0195050836 -2.86424494
  0.0234060884 -2.8905592
  0.0273070931 -2.89121246
  0.0312081277 -2.8544755
  0.0351091325 -2.81774855
  0.0390101522 -2.78560305
  0.042911157 -2.79924107
  0.0468121916 -2.82000732
  0.0507131964 -2.84094524
  0.0546142161 -2.81271315
  0.0585152358 -2.77078438
  0.0624162406 -2.72904253
  0.0663172603 -2.70116663
  0.0702182651 -2.71465015
  0.0741192997 -2.73015022
  0.0780203044 -2.739079
  0.0819213241 -2.69253016
  0.0858223289 -2.64598274
  0.0897233486 -2.59943628
  0.0936243683 -2.57487631
  0.0975253731 -2.58411932
  0.101426408 -2.59433985
  0.105327412 -2.58477592
  0.109228432 -2.53365326
  0.113129437 -2.48235273
  0.117030457 -2.4311924
  0.120931476 -2.40404606
  0.124832481 -2.40827417
  0.128733501 -2.41327953
  0.132634521 -2.39485884
  0.13653554 -2.33987141
  0.140436545 -2.28465366
  0.144337565 -2.2292943
  0.148238584 -2.18871117
  0.152139589 -2.18747759
  0.156040609 -2.1874423
  0.159941629 -2.17748833
  0.163842648 -2.11981249
  0.167743668 -2.06198311
  0.171644688 -2.00401258
  0.175545692 -1.94642162
  0.179446697 -1.92284536
  0.183347717 -1.91802406
  0.187248737 -1.91356611
  0.191149756 -1.88754129
  0.195050776 -1.82940817
  0.198951781 -1.77152491
  0.2028528 -1.71389294
  0.20675382 -1.65654135
  0.210654825 -1.60734272
  0.214555845 -1.59822845
  0.218456864 -1.59044838
  0.222357869 -1.58300686
  0.226258889 -1.56236267
  0.230159909 -1.51107502
  0.234060928 -1.46125793
  0.237961948 -1.4129734
  0.241862968 -1.36631298
  0.245763987 -1.32189989
  0.249664992 -1.27989888
  0.253566027 -1.24009633
  0.257467031 -1.21182156
  0.261368036 -1.20511293
  0.265269041 -1.19941092
  0.269170046 -1.19458389
  0.273071051 -1.19061637
  0.276972055 -1.18753719
  0.28087306 -1.18535137
  0.284774065 -1.18398356
  0.28867507 -1.18353009
  0.28867507 -1.18353009
  0.292576075 -1.18398356
  0.296477079 -1.18535137
  0.300378084 -1.18753719
  0.304279089 -1.19061637
  0.308180094 -1.19458389
  0.312081099 -1.19941092
  0.315982103 -1.20511293
  0.319883108 -1.21182156
  0.323784113 -1.24009633
  0.327685118 -1.27989888
  0.331586123 -1.32189989
  0.335487127 -1.36631298
  0.339388132 -1.4129734
  0.343289137 -1.46125793
  0.347190142 -1.51107502
  0.351091146 -1.56236267
  0.354992151 -1.58300686
  0.358893156 -1.59044838
  0.362794161 -1.59822845
  0.366695166 -1.60734272
  0.37059617 -1.65654135
  0.374497175 -1.71389294
  0.37839818 -1.77152491
  0.382299185 -1.82940817
  0.38620019 -1.88754129
  0.390101194 -1.91356611
  0.394002199 -1.91802406
  0.397903204 -1.92284536
  0.401804209 -1.94642162
  0.405705214 -2.00401258
  0.409606218 -2.06198311
  0.413507223 -2.11981249
  0.417408228 -2.17748833
  0.421309233 -2.1874423
  0.425210238 -2.18747759
  0.429111242 -2.18871117
  0.433012247 -2.2292943
  0.436913252 -2.28465366
  0.440814257 -2.33987141
  0.444715261 -2.39485884
  0.448616266 -2.41327953
  0.452517271 -2.40827417
  0.456418276 -2.40404606
  0.460319281 -2.4311924
  0.464220285 -2.48235273
  0.46812129 -2.53365326
  0.472022295 -2.58477592
  0.4759233 -2.59433985
  0.479824334 -2.58411932
  0.483725339 -2.57487631
  0.487626374 -2.59943628
  0.491527379 -2.64598274
  0.495428383 -2.69253016
  0.499329388 -2.739079
  0.503230393 -2.73015022
  0.507131457 -2.71465015
  0.511032462 -2.70116663
  0.514933467 -2.72904253
  0.518834472 -2.77078438
  0.522735476 -2.81271315
  0.526636481 -2.84094524
  0.530537486 -2.82000732
  0.534438491 -2.79924107
  0.538339496 -2.78560305
  0.5422405 -2.81774855
  0.546141505 -2.8544755
  0.55004251 -2.89121246
  0.553943515 -2.8905592
  0.55784452 -2.86424494
  0.561745524 -2.83839941
  0.565646529 -2.83286572
  0.569547534 -2.86317778
  0.573448539 -2.89476442
  0.577349544 -2.92622042
  0. -2.72890902
  0.00390100479 -2.75590038
  0.00780203938 -2.78258562
  0.0117030442 -2.8077302
  0.0156040788 -2.79684925
  0.0195050836 -2.76528883
  0.0234060884 -2.73299456
  0.0273070931 -2.71243811
  0.0312081277 -2.73371077
  0.0351091325 -2.75471115
  0.0390101522 -2.77086163
  0.042911157 -2.74100018
  0.0468121916 -2.70369387
  0.0507131964 -2.66593218
  0.0546142161 -2.65039873
  0.0585152358 -2.66600418
  0.0624162406 -2.68128633
  0.0663172603 -2.68238497
  0.0702182651 -2.64194441
  0.0741192997 -2.59922361
  0.0780203044 -2.55607796
  0.0819213241 -2.54251289
  0.0858223289 -2.55246258
  0.0897233486 -2.56205463
  0.0936243683 -2.5491271
  0.0975253731 -2.50258207
  0.101426408 -2.45478201
  0.105327412 -2.40662909
  0.109228432 -2.38824987
  0.113129437 -2.39278984
  0.117030457 -2.39695787
  0.120931476 -2.37701464
  0.124832481 -2.32554579
  0.128733501 -2.27318859
  0.132634521 -2.22046995
  0.13653554 -2.18895149
  0.140436545 -2.18804264
  0.144337565 -2.1870966
  0.148238584 -2.17150831
  0.152139589 -2.11664486
  0.156040609 -2.06051922
  0.159941629 -2.00414085
  0.163842648 -1.94758606
  0.167743668 -1.93833542
  0.171644688 -1.93256903
  0.175545692 -1.92668962
  0.179446697 -1.88704634
  0.183347717 -1.82913351
  0.187248737 -1.77087879
  0.191149756 -1.71257019
  0.195050776 -1.65434647
  0.198951781 -1.63447714
  0.2028528 -1.62457609
  0.20675382 -1.6151247
  0.210654825 -1.59863043
  0.214555845 -1.54309464
  0.218456864 -1.48737144
  0.222357869 -1.43235683
  0.226258889 -1.37806511
  0.230159909 -1.32498026
  0.234060928 -1.27305698
  0.237961948 -1.25730014
  0.241862968 -1.24639487
  0.245763987 -1.23633909
  0.249664992 -1.22738552
  0.253566027 -1.21901536
  0.257467031 -1.20330834
  0.261368036 -1.17008996
  0.265269041 -1.14041114
  0.269170046 -1.11443901
  0.273071051 -1.09275341
  0.276972055 -1.07552075
  0.28087306 -1.06290698
  0.284774065 -1.05532455
  0.28867507 -1.05276418
  0.28867507 -1.05276418
  0.292576075 -1.05532455
  0.296477079 -1.06290698
  0.300378084 -1.07552075
  0.304279089 -1.09275341
  0.308180094 -1.11443901
  0.312081099 -1.14041114
  0.315982103 -1.17008996
  0.319883108 -1.20330834
  0.323784113 -1.21901536
  0.327685118 -1.22738552
  0.331586123 -1.23633909
  0.335487127 -1.24639487
  0.339388132 -1.25730014
  0.343289137 -1.27305698
  0.347190142 -1.32498026
  0.351091146 -1.37806511
  0.354992151 -1.43235683
  0.358893156 -1.48737144
  0.362794161 -1.54309464
  0.366695166 -1.59863043
  0.37059617 -1.6151247
  0.374497175 -1.62457609
  0.37839818 -1.63447714
  0.382299185 -1.65434647
  0.38620019 -1.71257019
  0.390101194 -1.77087879
  0.394002199 -1.82913351
  0.397903204 -1.88704634
  0.401804209 -1.92668962
  0.405705214 -1.93256903
  0.409606218 -1.93833542
  0.413507223 -1.94758606
  0.417408228 -2.00414085
  0.421309233 -2.06051922
  0.425210238 -2.11664486
  0.429111242 -2.17150831
  0.433012247 -2.1870966
  0.436913252 -2.18804264
  0.440814257 -2.18895149
  0.444715261 -2.22046995
  0.448616266 -2.27318859
  0.452517271 -2.32554579
  0.456418276 -2.37701464
  0.460319281 -2.39695787
  0.464220285 -2.39278984
  0.46812129 -2.38824987
  0.472022295 -2.40662909
  0.4759233 -2.45478201
  0.479824334 -2.50258207
  0.483725339 -2.5491271
  0.487626374 -2.56205463
  0.491527379 -2.55246258
  0.495428383 -2.54251289
  0.499329388 -2.55607796
  0.503230393 -2.59922361
  0.507131457 -2.64194441
  0.511032462 -2.68238497
  0.514933467 -2.68128633
  0.518834472 -2.66600418
  0.522735476 -2.65039873
  0.526636481 -2.66593218
  0.530537486 -2.70369387
  0.534438491 -2.74100018
  0.538339496 -2.77086163
  0.5422405 -2.75471115
  0.546141505 -2.73371077
  0.55004251 -2.71243811
  0.553943515 -2.73299456
  0.55784452 -2.76528883
  0.561745524 -2.79684925
  0.565646529 -2.8077302
  0.569547534 -2.78258562
  0.573448539 -2.75590038
  0.577349544 -2.72890902
  0. -2.72890854
  0.00390100479 -2.70199299
  0.00780203938 -2.67509556
  0.0117030442 -2.64921713
  0.0156040788 -2.6495533
  0.0195050836 -2.67004347
  0.0234060884 -2.69124651
  0.0273070931 -2.70042515
  0.0312081277 -2.66772699
  0.0351091325 -2.63516998
  0.0390101522 -2.6041379
  0.042911157 -2.60452986
  0.0468121916 -2.61947632
  0.0507131964 -2.63478708
  0.0546142161 -2.62797356
  0.0585152358 -2.58959293
  0.0624162406 -2.55149031
  0.0663172603 -2.51529741
  0.0702182651 -2.51350737
  0.0741192997 -2.52279997
  0.0780203044 -2.5325613
  0.0819213241 -2.51270819
  0.0858223289 -2.46932411
  0.0897233486 -2.42575788
  0.0936243683 -2.38381624
  0.0975253731 -2.37645674
  0.101426408 -2.379776
  0.105327412 -2.38385582
  0.109228432 -2.35821056
  0.113129437 -2.30959225
  0.117030457 -2.260818
  0.120931476 -2.21263838
  0.124832481 -2.19363308
  0.128733501 -2.19155884
  0.132634521 -2.19011211
  0.13653554 -2.16743803
  0.140436545 -2.11421633
  0.144337565 -2.06075001
  0.148238584 -2.00735378
  0.152139589 -1.96561623
  0.156040609 -1.95770884
  0.159941629 -1.95081425
  0.163842648 -1.94442511
  0.167743668 -1.89091063
  0.171644688 -1.83393097
  0.175545692 -1.77686119
  0.179446697 -1.7198081
  0.183347717 -1.67954302
  0.187248737 -1.66722775
  0.191149756 -1.65573549
  0.195050776 -1.64484167
  0.198951781 -1.59621382
  0.2028528 -1.53813267
  0.20675382 -1.47996521
  0.210654825 -1.42240953
  0.214555845 -1.36522341
  0.218456864 -1.32454395
  0.222357869 -1.30927944
  0.226258889 -1.29499626
  0.230159909 -1.28164625
  0.234060928 -1.2690618
  0.237961948 -1.222013
  0.241862968 -1.17280221
  0.245763987 -1.12566924
  0.249664992 -1.08066249
  0.253566027 -1.03795171
  0.257467031 -0.998186588
  0.261368036 -0.961598873
  0.265269041 -0.928655624
  0.269170046 -0.89969492
  0.273071051 -0.875323057
  0.276972055 -0.858453512
  0.28087306 -0.8542068
  0.284774065 -0.851435661
  0.28867507 -0.850540638
  0.28867507 -0.850540638
  0.292576075 -0.851435661
  0.296477079 -0.8542068
  0.300378084 -0.858453512
  0.304279089 -0.875323057
  0.308180094 -0.89969492
  0.312081099 -0.928655624
  0.315982103 -0.961598873
  0.319883108 -0.998186588
  0.323784113 -1.03795171
  0.327685118 -1.08066249
  0.331586123 -1.12566924
  0.335487127 -1.17280221
  0.339388132 -1.222013
  0.343289137 -1.2690618
  0.347190142 -1.28164625
  0.351091146 -1.29499626
  0.354992151 -1.30927944
  0.358893156 -1.32454395
  0.362794161 -1.36522341
  0.366695166 -1.42240953
  0.37059617 -1.47996521
  0.374497175 -1.53813267
  0.37839818 -1.59621382
  0.382299185 -1.64484167
  0.38620019 -1.65573549
  0.390101194 -1.66722775
  0.394002199 -1.67954302
  0.397903204 -1.7198081
  0.401804209 -1.77686119
  0.405705214 -1.83393097
  0.409606218 -1.89091063
  0.413507223 -1.94442511
  0.417408228 -1.95081425
  0.421309233 -1.95770884
  0.425210238 -1.96561623
  0.429111242 -2.00735378
  0.433012247 -2.06075001
  0.436913252 -2.11421633
  0.440814257 -2.16743803
  0.444715261 -2.19011211
  0.448616266 -2.19155884
  0.452517271 -2.19363308
  0.456418276 -2.21263838
  0.460319281 -2.260818
  0.464220285 -2.30959225
  0.46812129 -2.35821056
  0.472022295 -2.38385582
  0.4759233 -2.379776
  0.479824334 -2.37645674
  0.483725339 -2.38381624
  0.487626374 -2.42575788
  0.491527379 -2.46932411
  0.495428383 -2.51270819
  0.499329388 -2.5325613
  0.503230393 -2.52279997
  0.507131457 -2.51350737
  0.511032462 -2.51529741
  0.514933467 -2.55149031
  0.518834472 -2.58959293
  0.522735476 -2.62797356
  0.526636481 -2.63478708
  0.530537486 -2.61947632
  0.534438491 -2.60452986
  0.538339496 -2.6041379
  0.5422405 -2.63516998
  0.546141505 -2.66772699
  0.55004251 -2.70042515
  0.553943515 -2.69124651
  0.55784452 -2.67004347
  0.561745524 -2.6495533
  0.565646529 -2.64921713
  0.569547534 -2.67509556
  0.573448539 -2.70199299
  0.577349544 -2.72890854
  0. -2.56280231
  0.00390100479 -2.58376551
  0.00780203938 -2.60474443
  0.0117030442 -2.62475729
  0.0156040788 -2.61861753
  0.0195050836 -2.59233236
  0.0234060884 -2.56534958
  0.0273070931 -2.54170465
  0.0312081277 -2.55670738
  0.0351091325 -2.57170057
  0.0390101522 -2.58522654
  0.042911157 -2.56745338
  0.0468121916 -2.53509045
  0.0507131964 -2.502213
  0.0546142161 -2.47470474
  0.0585152358 -2.48369503
  0.0624162406 -2.49276447
  0.0663172603 -2.49991274
  0.0702182651 -2.47273731
  0.0741192997 -2.43449116
  0.0780203044 -2.39578962
  0.0819213241 -2.36180305
  0.0858223289 -2.36464834
  0.0897233486 -2.36777115
  0.0936243683 -2.36920023
  0.0975253731 -2.33627892
  0.101426408 -2.29240561
  0.105327412 -2.24811172
  0.109228432 -2.20362329
  0.113129437 -2.19938612
  0.117030457 -2.19665909
  0.120931476 -2.19342852
  0.124832481 -2.16113424
  0.128733501 -2.11205244
  0.132634521 -2.06245565
  0.13653554 -2.01259279
  0.140436545 -1.98844099
  0.144337565 -1.97985554
  0.148238584 -1.97138596
  0.152139589 -1.95163822
  0.156040609 -1.89852619
  0.159941629 -1.84433603
  0.163842648 -1.78991604
  0.167743668 -1.73523474
  0.171644688 -1.71799135
  0.175545692 -1.70435143
  0.179446697 -1.69109154
  0.183347717 -1.66155386
  0.187248737 -1.60418606
  0.191149756 -1.54651165
  0.195050776 -1.48889399
  0.198951781 -1.43121338
  0.2028528 -1.39231634
  0.20675382 -1.37411404
  0.210654825 -1.35666943
  0.214555845 -1.33999205
  0.218456864 -1.30759239
  0.222357869 -1.25134444
  0.226258889 -1.19550157
  0.230159909 -1.14032555
  0.234060928 -1.08595896
  0.237961948 -1.03232098
  0.241862968 -0.980144262
  0.245763987 -0.95378828
  0.249664992 -0.936478138
  0.253566027 -0.920560837
  0.257467031 -0.906150579
  0.261368036 -0.893279314
  0.265269041 -0.882029295
  0.269170046 -0.872481346
  0.273071051 -0.864543438
  0.276972055 -0.855734825
  0.28087306 -0.841390848
  0.284774065 -0.832714558
  0.28867507 -0.829726696
  0.28867507 -0.829726696
  0.292576075 -0.832714558
  0.296477079 -0.841390848
  0.300378084 -0.855734825
  0.304279089 -0.864543438
  0.308180094 -0.872481346
  0.312081099 -0.882029295
  0.315982103 -0.893279314
  0.319883108 -0.906150579
  0.323784113 -0.920560837
  0.327685118 -0.936478138
  0.331586123 -0.95378828
  0.335487127 -0.980144262
  0.339388132 -1.03232098
  0.343289137 -1.08595896
  0.347190142 -1.14032555
  0.351091146 -1.19550157
  0.354992151 -1.25134444
  0.358893156 -1.30759239
  0.362794161 -1.33999205
  0.366695166 -1.35666943
  0.37059617 -1.37411404
  0.374497175 -1.39231634
  0.37839818 -1.43121338
  0.382299185 -1.48889399
  0.38620019 -1.54651165
  0.390101194 -1.60418606
  0.394002199 -1.66155386
  0.397903204 -1.69109154
  0.401804209 -1.70435143
  0.405705214 -1.71799135
  0.409606218 -1.73523474
  0.413507223 -1.78991604
  0.417408228 -1.84433603
  0.421309233 -1.89852619
  0.425210238 -1.95163822
  0.429111242 -1.97138596
  0.433012247 -1.97985554
  0.436913252 -1.98844099
  0.440814257 -2.01259279
  0.444715261 -2.06245565
  0.448616266 -2.11205244
  0.452517271 -2.16113424
  0.456418276 -2.19342852
  0.460319281 -2.19665909
  0.464220285 -2.19938612
  0.46812129 -2.20362329
  0.472022295 -2.24811172
  0.4759233 -2.29240561
  0.479824334 -2.33627892
  0.483725339 -2.36920023
  0.487626374 -2.36777115
  0.491527379 -2.36464834
  0.495428383 -2.36180305
  0.499329388 -2.39578962
  0.503230393 -2.43449116
  0.507131457 -2.47273731
  0.511032462 -2.49991274
  0.514933467 -2.49276447
  0.518834472 -2.48369503
  0.522735476 -2.47470474
  0.526636481 -2.502213
  0.530537486 -2.53509045
  0.534438491 -2.56745338
  0.538339496 -2.58522654
  0.5422405 -2.57170057
  0.546141505 -2.55670738
  0.55004251 -2.54170465
  0.553943515 -2.56534958
  0.55784452 -2.59233236
  0.561745524 -2.61861753
  0.565646529 -2.62475729
  0.569547534 -2.60474443
  0.573448539 -2.58376551
  0.577349544 -2.56280231
  0. -2.56280136
  0.00390100479 -2.54187632
  0.00780203938 -2.52119637
  0.0117030442 -2.50149918
  0.0156040788 -2.49879599
  0.0195050836 -2.51233244
  0.0234060884 -2.52689362
  0.0273070931 -2.53836441
  0.0312081277 -2.51133728
  0.0351091325 -2.48450756
  0.0390101522 -2.45863438
  0.042911157 -2.4501853
  0.0468121916 -2.45764923
  0.0507131964 -2.46591568
  0.0546142161 -2.46935129
  0.0585152358 -2.43626738
  0.0624162406 -2.40342951
  0.0663172603 -2.37130642
  0.0702182651 -2.35559797
  0.0741192997 -2.3568964
  0.0780203044 -2.35909033
  0.0819213241 -2.35692453
  0.0858223289 -2.31805801
  0.0897233486 -2.27922249
  0.0936243683 -2.24077559
  0.0975253731 -2.21504164
  0.101426408 -2.20949936
  0.105327412 -2.20567989
  0.109228432 -2.2023406
  0.113129437 -2.15903854
  0.117030457 -2.11435843
  0.120931476 -2.06988049
  0.124832481 -2.02959919
  0.128733501 -2.0166769
  0.132634521 -2.00674772
  0.13653554 -1.99733591
  0.140436545 -1.96262026
  0.144337565 -1.91253471
  0.148238584 -1.86239433
  0.152139589 -1.81234598
  0.156040609 -1.77829695
  0.159941629 -1.76222038
  0.163842648 -1.74689484
  0.167743668 -1.73217821
  0.171644688 -1.680439
  0.175545692 -1.62547779
  0.179446697 -1.57042074
  0.183347717 -1.51533079
  0.187248737 -1.47269297
  0.191149756 -1.45132351
  0.195050776 -1.43096256
  0.198951781 -1.41126394
  0.2028528 -1.37350702
  0.20675382 -1.31576777
  0.210654825 -1.25812268
  0.214555845 -1.20052671
  0.218456864 -1.14257407
  0.222357869 -1.08646727
  0.226258889 -1.06026721
  0.230159909 -1.03652239
  0.234060928 -1.01401114
  0.237961948 -0.992617369
  0.241862968 -0.972537756
  0.245763987 -0.929493666
  0.249664992 -0.880493641
  0.253566027 -0.833211899
  0.257467031 -0.788728237
  0.261368036 -0.747102976
  0.265269041 -0.709036827
  0.269170046 -0.675075769
  0.273071051 -0.645964384
  0.276972055 -0.622230291
  0.28087306 -0.604625225
  0.284774065 -0.593877792
  0.28867507 -0.590184212
  0.28867507 -0.590184212
  0.292576075 -0.593877792
  0.296477079 -0.604625225
  0.300378084 -0.622230291
  0.304279089 -0.645964384
  0.308180094 -0.675075769
  0.312081099 -0.709036827
  0.315982103 -0.747102976
  0.319883108 -0.788728237
  0.323784113 -0.833211899
  0.327685118 -0.880493641
  0.331586123 -0.929493666
  0.335487127 -0.972537756
  0.339388132 -0.992617369
  0.343289137 -1.01401114
  0.347190142 -1.03652239
  0.351091146 -1.06026721
  0.354992151 -1.08646727
  0.358893156 -1.14257407
  0.362794161 -1.20052671
  0.366695166 -1.25812268
  0.37059617 -1.31576777
  0.374497175 -1.37350702
  0.37839818 -1.41126394
  0.382299185 -1.43096256
  0.38620019 -1.45132351
  0.390101194 -1.47269297
  0.394002199 -1.51533079
  0.397903204 -1.57042074
  0.401804209 -1.62547779
  0.405705214 -1.680439
  0.409606218 -1.73217821
  0.413507223 -1.74689484
  0.417408228 -1.76222038
  0.421309233 -1.77829695
  0.425210238 -1.81234598
  0.429111242 -1.86239433
  0.433012247 -1.91253471
  0.436913252 -1.96262026
  0.440814257 -1.99733591
  0.444715261 -2.00674772
  0.448616266 -2.0166769
  0.452517271 -2.02959919
  0.456418276 -2.06988049
  0.460319281 -2.11435843
  0.464220285 -2.15903854
  0.46812129 -2.2023406
  0.472022295 -2.20567989
  0.4759233 -2.20949936
  0.479824334 -2.21504164
  0.483725339 -2.24077559
  0.487626374 -2.27922249
  0.491527379 -2.31805801
  0.495428383 -2.35692453
  0.499329388 -2.35909033
  0.503230393 -2.3568964
  0.507131457 -2.35559797
  0.511032462 -2.37130642
  0.514933467 -2.40342951
  0.518834472 -2.43626738
  0.522735476 -2.46935129
  0.526636481 -2.46591568
  0.530537486 -2.45764923
  0.534438491 -2.4501853
  0.538339496 -2.45863438
  0.5422405 -2.48450756
  0.546141505 -2.51133728
  0.55004251 -2.53836441
  0.553943515 -2.52689362
  0.55784452 -2.51233244
  0.561745524 -2.49879599
  0.565646529 -2.50149918
  0.569547534 -2.52119637
  0.573448539 -2.54187632
  0.577349544 -2.56280136
  0. -2.44093084
  0.00390100479 -2.45443487
  0.00780203938 -2.46810579
  0.0117030442 -2.48118401
  0.0156040788 -2.47755194
  0.0195050836 -2.45812178
  0.0234060884 -2.43809032
  0.0273070931 -2.41822767
  0.0312081277 -2.42475224
  0.0351091325 -2.43208122
  0.0390101522 -2.43888187
  0.042911157 -2.42870378
  0.0468121916 -2.40294552
  0.0507131964 -2.37661505
  0.0546142161 -2.35042524
  0.0585152358 -2.34925938
  0.0624162406 -2.35031748
  0.0663172603 -2.35085535
  0.0702182651 -2.33538723
  0.0741192997 -2.30340052
  0.0780203044 -2.27080441
  0.0819213241 -2.23821449
  0.0858223289 -2.2274785
  0.0897233486 -2.22220564
  0.0936243683 -2.21692228
  0.0975253731 -2.1993351
  0.101426408 -2.16137028
  0.105327412 -2.1225872
  0.109228432 -2.08369207
  0.113129437 -2.05932903
  0.117030457 -2.0477252
  0.120931476 -2.0364213
  0.124832481 -2.02121067
  0.128733501 -1.97895002
  0.132634521 -1.93415689
  0.13653554 -1.88922644
  0.140436545 -1.84575653
  0.144337565 -1.82777882
  0.148238584 -1.81009436
  0.152139589 -1.79287577
  0.156040609 -1.76062107
  0.159941629 -1.71039915
  0.163842648 -1.65974855
  0.167743668 -1.60868931
  0.171644688 -1.56329823
  0.175545692 -1.53949261
  0.179446697 -1.51635742
  0.183347717 -1.49380541
  0.187248737 -1.45899296
  0.191149756 -1.40344858
  0.195050776 -1.34789991
  0.198951781 -1.29187059
  0.2028528 -1.23609495
  0.20675382 -1.1942575
  0.210654825 -1.16557312
  0.214555845 -1.13776374
  0.218456864 -1.11091447
  0.222357869 -1.08388996
  0.226258889 -1.02808762
  0.230159909 -0.971302509
  0.234060928 -0.914773226
  0.237961948 -0.858781576
  0.241862968 -0.803365946
  0.245763987 -0.7487638
  0.249664992 -0.696314573
  0.253566027 -0.667550802
  0.257467031 -0.640814066
  0.261368036 -0.616344929
  0.265269041 -0.594532251
  0.269170046 -0.575320482
  0.273071051 -0.559099436
  0.276972055 -0.546362638
  0.28087306 -0.537306309
  0.284774065 -0.531605721
  0.28867507 -0.529706717
  0.28867507 -0.529706717
  0.292576075 -0.531605721
  0.296477079 -0.537306309
  0.300378084 -0.546362638
  0.304279089 -0.559099436
  0.308180094 -0.575320482
  0.312081099 -0.594532251
  0.315982103 -0.616344929
  0.319883108 -0.640814066
  0.323784113 -0.667550802
  0.327685118 -0.696314573
  0.331586123 -0.7487638
  0.335487127 -0.803365946
  0.339388132 -0.858781576
  0.343289137 -0.914773226
  0.347190142 -0.971302509
  0.351091146 -1.02808762
  0.354992151 -1.08388996
  0.358893156 -1.11091447
  0.362794161 -1.13776374
  0.366695166 -1.16557312
  0.37059617 -1.1942575
  0.374497175 -1.23609495
  0.37839818 -1.29187059
  0.382299185 -1.34789991
  0.38620019 -1.40344858
  0.390101194 -1.45899296
  0.394002199 -1.49380541
  0.397903204 -1.51635742
  0.401804209 -1.53949261
  0.405705214 -1.56329823
  0.409606218 -1.60868931
  0.413507223 -1.65974855
  0.417408228 -1.71039915
  0.421309233 -1.76062107
  0.425210238 -1.79287577
  0.429111242 -1.81009436
  0.433012247 -1.82777882
  0.436913252 -1.84575653
  0.440814257 -1.88922644
  0.444715261 -1.93415689
  0.448616266 -1.97895002
  0.452517271 -2.02121067
  0.456418276 -2.0364213
  0.460319281 -2.0477252
  0.464220285 -2.05932903
  0.46812129 -2.08369207
  0.472022295 -2.1225872
  0.4759233 -2.16137028
  0.479824334 -2.1993351
  0.483725339 -2.21692228
  0.487626374 -2.22220564
  0.491527379 -2.2274785
  0.495428383 -2.23821449
  0.499329388 -2.27080441
  0.503230393 -2.30340052
  0.507131457 -2.33538723
  0.511032462 -2.35085535
  0.514933467 -2.35031748
  0.518834472 -2.34925938
  0.522735476 -2.35042524
  0.526636481 -2.37661505
  0.530537486 -2.40294552
  0.534438491 -2.42870378
  0.538339496 -2.43888187
  0.5422405 -2.43208122
  0.546141505 -2.42475224
  0.55004251 -2.41822767
  0.553943515 -2.43809032
  0.55784452 -2.45812178
  0.561745524 -2.47755194
  0.565646529 -2.48118401
  0.569547534 -2.46810579
  0.573448539 -2.45443487
  0.577349544 -2.44093084
  0. -2.44092655
  0.00390100479 -2.42770433
  0.00780203938 -2.41493702
  0.0117030442 -2.40343904
  0.0156040788 -2.39973354
  0.0195050836 -2.40453863
  0.0234060884 -2.41081667
  0.0273070931 -2.41761446
  0.0312081277 -2.39853525
  0.0351091325 -2.37926674
  0.0390101522 -2.36104059
  0.042911157 -2.35020638
  0.0468121916 -2.34839582
  0.0507131964 -2.34816647
  0.0546142161 -2.34854126
  0.0585152358 -2.32436037
  0.0624162406 -2.29865837
  0.0663172603 -2.27359343
  0.0702182651 -2.25461483
  0.0741192997 -2.24611139
  0.0780203044 -2.23923731
  0.0819213241 -2.2331562
  0.0858223289 -2.20578432
  0.0897233486 -2.17355824
  0.0936243683 -2.14185095
  0.0975253731 -2.11405134
  0.101426408 -2.09772301
  0.105327412 -2.08444262
  0.109228432 -2.07162714
  0.113129437 -2.04489374
  0.117030457 -2.00621367
  0.120931476 -1.96791124
  0.124832481 -1.93062735
  0.128733501 -1.90362167
  0.132634521 -1.88353968
  0.13653554 -1.86434889
  0.140436545 -1.84432745
  0.144337565 -1.79936886
  0.148238584 -1.75451851
  0.152139589 -1.70986366
  0.156040609 -1.66752768
  0.159941629 -1.63873482
  0.163842648 -1.61280203
  0.167743668 -1.58771896
  0.171644688 -1.55779362
  0.175545692 -1.50690317
  0.179446697 -1.45599985
  0.183347717 -1.40514088
  0.187248737 -1.35475445
  0.191149756 -1.31695127
  0.195050776 -1.28515625
  0.198951781 -1.25406551
  0.2028528 -1.22376418
  0.20675382 -1.18030906
  0.210654825 -1.12438202
  0.214555845 -1.06835794
  0.218456864 -1.01219726
  0.222357869 -0.956182241
  0.226258889 -0.901798964
  0.230159909 -0.863967896
  0.234060928 -0.827869892
  0.237961948 -0.792857409
  0.241862968 -0.759180784
  0.245763987 -0.726950884
  0.249664992 -0.695044994
  0.253566027 -0.642317772
  0.257467031 -0.591309071
  0.261368036 -0.542207241
  0.265269041 -0.49557066
  0.269170046 -0.452524185
  0.273071051 -0.414074421
  0.276972055 -0.381276846
  0.28087306 -0.356040001
  0.284774065 -0.340015173
  0.28867507 -0.334493637
  0.28867507 -0.334493637
  0.292576075 -0.340015173
  0.296477079 -0.356040001
  0.300378084 -0.381276846
  0.304279089 -0.414074421
  0.308180094 -0.452524185
  0.312081099 -0.49557066
  0.315982103 -0.542207241
  0.319883108 -0.591309071
  0.323784113 -0.642317772
  0.327685118 -0.695044994
  0.331586123 -0.726950884
  0.335487127 -0.759180784
  0.339388132 -0.792857409
  0.343289137 -0.827869892
  0.347190142 -0.863967896
  0.351091146 -0.901798964
  0.354992151 -0.956182241
  0.358893156 -1.01219726
  0.362794161 -1.06835794
  0.366695166 -1.12438202
  0.37059617 -1.18030906
  0.374497175 -1.22376418
  0.37839818 -1.25406551
  0.382299185 -1.28515625
  0.38620019 -1.31695127
  0.390101194 -1.35475445
  0.394002199 -1.40514088
  0.397903204 -1.45599985
  0.401804209 -1.50690317
  0.405705214 -1.55779362
  0.409606218 -1.58771896
  0.413507223 -1.61280203
  0.417408228 -1.63873482
  0.421309233 -1.66752768
  0.425210238 -1.70986366
  0.429111242 -1.75451851
  0.433012247 -1.79936886
  0.436913252 -1.84432745
  0.440814257 -1.86434889
  0.444715261 -1.88353968
  0.448616266 -1.90362167
  0.452517271 -1.93062735
  0.456418276 -1.96791124
  0.460319281 -2.00621367
  0.464220285 -2.04489374
  0.46812129 -2.07162714
  0.472022295 -2.08444262
  0.4759233 -2.09772301
  0.479824334 -2.11405134
  0.483725339 -2.14185095
  0.487626374 -2.17355824
  0.491527379 -2.20578432
  0.495428383 -2.2331562
  0.499329388 -2.23923731
  0.503230393 -2.24611139
  0.507131457 -2.25461483
  0.511032462 -2.27359343
  0.514933467 -2.29865837
  0.518834472 -2.32436037
  0.522735476 -2.34854126
  0.526636481 -2.34816647
  0.530537486 -2.34839582
  0.534438491 -2.35020638
  0.538339496 -2.36104059
  0.5422405 -2.37926674
  0.546141505 -2.39853525
  0.55004251 -2.41761446
  0.553943515 -2.41081667
  0.55784452 -2.40453863
  0.561745524 -2.39973354
  0.565646529 -2.40343904
  0.569547534 -2.41493702
  0.573448539 -2.42770433
  0.577349544 -2.44092655
  0. -2.37552834
  0.00390100479 -2.38015413
  0.00780203938 -2.38508654
  0.0117030442 -2.38936043
  0.0156040788 -2.38623333
  0.0195050836 -2.37548018
  0.0234060884 -2.36398888
  0.0273070931 -2.35264063
  0.0312081277 -2.35005713
  0.0351091325 -2.34834766
  0.0390101522 -2.34622574
  0.042911157 -2.33744669
  0.0468121916 -2.32026005
  0.0507131964 -2.30215788
  0.0546142161 -2.28446436
  0.0585152358 -2.27426338
  0.0624162406 -2.26618147
  0.0663172603 -2.25746632
  0.0702182651 -2.24357557
  0.0741192997 -2.22002316
  0.0780203044 -2.19531059
  0.0819213241 -2.17071342
  0.0858223289 -2.15245342
  0.0897233486 -2.13765287
  0.0936243683 -2.12297583
  0.0975253731 -2.10503769
  0.101426408 -2.07588959
  0.105327412 -2.0446701
  0.109228432 -2.0133996
  0.113129437 -1.98491383
  0.117030457 -1.96352434
  0.120931476 -1.94232655
  0.124832481 -1.92060089
  0.128733501 -1.88922215
  0.132634521 -1.85158348
  0.13653554 -1.81372833
  0.140436545 -1.77578545
  0.144337565 -1.74512672
  0.148238584 -1.7174921
  0.152139589 -1.69007874
  0.156040609 -1.66116142
  0.159941629 -1.61924934
  0.163842648 -1.57486105
  0.167743668 -1.53035307
  0.171644688 -1.48566389
  0.175545692 -1.44944429
  0.179446697 -1.41533136
  0.183347717 -1.38172197
  0.187248737 -1.34804106
  0.191149756 -1.30233335
  0.195050776 -1.25158978
  0.198951781 -1.20039821
  0.2028528 -1.14957643
  0.20675382 -1.09914851
  0.210654825 -1.05816269
  0.214555845 -1.01772237
  0.218456864 -0.978003263
  0.222357869 -0.939065456
  0.226258889 -0.899270058
  0.230159909 -0.843862534
  0.234060928 -0.787731886
  0.237961948 -0.731644392
  0.241862968 -0.675604343
  0.245763987 -0.619611979
  0.249664992 -0.563724995
  0.253566027 -0.508549929
  0.257467031 -0.463197231
  0.261368036 -0.419170856
  0.265269041 -0.377168417
  0.269170046 -0.337381124
  0.273071051 -0.301144838
  0.276972055 -0.269976377
  0.28087306 -0.245382309
  0.284774065 -0.229355812
  0.28867507 -0.223767281
  0.28867507 -0.223767281
  0.292576075 -0.229355812
  0.296477079 -0.245382309
  0.300378084 -0.269976377
  0.304279089 -0.301144838
  0.308180094 -0.337381124
  0.312081099 -0.377168417
  0.315982103 -0.419170856
  0.319883108 -0.463197231
  0.323784113 -0.508549929
  0.327685118 -0.563724995
  0.331586123 -0.619611979
  0.335487127 -0.675604343
  0.339388132 -0.731644392
  0.343289137 -0.787731886
  0.347190142 -0.843862534
  0.351091146 -0.899270058
  0.354992151 -0.939065456
  0.358893156 -0.978003263
  0.362794161 -1.01772237
  0.366695166 -1.05816269
  0.37059617 -1.09914851
  0.374497175 -1.14957643
  0.37839818 -1.20039821
  0.382299185 -1.25158978
  0.38620019 -1.30233335
  0.390101194 -1.34804106
  0.394002199 -1.38172197
  0.397903204 -1.41533136
  0.401804209 -1.44944429
  0.405705214 -1.48566389
  0.409606218 -1.53035307
  0.413507223 -1.57486105
  0.417408228 -1.61924934
  0.421309233 -1.66116142
  0.425210238 -1.69007874
  0.429111242 -1.7174921
  0.433012247 -1.74512672
  0.436913252 -1.77578545
  0.440814257 -1.81372833
  0.444715261 -1.85158348
  0.448616266 -1.88922215
  0.452517271 -1.92060089
  0.456418276 -1.94232655
  0.460319281 -1.96352434
  0.464220285 -1.98491383
  0.46812129 -2.0133996
  0.472022295 -2.0446701
  0.4759233 -2.07588959
  0.479824334 -2.10503769
  0.483725339 -2.12297583
  0.487626374 -2.13765287
  0.491527379 -2.15245342
  0.495428383 -2.17071342
  0.499329388 -2.19531059
  0.503230393 -2.22002316
  0.507131457 -2.24357557
  0.511032462 -2.25746632
  0.514933467 -2.26618147
  0.518834472 -2.27426338
  0.522735476 -2.28446436
  0.526636481 -2.30215788
  0.530537486 -2.32026005
  0.534438491 -2.33744669
  0.538339496 -2.34622574
  0.5422405 -2.34834766
  0.546141505 -2.35005713
  0.55004251 -2.35264063
  0.553943515 -2.36398888
  0.55784452 -2.37548018
  0.561745524 -2.38623333
  0.565646529 -2.38936043
  0.569547534 -2.38508654
  0.573448539 -2.38015413
  0.577349544 -2.37552834
  0. -2.37551785
  0.00390100479 -2.37100458
  0.00780203938 -2.36693287
  0.0117030442 -2.36320829
  0.0156040788 -2.35969543
  0.0195050836 -2.35672712
  0.0234060884 -2.35415745
  0.0273070931 -2.35194874
  0.0312081277 -2.34150457
  0.0351091325 -2.33074951
  0.0390101522 -2.32031775
  0.042911157 -2.31032085
  0.0468121916 -2.30069256
  0.0507131964 -2.29144621
  0.0546142161 -2.28287411
  0.0585152358 -2.26670122
  0.0624162406 -2.2494669
  0.0663172603 -2.23216772
  0.0702182651 -2.21545792
  0.0741192997 -2.19916153
  0.0780203044 -2.18309736
  0.0819213241 -2.1675806
  0.0858223289 -2.14634991
  0.0897233486 -2.12228537
  0.0936243683 -2.09858608
  0.0975253731 -2.07524395
  0.101426408 -2.05215693
  0.105327412 -2.0295229
  0.109228432 -2.00704288
  0.113129437 -1.98230028
  0.117030457 -1.95153999
  0.120931476 -1.92091942
  0.124832481 -1.89063597
  0.128733501 -1.86085415
  0.132634521 -1.83140421
  0.13653554 -1.802351
  0.140436545 -1.77338266
  0.144337565 -1.73808479
  0.148238584 -1.70089388
  0.152139589 -1.66390848
  0.156040609 -1.62723732
  0.159941629 -1.59093618
  0.163842648 -1.55484581
  0.167743668 -1.51935339
  0.171644688 -1.48403072
  0.175545692 -1.4416275
  0.179446697 -1.39771271
  0.183347717 -1.35405827
  0.187248737 -1.31062651
  0.191149756 -1.26754832
  0.195050776 -1.2248323
  0.198951781 -1.18247008
  0.2028528 -1.14055157
  0.20675382 -1.09884071
  0.210654825 -1.04812407
  0.214555845 -0.997520447
  0.218456864 -0.947101355
  0.222357869 -0.896908045
  0.226258889 -0.846927166
  0.230159909 -0.797217607
  0.234060928 -0.747835398
  0.237961948 -0.698822498
  0.241862968 -0.650263071
  0.245763987 -0.602263451
  0.249664992 -0.554933071
  0.253566027 -0.507936954
  0.257467031 -0.452240229
  0.261368036 -0.396619558
  0.265269041 -0.341008663
  0.269170046 -0.286041021
  0.273071051 -0.231750727
  0.276972055 -0.178574085
  0.28087306 -0.127825975
  0.284774065 -0.0838208199
  0.28867507 -0.0626664162
  0.28867507 -0.0626664162
  0.292576075 -0.0838208199
  0.296477079 -0.127825975
  0.300378084 -0.178574085
  0.304279089 -0.231750727
  0.308180094 -0.286041021
  0.312081099 -0.341008663
  0.315982103 -0.396619558
  0.319883108 -0.452240229
  0.323784113 -0.507936954
  0.327685118 -0.554933071
  0.331586123 -0.602263451
  0.335487127 -0.650263071
  0.339388132 -0.698822498
  0.343289137 -0.747835398
  0.347190142 -0.797217607
  0.351091146 -0.846927166
  0.354992151 -0.896908045
  0.358893156 -0.947101355
  0.362794161 -0.997520447
  0.366695166 -1.04812407
  0.37059617 -1.09884071
  0.374497175 -1.14055157
  0.37839818 -1.18247008
  0.382299185 -1.2248323
  0.38620019 -1.26754832
  0.390101194 -1.31062651
  0.394002199 -1.35405827
  0.397903204 -1.39771271
  0.401804209 -1.4416275
  0.405705214 -1.48403072
  0.409606218 -1.51935339
  0.413507223 -1.55484581
  0.417408228 -1.59093618
  0.421309233 -1.62723732
  0.425210238 -1.66390848
  0.429111242 -1.70089388
  0.433012247 -1.73808479
  0.436913252 -1.77338266
  0.440814257 -1.802351
  0.444715261 -1.83140421
  0.448616266 -1.86085415
  0.452517271 -1.89063597
  0.456418276 -1.92091942
  0.460319281 -1.95153999
  0.464220285 -1.98230028
  0.46812129 -2.00704288
  0.472022295 -2.0295229
  0.4759233 -2.05215693
  0.479824334 -2.07524395
  0.483725339 -2.09858608
  0.487626374 -2.12228537
  0.491527379 -2.14634991
  0.495428383 -2.1675806
  0.499329388 -2.18309736
  0.503230393 -2.19916153
  0.507131457 -2.21545792
  0.511032462 -2.23216772
  0.514933467 -2.2494669
  0.518834472 -2.26670122
  0.522735476 -2.28287411
  0.526636481 -2.29144621
  0.530537486 -2.30069256
  0.534438491 -2.31032085
  0.538339496 -2.32031775
  0.5422405 -2.33074951
  0.546141505 -2.34150457
  0.55004251 -2.35194874
  0.553943515 -2.35415745
  0.55784452 -2.35672712
  0.561745524 -2.35969543
  0.565646529 -2.36320829
  0.569547534 -2.36693287
  0.573448539 -2.37100458
  0.577349544 -2.37551785
  0.  1.70457184
  0.00390100479  1.70078671
  0.00780203938  1.69765759
  0.0117030442  1.69539464
  0.0156040788  1.69397044
  0.0195050836  1.69349003
  0.0234060884  1.69364321
  0.0273070931  1.69457245
  0.0312081277  1.69627023
  0.0351091325  1.69369614
  0.0390101522  1.6882987
  0.042911157  1.68363118
  0.0468121916  1.67966521
  0.0507131964  1.67647827
  0.0546142161  1.67397761
  0.0585152358  1.6723994
  0.0624162406  1.67151153
  0.0663172603  1.66869307
  0.0702182651  1.66023076
  0.0741192997  1.65242672
  0.0780203044  1.6453495
  0.0819213241  1.63902712
  0.0858223289  1.63300228
  0.0897233486  1.62798858
  0.0936243683  1.62352657
  0.0975253731  1.61703384
  0.101426408  1.60437143
  0.105327412  1.59226823
  0.109228432  1.58075619
  0.113129437  1.56989396
  0.117030457  1.55947876
  0.120931476  1.54983222
  0.124832481  1.54070151
  0.128733501  1.52610517
  0.132634521  1.50755
  0.13653554  1.4894079
  0.140436545  1.47186518
  0.144337565  1.45471299
  0.148238584  1.43791676
  0.152139589  1.42173946
  0.156040609  1.40406251
  0.159941629  1.37763369
  0.163842648  1.351524
  0.167743668  1.32565868
  0.171644688  1.30024743
  0.175545692  1.27514637
  0.179446697  1.25049961
  0.183347717  1.22617114
  0.187248737  1.19247174
  0.191149756  1.15698111
  0.195050776  1.12167895
  0.198951781  1.08671045
  0.2028528  1.05185413
  0.20675382  1.01727498
  0.210654825  0.98311615
  0.214555845  0.947626472
  0.218456864  0.901736498
  0.222357869  0.856144309
  0.226258889  0.810596824
  0.230159909  0.765095949
  0.234060928  0.719762325
  0.237961948  0.674476385
  0.241862968  0.629354239
  0.245763987  0.584603548
  0.249664992  0.54029274
  0.253566027  0.496603727
  0.257467031  0.445176125
  0.261368036  0.391198635
  0.265269041  0.337217331
  0.269170046  0.28354001
  0.273071051  0.230244398
  0.276972055  0.177795649
  0.28087306  0.127408266
  0.284774065  0.0837035179
  0.28867507  0.0626530647
  0.28867507  0.0626530647
  0.292576075  0.0837035179
  0.296477079  0.127408266
  0.300378084  0.177795649
  0.304279089  0.230244398
  0.308180094  0.28354001
  0.312081099  0.337217331
  0.315982103  0.391198635
  0.319883108  0.445176125
  0.323784113  0.496603727
  0.327685118  0.54029274
  0.331586123  0.584603548
  0.335487127  0.629354239
  0.339388132  0.674476385
  0.343289137  0.719762325
  0.347190142  0.765095949
  0.351091146  0.810596824
  0.354992151  0.856144309
  0.358893156  0.901736498
  0.362794161  0.947626472
  0.366695166  0.98311615
  0.37059617  1.01727498
  0.374497175  1.05185413
  0.37839818  1.08671045
  0.382299185  1.12167895
  0.38620019  1.15698111
  0.390101194  1.19247174
  0.394002199  1.22617114
  0.397903204  1.25049961
  0.401804209  1.27514637
  0.405705214  1.30024743
  0.409606218  1.32565868
  0.413507223  1.351524
  0.417408228  1.37763369
  0.421309233  1.40406251
  0.425210238  1.42173946
  0.429111242  1.43791676
  0.433012247  1.45471299
  0.436913252  1.47186518
  0.440814257  1.4894079
  0.444715261  1.50755
  0.448616266  1.52610517
  0.452517271  1.54070151
  0.456418276  1.54983222
  0.460319281  1.55947876
  0.464220285  1.56989396
  0.46812129  1.58075619
  0.472022295  1.59226823
  0.4759233  1.60437143
  0.479824334  1.61703384
  0.483725339  1.62352657
  0.487626374  1.62798858
  0.491527379  1.63300228
  0.495428383  1.63902712
  0.499329388  1.6453495
  0.503230393  1.65242672
  0.507131457  1.66023076
  0.511032462  1.66869307
  0.514933467  1.67151153
  0.518834472  1.6723994
  0.522735476  1.67397761
  0.526636481  1.67647827
  0.530537486  1.67966521
  0.534438491  1.68363118
  0.538339496  1.6882987
  0.5422405  1.69369614
  0.546141505  1.69627023
  0.55004251  1.69457245
  0.553943515  1.69364321
  0.55784452  1.69349003
  0.561745524  1.69397044
  0.565646529  1.69539464
  0.569547534  1.69765759
  0.573448539  1.70078671
  0.577349544  1.70457184
  0.  1.70457768
  0.00390100479  1.70888686
  0.00780203938  1.71329451
  0.0117030442  1.71714377
  0.0156040788  1.71887612
  0.0195050836  1.71715569
  0.0234060884  1.71232247
  0.0273070931  1.70610952
  0.0312081277  1.6997745
  0.0351091325  1.69849169
  0.0390101522  1.70118368
  0.042911157  1.70357013
  0.0468121916  1.70433712
  0.0507131964  1.70164788
  0.0546142161  1.69503546
  0.0585152358  1.68653202
  0.0624162406  1.67744398
  0.0663172603  1.67145169
  0.0702182651  1.67156875
  0.0741192997  1.67163885
  0.0780203044  1.67049015
  0.0819213241  1.66565037
  0.0858223289  1.65576077
  0.0897233486  1.64349353
  0.0936243683  1.63013482
  0.0975253731  1.61972535
  0.101426408  1.61653352
  0.105327412  1.61292207
  0.109228432  1.60780692
  0.113129437  1.59778512
  0.117030457  1.58194506
  0.120931476  1.56386161
  0.124832481  1.54498553
  0.128733501  1.53196836
  0.132634521  1.52348399
  0.13653554  1.51450586
  0.140436545  1.50238955
  0.144337565  1.48222792
  0.148238584  1.45698047
  0.152139589  1.43060541
  0.156040609  1.40592027
  0.159941629  1.39045918
  0.163842648  1.37510693
  0.167743668  1.35794854
  0.171644688  1.33226252
  0.175545692  1.29865348
  0.179446697  1.26367879
  0.183347717  1.22806764
  0.187248737  1.20228279
  0.191149756  1.17864382
  0.195050776  1.15479136
  0.198951781  1.12542391
  0.2028528  1.08320212
  0.20675382  1.0382719
  0.210654825  0.993080735
  0.214555845  0.949304581
  0.218456864  0.915677428
  0.222357869  0.882680655
  0.226258889  0.850121737
  0.230159909  0.816162467
  0.234060928  0.767763495
  0.237961948  0.71458292
  0.241862968  0.660967112
  0.245763987  0.607143402
  0.249664992  0.553189516
  0.253566027  0.499230385
  0.257467031  0.453715801
  0.261368036  0.411997318
  0.265269041  0.371845722
  0.269170046  0.33407402
  0.273071051  0.299622059
  0.276972055  0.26939249
  0.28087306  0.24552846
  0.284774065  0.22995162
  0.28867507  0.224514246
  0.28867507  0.224514246
  0.292576075  0.22995162
  0.296477079  0.24552846
  0.300378084  0.26939249
  0.304279089  0.299622059
  0.308180094  0.33407402
  0.312081099  0.371845722
  0.315982103  0.411997318
  0.319883108  0.453715801
  0.323784113  0.499230385
  0.327685118  0.553189516
  0.331586123  0.607143402
  0.335487127  0.660967112
  0.339388132  0.71458292
  0.343289137  0.767763495
  0.347190142  0.816162467
  0.351091146  0.850121737
  0.354992151  0.882680655
  0.358893156  0.915677428
  0.362794161  0.949304581
  0.366695166  0.993080735
  0.37059617  1.0382719
  0.374497175  1.08320212
  0.37839818  1.12542391
  0.382299185  1.15479136
  0.38620019  1.17864382
  0.390101194  1.20228279
  0.394002199  1.22806764
  0.397903204  1.26367879
  0.401804209  1.29865348
  0.405705214  1.33226252
  0.409606218  1.35794854
  0.413507223  1.37510693
  0.417408228  1.39045918
  0.421309233  1.40592027
  0.425210238  1.43060541
  0.429111242  1.45698047
  0.433012247  1.48222792
  0.436913252  1.50238955
  0.440814257  1.51450586
  0.444715261  1.52348399
  0.448616266  1.53196836
  0.452517271  1.54498553
  0.456418276  1.56386161
  0.460319281  1.58194506
  0.464220285  1.59778512
  0.46812129  1.60780692
  0.472022295  1.61292207
  0.4759233  1.61653352
  0.479824334  1.61972535
  0.483725339  1.63013482
  0.487626374  1.64349353
  0.491527379  1.65576077
  0.495428383  1.66565037
  0.499329388  1.67049015
  0.503230393  1.67163885
  0.507131457  1.67156875
  0.511032462  1.67145169
  0.514933467  1.67744398
  0.518834472  1.68653202
  0.522735476  1.69503546
  0.526636481  1.70164788
  0.530537486  1.70433712
  0.534438491  1.70357013
  0.538339496  1.70118368
  0.5422405  1.69849169
  0.546141505  1.6997745
  0.55004251  1.70610952
  0.553943515  1.71232247
  0.55784452  1.71715569
  0.561745524  1.71887612
  0.565646529  1.71714377
  0.569547534  1.71329451
  0.573448539  1.70888686
  0.577349544  1.70457768
  0.  1.79757369
  0.00390100479  1.78525734
  0.00780203938  1.77438521
  0.0117030442  1.76585078
  0.0156040788  1.76122952
  0.0195050836  1.76181793
  0.0234060884  1.76699591
  0.0273070931  1.77513957
  0.0312081277  1.78511655
  0.0351091325  1.78076935
  0.0390101522  1.76709056
  0.042911157  1.75496674
  0.0468121916  1.74619257
  0.0507131964  1.74251366
  0.0546142161  1.74419689
  0.0585152358  1.7495141
  0.0624162406  1.75696445
  0.0663172603  1.75635767
  0.0702182651  1.73909998
  0.0741192997  1.72331178
  0.0780203044  1.71030259
  0.0819213241  1.70238495
  0.0858223289  1.70038259
  0.0897233486  1.70264196
  0.0936243683  1.70707309
  0.0975253731  1.70253325
  0.101426408  1.6804173
  0.105327412  1.65973449
  0.109228432  1.64193189
  0.113129437  1.6303705
  0.117030457  1.62555647
  0.120931476  1.62445784
  0.124832481  1.62508643
  0.128733501  1.60568118
  0.132634521  1.57755601
  0.13653554  1.55077016
  0.140436545  1.5282613
  0.144337565  1.51448441
  0.148238584  1.50677586
  0.152139589  1.50115728
  0.156040609  1.4854306
  0.159941629  1.44906926
  0.163842648  1.41334736
  0.167743668  1.38005137
  0.171644688  1.35603213
  0.175545692  1.3405503
  0.179446697  1.3274554
  0.183347717  1.31227469
  0.187248737  1.26724946
  0.191149756  1.22234154
  0.195050776  1.17810047
  0.198951781  1.14017034
  0.2028528  1.11510301
  0.20675382  1.09329891
  0.210654825  1.07251513
  0.214555845  1.03471768
  0.218456864  0.981786251
  0.222357869  0.928822994
  0.226258889  0.875912786
  0.230159909  0.824978471
  0.234060928  0.78924346
  0.237961948  0.758501291
  0.241862968  0.729185462
  0.245763987  0.701156616
  0.249664992  0.674463034
  0.253566027  0.631418943
  0.257467031  0.581148624
  0.261368036  0.532816648
  0.265269041  0.486997128
  0.269170046  0.444475412
  0.273071051  0.406172752
  0.276972055  0.373873949
  0.28087306  0.348818779
  0.284774065  0.332930088
  0.28867507  0.327419758
  0.28867507  0.327419758
  0.292576075  0.332930088
  0.296477079  0.348818779
  0.300378084  0.373873949
  0.304279089  0.406172752
  0.308180094  0.444475412
  0.312081099  0.486997128
  0.315982103  0.532816648
  0.319883108  0.581148624
  0.323784113  0.631418943
  0.327685118  0.674463034
  0.331586123  0.701156616
  0.335487127  0.729185462
  0.339388132  0.758501291
  0.343289137  0.78924346
  0.347190142  0.824978471
  0.351091146  0.875912786
  0.354992151  0.928822994
  0.358893156  0.981786251
  0.362794161  1.03471768
  0.366695166  1.07251513
  0.37059617  1.09329891
  0.374497175  1.11510301
  0.37839818  1.14017034
  0.382299185  1.17810047
  0.38620019  1.22234154
  0.390101194  1.26724946
  0.394002199  1.31227469
  0.397903204  1.3274554
  0.401804209  1.3405503
  0.405705214  1.35603213
  0.409606218  1.38005137
  0.413507223  1.41334736
  0.417408228  1.44906926
  0.421309233  1.4854306
  0.425210238  1.50115728
  0.429111242  1.50677586
  0.433012247  1.51448441
  0.436913252  1.5282613
  0.440814257  1.55077016
  0.444715261  1.57755601
  0.448616266  1.60568118
  0.452517271  1.62508643
  0.456418276  1.62445784
  0.460319281  1.62555647
  0.464220285  1.6303705
  0.46812129  1.64193189
  0.472022295  1.65973449
  0.4759233  1.6804173
  0.479824334  1.70253325
  0.483725339  1.70707309
  0.487626374  1.70264196
  0.491527379  1.70038259
  0.495428383  1.70238495
  0.499329388  1.71030259
  0.503230393  1.72331178
  0.507131457  1.73909998
  0.511032462  1.75635767
  0.514933467  1.75696445
  0.518834472  1.7495141
  0.522735476  1.74419689
  0.526636481  1.74251366
  0.530537486  1.74619257
  0.534438491  1.75496674
  0.538339496  1.76709056
  0.5422405  1.78076935
  0.546141505  1.78511655
  0.55004251  1.77513957
  0.553943515  1.76699591
  0.55784452  1.76181793
  0.561745524  1.76122952
  0.565646529  1.76585078
  0.569547534  1.77438521
  0.573448539  1.78525734
  0.577349544  1.79757369
  0.  1.79757798
  0.00390100479  1.81076384
  0.00780203938  1.82413161
  0.0117030442  1.83640146
  0.0156040788  1.84344554
  0.0195050836  1.83906198
  0.0234060884  1.8263638
  0.0273070931  1.81108987
  0.0312081277  1.79564095
  0.0351091325  1.79622936
  0.0390101522  1.80813968
  0.042911157  1.81936109
  0.0468121916  1.82723367
  0.0507131964  1.82462335
  0.0546142161  1.81073904
  0.0585152358  1.79289699
  0.0624162406  1.77444816
  0.0663172603  1.76580012
  0.0702182651  1.77528358
  0.0741192997  1.78470981
  0.0780203044  1.79171395
  0.0819213241  1.78792274
  0.0858223289  1.77039468
  0.0897233486  1.74837255
  0.0936243683  1.72525883
  0.0975253731  1.7127893
  0.101426408  1.71967864
  0.105327412  1.72586095
  0.109228432  1.7288574
  0.113129437  1.71722746
  0.117030457  1.69193852
  0.120931476  1.66348255
  0.124832481  1.63444936
  0.128733501  1.62673247
  0.132634521  1.62879443
  0.13653554  1.63025141
  0.140436545  1.62317717
  0.144337565  1.59396923
  0.148238584  1.55846238
  0.152139589  1.52200079
  0.156040609  1.49641621
  0.159941629  1.4923445
  0.163842648  1.48839617
  0.167743668  1.47970128
  0.171644688  1.44524455
  0.175545692  1.40158224
  0.179446697  1.35724282
  0.183347717  1.31532145
  0.187248737  1.3038646
  0.191149756  1.29279482
  0.195050776  1.28051805
  0.198951781  1.24356782
  0.2028528  1.19220042
  0.20675382  1.13987553
  0.210654825  1.08738697
  0.214555845  1.05246007
  0.218456864  1.03309
  0.222357869  1.01435411
  0.226258889  0.995592117
  0.230159909  0.953661919
  0.234060928  0.899100423
  0.237961948  0.844279289
  0.241862968  0.789931417
  0.245763987  0.73600769
  0.249664992  0.683131218
  0.253566027  0.64925313
  0.257467031  0.625742912
  0.261368036  0.604157925
  0.265269041  0.58466506
  0.269170046  0.567837238
  0.273071051  0.553645372
  0.276972055  0.542143822
  0.28087306  0.533821821
  0.284774065  0.528822899
  0.28867507  0.527112722
  0.28867507  0.527112722
  0.292576075  0.528822899
  0.296477079  0.533821821
  0.300378084  0.542143822
  0.304279089  0.553645372
  0.308180094  0.567837238
  0.312081099  0.58466506
  0.315982103  0.604157925
  0.319883108  0.625742912
  0.323784113  0.64925313
  0.327685118  0.683131218
  0.331586123  0.73600769
  0.335487127  0.789931417
  0.339388132  0.844279289
  0.343289137  0.899100423
  0.347190142  0.953661919
  0.351091146  0.995592117
  0.354992151  1.01435411
  0.358893156  1.03309
  0.362794161  1.05246007
  0.366695166  1.08738697
  0.37059617  1.13987553
  0.374497175  1.19220042
  0.37839818  1.24356782
  0.382299185  1.28051805
  0.38620019  1.29279482
  0.390101194  1.3038646
  0.394002199  1.31532145
  0.397903204  1.35724282
  0.401804209  1.40158224
  0.405705214  1.44524455
  0.409606218  1.47970128
  0.413507223  1.48839617
  0.417408228  1.4923445
  0.421309233  1.49641621
  0.425210238  1.52200079
  0.429111242  1.55846238
  0.433012247  1.59396923
  0.436913252  1.62317717
  0.440814257  1.63025141
  0.444715261  1.62879443
  0.448616266  1.62673247
  0.452517271  1.63444936
  0.456418276  1.66348255
  0.460319281  1.69193852
  0.464220285  1.71722746
  0.46812129  1.7288574
  0.472022295  1.72586095
  0.4759233  1.71967864
  0.479824334  1.7127893
  0.483725339  1.72525883
  0.487626374  1.74837255
  0.491527379  1.77039468
  0.495428383  1.78792274
  0.499329388  1.79171395
  0.503230393  1.78470981
  0.507131457  1.77528358
  0.511032462  1.76580012
  0.514933467  1.77444816
  0.518834472  1.79289699
  0.522735476  1.81073904
  0.526636481  1.82462335
  0.530537486  1.82723367
  0.534438491  1.81936109
  0.538339496  1.80813968
  0.5422405  1.79622936
  0.546141505  1.79564095
  0.55004251  1.81108987
  0.553943515  1.8263638
  0.55784452  1.83906198
  0.561745524  1.84344554
  0.565646529  1.83640146
  0.569547534  1.82413161
  0.573448539  1.81076384
  0.577349544  1.79757798
  0.  1.96169877
  0.00390100479  1.9406662
  0.00780203938  1.92100763
  0.0117030442  1.90414846
  0.0156040788  1.89416504
  0.0195050836  1.89716625
  0.0234060884  1.91002512
  0.0273070931  1.9270097
  0.0312081277  1.94579101
  0.0351091325  1.93803835
  0.0390101522  1.91545641
  0.042911157  1.89459717
  0.0468121916  1.87886047
  0.0507131964  1.87529814
  0.0546142161  1.8842454
  0.0585152358  1.8985858
  0.0624162406  1.91512549
  0.0663172603  1.91320837
  0.0702182651  1.88698745
  0.0741192997  1.86220908
  0.0780203044  1.84135985
  0.0819213241  1.83227873
  0.0858223289  1.83830476
  0.0897233486  1.85016203
  0.0936243683  1.86429286
  0.0975253731  1.85541296
  0.101426408  1.82429194
  0.105327412  1.79463959
  0.109228432  1.76935458
  0.113129437  1.75980306
  0.117030457  1.76497567
  0.120931476  1.77419472
  0.124832481  1.78467441
  0.128733501  1.75073159
  0.132634521  1.71377468
  0.13653554  1.67828715
  0.140436545  1.6521523
  0.144337565  1.64860308
  0.148238584  1.65237558
  0.152139589  1.65743935
  0.156040609  1.6288358
  0.159941629  1.58437669
  0.163842648  1.54054475
  0.167743668  1.50191128
  0.171644688  1.48956525
  0.175545692  1.48687446
  0.179446697  1.48558128
  0.183347717  1.45389903
  0.187248737  1.40229881
  0.191149756  1.35086441
  0.195050776  1.30101168
  0.198951781  1.27612746
  0.2028528  1.26604569
  0.20675382  1.25727963
  0.210654825  1.23440325
  0.214555845  1.17823553
  0.218456864  1.12214887
  0.222357869  1.06626034
  0.226258889  1.01135743
  0.230159909  0.980730414
  0.234060928  0.964012027
  0.237961948  0.948153377
  0.241862968  0.933593154
  0.245763987  0.908242345
  0.249664992  0.85900104
  0.253566027  0.811863899
  0.257467031  0.767203689
  0.261368036  0.725511789
  0.265269041  0.687326431
  0.269170046  0.653283834
  0.273071051  0.623886347
  0.276972055  0.600242853
  0.28087306  0.582729578
  0.284774065  0.571948767
  0.28867507  0.568239212
  0.28867507  0.568239212
  0.292576075  0.571948767
  0.296477079  0.582729578
  0.300378084  0.600242853
  0.304279089  0.623886347
  0.308180094  0.653283834
  0.312081099  0.687326431
  0.315982103  0.725511789
  0.319883108  0.767203689
  0.323784113  0.811863899
  0.327685118  0.85900104
  0.331586123  0.908242345
  0.335487127  0.933593154
  0.339388132  0.948153377
  0.343289137  0.964012027
  0.347190142  0.980730414
  0.351091146  1.01135755
  0.354992151  1.06626034
  0.358893156  1.12214887
  0.362794161  1.17823553
  0.366695166  1.23440325
  0.37059617  1.25727963
  0.374497175  1.26604569
  0.37839818  1.27612746
  0.382299185  1.30101168
  0.38620019  1.35086441
  0.390101194  1.40229881
  0.394002199  1.45389903
  0.397903204  1.48558128
  0.401804209  1.48687446
  0.405705214  1.48956525
  0.409606218  1.50191128
  0.413507223  1.54054475
  0.417408228  1.58437669
  0.421309233  1.6288358
  0.425210238  1.65743935
  0.429111242  1.65237558
  0.433012247  1.64860308
  0.436913252  1.6521523
  0.440814257  1.67828715
  0.444715261  1.71377468
  0.448616266  1.75073159
  0.452517271  1.78467441
  0.456418276  1.77419472
  0.460319281  1.76497567
  0.464220285  1.75980306
  0.46812129  1.76935458
  0.472022295  1.79463959
  0.4759233  1.82429194
  0.479824334  1.85541296
  0.483725339  1.86429286
  0.487626374  1.85016203
  0.491527379  1.83830476
  0.495428383  1.83227873
  0.499329388  1.84135985
  0.503230393  1.86220908
  0.507131457  1.88698745
  0.511032462  1.91320837
  0.514933467  1.91512549
  0.518834472  1.8985858
  0.522735476  1.8842454
  0.526636481  1.87529814
  0.530537486  1.87886047
  0.534438491  1.89459717
  0.538339496  1.91545641
  0.5422405  1.93803835
  0.546141505  1.94579101
  0.55004251  1.9270097
  0.553943515  1.91002512
  0.55784452  1.89716625
  0.561745524  1.89416504
  0.565646529  1.90414846
  0.569547534  1.92100763
  0.573448539  1.9406662
  0.577349544  1.96169877
  0.  1.96169925
  0.00390100479  1.98351622
  0.00780203938  2.0052948
  0.0117030442  2.02594304
  0.0156040788  2.03893137
  0.0195050836  2.03067708
  0.0234060884  2.00949335
  0.0273070931  1.98559976
  0.0312081277  1.9616015
  0.0351091325  1.9656024
  0.0390101522  1.9859817
  0.042911157  2.00567293
  0.0468121916  2.02077675
  0.0507131964  2.01654482
  0.0546142161  1.99404967
  0.0585152358  1.96744537
  0.0624162406  1.94027376
  0.0663172603  1.93277264
  0.0702182651  1.95102596
  0.0741192997  1.96893311
  0.0780203044  1.98320532
  0.0819213241  1.97673523
  0.0858223289  1.94975185
  0.0897233486  1.91870904
  0.0936243683  1.88696647
  0.0975253731  1.87923932
  0.101426408  1.89501143
  0.105327412  1.910254
  0.109228432  1.91915107
  0.113129437  1.89826918
  0.117030457  1.86304975
  0.120931476  1.82575941
  0.124832481  1.78820992
  0.128733501  1.79606807
  0.132634521  1.80760956
  0.13653554  1.817415
  0.140436545  1.8029145
  0.144337565  1.76167321
  0.148238584  1.71772456
  0.152139589  1.67326617
  0.156040609  1.66330826
  0.159941629  1.66962647
  0.163842648  1.67503011
  0.167743668  1.6564647
  0.171644688  1.6075778
  0.175545692  1.55668128
  0.179446697  1.50540817
  0.183347717  1.48483956
  0.187248737  1.48455
  0.191149756  1.48394775
  0.195050776  1.45861053
  0.198951781  1.4031744
  0.2028528  1.34701669
  0.20675382  1.29075348
  0.210654825  1.24915385
  0.214555845  1.2414912
  0.218456864  1.23453712
  0.222357869  1.22577477
  0.226258889  1.17564213
  0.230159909  1.12016153
  0.234060928  1.06559396
  0.237961948  1.01186764
  0.241862968  0.95940733
  0.245763987  0.920006037
  0.249664992  0.90750885
  0.253566027  0.895963907
  0.257467031  0.885450959
  0.261368036  0.876068234
  0.265269041  0.86792779
  0.269170046  0.854101658
  0.273071051  0.82918942
  0.276972055  0.809268236
  0.28087306  0.794729948
  0.284774065  0.785944343
  0.28867507  0.783002615
  0.28867507  0.783002615
  0.292576075  0.785944343
  0.296477079  0.794729829
  0.300378084  0.809268236
  0.304279089  0.82918942
  0.308180094  0.854101658
  0.312081099  0.86792779
  0.315982103  0.876068234
  0.319883108  0.885450959
  0.323784113  0.895963907
  0.327685118  0.90750885
  0.331586123  0.920006037
  0.335487127  0.95940733
  0.339388132  1.01186764
  0.343289137  1.06559396
  0.347190142  1.12016153
  0.351091146  1.17564213
  0.354992151  1.22577477
  0.358893156  1.23453712
  0.362794161  1.2414912
  0.366695166  1.24915385
  0.37059617  1.29075348
  0.374497175  1.34701669
  0.37839818  1.4031744
  0.382299185  1.45861053
  0.38620019  1.48394775
  0.390101194  1.48455
  0.394002199  1.48483956
  0.397903204  1.50540817
  0.401804209  1.55668128
  0.405705214  1.6075778
  0.409606218  1.6564647
  0.413507223  1.67503011
  0.417408228  1.66962647
  0.421309233  1.66330826
  0.425210238  1.67326617
  0.429111242  1.71772456
  0.433012247  1.76167321
  0.436913252  1.8029145
  0.440814257  1.817415
  0.444715261  1.80760956
  0.448616266  1.79606807
  0.452517271  1.78820992
  0.456418276  1.82575941
  0.460319281  1.86304975
  0.464220285  1.89826918
  0.46812129  1.91915107
  0.472022295  1.910254
  0.4759233  1.89501143
  0.479824334  1.87923932
  0.483725339  1.88696647
  0.487626374  1.91870904
  0.491527379  1.94975185
  0.495428383  1.97673523
  0.499329388  1.98320532
  0.503230393  1.96893311
  0.507131457  1.95102596
  0.511032462  1.93277264
  0.514933467  1.94027376
  0.518834472  1.96744537
  0.522735476  1.99404967
  0.526636481  2.01654482
  0.530537486  2.02077675
  0.534438491  2.00567293
  0.538339496  1.9859817
  0.5422405  1.9656024
  0.546141505  1.9616015
  0.55004251  1.98559976
  0.553943515  2.00949335
  0.55784452  2.03067708
  0.561745524  2.03893137
  0.565646529  2.02594304
  0.569547534  2.0052948
  0.573448539  1.98351622
  0.577349544  1.96169925
  0.  2.18707108
  0.00390100479  2.15858102
  0.00780203938  2.13134933
  0.0117030442  2.10669971
  0.0156040788  2.09096122
  0.0195050836  2.0976944
  0.0234060884  2.11852694
  0.0273070931  2.14352345
  0.0312081277  2.16973066
  0.0351091325  2.15576887
  0.0390101522  2.12569499
  0.042911157  2.09732389
  0.0468121916  2.07478762
  0.0507131964  2.07293653
  0.0546142161  2.09038734
  0.0585152358  2.11294127
  0.0624162406  2.13715792
  0.0663172603  2.127244
  0.0702182651  2.09359312
  0.0741192997  2.0612216
  0.0780203044  2.03368306
  0.0819213241  2.02769899
  0.0858223289  2.04331398
  0.0897233486  2.06378794
  0.0936243683  2.08614397
  0.0975253731  2.0617981
  0.101426408  2.02358294
  0.105327412  1.98654222
  0.109228432  1.95648408
  0.113129437  1.95660377
  0.117030457  1.97218359
  0.120931476  1.99021888
  0.124832481  1.98892629
  0.128733501  1.94453204
  0.132634521  1.90067816
  0.13653554  1.8590591
  0.140436545  1.84221017
  0.144337565  1.85244131
  0.148238584  1.86579502
  0.152139589  1.86413908
  0.156040609  1.81396723
  0.159941629  1.76350117
  0.163842648  1.71429467
  0.167743668  1.68935251
  0.171644688  1.69486141
  0.175545692  1.70255864
  0.179446697  1.68536651
  0.183347717  1.62924933
  0.187248737  1.57327068
  0.191149756  1.51812625
  0.195050776  1.4877919
  0.198951781  1.48757577
  0.2028528  1.48863089
  0.20675382  1.46298218
  0.210654825  1.40466738
  0.214555845  1.34681928
  0.218456864  1.2895714
  0.222357869  1.23479652
  0.226258889  1.22246706
  0.230159909  1.21660376
  0.234060928  1.21128559
  0.237961948  1.18551767
  0.241862968  1.13486016
  0.245763987  1.08622622
  0.249664992  1.03985322
  0.253566027  0.996068835
  0.257467031  0.955206871
  0.261368036  0.917679906
  0.265269041  0.883919954
  0.269170046  0.861234665
  0.273071051  0.855358481
  0.276972055  0.850829244
  0.28087306  0.847548723
  0.284774065  0.845850468
  0.28867507  0.845193267
  0.28867507  0.845193267
  0.292576075  0.845850468
  0.296477079  0.847548723
  0.300378084  0.850829244
  0.304279089  0.855358481
  0.308180094  0.861234665
  0.312081099  0.883919954
  0.315982103  0.917679906
  0.319883108  0.955206871
  0.323784113  0.996068835
  0.327685118  1.03985322
  0.331586123  1.08622622
  0.335487127  1.13486016
  0.339388132  1.18551767
  0.343289137  1.21128559
  0.347190142  1.21660376
  0.351091146  1.22246706
  0.354992151  1.23479652
  0.358893156  1.2895714
  0.362794161  1.34681928
  0.366695166  1.40466738
  0.37059617  1.46298218
  0.374497175  1.48863089
  0.37839818  1.48757577
  0.382299185  1.4877919
  0.38620019  1.51812625
  0.390101194  1.57327068
  0.394002199  1.62924933
  0.397903204  1.68536651
  0.401804209  1.70255864
  0.405705214  1.69486141
  0.409606218  1.68935251
  0.413507223  1.71429467
  0.417408228  1.76350117
  0.421309233  1.81396723
  0.425210238  1.86413908
  0.429111242  1.86579502
  0.433012247  1.85244131
  0.436913252  1.84221017
  0.440814257  1.8590591
  0.444715261  1.90067816
  0.448616266  1.94453204
  0.452517271  1.98892629
  0.456418276  1.99021888
  0.460319281  1.97218359
  0.464220285  1.95660377
  0.46812129  1.95648408
  0.472022295  1.98654222
  0.4759233  2.02358294
  0.479824334  2.0617981
  0.483725339  2.08614397
  0.487626374  2.06378794
  0.491527379  2.04331398
  0.495428383  2.02769899
  0.499329388  2.03368306
  0.503230393  2.0612216
  0.507131457  2.09359312
  0.511032462  2.127244
  0.514933467  2.13715792
  0.518834472  2.11294127
  0.522735476  2.09038734
  0.526636481  2.07293653
  0.530537486  2.07478762
  0.534438491  2.09732389
  0.538339496  2.12569499
  0.5422405  2.15576887
  0.546141505  2.16973066
  0.55004251  2.14352345
  0.553943515  2.11852694
  0.55784452  2.0976944
  0.561745524  2.09096122
  0.565646529  2.10669971
  0.569547534  2.13134933
  0.573448539  2.15858102
  0.577349544  2.18707108
  0.  2.18707108
  0.00390100479  2.21602964
  0.00780203938  2.24487424
  0.0117030442  2.27240896
  0.0156040788  2.29032922
  0.0195050836  2.27710915
  0.0234060884  2.24853325
  0.0273070931  2.21763134
  0.0312081277  2.18661189
  0.0351091325  2.19675326
  0.0390101522  2.22403598
  0.042911157  2.25055957
  0.0468121916  2.27068543
  0.0507131964  2.26067328
  0.0546142161  2.23000956
  0.0585152358  2.19614029
  0.0624162406  2.16173768
  0.0663172603  2.16211867
  0.0702182651  2.18751717
  0.0741192997  2.21215343
  0.0780203044  2.23017573
  0.0819213241  2.21358728
  0.0858223289  2.1776073
  0.0897233486  2.13924694
  0.0936243683  2.10049081
  0.0975253731  2.10873318
  0.101426408  2.13160944
  0.105327412  2.15328002
  0.109228432  2.15735507
  0.113129437  2.1205318
  0.117030457  2.07729721
  0.120931476  2.03323126
  0.124832481  2.00882292
  0.128733501  2.0280478
  0.132634521  2.04685307
  0.13653554  2.05489182
  0.140436545  2.01412582
  0.144337565  1.96480107
  0.148238584  1.91460991
  0.152139589  1.87956524
  0.156040609  1.89394164
  0.159941629  1.90812755
  0.163842648  1.90468192
  0.167743668  1.85247564
  0.171644688  1.79708421
  0.175545692  1.74130869
  0.179446697  1.71076655
  0.183347717  1.71904683
  0.187248737  1.72688651
  0.191149756  1.69737101
  0.195050776  1.63886666
  0.198951781  1.57999098
  0.2028528  1.52142894
  0.20675382  1.49004817
  0.210654825  1.49167085
  0.214555845  1.49316001
  0.218456864  1.46021879
  0.222357869  1.40321004
  0.226258889  1.34696233
  0.230159909  1.29165494
  0.234060928  1.23784995
  0.237961948  1.2063359
  0.241862968  1.20190394
  0.245763987  1.19786561
  0.249664992  1.19429481
  0.253566027  1.16618609
  0.257467031  1.12769926
  0.261368036  1.0926249
  0.265269041  1.06131935
  0.269170046  1.03417814
  0.273071051  1.01140273
  0.276972055  0.993375897
  0.28087306  0.980270028
  0.284774065  0.972409964
  0.28867507  0.969822049
  0.28867507  0.969822049
  0.292576075  0.972409964
  0.296477079  0.980270028
  0.300378084  0.993375897
  0.304279089  1.01140273
  0.308180094  1.03417814
  0.312081099  1.06131935
  0.315982103  1.0926249
  0.319883108  1.12769926
  0.323784113  1.16618609
  0.327685118  1.19429481
  0.331586123  1.19786561
  0.335487127  1.20190394
  0.339388132  1.2063359
  0.343289137  1.23784995
  0.347190142  1.29165494
  0.351091146  1.34696233
  0.354992151  1.40321004
  0.358893156  1.46021879
  0.362794161  1.49316001
  0.366695166  1.49167085
  0.37059617  1.49004817
  0.374497175  1.52142894
  0.37839818  1.57999098
  0.382299185  1.63886666
  0.38620019  1.69737101
  0.390101194  1.72688651
  0.394002199  1.71904683
  0.397903204  1.71076655
  0.401804209  1.74130869
  0.405705214  1.79708421
  0.409606218  1.85247564
  0.413507223  1.90468192
  0.417408228  1.90812755
  0.421309233  1.89394164
  0.425210238  1.87956524
  0.429111242  1.91460991
  0.433012247  1.96480107
  0.436913252  2.01412582
  0.440814257  2.05489182
  0.444715261  2.04685307
  0.448616266  2.0280478
  0.452517271  2.00882292
  0.456418276  2.03323126
  0.460319281  2.07729721
  0.464220285  2.1205318
  0.46812129  2.15735507
  0.472022295  2.15328002
  0.4759233  2.13160944
  0.479824334  2.10873318
  0.483725339  2.10049081
  0.487626374  2.13924694
  0.491527379  2.1776073
  0.495428383  2.21358728
  0.499329388  2.23017573
  0.503230393  2.21215343
  0.507131457  2.18751717
  0.511032462  2.16211867
  0.514933467  2.16173768
  0.518834472  2.19614029
  0.522735476  2.23000956
  0.526636481  2.26067328
  0.530537486  2.27068543
  0.534438491  2.25055957
  0.538339496  2.22403598
  0.5422405  2.19675326
  0.546141505  2.18661189
  0.55004251  2.21763134
  0.553943515  2.24853325
  0.55784452  2.27710915
  0.561745524  2.29032922
  0.565646529  2.27240896
  0.569547534  2.24487424
  0.573448539  2.21602964
  0.577349544  2.18707108
  0.  2.46063209
  0.00390100479  2.42621326
  0.00780203938  2.39293408
  0.0117030442  2.36197329
  0.0156040788  2.34154916
  0.0195050836  2.35312152
  0.0234060884  2.38085747
  0.0273070931  2.41187239
  0.0312081277  2.44396973
  0.0351091325  2.42013812
  0.0390101522  2.3840971
  0.042911157  2.34967232
  0.0468121916  2.32244658
  0.0507131964  2.32618666
  0.0546142161  2.35154128
  0.0585152358  2.38067675
  0.0624162406  2.41098905
  0.0663172603  2.38377023
  0.0702182651  2.34418702
  0.0741192997  2.3059411
  0.0780203044  2.27501106
  0.0819213241  2.27950835
  0.0858223289  2.30403709
  0.0897233486  2.33131313
  0.0936243683  2.34968853
  0.0975253731  2.30515671
  0.101426408  2.26111484
  0.105327412  2.21879363
  0.109228432  2.19443321
  0.113129437  2.21105599
  0.117030457  2.23473525
  0.120931476  2.25953841
  0.124832481  2.21878767
  0.128733501  2.16898561
  0.132634521  2.11999154
  0.13653554  2.08188367
  0.140436545  2.09285498
  0.144337565  2.11255312
  0.148238584  2.13156438
  0.152139589  2.07636309
  0.156040609  2.02141428
  0.159941629  1.96675873
  0.163842648  1.929636
  0.167743668  1.94151926
  0.171644688  1.9564203
  0.175545692  1.93655944
  0.179446697  1.87710917
  0.183347717  1.81749296
  0.187248737  1.75903821
  0.191149756  1.73811197
  0.195050776  1.74611866
  0.198951781  1.75487375
  0.2028528  1.69734156
  0.20675382  1.63728273
  0.210654825  1.57778084
  0.214555845  1.51930642
  0.218456864  1.49657595
  0.222357869  1.49845934
  0.226258889  1.50060332
  0.230159909  1.45342755
  0.234060928  1.400249
  0.237961948  1.34886992
  0.241862968  1.29951441
  0.245763987  1.25249422
  0.249664992  1.20810723
  0.253566027  1.19132507
  0.257467031  1.18813396
  0.261368036  1.18552303
  0.265269041  1.18354011
  0.269170046  1.18171728
  0.273071051  1.16797781
  0.276972055  1.15109932
  0.28087306  1.13874662
  0.284774065  1.13133872
  0.28867507  1.12887776
  0.28867507  1.12887776
  0.292576075  1.13133872
  0.296477079  1.13874662
  0.300378084  1.15109932
  0.304279089  1.16797781
  0.308180094  1.18171728
  0.312081099  1.18354011
  0.315982103  1.18552303
  0.319883108  1.18813396
  0.323784113  1.19132507
  0.327685118  1.20810723
  0.331586123  1.25249422
  0.335487127  1.29951441
  0.339388132  1.34886992
  0.343289137  1.400249
  0.347190142  1.45342755
  0.351091146  1.50060332
  0.354992151  1.49845934
  0.358893156  1.49657595
  0.362794161  1.51930642
  0.366695166  1.57778084
  0.37059617  1.63728273
  0.374497175  1.69734156
  0.37839818  1.75487375
  0.382299185  1.74611866
  0.38620019  1.73811197
  0.390101194  1.75903821
  0.394002199  1.81749296
  0.397903204  1.87710917
  0.401804209  1.93655944
  0.405705214  1.9564203
  0.409606218  1.94151926
  0.413507223  1.929636
  0.417408228  1.96675873
  0.421309233  2.02141428
  0.425210238  2.07636309
  0.429111242  2.13156438
  0.433012247  2.11255312
  0.436913252  2.09285498
  0.440814257  2.08188367
  0.444715261  2.11999154
  0.448616266  2.16898561
  0.452517271  2.21878767
  0.456418276  2.25953841
  0.460319281  2.23473525
  0.464220285  2.21105599
  0.46812129  2.19443321
  0.472022295  2.21879363
  0.4759233  2.26111484
  0.479824334  2.30515671
  0.483725339  2.34968853
  0.487626374  2.33131313
  0.491527379  2.30403709
  0.495428383  2.27950835
  0.499329388  2.27501106
  0.503230393  2.3059411
  0.507131457  2.34418702
  0.511032462  2.38377023
  0.514933467  2.41098905
  0.518834472  2.38067675
  0.522735476  2.35154128
  0.526636481  2.32618666
  0.530537486  2.32244658
  0.534438491  2.34967232
  0.538339496  2.3840971
  0.5422405  2.42013812
  0.546141505  2.44396973
  0.55004251  2.41187239
  0.553943515  2.38085747
  0.55784452  2.35312152
  0.561745524  2.34154916
  0.565646529  2.36197329
  0.569547534  2.39293408
  0.573448539  2.42621326
  0.577349544  2.46063209
  0.  2.46063256
  0.00390100479  2.49522519
  0.00780203938  2.5297749
  0.0117030442  2.56271791
  0.0156040788  2.5840137
  0.0195050836  2.56501698
  0.0234060884  2.53044176
  0.0273070931  2.49389577
  0.0312081277  2.45678997
  0.0351091325  2.47666717
  0.0390101522  2.50943542
  0.042911157  2.54110742
  0.0468121916  2.56243777
  0.0507131964  2.54172492
  0.0546142161  2.50401211
  0.0585152358  2.4641459
  0.0624162406  2.42399406
  0.0663172603  2.44157696
  0.0702182651  2.4724617
  0.0741192997  2.5019598
  0.0780203044  2.51473212
  0.0819213241  2.48148131
  0.0858223289  2.43838477
  0.0897233486  2.39413762
  0.0936243683  2.35976338
  0.0975253731  2.38825941
  0.101426408  2.41652966
  0.105327412  2.43961096
  0.109228432  2.41514349
  0.113129437  2.36755991
  0.117030457  2.318362
  0.120931476  2.26852274
  0.124832481  2.28463817
  0.128733501  2.30962634
  0.132634521  2.32998013
  0.13653554  2.29489541
  0.140436545  2.24103117
  0.144337565  2.18648195
  0.148238584  2.13312626
  0.152139589  2.15377784
  0.156040609  2.17408824
  0.159941629  2.17140198
  0.163842648  2.11445189
  0.167743668  2.05528212
  0.171644688  1.99600053
  0.175545692  1.97165513
  0.179446697  1.98674941
  0.183347717  1.99692392
  0.187248737  1.94139361
  0.191149756  1.87992632
  0.195050776  1.8185972
  0.198951781  1.75765824
  0.2028528  1.76372313
  0.20675382  1.77224708
  0.210654825  1.74043417
  0.214555845  1.68090022
  0.218456864  1.62222934
  0.222357869  1.56468153
  0.226258889  1.50833738
  0.230159909  1.50281441
  0.234060928  1.50507772
  0.237961948  1.49402702
  0.241862968  1.44563246
  0.245763987  1.39961994
  0.249664992  1.35622966
  0.253566027  1.31586432
  0.257467031  1.2787087
  0.261368036  1.24507284
  0.265269041  1.21522474
  0.269170046  1.18947613
  0.273071051  1.18024337
  0.276972055  1.179142
  0.28087306  1.17831862
  0.284774065  1.17796135
  0.28867507  1.17765212
  0.28867507  1.17765212
  0.292576075  1.17796135
  0.296477079  1.17831862
  0.300378084  1.179142
  0.304279089  1.18024337
  0.308180094  1.18947613
  0.312081099  1.21522474
  0.315982103  1.24507284
  0.319883108  1.2787087
  0.323784113  1.31586432
  0.327685118  1.35622966
  0.331586123  1.39961994
  0.335487127  1.44563246
  0.339388132  1.49402702
  0.343289137  1.50507772
  0.347190142  1.50281441
  0.351091146  1.50833738
  0.354992151  1.56468153
  0.358893156  1.62222934
  0.362794161  1.68090022
  0.366695166  1.74043417
  0.37059617  1.77224708
  0.374497175  1.76372313
  0.37839818  1.75765824
  0.382299185  1.81859732
  0.38620019  1.87992632
  0.390101194  1.94139361
  0.394002199  1.99692392
  0.397903204  1.98674941
  0.401804209  1.97165513
  0.405705214  1.99600053
  0.409606218  2.05528212
  0.413507223  2.11445189
  0.417408228  2.17140198
  0.421309233  2.17408824
  0.425210238  2.15377784
  0.429111242  2.13312626
  0.433012247  2.18648195
  0.436913252  2.24103117
  0.440814257  2.29489541
  0.444715261  2.32998013
  0.448616266  2.30962634
  0.452517271  2.28463817
  0.456418276  2.26852274
  0.460319281  2.318362
  0.464220285  2.36755991
  0.46812129  2.41514349
  0.472022295  2.43961096
  0.4759233  2.41652966
  0.479824334  2.38825941
  0.483725339  2.35976338
  0.487626374  2.39413762
  0.491527379  2.43838477
  0.495428383  2.48148131
  0.499329388  2.51473212
  0.503230393  2.5019598
  0.507131457  2.4724617
  0.511032462  2.44157696
  0.514933467  2.42399406
  0.518834472  2.4641459
  0.522735476  2.50401211
  0.526636481  2.54172492
  0.530537486  2.56243777
  0.534438491  2.54110742
  0.538339496  2.50943542
  0.5422405  2.47666717
  0.546141505  2.45678997
  0.55004251  2.49389577
  0.553943515  2.53044176
  0.55784452  2.56501698
  0.561745524  2.5840137
  0.565646529  2.56271791
  0.569547534  2.5297749
  0.573448539  2.49522519
  0.577349544  2.46063256
  0.  2.77029634
  0.00390100479  2.73137236
  0.00780203938  2.69326472
  0.0117030442  2.65727115
  0.0156040788  2.63364983
  0.0195050836  2.65062189
  0.0234060884  2.68396425
  0.0273070931  2.71968794
  0.0312081277  2.75648403
  0.0351091325  2.71786928
  0.0390101522  2.6770153
  0.042911157  2.63784742
  0.0468121916  2.60931277
  0.0507131964  2.62358642
  0.0546142161  2.65539908
  0.0585152358  2.68963885
  0.0624162406  2.71348572
  0.0663172603  2.66855526
  0.0702182651  2.62419295
  0.0741192997  2.58165383
  0.0780203044  2.55606604
  0.0819213241  2.57719707
  0.0858223289  2.60843778
  0.0897233486  2.64089584
  0.0936243683  2.61971641
  0.0975253731  2.57034254
  0.101426408  2.52173829
  0.105327412  2.47851014
  0.109228432  2.48318911
  0.113129437  2.51091743
  0.117030457  2.54038119
  0.120931476  2.51728582
  0.124832481  2.46316528
  0.128733501  2.40865326
  0.132634521  2.35971427
  0.13653554  2.36585593
  0.140436545  2.390733
  0.144337565  2.41226935
  0.148238584  2.35331011
  0.152139589  2.29431105
  0.156040609  2.23572636
  0.159941629  2.20024228
  0.163842648  2.21879172
  0.167743668  2.23956037
  0.171644688  2.19154429
  0.175545692  2.12907314
  0.179446697  2.06686068
  0.183347717  2.0096395
  0.187248737  2.018538
  0.191149756  2.03329659
  0.195050776  1.98783565
  0.198951781  1.92514873
  0.2028528  1.86306655
  0.20675382  1.80196309
  0.210654825  1.78192019
  0.214555845  1.7904501
  0.218456864  1.76732814
  0.222357869  1.70935535
  0.226258889  1.65279973
  0.230159909  1.59811032
  0.234060928  1.54524875
  0.237961948  1.50766897
  0.241862968  1.50966823
  0.245763987  1.51178169
  0.249664992  1.48261952
  0.253566027  1.4429723
  0.257467031  1.40664959
  0.261368036  1.37389457
  0.265269041  1.34498084
  0.269170046  1.32013452
  0.273071051  1.299402
  0.276972055  1.28311551
  0.28087306  1.27126849
  0.284774065  1.26414955
  0.28867507  1.26178038
  0.28867507  1.26178038
  0.292576075  1.26414955
  0.296477079  1.27126849
  0.300378084  1.28311551
  0.304279089  1.299402
  0.308180094  1.32013452
  0.312081099  1.34498084
  0.315982103  1.37389457
  0.319883108  1.40664959
  0.323784113  1.4429723
  0.327685118  1.48261952
  0.331586123  1.51178169
  0.335487127  1.50966823
  0.339388132  1.50766897
  0.343289137  1.54524875
  0.347190142  1.59811032
  0.351091146  1.65279973
  0.354992151  1.70935535
  0.358893156  1.76732814
  0.362794161  1.7904501
  0.366695166  1.78192019
  0.37059617  1.80196309
  0.374497175  1.86306655
  0.37839818  1.92514873
  0.382299185  1.98783576
  0.38620019  2.03329659
  0.390101194  2.01853824
  0.394002199  2.0096395
  0.397903204  2.06686068
  0.401804209  2.12907314
  0.405705214  2.19154429
  0.409606218  2.23956037
  0.413507223  2.21879172
  0.417408228  2.20024228
  0.421309233  2.23572636
  0.425210238  2.29431105
  0.429111242  2.35331011
  0.433012247  2.41226935
  0.436913252  2.390733
  0.440814257  2.36585593
  0.444715261  2.35971427
  0.448616266  2.40865326
  0.452517271  2.46316528
  0.456418276  2.51728582
  0.460319281  2.54038119
  0.464220285  2.51091743
  0.46812129  2.48318911
  0.472022295  2.47851014
  0.4759233  2.52173829
  0.479824334  2.57034254
  0.483725339  2.61971641
  0.487626374  2.64089584
  0.491527379  2.60843778
  0.495428383  2.57719707
  0.499329388  2.55606604
  0.503230393  2.58165383
  0.507131457  2.62419295
  0.511032462  2.66855526
  0.514933467  2.71348572
  0.518834472  2.68963861
  0.522735476  2.65539908
  0.526636481  2.62358642
  0.530537486  2.60931277
  0.534438491  2.63784742
  0.538339496  2.6770153
  0.5422405  2.71786928
  0.546141505  2.75648403
  0.55004251  2.71968794
  0.553943515  2.68396425
  0.55784452  2.65062189
  0.561745524  2.63364983
  0.565646529  2.65727115
  0.569547534  2.69326472
  0.573448539  2.73137236
  0.577349544  2.77029634
  0.  2.77029657
  0.00390100479  2.80938077
  0.00780203938  2.8483274
  0.0117030442  2.8852644
  0.0156040788  2.90754604
  0.0195050836  2.8818922
  0.0234060884  2.84236526
  0.0273070931  2.80110478
  0.0312081277  2.75918412
  0.0351091325  2.79362273
  0.0390101522  2.8305006
  0.042911157  2.8656044
  0.0468121916  2.88068318
  0.0507131964  2.84683466
  0.0546142161  2.80336642
  0.0585152358  2.75835204
  0.0624162406  2.72457027
  0.0663172603  2.75966096
  0.0702182651  2.79453397
  0.0741192997  2.82540393
  0.0780203044  2.81259918
  0.0819213241  2.76694846
  0.0858223289  2.71815228
  0.0897233486  2.66899562
  0.0936243683  2.6738224
  0.0975253731  2.70658731
  0.101426408  2.73759174
  0.105327412  2.7298665
  0.109228432  2.67926097
  0.113129437  2.62581301
  0.117030457  2.57174206
  0.120931476  2.57021117
  0.124832481  2.59987593
  0.128733501  2.62521672
  0.132634521  2.58806276
  0.13653554  2.53010464
  0.140436545  2.47116566
  0.144337565  2.41622472
  0.148238584  2.44201112
  0.152139589  2.46664333
  0.156040609  2.4415288
  0.159941629  2.37955618
  0.163842648  2.31677651
  0.167743668  2.25405169
  0.171644688  2.26034641
  0.175545692  2.28021669
  0.179446697  2.24367881
  0.183347717  2.17935348
  0.187248737  2.11499262
  0.191149756  2.05118823
  0.195050776  2.04801917
  0.198951781  2.06183743
  0.2028528  2.01161814
  0.20675382  1.94901252
  0.210654825  1.88732255
  0.214555845  1.8266685
  0.218456864  1.79898393
  0.222357869  1.80712664
  0.226258889  1.77739167
  0.230159909  1.72261453
  0.234060928  1.66976404
  0.237961948  1.6191076
  0.241862968  1.57089686
  0.245763987  1.52538717
  0.249664992  1.51396096
  0.253566027  1.51587558
  0.257467031  1.51210582
  0.261368036  1.48000729
  0.265269041  1.45162499
  0.269170046  1.42721868
  0.273071051  1.40693533
  0.276972055  1.39098263
  0.28087306  1.37955415
  0.284774065  1.37251258
  0.28867507  1.37021744
  0.28867507  1.37021744
  0.292576075  1.37251258
  0.296477079  1.37955415
  0.300378084  1.39098263
  0.304279089  1.40693533
  0.308180094  1.42721868
  0.312081099  1.45162499
  0.315982103  1.48000729
  0.319883108  1.51210582
  0.323784113  1.51587558
  0.327685118  1.51396096
  0.331586123  1.52538717
  0.335487127  1.57089686
  0.339388132  1.6191076
  0.343289137  1.66976404
  0.347190142  1.72261453
  0.351091146  1.77739179
  0.354992151  1.80712664
  0.358893156  1.79898393
  0.362794161  1.8266685
  0.366695166  1.88732255
  0.37059617  1.94901252
  0.374497175  2.01161814
  0.37839818  2.06183743
  0.382299185  2.04801917
  0.38620019  2.05118823
  0.390101194  2.11499262
  0.394002199  2.17935348
  0.397903204  2.24367881
  0.401804209  2.28021669
  0.405705214  2.26034641
  0.409606218  2.25405169
  0.413507223  2.31677651
  0.417408228  2.37955618
  0.421309233  2.4415288
  0.425210238  2.46664333
  0.429111242  2.44201112
  0.433012247  2.41622472
  0.436913252  2.47116566
  0.440814257  2.53010464
  0.444715261  2.58806276
  0.448616266  2.62521696
  0.452517271  2.59987593
  0.456418276  2.57021117
  0.460319281  2.57174206
  0.464220285  2.62581301
  0.46812129  2.67926097
  0.472022295  2.7298665
  0.4759233  2.73759174
  0.479824334  2.70658731
  0.483725339  2.6738224
  0.487626374  2.66899562
  0.491527379  2.71815228
  0.495428383  2.76694846
  0.499329388  2.81259918
  0.503230393  2.82540393
  0.507131457  2.79453397
  0.511032462  2.75966096
  0.514933467  2.72457027
  0.518834472  2.75835204
  0.522735476  2.80336642
  0.526636481  2.84683466
  0.530537486  2.88068318
  0.534438491  2.8656044
  0.538339496  2.8305006
  0.5422405  2.79362273
  0.546141505  2.75918412
  0.55004251  2.80110478
  0.553943515  2.84236526
  0.55784452  2.8818922
  0.561745524  2.90754604
  0.565646529  2.8852644
  0.569547534  2.8483274
  0.573448539  2.80938077
  0.577349544  2.77029657
  0.  3.10503173
  0.00390100479  3.06241465
  0.00780203938  3.02036738
  0.0117030442  2.98034477
  0.0156040788  2.95569563
  0.0195050836  2.97923708
  0.0234060884  3.01715446
  0.0273070931  3.05704761
  0.0312081277  3.08285475
  0.0351091325  3.03751826
  0.0390101522  2.99267769
  0.042911157  2.95001054
  0.0468121916  2.92739916
  0.0507131964  2.95434713
  0.0546142161  2.99138761
  0.0585152358  3.02963853
  0.0624162406  3.01863956
  0.0663172603  2.96957445
  0.0702182651  2.92153049
  0.0741192997  2.87759256
  0.0780203044  2.8773303
  0.0819213241  2.91036701
  0.0858223289  2.94617748
  0.0897233486  2.95230579
  0.0936243683  2.89884043
  0.0975253731  2.84552479
  0.101426408  2.79441214
  0.105327412  2.78182268
  0.109228432  2.81231141
  0.113129437  2.84561324
  0.117030457  2.82606125
  0.120931476  2.76775646
  0.124832481  2.70952368
  0.128733501  2.65520644
  0.132634521  2.66441154
  0.13653554  2.6937058
  0.140436545  2.69467688
  0.144337565  2.63189483
  0.148238584  2.56911397
  0.152139589  2.50782824
  0.156040609  2.4962256
  0.159941629  2.52109838
  0.163842648  2.50622225
  0.167743668  2.44045806
  0.171644688  2.37504935
  0.175545692  2.3106513
  0.179446697  2.30284834
  0.183347717  2.32289362
  0.187248737  2.27076697
  0.191149756  2.20502877
  0.195050776  2.13990927
  0.198951781  2.07661486
  0.2028528  2.0777297
  0.20675382  2.07727075
  0.210654825  2.01450944
  0.214555845  1.95291495
  0.218456864  1.89288974
  0.222357869  1.83451664
  0.226258889  1.81540799
  0.230159909  1.82306194
  0.234060928  1.77370024
  0.237961948  1.72312939
  0.241862968  1.67508399
  0.245763987  1.62973261
  0.249664992  1.58732033
  0.253566027  1.54809594
  0.257467031  1.51768398
  0.261368036  1.51910675
  0.265269041  1.52058446
  0.269170046  1.51170528
  0.273071051  1.49168777
  0.276972055  1.47596467
  0.28087306  1.46482253
  0.284774065  1.45784891
  0.28867507  1.45561337
  0.28867507  1.45561337
  0.292576075  1.45784891
  0.296477079  1.46482253
  0.300378084  1.47596467
  0.304279089  1.49168777
  0.308180094  1.51170528
  0.312081099  1.52058446
  0.315982103  1.51910675
  0.319883108  1.5176841
  0.323784113  1.54809594
  0.327685118  1.58732033
  0.331586123  1.62973261
  0.335487127  1.67508399
  0.339388132  1.72312939
  0.343289137  1.77370024
  0.347190142  1.82306194
  0.351091146  1.81540799
  0.354992151  1.83451664
  0.358893156  1.89288974
  0.362794161  1.95291495
  0.366695166  2.01450944
  0.37059617  2.07727075
  0.374497175  2.0777297
  0.37839818  2.07661486
  0.382299185  2.13990951
  0.38620019  2.20502877
  0.390101194  2.27076697
  0.394002199  2.32289362
  0.397903204  2.30284834
  0.401804209  2.3106513
  0.405705214  2.37504959
  0.409606218  2.4404583
  0.413507223  2.50622225
  0.417408228  2.52109838
  0.421309233  2.4962256
  0.425210238  2.50782824
  0.429111242  2.56911397
  0.433012247  2.63189483
  0.436913252  2.69467688
  0.440814257  2.6937058
  0.444715261  2.66441154
  0.448616266  2.65520644
  0.452517271  2.70952368
  0.456418276  2.76775622
  0.460319281  2.82606125
  0.464220285  2.84561324
  0.46812129  2.81231141
  0.472022295  2.78182268
  0.4759233  2.79441214
  0.479824334  2.84552479
  0.483725339  2.89884043
  0.487626374  2.95230579
  0.491527379  2.94617748
  0.495428383  2.91036701
  0.499329388  2.8773303
  0.503230393  2.87759256
  0.507131457  2.92153049
  0.511032462  2.96957445
  0.514933467  3.01863956
  0.518834472  3.02963853
  0.522735476  2.99138761
  0.526636481  2.95434713
  0.530537486  2.92739916
  0.534438491  2.95001054
  0.538339496  2.99267769
  0.5422405  3.03751826
  0.546141505  3.08285475
  0.55004251  3.05704761
  0.553943515  3.01715446
  0.55784452  2.97923708
  0.561745524  2.95569563
  0.565646529  2.98034477
  0.569547534  3.02036738
  0.573448539  3.06241465
  0.577349544  3.10503173
  0.  3.10503221
  0.00390100479  3.14780855
  0.00780203938  3.19028449
  0.0117030442  3.23044133
  0.0156040788  3.25044346
  0.0195050836  3.21753836
  0.0234060884  3.17370534
  0.0273070931  3.12846494
  0.0312081277  3.09758091
  0.0351091325  3.13824153
  0.0390101522  3.17810154
  0.042911157  3.21424341
  0.0468121916  3.20925498
  0.0507131964  3.16492963
  0.0546142161  3.1167078
  0.0585152358  3.06763411
  0.0624162406  3.06805992
  0.0663172603  3.10662961
  0.0702182651  3.14370704
  0.0741192997  3.15695143
  0.0780203044  3.11166573
  0.0819213241  3.05935192
  0.0858223289  3.00577331
  0.0897233486  2.98254538
  0.0936243683  3.01893091
  0.0975253731  3.05354333
  0.101426408  3.05406237
  0.105327412  2.99989867
  0.109228432  2.94236708
  0.113129437  2.88466167
  0.117030457  2.87916756
  0.120931476  2.91240025
  0.124832481  2.93540287
  0.128733501  2.88266015
  0.132634521  2.82039976
  0.13653554  2.75783205
  0.140436545  2.72360897
  0.144337565  2.75302434
  0.148238584  2.76633024
  0.152139589  2.70359969
  0.156040609  2.63818789
  0.159941629  2.57217264
  0.163842648  2.54640269
  0.167743668  2.57113743
  0.171644688  2.5396657
  0.175545692  2.47211194
  0.179446697  2.40456367
  0.183347717  2.33759689
  0.187248737  2.34291506
  0.191149756  2.33837724
  0.195050776  2.27199507
  0.198951781  2.2062335
  0.2028528  2.14120936
  0.20675382  2.09182668
  0.210654825  2.10539317
  0.214555845  2.05858326
  0.218456864  1.99790239
  0.222357869  1.93887329
  0.226258889  1.88174164
  0.230159909  1.82663035
  0.234060928  1.83077645
  0.237961948  1.80617714
  0.241862968  1.75805056
  0.245763987  1.71277761
  0.249664992  1.67043483
  0.253566027  1.63147688
  0.257467031  1.59580231
  0.261368036  1.5639466
  0.265269041  1.53580952
  0.269170046  1.52192342
  0.273071051  1.52294636
  0.276972055  1.52375948
  0.28087306  1.52421331
  0.284774065  1.52456701
  0.28867507  1.52329528
  0.28867507  1.52329528
  0.292576075  1.52456701
  0.296477079  1.52421331
  0.300378084  1.52375948
  0.304279089  1.52294636
  0.308180094  1.52192342
  0.312081099  1.53580952
  0.315982103  1.5639466
  0.319883108  1.59580243
  0.323784113  1.63147688
  0.327685118  1.67043483
  0.331586123  1.71277761
  0.335487127  1.75805044
  0.339388132  1.80617714
  0.343289137  1.83077645
  0.347190142  1.82663035
  0.351091146  1.88174164
  0.354992151  1.93887329
  0.358893156  1.99790239
  0.362794161  2.05858326
  0.366695166  2.10539317
  0.37059617  2.09182668
  0.374497175  2.14120936
  0.37839818  2.2062335
  0.382299185  2.27199507
  0.38620019  2.33837724
  0.390101194  2.34291506
  0.394002199  2.33759689
  0.397903204  2.40456367
  0.401804209  2.47211194
  0.405705214  2.5396657
  0.409606218  2.57113743
  0.413507223  2.54640269
  0.417408228  2.57217264
  0.421309233  2.63818789
  0.425210238  2.70359969
  0.429111242  2.76633024
  0.433012247  2.75302434
  0.436913252  2.72360897
  0.440814257  2.75783181
  0.444715261  2.82039976
  0.448616266  2.88266039
  0.452517271  2.93540287
  0.456418276  2.91240025
  0.460319281  2.87916756
  0.464220285  2.88466167
  0.46812129  2.94236708
  0.472022295  2.99989867
  0.4759233  3.05406237
  0.479824334  3.05354333
  0.483725339  3.01893091
  0.487626374  2.98254538
  0.491527379  3.00577331
  0.495428383  3.05935192
  0.499329388  3.11166596
  0.503230393  3.15695143
  0.507131457  3.14370704
  0.511032462  3.10662961
  0.514933467  3.06805992
  0.518834472  3.06763411
  0.522735476  3.1167078
  0.526636481  3.16492963
  0.530537486  3.20925498
  0.534438491  3.21424341
  0.538339496  3.17810154
  0.5422405  3.13824153
  0.546141505  3.09758115
  0.55004251  3.12846494
  0.553943515  3.17370534
  0.55784452  3.21753836
  0.561745524  3.25044346
  0.565646529  3.23044133
  0.569547534  3.19028449
  0.573448539  3.14780831
  0.577349544  3.10503221
  0.  3.4562397
  0.00390100479  3.41039562
  0.00780203938  3.36501932
  0.0117030442  3.32179737
  0.0156040788  3.29922295
  0.0195050836  3.33003592
  0.0234060884  3.37182426
  0.0273070931  3.41505742
  0.0312081277  3.4176352
  0.0351091325  3.3687613
  0.0390101522  3.32059002
  0.042911157  3.27655792
  0.0468121916  3.27360868
  0.0507131964  3.31031537
  0.0546142161  3.35125446
  0.0585152358  3.38279819
  0.0624162406  3.32998109
  0.0663172603  3.27735186
  0.0702182651  3.22659492
  0.0741192997  3.19976306
  0.0780203044  3.23114634
  0.0819213241  3.26964402
  0.0858223289  3.29229975
  0.0897233486  3.23488069
  0.0936243683  3.17759275
  0.0975253731  3.12182713
  0.101426408  3.10049009
  0.105327412  3.1335752
  0.109228432  3.17002654
  0.113129437  3.13551521
  0.117030457  3.07297635
  0.120931476  3.01121759
  0.124832481  2.95919538
  0.128733501  2.98317528
  0.132634521  3.01644254
  0.13653554  2.9707005
  0.140436545  2.90404868
  0.144337565  2.83823538
  0.148238584  2.78825259
  0.152139589  2.81445193
  0.156040609  2.81502056
  0.159941629  2.74606633
  0.163842648  2.67743802
  0.167743668  2.60955715
  0.171644688  2.59799957
  0.175545692  2.61453271
  0.179446697  2.54451776
  0.183347717  2.47550106
  0.187248737  2.40680957
  0.191149756  2.36358809
  0.195050776  2.38245487
  0.198951781  2.31660175
  0.2028528  2.25023818
  0.20675382  2.18517494
  0.210654825  2.12171006
  0.214555845  2.11939359
  0.218456864  2.08259916
  0.222357869  2.02298474
  0.226258889  1.96539795
  0.230159909  1.90994406
  0.234060928  1.85681987
  0.237961948  1.83789372
  0.241862968  1.82415509
  0.245763987  1.77888978
  0.249664992  1.7363565
  0.253566027  1.69756281
  0.257467031  1.66203904
  0.261368036  1.6303314
  0.265269041  1.60238743
  0.269170046  1.57850564
  0.273071051  1.55867469
  0.276972055  1.54325879
  0.28087306  1.53217649
  0.284774065  1.5254004
  0.28867507  1.52449286
  0.28867507  1.52449286
  0.292576075  1.5254004
  0.296477079  1.53217649
  0.300378084  1.54325879
  0.304279089  1.55867469
  0.308180094  1.57850564
  0.312081099  1.60238731
  0.315982103  1.6303314
  0.319883108  1.66203916
  0.323784113  1.69756281
  0.327685118  1.7363565
  0.331586123  1.77888978
  0.335487127  1.82415509
  0.339388132  1.83789372
  0.343289137  1.85681987
  0.347190142  1.90994406
  0.351091146  1.96539807
  0.354992151  2.02298474
  0.358893156  2.08259916
  0.362794161  2.11939383
  0.366695166  2.12171006
  0.37059617  2.18517494
  0.374497175  2.25023818
  0.37839818  2.31660175
  0.382299185  2.38245487
  0.38620019  2.36358809
  0.390101194  2.40680957
  0.394002199  2.47550106
  0.397903204  2.54451799
  0.401804209  2.61453295
  0.405705214  2.59799957
  0.409606218  2.60955715
  0.413507223  2.67743826
  0.417408228  2.74606633
  0.421309233  2.81502056
  0.425210238  2.81445193
  0.429111242  2.78825259
  0.433012247  2.83823538
  0.436913252  2.90404868
  0.440814257  2.97070026
  0.444715261  3.01644254
  0.448616266  2.98317528
  0.452517271  2.95919538
  0.456418276  3.01121759
  0.460319281  3.07297635
  0.464220285  3.13551521
  0.46812129  3.17002654
  0.472022295  3.1335752
  0.4759233  3.10049009
  0.479824334  3.12182713
  0.483725339  3.17759275
  0.487626374  3.23488069
  0.491527379  3.29229975
  0.495428383  3.26964402
  0.499329388  3.23114657
  0.503230393  3.19976306
  0.507131457  3.22659492
  0.511032462  3.27735186
  0.514933467  3.32998133
  0.518834472  3.38279796
  0.522735476  3.35125446
  0.526636481  3.31031537
  0.530537486  3.27360868
  0.534438491  3.27655792
  0.538339496  3.32059002
  0.5422405  3.3687613
  0.546141505  3.4176352
  0.55004251  3.41505742
  0.553943515  3.37182426
  0.55784452  3.33003592
  0.561745524  3.29922295
  0.565646529  3.32179737
  0.569547534  3.36501932
  0.573448539  3.41039562
  0.577349544  3.4562397
  0.  3.45624018
  0.00390100479  3.50216198
  0.00780203938  3.54764843
  0.0117030442  3.59030533
  0.0156040788  3.60355902
  0.0195050836  3.56338882
  0.0234060884  3.51568174
  0.0273070931  3.46690655
  0.0312081277  3.45864391
  0.0351091325  3.50212288
  0.0390101522  3.54426575
  0.042911157  3.57302833
  0.0468121916  3.53871012
  0.0507131964  3.48792338
  0.0546142161  3.4355588
  0.0585152358  3.39253092
  0.0624162406  3.43389201
  0.0663172603  3.47451305
  0.0702182651  3.5028348
  0.0741192997  3.46246529
  0.0780203044  3.40668535
  0.0819213241  3.34977555
  0.0858223289  3.30885148
  0.0897233486  3.34794855
  0.0936243683  3.3855474
  0.0975253731  3.37952161
  0.101426408  3.32061958
  0.105327412  3.25910091
  0.109228432  3.19746685
  0.113129437  3.20660472
  0.117030457  3.24214315
  0.120931476  3.23377609
  0.124832481  3.16925859
  0.128733501  3.10326123
  0.132634521  3.03695941
  0.13653554  3.04964733
  0.140436545  3.07873702
  0.144337565  3.02373648
  0.148238584  2.95415092
  0.152139589  2.88407922
  0.156040609  2.84377837
  0.159941629  2.87189817
  0.163842648  2.82624125
  0.167743668  2.75536799
  0.171644688  2.68471146
  0.175545692  2.62246609
  0.179446697  2.64621758
  0.183347717  2.59191537
  0.187248737  2.52167225
  0.191149756  2.45245123
  0.195050776  2.38401222
  0.198951781  2.4001112
  0.2028528  2.33821106
  0.20675382  2.27211761
  0.210654825  2.20742559
  0.214555845  2.14403129
  0.218456864  2.13237238
  0.222357869  2.09048223
  0.226258889  2.03245544
  0.230159909  1.9766593
  0.234060928  1.92320728
  0.237961948  1.8723979
  0.241862968  1.84451365
  0.245763987  1.82874751
  0.249664992  1.78635418
  0.253566027  1.74762344
  0.257467031  1.71228027
  0.261368036  1.68057978
  0.265269041  1.65280008
  0.269170046  1.62897503
  0.273071051  1.60925829
  0.276972055  1.59396267
  0.28087306  1.58283818
  0.284774065  1.57575333
  0.28867507  1.57362986
  0.28867507  1.57362986
  0.292576075  1.57575333
  0.296477079  1.58283818
  0.300378084  1.59396267
  0.304279089  1.60925829
  0.308180094  1.62897503
  0.312081099  1.65280008
  0.315982103  1.68057978
  0.319883108  1.71228027
  0.323784113  1.74762344
  0.327685118  1.78635418
  0.331586123  1.82874751
  0.335487127  1.84451365
  0.339388132  1.8723979
  0.343289137  1.92320728
  0.347190142  1.9766593
  0.351091146  2.03245544
  0.354992151  2.09048223
  0.358893156  2.13237238
  0.362794161  2.14403129
  0.366695166  2.20742559
  0.37059617  2.27211761
  0.374497175  2.33821106
  0.37839818  2.4001112
  0.382299185  2.38401246
  0.38620019  2.45245123
  0.390101194  2.52167225
  0.394002199  2.59191537
  0.397903204  2.64621758
  0.401804209  2.62246609
  0.405705214  2.68471169
  0.409606218  2.75536847
  0.413507223  2.82624149
  0.417408228  2.87189817
  0.421309233  2.84377837
  0.425210238  2.88407922
  0.429111242  2.95415115
  0.433012247  3.02373672
  0.436913252  3.07873702
  0.440814257  3.04964709
  0.444715261  3.03695917
  0.448616266  3.10326171
  0.452517271  3.16925859
  0.456418276  3.23377514
  0.460319281  3.24214315
  0.464220285  3.20660448
  0.46812129  3.19746685
  0.472022295  3.25910091
  0.4759233  3.32061958
  0.479824334  3.37952185
  0.483725339  3.38554764
  0.487626374  3.34794855
  0.491527379  3.30885148
  0.495428383  3.34977555
  0.499329388  3.40668559
  0.503230393  3.46246529
  0.507131457  3.5028348
  0.511032462  3.47451305
  0.514933467  3.43389225
  0.518834472  3.39253068
  0.522735476  3.4355588
  0.526636481  3.48792362
  0.530537486  3.53871012
  0.534438491  3.57302856
  0.538339496  3.54426575
  0.5422405  3.50212288
  0.546141505  3.45864391
  0.55004251  3.46690655
  0.553943515  3.51568198
  0.55784452  3.56338882
  0.561745524  3.60355902
  0.565646529  3.59030533
  0.569547534  3.54764843
  0.573448539  3.50216198
  0.577349544  3.45624018
  0.  3.816782
  0.00390100479  3.76795435
  0.00780203938  3.7196219
  0.0117030442  3.67401123
  0.0156040788  3.65796828
  0.0195050836  3.69554162
  0.0234060884  3.74065995
  0.0273070931  3.78674865
  0.0312081277  3.7569046
  0.0351091325  3.70484281
  0.0390101522  3.65406322
  0.042911157  3.61681128
  0.0468121916  3.64253664
  0.0507131964  3.68462348
  0.0546142161  3.72850227
  0.0585152358  3.69569397
  0.0624162406  3.63933682
  0.0663172603  3.58385611
  0.0702182651  3.54057503
  0.0741192997  3.56623077
  0.0780203044  3.60678363
  0.0819213241  3.63148308
  0.0858223289  3.57023406
  0.0897233486  3.50919557
  0.0936243683  3.44979858
  0.0975253731  3.43374801
  0.101426408  3.47042227
  0.105327412  3.50185776
  0.109228432  3.43632936
  0.113129437  3.37051702
  0.117030457  3.30557609
  0.120931476  3.28421187
  0.124832481  3.31908011
  0.128733501  3.303895
  0.132634521  3.2342844
  0.13653554  3.16472816
  0.140436545  3.09919381
  0.144337565  3.1178627
  0.148238584  3.11556315
  0.152139589  3.04261923
  0.156040609  2.9704814
  0.159941629  2.89988065
  0.163842648  2.90276814
  0.167743668  2.88045025
  0.171644688  2.80743003
  0.175545692  2.73518562
  0.179446697  2.66427946
  0.183347717  2.6717298
  0.187248737  2.61535311
  0.191149756  2.54442072
  0.195050776  2.4745965
  0.198951781  2.40723848
  0.2028528  2.40922689
  0.20675382  2.34216213
  0.210654825  2.27663302
  0.214555845  2.21276069
  0.218456864  2.15083647
  0.222357869  2.14176011
  0.226258889  2.08330464
  0.230159909  2.02719235
  0.234060928  1.97351265
  0.237961948  1.92243826
  0.241862968  1.87417161
  0.245763987  1.85081029
  0.249664992  1.82384872
  0.253566027  1.78506124
  0.257467031  1.74972975
  0.261368036  1.71792805
  0.265269041  1.69019639
  0.269170046  1.66634369
  0.273071051  1.64673901
  0.276972055  1.6313287
  0.28087306  1.62024879
  0.284774065  1.61304021
  0.28867507  1.61083257
  0.28867507  1.61083257
  0.292576075  1.61304021
  0.296477079  1.62024879
  0.300378084  1.6313287
  0.304279089  1.64673901
  0.308180094  1.66634369
  0.312081099  1.69019639
  0.315982103  1.71792805
  0.319883108  1.74972975
  0.323784113  1.78506124
  0.327685118  1.82384872
  0.331586123  1.85081029
  0.335487127  1.87417161
  0.339388132  1.92243826
  0.343289137  1.97351265
  0.347190142  2.02719235
  0.351091146  2.08330488
  0.354992151  2.14176011
  0.358893156  2.15083647
  0.362794161  2.21276069
  0.366695166  2.27663302
  0.37059617  2.34216213
  0.374497175  2.40922689
  0.37839818  2.40723848
  0.382299185  2.4745965
  0.38620019  2.54442072
  0.390101194  2.61535335
  0.394002199  2.6717298
  0.397903204  2.66427922
  0.401804209  2.73518586
  0.405705214  2.80743027
  0.409606218  2.88045144
  0.413507223  2.90276837
  0.417408228  2.89988065
  0.421309233  2.97048116
  0.425210238  3.04261899
  0.429111242  3.11556315
  0.433012247  3.11786246
  0.436913252  3.09919405
  0.440814257  3.16472745
  0.444715261  3.2342844
  0.448616266  3.30389547
  0.452517271  3.31908011
  0.456418276  3.2842114
  0.460319281  3.30557609
  0.464220285  3.37051654
  0.46812129  3.43632936
  0.472022295  3.50185752
  0.4759233  3.47042203
  0.479824334  3.43374825
  0.483725339  3.44979906
  0.487626374  3.5091958
  0.491527379  3.57023382
  0.495428383  3.63148284
  0.499329388  3.60678434
  0.503230393  3.56623077
  0.507131457  3.54057503
  0.511032462  3.58385634
  0.514933467  3.63933706
  0.518834472  3.69569397
  0.522735476  3.72850227
  0.526636481  3.68462372
  0.530537486  3.64253664
  0.534438491  3.61681128
  0.538339496  3.65406322
  0.5422405  3.70484281
  0.546141505  3.7569046
  0.55004251  3.78674889
  0.553943515  3.74066043
  0.55784452  3.69554162
  0.561745524  3.65796852
  0.565646529  3.67401123
  0.569547534  3.7196219
  0.573448539  3.76795435
  0.577349544  3.816782
  0.  3.81678247
  0.00390100479  3.86560845
  0.00780203938  3.91382408
  0.0117030442  3.95820332
  0.0156040788  3.9596839
  0.0195050836  3.91292191
  0.0234060884  3.8615489
  0.0273070931  3.80943918
  0.0312081277  3.83295393
  0.0351091325  3.87871289
  0.0390101522  3.92094469
  0.042911157  3.91578317
  0.0468121916  3.86391926
  0.0507131964  3.80837226
  0.0546142161  3.75222206
  0.0585152358  3.77217484
  0.0624162406  3.81556606
  0.0663172603  3.8507545
  0.0702182651  3.81252217
  0.0741192997  3.75317669
  0.0780203044  3.6925025
  0.0819213241  3.64838147
  0.0858223289  3.68983102
  0.0897233486  3.72793436
  0.0936243683  3.69749165
  0.0975253731  3.63337827
  0.101426408  3.56793094
  0.105327412  3.50941849
  0.109228432  3.54868627
  0.113129437  3.57549238
  0.117030457  3.51306748
  0.120931476  3.44325328
  0.124832481  3.37352896
  0.128733501  3.35515022
  0.132634521  3.38861728
  0.13653554  3.33416724
  0.140436545  3.26143551
  0.144337565  3.18866873
  0.148238584  3.15028954
  0.152139589  3.17391467
  0.156040609  3.1023488
  0.159941629  3.02784991
  0.163842648  2.95395899
  0.167743668  2.93100381
  0.171644688  2.90744901
  0.175545692  2.83354378
  0.179446697  2.75998425
  0.183347717  2.68723607
  0.187248737  2.68979073
  0.191149756  2.61861515
  0.195050776  2.5475595
  0.198951781  2.47767878
  0.2028528  2.42026782
  0.20675382  2.39569116
  0.210654825  2.32947612
  0.214555845  2.26498938
  0.218456864  2.20238137
  0.222357869  2.14520288
  0.226258889  2.12141562
  0.230159909  2.06501555
  0.234060928  2.01108408
  0.237961948  1.95985055
  0.241862968  1.91143394
  0.245763987  1.86607623
  0.249664992  1.85031271
  0.253566027  1.81149065
  0.257467031  1.77640128
  0.261368036  1.74470258
  0.265269041  1.7169776
  0.269170046  1.69307578
  0.273071051  1.67355907
  0.276972055  1.65818477
  0.28087306  1.64700592
  0.284774065  1.64021504
  0.28867507  1.63801003
  0.28867507  1.63801003
  0.292576075  1.64021504
  0.296477079  1.64700592
  0.300378084  1.65818477
  0.304279089  1.67355907
  0.308180094  1.69307578
  0.312081099  1.7169776
  0.315982103  1.74470258
  0.319883108  1.77640128
  0.323784113  1.81149065
  0.327685118  1.85031271
  0.331586123  1.86607623
  0.335487127  1.91143394
  0.339388132  1.95985055
  0.343289137  2.01108408
  0.347190142  2.06501555
  0.351091146  2.12141562
  0.354992151  2.14520288
  0.358893156  2.20238137
  0.362794161  2.26498938
  0.366695166  2.32947636
  0.37059617  2.39569116
  0.374497175  2.42026806
  0.37839818  2.47767878
  0.382299185  2.5475595
  0.38620019  2.61861515
  0.390101194  2.68979073
  0.394002199  2.68723631
  0.397903204  2.75998449
  0.401804209  2.83354425
  0.405705214  2.90744901
  0.409606218  2.93100405
  0.413507223  2.95395923
  0.417408228  3.02784991
  0.421309233  3.10234904
  0.425210238  3.17391443
  0.429111242  3.15028954
  0.433012247  3.18866777
  0.436913252  3.26143551
  0.440814257  3.33416462
  0.444715261  3.38861704
  0.448616266  3.3551507
  0.452517271  3.37352896
  0.456418276  3.44325209
  0.460319281  3.51306677
  0.464220285  3.57549095
  0.46812129  3.54868627
  0.472022295  3.50941849
  0.4759233  3.56793094
  0.479824334  3.63337898
  0.483725339  3.69749165
  0.487626374  3.7279346
  0.491527379  3.68983078
  0.495428383  3.64838099
  0.499329388  3.69250536
  0.503230393  3.75317717
  0.507131457  3.81252241
  0.511032462  3.85075426
  0.514933467  3.81556749
  0.518834472  3.77217436
  0.522735476  3.75222206
  0.526636481  3.80837226
  0.530537486  3.8639195
  0.534438491  3.91578484
  0.538339496  3.92094469
  0.5422405  3.87871289
  0.546141505  3.83295393
  0.55004251  3.80943918
  0.553943515  3.86154938
  0.55784452  3.91292191
  0.561745524  3.95968437
  0.565646529  3.95820379
  0.569547534  3.91382408
  0.573448539  3.86560845
  0.577349544  3.81678247
  0.  4.18012714
  0.00390100479  4.12847424
  0.00780203938  4.07740402
  0.0117030442  4.02968693
  0.0156040788  4.02510262
  0.0195050836  4.06872177
  0.0234060884  4.11679029
  0.0273070931  4.14932919
  0.0312081277  4.09358168
  0.0351091325  4.03852463
  0.0390101522  3.98708773
  0.042911157  3.98278379
  0.0468121916  4.02507591
  0.0507131964  4.07020378
  0.0546142161  4.05959082
  0.0585152358  3.99962187
  0.0624162406  3.94022083
  0.0663172603  3.88907623
  0.0702182651  3.91069388
  0.0741192997  3.95350146
  0.0780203044  3.94142222
  0.0819213241  3.89740086
  0.0858223289  3.83260918
  0.0897233486  3.77111197
  0.0936243683  3.77837324
  0.0975253731  3.80128241
  0.101426408  3.7738378
  0.105327412  3.72442722
  0.109228432  3.65523386
  0.113129437  3.5979917
  0.117030457  3.62953019
  0.120931476  3.62773705
  0.124832481  3.55454516
  0.128733501  3.48184252
  0.132634521  3.41140866
  0.13653554  3.42883706
  0.140436545  3.40455627
  0.144337565  3.32873511
  0.148238584  3.25313377
  0.152139589  3.18691969
  0.156040609  3.2117424
  0.159941629  3.13482308
  0.163842648  3.05888391
  0.167743668  2.98344398
  0.171644688  2.95997095
  0.175545692  2.91401267
  0.179446697  2.8387804
  0.183347717  2.76439452
  0.187248737  2.69674563
  0.191149756  2.67606449
  0.195050776  2.60393214
  0.198951781  2.53311491
  0.2028528  2.46370864
  0.20675382  2.43612099
  0.210654825  2.36927319
  0.214555845  2.30427527
  0.218456864  2.24122834
  0.222357869  2.18023968
  0.226258889  2.14859271
  0.230159909  2.09195471
  0.234060928  2.03781366
  0.237961948  1.98641789
  0.241862968  1.93791366
  0.245763987  1.89255238
  0.249664992  1.85664058
  0.253566027  1.8294735
  0.257467031  1.79443073
  0.261368036  1.76286566
  0.265269041  1.73517251
  0.269170046  1.71134901
  0.273071051  1.69180954
  0.276972055  1.67640829
  0.28087306  1.6652323
  0.284774065  1.65863419
  0.28867507  1.65641475
  0.28867507  1.65641475
  0.292576075  1.65863419
  0.296477079  1.6652323
  0.300378084  1.67640817
  0.304279089  1.69180954
  0.308180094  1.71134901
  0.312081099  1.73517251
  0.315982103  1.76286566
  0.319883108  1.79443073
  0.323784113  1.8294735
  0.327685118  1.85664046
  0.331586123  1.89255238
  0.335487127  1.93791366
  0.339388132  1.98641789
  0.343289137  2.03781366
  0.347190142  2.09195471
  0.351091146  2.14859271
  0.354992151  2.18023968
  0.358893156  2.24122834
  0.362794161  2.30427527
  0.366695166  2.36927319
  0.37059617  2.43612099
  0.374497175  2.46370864
  0.37839818  2.53311467
  0.382299185  2.60393238
  0.38620019  2.67606449
  0.390101194  2.69674563
  0.394002199  2.76439452
  0.397903204  2.83878064
  0.401804209  2.91401315
  0.405705214  2.95997095
  0.409606218  2.98344421
  0.413507223  3.05888462
  0.417408228  3.13482308
  0.421309233  3.21174216
  0.425210238  3.18691921
  0.429111242  3.25313449
  0.433012247  3.32873607
  0.436913252  3.4045558
  0.440814257  3.42883658
  0.444715261  3.41140747
  0.448616266  3.48184347
  0.452517271  3.5545454
  0.456418276  3.62773657
  0.460319281  3.62952948
  0.464220285  3.59798956
  0.46812129  3.65523362
  0.472022295  3.72442722
  0.4759233  3.7738378
  0.479824334  3.80128241
  0.483725339  3.77837324
  0.487626374  3.77111292
  0.491527379  3.83260822
  0.495428383  3.89739919
  0.499329388  3.94142222
  0.503230393  3.95350337
  0.507131457  3.91069412
  0.511032462  3.88907528
  0.514933467  3.94022155
  0.518834472  3.99962258
  0.522735476  4.05958891
  0.526636481  4.07020283
  0.530537486  4.02507687
  0.534438491  3.98278522
  0.538339496  3.98708725
  0.5422405  4.03852463
  0.546141505  4.09358072
  0.55004251  4.14932919
  0.553943515  4.11679173
  0.55784452  4.06872177
  0.561745524  4.02510262
  0.565646529  4.02968693
  0.569547534  4.07740402
  0.573448539  4.12847424
  0.577349544  4.18012714
  0.  4.1801281
  0.00390100479  4.23167658
  0.00780203938  4.28239012
  0.0117030442  4.32698727
  0.0156040788  4.31152821
  0.0195050836  4.25948286
  0.0234060884  4.20465708
  0.0273070931  4.16548681
  0.0312081277  4.21393347
  0.0351091325  4.23131847
  0.0390101522  4.20881414
  0.042911157  4.18506336
  0.0468121916  4.16027784
  0.0507131964  4.11922979
  0.0546142161  4.10816193
  0.0585152358  4.08115816
  0.0624162406  4.05370188
  0.0663172603  4.02590799
  0.0702182651  3.99786663
  0.0741192997  3.96967268
  0.0780203044  3.95641208
  0.0819213241  3.91317153
  0.0858223289  3.88495398
  0.0897233486  3.85688114
  0.0936243683  3.82898617
  0.0975253731  3.81883764
  0.101426408  3.79184055
  0.105327412  3.74667382
  0.109228432  3.71983528
  0.113129437  3.69334698
  0.117030457  3.66723633
  0.120931476  3.64152384
  0.124832481  3.61623693
  0.128733501  3.59138966
  0.132634521  3.55666924
  0.13653554  3.48060536
  0.140436545  3.46412992
  0.144337565  3.44441414
  0.148238584  3.36666608
  0.152139589  3.28899813
  0.156040609  3.21603775
  0.159941629  3.22181416
  0.163842648  3.14416242
  0.167743668  3.06697249
  0.171644688  2.98987865
  0.175545692  2.97591209
  0.179446697  2.89987397
  0.183347717  2.82395339
  0.187248737  2.74944258
  0.191149756  2.71750021
  0.195050776  2.64663076
  0.198951781  2.57480407
  0.2028528  2.50466752
  0.20675382  2.43848181
  0.210654825  2.39793253
  0.214555845  2.33258939
  0.218456864  2.26915121
  0.222357869  2.20766759
  0.226258889  2.15731001
  0.230159909  2.11041331
  0.234060928  2.05625653
  0.237961948  2.00477529
  0.241862968  1.95621729
  0.245763987  1.91074252
  0.249664992  1.86849391
  0.253566027  1.84121346
  0.257467031  1.80597234
  0.261368036  1.77442098
  0.265269041  1.74674392
  0.269170046  1.72302437
  0.273071051  1.70347989
  0.276972055  1.68788362
  0.28087306  1.67685723
  0.284774065  1.67025268
  0.28867507  1.66802752
  0.28867507  1.66802752
  0.292576075  1.67025268
  0.296477079  1.67685723
  0.300378084  1.68788362
  0.304279089  1.70347989
  0.308180094  1.72302437
  0.312081099  1.74674392
  0.315982103  1.77442098
  0.319883108  1.80597234
  0.323784113  1.84121346
  0.327685118  1.86849391
  0.331586123  1.91074252
  0.335487127  1.95621729
  0.339388132  2.00477529
  0.343289137  2.05625653
  0.347190142  2.11041355
  0.351091146  2.15731001
  0.354992151  2.20766783
  0.358893156  2.26915121
  0.362794161  2.33258939
  0.366695166  2.39793277
  0.37059617  2.43848181
  0.374497175  2.50466776
  0.37839818  2.57480383
  0.382299185  2.646631
  0.38620019  2.71750021
  0.390101194  2.74944282
  0.394002199  2.82395363
  0.397903204  2.89987421
  0.401804209  2.97591257
  0.405705214  2.98987842
  0.409606218  3.06697273
  0.413507223  3.14416265
  0.417408228  3.22181416
  0.421309233  3.21603703
  0.425210238  3.28899765
  0.429111242  3.36666727
  0.433012247  3.44441319
  0.436913252  3.46412992
  0.440814257  3.48060274
  0.444715261  3.55666876
  0.448616266  3.59138966
  0.452517271  3.61623693
  0.456418276  3.64152384
  0.460319281  3.66723633
  0.464220285  3.69334698
  0.46812129  3.71983528
  0.472022295  3.74667358
  0.4759233  3.79184055
  0.479824334  3.81883764
  0.483725339  3.82898617
  0.487626374  3.85688114
  0.491527379  3.88495398
  0.495428383  3.91317129
  0.499329388  3.95641208
  0.503230393  3.96967268
  0.507131457  3.99786663
  0.511032462  4.02590799
  0.514933467  4.05370188
  0.518834472  4.08115816
  0.522735476  4.10816193
  0.526636481  4.11923027
  0.530537486  4.16027784
  0.534438491  4.18506336
  0.538339496  4.20881414
  0.5422405  4.23131847
  0.546141505  4.21393394
  0.55004251  4.16548634
  0.553943515  4.20465851
  0.55784452  4.25948191
  0.561745524  4.3115325
  0.565646529  4.32698727
  0.569547534  4.28238964
  0.573448539  4.23167706
  0.577349544  4.1801281
  0.  4.34266281
  0.00390100479  4.34075212
  0.00780203938  4.33587408
  0.0117030442  4.32811213
  0.0156040788  4.31763744
  0.0195050836  4.30462027
  0.0234060884  4.28925323
  0.0273070931  4.27176476
  0.0312081277  4.25237846
  0.0351091325  4.23895454
  0.0390101522  4.21722269
  0.042911157  4.19422197
  0.0468121916  4.17016459
  0.0507131964  4.1345787
  0.0546142161  4.11632347
  0.0585152358  4.09312487
  0.0624162406  4.0663271
  0.0663172603  4.03916025
  0.0702182651  4.01173544
  0.0741192997  3.98411417
  0.0780203044  3.96212435
  0.0819213241  3.92870092
  0.0858223289  3.90103006
  0.0897233486  3.8734479
  0.0936243683  3.84606338
  0.0975253731  3.81892109
  0.101426408  3.79423404
  0.105327412  3.76513147
  0.109228432  3.73873091
  0.113129437  3.71267557
  0.117030457  3.68695736
  0.120931476  3.66164327
  0.124832481  3.63673449
  0.128733501  3.61224771
  0.132634521  3.56700397
  0.13653554  3.54310584
  0.140436545  3.51967311
  0.144337565  3.49675488
  0.148238584  3.46066594
  0.152139589  3.38078785
  0.156040609  3.30150461
  0.159941629  3.24884009
  0.163842648  3.2110734
  0.167743668  3.13227415
  0.171644688  3.05410314
  0.175545692  2.98848224
  0.179446697  2.94632864
  0.183347717  2.86952424
  0.187248737  2.79396653
  0.191149756  2.72109222
  0.195050776  2.67777729
  0.198951781  2.605232
  0.2028528  2.5343821
  0.20675382  2.4653461
  0.210654825  2.41767693
  0.214555845  2.35197115
  0.218456864  2.28837442
  0.222357869  2.22655082
  0.226258889  2.16724539
  0.230159909  2.12258792
  0.234060928  2.06831598
  0.237961948  2.0166285
  0.241862968  1.96801305
  0.245763987  1.92249501
  0.249664992  1.88022184
  0.253566027  1.84814477
  0.257467031  1.81286228
  0.261368036  1.78131413
  0.265269041  1.75364137
  0.269170046  1.72997403
  0.273071051  1.71043658
  0.276972055  1.6948036
  0.28087306  1.68377817
  0.284774065  1.67706418
  0.28867507  1.67483974
  0.28867507  1.67483974
  0.292576075  1.67706418
  0.296477079  1.68377817
  0.300378084  1.6948036
  0.304279089  1.71043658
  0.308180094  1.72997403
  0.312081099  1.75364137
  0.315982103  1.78131413
  0.319883108  1.81286228
  0.323784113  1.84814477
  0.327685118  1.88022184
  0.331586123  1.92249501
  0.335487127  1.96801305
  0.339388132  2.0166285
  0.343289137  2.06831598
  0.347190142  2.12258792
  0.351091146  2.16724539
  0.354992151  2.22655082
  0.358893156  2.28837442
  0.362794161  2.35197115
  0.366695166  2.41767693
  0.37059617  2.4653461
  0.374497175  2.5343821
  0.37839818  2.60523176
  0.382299185  2.67777729
  0.38620019  2.72109222
  0.390101194  2.79396677
  0.394002199  2.86952424
  0.397903204  2.94632864
  0.401804209  2.98848295
  0.405705214  3.05410314
  0.409606218  3.13227749
  0.413507223  3.21107411
  0.417408228  3.24883986
  0.421309233  3.30150437
  0.425210238  3.38078713
  0.429111242  3.4606657
  0.433012247  3.49675488
  0.436913252  3.51967311
  0.440814257  3.54310584
  0.444715261  3.56700397
  0.448616266  3.61224771
  0.452517271  3.63673449
  0.456418276  3.66164327
  0.460319281  3.68695736
  0.464220285  3.71267557
  0.46812129  3.73873091
  0.472022295  3.76513147
  0.4759233  3.79423475
  0.479824334  3.81892133
  0.483725339  3.84606338
  0.487626374  3.8734479
  0.491527379  3.90103006
  0.495428383  3.92870092
  0.499329388  3.96213341
  0.503230393  3.98411417
  0.507131457  4.01173544
  0.511032462  4.03916025
  0.514933467  4.0663271
  0.518834472  4.09312439
  0.522735476  4.11632109
  0.526636481  4.1345787
  0.530537486  4.17016459
  0.534438491  4.19422197
  0.538339496  4.21722269
  0.5422405  4.23895454
  0.546141505  4.25237846
  0.55004251  4.27176476
  0.553943515  4.28925323
  0.55784452  4.30462027
  0.561745524  4.31763744
  0.565646529  4.32811213
  0.569547534  4.33587408
  0.573448539  4.34075212
  0.577349544  4.34266281
  0.  4.34268284
  0.00390100479  4.34162807
  0.00780203938  4.33762074
  0.0117030442  4.33073711
  0.0156040788  4.32112455
  0.0195050836  4.30895567
  0.0234060884  4.29444361
  0.0273070931  4.27778339
  0.0312081277  4.25921249
  0.0351091325  4.26098299
  0.0390101522  4.28578663
  0.042911157  4.23727512
  0.0468121916  4.17878485
  0.0507131964  4.14518452
  0.0546142161  4.11945868
  0.0585152358  4.16186762
  0.0624162406  4.19822264
  0.0663172603  4.15438271
  0.0702182651  4.09120464
  0.0741192997  4.02682447
  0.0780203044  3.99722147
  0.0819213241  4.04047775
  0.0858223289  4.06396151
  0.0897233486  4.00163269
  0.0936243683  3.93283725
  0.0975253731  3.86369777
  0.101426408  3.86018467
  0.105327412  3.89815998
  0.109228432  3.84782529
  0.113129437  3.77497315
  0.117030457  3.70120382
  0.120931476  3.66804838
  0.124832481  3.70086455
  0.128733501  3.63314819
  0.132634521  3.58821177
  0.13653554  3.56464982
  0.140436545  3.5240345
  0.144337565  3.50085258
  0.148238584  3.47433567
  0.152139589  3.45245695
  0.156040609  3.37149048
  0.159941629  3.29093552
  0.163842648  3.26192284
  0.167743668  3.18188286
  0.171644688  3.10262918
  0.175545692  3.02396417
  0.179446697  2.98027039
  0.183347717  2.90282631
  0.187248737  2.82645702
  0.191149756  2.75141644
  0.195050776  2.69922233
  0.198951781  2.62646365
  0.2028528  2.55503535
  0.20675382  2.48564959
  0.210654825  2.4305594
  0.214555845  2.36458588
  0.218456864  2.30092978
  0.222357869  2.23913097
  0.226258889  2.17952394
  0.230159909  2.12983155
  0.234060928  2.07544899
  0.237961948  2.02348971
  0.241862968  1.97484016
  0.245763987  1.92929602
  0.249664992  1.88701153
  0.253566027  1.8619957
  0.257467031  1.86697745
  0.261368036  1.87126446
  0.265269041  1.87504721
  0.269170046  1.87841105
  0.273071051  1.88107276
  0.276972055  1.8831563
  0.28087306  1.88403583
  0.284774065  1.88496637
  0.28867507  1.88520765
  0.28867507  1.88520753
  0.292576075  1.88496637
  0.296477079  1.88403583
  0.300378084  1.8831563
  0.304279089  1.88107276
  0.308180094  1.87841105
  0.312081099  1.87504721
  0.315982103  1.87126446
  0.319883108  1.86697745
  0.323784113  1.8619957
  0.327685118  1.88701153
  0.331586123  1.92929602
  0.335487127  1.97484016
  0.339388132  2.02348971
  0.343289137  2.07544923
  0.347190142  2.12983155
  0.351091146  2.17952394
  0.354992151  2.23913097
  0.358893156  2.30092978
  0.362794161  2.36458588
  0.366695166  2.4305594
  0.37059617  2.48564959
  0.374497175  2.55503535
  0.37839818  2.62646365
  0.382299185  2.69922256
  0.38620019  2.75141644
  0.390101194  2.82645726
  0.394002199  2.90282631
  0.397903204  2.98027039
  0.401804209  3.02396488
  0.405705214  3.10262918
  0.409606218  3.18188429
  0.413507223  3.26192355
  0.417408228  3.29093552
  0.421309233  3.37149024
  0.425210238  3.45245695
  0.429111242  3.47433567
  0.433012247  3.5008502
  0.436913252  3.52403378
  0.440814257  3.56464982
  0.444715261  3.58821177
  0.448616266  3.63314891
  0.452517271  3.70086479
  0.456418276  3.66805196
  0.460319281  3.70120335
  0.464220285  3.77497339
  0.46812129  3.84782553
  0.472022295  3.89815855
  0.4759233  3.86018467
  0.479824334  3.86369872
  0.483725339  3.93283844
  0.487626374  4.00163555
  0.491527379  4.06395864
  0.495428383  4.04047203
  0.499329388  3.99722719
  0.503230393  4.02682781
  0.507131457  4.09120369
  0.511032462  4.15437841
  0.514933467  4.19823503
  0.518834472  4.16186714
  0.522735476  4.11945868
  0.526636481  4.14518452
  0.530537486  4.17878437
  0.534438491  4.23728561
  0.538339496  4.28578758
  0.5422405  4.26098347
  0.546141505  4.25921249
  0.55004251  4.27778339
  0.553943515  4.29444408
  0.55784452  4.30895519
  0.561745524  4.32112455
  0.565646529  4.33073711
  0.569547534  4.33762074
  0.573448539  4.34162807
  0.577349544  4.34268284
  0.  4.54096603
  0.00390100479  4.48658514
  0.00780203938  4.43293381
  0.0117030442  4.38458681
  0.0156040788  4.39650059
  0.0195050836  4.44471645
  0.0234060884  4.49533892
  0.0273070931  4.48050833
  0.0312081277  4.4215641
  0.0351091325  4.36428499
  0.0390101522  4.32941437
  0.042911157  4.36717701
  0.0468121916  4.41452026
  0.0507131964  4.41469955
  0.0546142161  4.35147667
  0.0585152358  4.28852892
  0.0624162406  4.23455238
  0.0663172603  4.26075554
  0.0702182651  4.3053689
  0.0741192997  4.27940989
  0.0780203044  4.2110157
  0.0819213241  4.14347219
  0.0858223289  4.0949316
  0.0897233486  4.13204384
  0.0936243683  4.14258099
  0.0975253731  4.06962872
  0.101426408  3.99666214
  0.105327412  3.92697549
  0.109228432  3.94562483
  0.113129437  3.94089699
  0.117030457  3.86390686
  0.120931476  3.78731871
  0.124832481  3.71678305
  0.128733501  3.74657321
  0.132634521  3.68136024
  0.13653554  3.60254765
  0.140436545  3.5415473
  0.144337565  3.51895237
  0.148238584  3.49684668
  0.152139589  3.4526403
  0.156040609  3.42559934
  0.159941629  3.34364653
  0.163842648  3.28025889
  0.167743668  3.21879005
  0.171644688  3.13851428
  0.175545692  3.05895686
  0.179446697  3.00419998
  0.183347717  2.92606044
  0.187248737  2.8491559
  0.191149756  2.77357435
  0.195050776  2.71292162
  0.198951781  2.63992596
  0.2028528  2.56839871
  0.20675382  2.49867082
  0.210654825  2.43843579
  0.214555845  2.37231874
  0.218456864  2.30833864
  0.222357869  2.24656653
  0.226258889  2.18684673
  0.230159909  2.16892338
  0.234060928  2.18025541
  0.237961948  2.1904788
  0.241862968  2.20026851
  0.245763987  2.20939064
  0.249664992  2.21793652
  0.253566027  2.22600317
  0.257467031  2.23296976
  0.261368036  2.23915839
  0.265269041  2.24458075
  0.269170046  2.24922609
  0.273071051  2.25290298
  0.276972055  2.25586414
  0.28087306  2.25772262
  0.284774065  2.25912166
  0.28867507  2.25949097
  0.28867507  2.25949097
  0.292576075  2.25912189
  0.296477079  2.25772238
  0.300378084  2.25586414
  0.304279089  2.25290346
  0.308180094  2.24922633
  0.312081099  2.24458075
  0.315982103  2.23915815
  0.319883108  2.23296976
  0.323784113  2.22600293
  0.327685118  2.21793628
  0.331586123  2.20939064
  0.335487127  2.20026827
  0.339388132  2.1904788
  0.343289137  2.18025541
  0.347190142  2.16892338
  0.351091146  2.18684673
  0.354992151  2.24656653
  0.358893156  2.30833864
  0.362794161  2.37231874
  0.366695166  2.43843579
  0.37059617  2.49867082
  0.374497175  2.56839871
  0.37839818  2.63992596
  0.382299185  2.71292162
  0.38620019  2.77357435
  0.390101194  2.84915614
  0.394002199  2.92606068
  0.397903204  3.00420022
  0.401804209  3.05895758
  0.405705214  3.138515
  0.409606218  3.21879363
  0.413507223  3.28025961
  0.417408228  3.34364653
  0.421309233  3.42559814
  0.425210238  3.45263934
  0.429111242  3.49684668
  0.433012247  3.51895237
  0.436913252  3.5415473
  0.440814257  3.60254526
  0.444715261  3.68135977
  0.448616266  3.7465744
  0.452517271  3.71678305
  0.456418276  3.78731656
  0.460319281  3.86390781
  0.464220285  3.94090033
  0.46812129  3.94562507
  0.472022295  3.92697525
  0.4759233  3.99666119
  0.479824334  4.06963205
  0.483725339  4.14259768
  0.487626374  4.13205814
  0.491527379  4.09492731
  0.495428383  4.14346361
  0.499329388  4.21103144
  0.503230393  4.27942562
  0.507131457  4.30537605
  0.511032462  4.26075649
  0.514933467  4.23457623
  0.518834472  4.2885232
  0.522735476  4.35146856
  0.526636481  4.4146986
  0.530537486  4.41452122
  0.534438491  4.36718369
  0.538339496  4.32941532
  0.5422405  4.36428356
  0.546141505  4.42156601
  0.55004251  4.48050833
  0.553943515  4.49535227
  0.55784452  4.44471455
  0.561745524  4.39650154
  0.565646529  4.38458681
  0.569547534  4.43293476
  0.573448539  4.48658323
  0.577349544  4.54096699
  0.  4.54096794
  0.00390100479  4.59515858
  0.00780203938  4.64818811
  0.0117030442  4.68909883
  0.0156040788  4.65394974
  0.0195050836  4.59727478
  0.0234060884  4.53907442
  0.0273070931  4.54626894
  0.0312081277  4.59644032
  0.0351091325  4.6379509
  0.0390101522  4.60204506
  0.042911157  4.54080963
  0.0468121916  4.47801399
  0.0507131964  4.46218443
  0.0546142161  4.50956249
  0.0585152358  4.54012871
  0.0624162406  4.48297548
  0.0663172603  4.41581297
  0.0702182651  4.34776878
  0.0741192997  4.35095119
  0.0780203044  4.33564568
  0.0819213241  4.29652119
  0.0858223289  4.25812626
  0.0897233486  4.21555996
  0.0936243683  4.1753087
  0.0975253731  4.14729834
  0.101426408  4.11181068
  0.105327412  4.07705545
  0.109228432  4.01793718
  0.113129437  3.98620892
  0.117030457  3.97717023
  0.120931476  3.91977835
  0.124832481  3.84023428
  0.128733501  3.76080585
  0.132634521  3.77945399
  0.13653554  3.70305777
  0.140436545  3.62178588
  0.144337565  3.54103279
  0.148238584  3.53131247
  0.152139589  3.47524762
  0.156040609  3.43111372
  0.159941629  3.38260984
  0.163842648  3.30026555
  0.167743668  3.24464369
  0.171644688  3.16369033
  0.175545692  3.08343458
  0.179446697  3.01553535
  0.183347717  2.94082189
  0.187248737  2.86352086
  0.191149756  2.7875483
  0.195050776  2.72138333
  0.198951781  2.64817452
  0.2028528  2.57648659
  0.20675382  2.5065105
  0.210654825  2.4561429
  0.214555845  2.47319889
  0.218456864  2.48961496
  0.222357869  2.50543809
  0.226258889  2.52065372
  0.230159909  2.53510618
  0.234060928  2.54881907
  0.237961948  2.56122708
  0.241862968  2.57329607
  0.245763987  2.58463597
  0.249664992  2.59549117
  0.253566027  2.60522151
  0.257467031  2.61375284
  0.261368036  2.62134385
  0.265269041  2.6279366
  0.269170046  2.63354731
  0.273071051  2.63782978
  0.276972055  2.6413765
  0.28087306  2.64395857
  0.284774065  2.64561772
  0.28867507  2.646106
  0.28867507  2.64610624
  0.292576075  2.64561772
  0.296477079  2.64395809
  0.300378084  2.6413753
  0.304279089  2.63783073
  0.308180094  2.6335485
  0.312081099  2.62793636
  0.315982103  2.6213429
  0.319883108  2.61375308
  0.323784113  2.60522079
  0.327685118  2.59548998
  0.331586123  2.58463597
  0.335487127  2.57329655
  0.339388132  2.56122708
  0.343289137  2.54881907
  0.347190142  2.53510618
  0.351091146  2.52065396
  0.354992151  2.50543833
  0.358893156  2.4896152
  0.362794161  2.47319889
  0.366695166  2.4561429
  0.37059617  2.5065105
  0.374497175  2.57648683
  0.37839818  2.64817452
  0.382299185  2.72138357
  0.38620019  2.7875483
  0.390101194  2.8635211
  0.394002199  2.94082189
  0.397903204  3.01553512
  0.401804209  3.08343506
  0.405705214  3.16369081
  0.409606218  3.24464703
  0.413507223  3.30026579
  0.417408228  3.38260984
  0.421309233  3.43111372
  0.425210238  3.47524762
  0.429111242  3.53131247
  0.433012247  3.54103017
  0.436913252  3.62178874
  0.440814257  3.70304871
  0.444715261  3.77945352
  0.448616266  3.76080704
  0.452517271  3.84023404
  0.456418276  3.91978407
  0.460319281  3.97717023
  0.464220285  3.98620415
  0.46812129  4.01793718
  0.472022295  4.07705545
  0.4759233  4.11181068
  0.479824334  4.14729881
  0.483725339  4.17531109
  0.487626374  4.21558046
  0.491527379  4.25812626
  0.495428383  4.29652119
  0.499329388  4.33564568
  0.503230393  4.35097837
  0.507131457  4.34777594
  0.511032462  4.415802
  0.514933467  4.48302412
  0.518834472  4.54002857
  0.522735476  4.50955439
  0.526636481  4.46218777
  0.530537486  4.47801065
  0.534438491  4.54083061
  0.538339496  4.60206032
  0.5422405  4.63794947
  0.546141505  4.59644318
  0.55004251  4.54626894
  0.553943515  4.53908539
  0.55784452  4.5972724
  0.561745524  4.65394974
  0.565646529  4.68910217
  0.569547534  4.64818096
  0.573448539  4.59515715
  0.577349544  4.54096889
  0.  4.89297485
  0.00390100479  4.83580256
  0.00780203938  4.77952862
  0.0117030442  4.73483658
  0.0156040788  4.76599884
  0.0195050836  4.817976
  0.0234060884  4.85846043
  0.0273070931  4.79666185
  0.0312081277  4.73522472
  0.0351091325  4.68209171
  0.0390101522  4.70667171
  0.042911157  4.72041512
  0.0468121916  4.67476606
  0.0507131964  4.6298418
  0.0546142161  4.58563566
  0.0585152358  4.54217482
  0.0624162406  4.49941587
  0.0663172603  4.4573822
  0.0702182651  4.41608238
  0.0741192997  4.37550116
  0.0780203044  4.36350727
  0.0819213241  4.32444
  0.0858223289  4.28610134
  0.0897233486  4.22044992
  0.0936243683  4.18350887
  0.0975253731  4.17543125
  0.101426408  4.13999176
  0.105327412  4.09475374
  0.109228432  4.04302454
  0.113129437  4.00972557
  0.117030457  3.99816823
  0.120931476  3.94533205
  0.124832481  3.91422534
  0.128733501  3.86673784
  0.132634521  3.79026985
  0.13653554  3.78292274
  0.140436545  3.69968271
  0.144337565  3.61696339
  0.148238584  3.53921723
  0.152139589  3.50826001
  0.156040609  3.45418692
  0.159941629  3.41012454
  0.163842648  3.32699656
  0.167743668  3.26166821
  0.171644688  3.18020153
  0.175545692  3.09940219
  0.179446697  3.01982093
  0.183347717  2.94991279
  0.187248737  2.872365
  0.191149756  2.79616165
  0.195050776  2.74170351
  0.198951781  2.76394081
  0.2028528  2.78564143
  0.20675382  2.80673862
  0.210654825  2.82717466
  0.214555845  2.84692216
  0.218456864  2.86584783
  0.222357869  2.88405252
  0.226258889  2.90151715
  0.230159909  2.91815734
  0.234060928  2.93382764
  0.237961948  2.94812799
  0.241862968  2.9619236
  0.245763987  2.9748857
  0.249664992  2.98698878
  0.253566027  2.99774551
  0.257467031  3.00769591
  0.261368036  3.01629925
  0.265269041  3.02383971
  0.269170046  3.03020716
  0.273071051  3.03527522
  0.276972055  3.03920269
  0.28087306  3.04154062
  0.284774065  3.04328251
  0.28867507  3.04386616
  0.28867507  3.04387259
  0.292576075  3.04328251
  0.296477079  3.04153776
  0.300378084  3.03920007
  0.304279089  3.03527594
  0.308180094  3.0302093
  0.312081099  3.0238359
  0.315982103  3.01629663
  0.319883108  3.00770068
  0.323784113  2.99773932
  0.327685118  2.9869864
  0.331586123  2.97488451
  0.335487127  2.96192384
  0.339388132  2.94812846
  0.343289137  2.93382764
  0.347190142  2.91815758
  0.351091146  2.90151787
  0.354992151  2.88405252
  0.358893156  2.86584806
  0.362794161  2.84692192
  0.366695166  2.82717443
  0.37059617  2.80673862
  0.374497175  2.78564239
  0.37839818  2.76394057
  0.382299185  2.74170399
  0.38620019  2.79616165
  0.390101194  2.87236524
  0.394002199  2.94991302
  0.397903204  3.01982093
  0.401804209  3.09940386
  0.405705214  3.18020177
  0.409606218  3.26166916
  0.413507223  3.32699823
  0.417408228  3.41012454
  0.421309233  3.45418692
  0.425210238  3.50826144
  0.429111242  3.53921604
  0.433012247  3.61696601
  0.436913252  3.69968224
  0.440814257  3.78290749
  0.444715261  3.79026794
  0.448616266  3.86673737
  0.452517271  3.91422534
  0.456418276  3.94533229
  0.460319281  3.99815035
  0.464220285  4.00972557
  0.46812129  4.04302454
  0.472022295  4.09475422
  0.4759233  4.13999176
  0.479824334  4.17543125
  0.483725339  4.18350887
  0.487626374  4.22044992
  0.491527379  4.28610086
  0.495428383  4.32444
  0.499329388  4.36350775
  0.503230393  4.37550116
  0.507131457  4.41608238
  0.511032462  4.4573822
  0.514933467  4.49941635
  0.518834472  4.54217482
  0.522735476  4.58563566
  0.526636481  4.6298418
  0.530537486  4.67476559
  0.534438491  4.72041512
  0.538339496  4.70667219
  0.5422405  4.68205118
  0.546141505  4.73524284
  0.55004251  4.79668522
  0.553943515  4.85853767
  0.55784452  4.81799603
  0.561745524  4.76598549
  0.565646529  4.73483658
  0.569547534  4.77950573
  0.573448539  4.83581972
  0.577349544  4.8929677
  0.  4.8929987
  0.00390100479  4.94980049
  0.00780203938  5.00504589
  0.0117030442  5.0319376
  0.0156040788  4.98065042
  0.0195050836  4.92003345
  0.0234060884  4.87118578
  0.0273070931  4.91019011
  0.0312081277  4.86166763
  0.0351091325  4.81386089
  0.0390101522  4.76678658
  0.042911157  4.74758911
  0.0468121916  4.70204401
  0.0507131964  4.65721226
  0.0546142161  4.6130929
  0.0585152358  4.56969357
  0.0624162406  4.5270133
  0.0663172603  4.48505068
  0.0702182651  4.44381094
  0.0741192997  4.40329266
  0.0780203044  4.39403725
  0.0819213241  4.35986137
  0.0858223289  4.28816271
  0.0897233486  4.24848175
  0.0936243683  4.21159458
  0.0975253731  4.21666479
  0.101426408  4.17092133
  0.105327412  4.10528135
  0.109228432  4.07129955
  0.113129437  4.03804588
  0.117030457  4.00551987
  0.120931476  3.97372556
  0.124832481  3.94265652
  0.128733501  3.88384628
  0.132634521  3.85420084
  0.13653554  3.82301378
  0.140436545  3.75975513
  0.144337565  3.67538881
  0.148238584  3.59156513
  0.152139589  3.54921174
  0.156040609  3.46571708
  0.159941629  3.41031051
  0.163842648  3.3444798
  0.167743668  3.27139425
  0.171644688  3.18962669
  0.175545692  3.10851955
  0.179446697  3.02890253
  0.183347717  3.04257965
  0.187248737  3.0691421
  0.191149756  3.09515333
  0.195050776  3.12064886
  0.198951781  3.14541245
  0.2028528  3.16933227
  0.20675382  3.19269824
  0.210654825  3.19274378
  0.214555845  3.18024802
  0.218456864  3.16837907
  0.222357869  3.15714645
  0.226258889  3.14653587
  0.230159909  3.13657308
  0.234060928  3.12722874
  0.237961948  3.11852407
  0.241862968  3.11046124
  0.245763987  3.10304356
  0.249664992  3.0962522
  0.253566027  3.09010816
  0.257467031  3.08460665
  0.261368036  3.07976556
  0.265269041  3.07555819
  0.269170046  3.07199502
  0.273071051  3.06908154
  0.276972055  3.06681252
  0.28087306  3.06518316
  0.284774065  3.06420612
  0.28867507  3.06388664
  0.28867507  3.06388664
  0.292576075  3.06420612
  0.296477079  3.06518316
  0.300378084  3.06681252
  0.304279089  3.06908154
  0.308180094  3.07199502
  0.312081099  3.07555819
  0.315982103  3.07976556
  0.319883108  3.08460665
  0.323784113  3.09010816
  0.327685118  3.0962522
  0.331586123  3.10304356
  0.335487127  3.11046124
  0.339388132  3.11852407
  0.343289137  3.12722874
  0.347190142  3.13657308
  0.351091146  3.14653587
  0.354992151  3.15714645
  0.358893156  3.16837907
  0.362794161  3.18024802
  0.366695166  3.19274378
  0.37059617  3.192698
  0.374497175  3.1693325
  0.37839818  3.14541173
  0.382299185  3.12064981
  0.38620019  3.09515381
  0.390101194  3.0691433
  0.394002199  3.0425806
  0.397903204  3.02890253
  0.401804209  3.10851979
  0.405705214  3.18962717
  0.409606218  3.27139521
  0.413507223  3.34448051
  0.417408228  3.41031051
  0.421309233  3.46571755
  0.425210238  3.5492115
  0.429111242  3.59156513
  0.433012247  3.67538261
  0.436913252  3.7597537
  0.440814257  3.82300377
  0.444715261  3.85420084
  0.448616266  3.88384628
  0.452517271  3.94265652
  0.456418276  3.97372556
  0.460319281  4.00551987
  0.464220285  4.03804588
  0.46812129  4.07129955
  0.472022295  4.10528135
  0.4759233  4.1709156
  0.479824334  4.21666813
  0.483725339  4.21159506
  0.487626374  4.24848175
  0.491527379  4.28814888
  0.495428383  4.35984278
  0.499329388  4.39403868
  0.503230393  4.40329266
  0.507131457  4.44381094
  0.511032462  4.48505068
  0.514933467  4.52701378
  0.518834472  4.56969357
  0.522735476  4.6130929
  0.526636481  4.65721226
  0.530537486  4.70204353
  0.534438491  4.74758911
  0.538339496  4.76678658
  0.5422405  4.81386089
  0.546141505  4.86166763
  0.55004251  4.91019058
  0.553943515  4.87126493
  0.55784452  4.9200511
  0.561745524  4.98066282
  0.565646529  5.03211117
  0.569547534  5.00503731
  0.573448539  4.94974232
  0.577349544  4.89299679
  0.  5.23034048
  0.00390100479  5.17054653
  0.00780203938  5.11165237
  0.0117030442  5.08062029
  0.0156040788  5.05999947
  0.0195050836  5.00936365
  0.0234060884  4.95942354
  0.0273070931  4.92412806
  0.0312081277  4.88845587
  0.0351091325  4.84079504
  0.0390101522  4.79384661
  0.042911157  4.75567532
  0.0468121916  4.74405432
  0.0507131964  4.68970919
  0.0546142161  4.62346983
  0.0585152358  4.57424307
  0.0624162406  4.56946325
  0.0663172603  4.52758121
  0.0702182651  4.486413
  0.0741192997  4.445961
  0.0780203044  4.4062314
  0.0819213241  4.36721468
  0.0858223289  4.32892609
  0.0897233486  4.29135704
  0.0936243683  4.25450468
  0.0975253731  4.21838093
  0.101426408  4.18297482
  0.105327412  4.1482935
  0.109228432  4.11434031
  0.113129437  4.08072042
  0.117030457  4.02974319
  0.120931476  4.01684093
  0.124832481  3.94869757
  0.128733501  3.91231775
  0.132634521  3.86638856
  0.13653554  3.82528448
  0.140436545  3.79710627
  0.144337565  3.71917486
  0.148238584  3.63409281
  0.152139589  3.5714345
  0.156040609  3.49416184
  0.159941629  3.4281199
  0.163842648  3.35453701
  0.167743668  3.31104827
  0.171644688  3.34190106
  0.175545692  3.3327446
  0.179446697  3.31479025
  0.183347717  3.2974174
  0.187248737  3.28064847
  0.191149756  3.26447296
  0.195050776  3.2489028
  0.198951781  3.23394156
  0.2028528  3.21960163
  0.20675382  3.20586658
  0.210654825  3.21529555
  0.214555845  3.20644951
  0.218456864  3.19472075
  0.222357869  3.18359923
  0.226258889  3.17311883
  0.230159909  3.16326714
  0.234060928  3.1540401
  0.237961948  3.14542985
  0.241862968  3.13745594
  0.245763987  3.13012433
  0.249664992  3.12341785
  0.253566027  3.11734772
  0.257467031  3.11191773
  0.261368036  3.10712314
  0.265269041  3.10295796
  0.269170046  3.09944654
  0.273071051  3.09656239
  0.276972055  3.09431291
  0.28087306  3.0927031
  0.284774065  3.09173703
  0.28867507  3.09142208
  0.28867507  3.09142208
  0.292576075  3.09173703
  0.296477079  3.0927031
  0.300378084  3.09431267
  0.304279089  3.09656239
  0.308180094  3.09944654
  0.312081099  3.10295796
  0.315982103  3.10712314
  0.319883108  3.11191773
  0.323784113  3.11734772
  0.327685118  3.12341785
  0.331586123  3.13012433
  0.335487127  3.13745594
  0.339388132  3.14542985
  0.343289137  3.1540401
  0.347190142  3.16326714
  0.351091146  3.17311907
  0.354992151  3.18359923
  0.358893156  3.19472075
  0.362794161  3.20644951
  0.366695166  3.21529961
  0.37059617  3.20586658
  0.374497175  3.21960163
  0.37839818  3.23394156
  0.382299185  3.2489028
  0.38620019  3.26447296
  0.390101194  3.28064847
  0.394002199  3.29741764
  0.397903204  3.31479025
  0.401804209  3.3327446
  0.405705214  3.34190226
  0.409606218  3.31104994
  0.413507223  3.3545382
  0.417408228  3.4281199
  0.421309233  3.49415827
  0.425210238  3.57143593
  0.429111242  3.63409472
  0.433012247  3.71916795
  0.436913252  3.79710627
  0.440814257  3.82528448
  0.444715261  3.86638856
  0.448616266  3.91231775
  0.452517271  3.94869709
  0.456418276  4.01684093
  0.460319281  4.0297451
  0.464220285  4.08072615
  0.46812129  4.11434031
  0.472022295  4.1482935
  0.4759233  4.18297482
  0.479824334  4.21838093
  0.483725339  4.25450468
  0.487626374  4.29135704
  0.491527379  4.32892609
  0.495428383  4.3672142
  0.499329388  4.4062314
  0.503230393  4.445961
  0.507131457  4.48641348
  0.511032462  4.52758121
  0.514933467  4.56946373
  0.518834472  4.57423592
  0.522735476  4.6234169
  0.526636481  4.68971014
  0.530537486  4.74405432
  0.534438491  4.75568295
  0.538339496  4.79384613
  0.5422405  4.84079504
  0.546141505  4.88845587
  0.55004251  4.92442894
  0.553943515  4.95942402
  0.55784452  5.00936413
  0.561745524  5.05999947
  0.565646529  5.08071327
  0.569547534  5.1115427
  0.573448539  5.17018032
  0.577349544  5.23025513
  0.  5.23057938
  0.00390100479  5.21576309
  0.00780203938  5.16327381
  0.0117030442  5.11131716
  0.0156040788  5.08582878
  0.0195050836  5.03552294
  0.0234060884  4.9858346
  0.0273070931  4.93680382
  0.0312081277  4.92967606
  0.0351091325  4.88227654
  0.0390101522  4.83552694
  0.042911157  4.78944731
  0.0468121916  4.7565527
  0.0507131964  4.69935083
  0.0546142161  4.65534782
  0.0585152358  4.61205196
  0.0624162406  4.61177349
  0.0663172603  4.59370565
  0.0702182651  4.55264378
  0.0741192997  4.50775194
  0.0780203044  4.43842506
  0.0819213241  4.43371725
  0.0858223289  4.39550781
  0.0897233486  4.35800743
  0.0936243683  4.32122469
  0.0975253731  4.25189066
  0.101426408  4.24983263
  0.105327412  4.21520948
  0.109228432  4.16082764
  0.113129437  4.08111668
  0.117030457  4.04861355
  0.120931476  4.03102684
  0.124832481  3.98579407
  0.128733501  3.95035028
  0.132634521  3.88271093
  0.13653554  3.8452282
  0.140436545  3.80490708
  0.144337565  3.75037098
  0.148238584  3.66429281
  0.152139589  3.57881856
  0.156040609  3.51274467
  0.159941629  3.43366075
  0.163842648  3.39006257
  0.167743668  3.37038398
  0.171644688  3.35127783
  0.175545692  3.35709643
  0.179446697  3.33936548
  0.183347717  3.32220697
  0.187248737  3.30563569
  0.191149756  3.28966403
  0.195050776  3.27428079
  0.198951781  3.25949478
  0.2028528  3.24532747
  0.20675382  3.23175454
  0.210654825  3.21879077
  0.214555845  3.23707199
  0.218456864  3.25799751
  0.222357869  3.27803445
  0.226258889  3.29715061
  0.230159909  3.31541681
  0.234060928  3.33270264
  0.237961948  3.33034968
  0.241862968  3.32120442
  0.245763987  3.31278491
  0.249664992  3.30509973
  0.253566027  3.29814601
  0.257467031  3.29192376
  0.261368036  3.28643322
  0.265269041  3.28167295
  0.269170046  3.27764988
  0.273071051  3.2743547
  0.276972055  3.27179265
  0.28087306  3.26996279
  0.284774065  3.26886415
  0.28867507  3.26849723
  0.28867507  3.26849723
  0.292576075  3.26886415
  0.296477079  3.26996303
  0.300378084  3.27179265
  0.304279089  3.2743547
  0.308180094  3.27764988
  0.312081099  3.28167295
  0.315982103  3.28643322
  0.319883108  3.29192376
  0.323784113  3.29814577
  0.327685118  3.30509973
  0.331586123  3.31278491
  0.335487127  3.32120419
  0.339388132  3.33034968
  0.343289137  3.33270597
  0.347190142  3.31540537
  0.351091146  3.29715633
  0.354992151  3.27803993
  0.358893156  3.25800037
  0.362794161  3.23706722
  0.366695166  3.21879077
  0.37059617  3.23175454
  0.374497175  3.24532747
  0.37839818  3.25949478
  0.382299185  3.27428079
  0.38620019  3.28966403
  0.390101194  3.30563569
  0.394002199  3.32220697
  0.397903204  3.33936548
  0.401804209  3.35709643
  0.405705214  3.35127783
  0.409606218  3.37038398
  0.413507223  3.39006257
  0.417408228  3.43366075
  0.421309233  3.51274323
  0.425210238  3.57882047
  0.429111242  3.66429234
  0.433012247  3.75036931
  0.436913252  3.80490875
  0.440814257  3.84522152
  0.444715261  3.88271093
  0.448616266  3.95035219
  0.452517271  3.98579407
  0.456418276  4.03101492
  0.460319281  4.04861355
  0.464220285  4.08111668
  0.46812129  4.16082525
  0.472022295  4.21520948
  0.4759233  4.24983263
  0.479824334  4.2519002
  0.483725339  4.32122469
  0.487626374  4.35800743
  0.491527379  4.39550781
  0.495428383  4.43371677
  0.499329388  4.43845987
  0.503230393  4.5078373
  0.507131457  4.55264378
  0.511032462  4.59370565
  0.514933467  4.61183596
  0.518834472  4.61205196
  0.522735476  4.65534735
  0.526636481  4.69935083
  0.530537486  4.75655556
  0.534438491  4.78944683
  0.538339496  4.83552694
  0.5422405  4.88227654
  0.546141505  4.92967606
  0.55004251  4.93680382
  0.553943515  4.98583508
  0.55784452  5.03552294
  0.561745524  5.08582878
  0.565646529  5.11131668
  0.569547534  5.16327381
  0.573448539  5.21576309
  0.577349544  5.23086929
  0.  5.2677269
  0.00390100479  5.23887157
  0.00780203938  5.18789721
  0.0117030442  5.13667107
  0.0156040788  5.1250267
  0.0195050836  5.07548332
  0.0234060884  5.02633381
  0.0273070931  4.97770691
  0.0312081277  4.97310066
  0.0351091325  4.94695377
  0.0390101522  4.88940907
  0.042911157  4.82318783
  0.0468121916  4.80565643
  0.0507131964  4.76493549
  0.0546142161  4.72109509
  0.0585152358  4.67793322
  0.0624162406  4.63546801
  0.0663172603  4.65149593
  0.0702182651  4.57960606
  0.0741192997  4.51229
  0.0780203044  4.47264862
  0.0819213241  4.44625378
  0.0858223289  4.47830582
  0.0897233486  4.40261984
  0.0936243683  4.32622099
  0.0975253731  4.28517628
  0.101426408  4.26424408
  0.105327412  4.24118757
  0.109228432  4.18130922
  0.113129437  4.14813805
  0.117030457  4.11344147
  0.120931476  4.06906319
  0.124832481  4.03446627
  0.128733501  3.95547485
  0.132634521  3.92588663
  0.13653554  3.85383725
  0.140436545  3.82568932
  0.144337565  3.76965332
  0.148238584  3.68427658
  0.152139589  3.59817243
  0.156040609  3.52344894
  0.159941629  3.43852401
  0.163842648  3.41367126
  0.167743668  3.39425111
  0.171644688  3.3753922
  0.175545692  3.37231994
  0.179446697  3.4022193
  0.183347717  3.4314909
  0.187248737  3.46023083
  0.191149756  3.48820829
  0.195050776  3.47934127
  0.198951781  3.46213341
  0.2028528  3.44565821
  0.20675382  3.42992258
  0.210654825  3.41491222
  0.214555845  3.40063405
  0.218456864  3.3870883
  0.222357869  3.37427711
  0.226258889  3.36219716
  0.230159909  3.35084915
  0.234060928  3.34023309
  0.237961948  3.34869432
  0.241862968  3.35040498
  0.245763987  3.34199643
  0.249664992  3.33432293
  0.253566027  3.32737708
  0.257467031  3.32116365
  0.261368036  3.31568503
  0.265269041  3.31093359
  0.269170046  3.30691147
  0.273071051  3.30362368
  0.276972055  3.30106568
  0.28087306  3.29923868
  0.284774065  3.298141
  0.28867507  3.2977798
  0.28867507  3.2977798
  0.292576075  3.298141
  0.296477079  3.29923868
  0.300378084  3.30106568
  0.304279089  3.30362344
  0.308180094  3.30691147
  0.312081099  3.31093359
  0.315982103  3.3156848
  0.319883108  3.32116365
  0.323784113  3.32737684
  0.327685118  3.33432293
  0.331586123  3.34199643
  0.335487127  3.35040498
  0.339388132  3.34869647
  0.343289137  3.34023333
  0.347190142  3.35084915
  0.351091146  3.3621974
  0.354992151  3.37427711
  0.358893156  3.3870883
  0.362794161  3.40063405
  0.366695166  3.41491222
  0.37059617  3.42992258
  0.374497175  3.44565821
  0.37839818  3.46213341
  0.382299185  3.47934127
  0.38620019  3.48820877
  0.390101194  3.46023154
  0.394002199  3.43149185
  0.397903204  3.40222478
  0.401804209  3.37232566
  0.405705214  3.3753922
  0.409606218  3.39425111
  0.413507223  3.41367149
  0.417408228  3.43852425
  0.421309233  3.52344942
  0.425210238  3.59817266
  0.429111242  3.68428087
  0.433012247  3.76965332
  0.436913252  3.82568932
  0.440814257  3.85383701
  0.444715261  3.92588663
  0.448616266  3.95547485
  0.452517271  4.03446865
  0.456418276  4.06900549
  0.460319281  4.11341858
  0.464220285  4.14813805
  0.46812129  4.18130922
  0.472022295  4.24118471
  0.4759233  4.26424265
  0.479824334  4.28517628
  0.483725339  4.32622576
  0.487626374  4.4026804
  0.491527379  4.47830582
  0.495428383  4.44622612
  0.499329388  4.47264862
  0.503230393  4.51229
  0.507131457  4.5795927
  0.511032462  4.65143108
  0.514933467  4.63546848
  0.518834472  4.67793322
  0.522735476  4.72109413
  0.526636481  4.76493549
  0.530537486  4.8056674
  0.534438491  4.82334042
  0.538339496  4.88933134
  0.5422405  4.94695377
  0.546141505  4.97298908
  0.55004251  4.97770691
  0.553943515  5.02633381
  0.55784452  5.07548332
  0.561745524  5.1250267
  0.565646529  5.13667154
  0.569547534  5.18789673
  0.573448539  5.23887157
  0.577349544  5.2677269
  0.  5.26773071
  0.00390100479  5.27001095
  0.00780203938  5.22386694
  0.0117030442  5.17470074
  0.0156040788  5.1278863
  0.0195050836  5.13794518
  0.0234060884  5.08962822
  0.0273070931  5.04158974
  0.0312081277  4.99399757
  0.0351091325  4.95319557
  0.0390101522  4.90048885
  0.042911157  4.85464764
  0.0468121916  4.80945778
  0.0507131964  4.84599972
  0.0546142161  4.80249882
  0.0585152358  4.75961351
  0.0624162406  4.71738338
  0.0663172603  4.65904331
  0.0702182651  4.63493872
  0.0741192997  4.59473467
  0.0780203044  4.55522776
  0.0819213241  4.51641273
  0.0858223289  4.47918797
  0.0897233486  4.44089699
  0.0936243683  4.40419436
  0.0975253731  4.36820889
  0.101426408  4.3210516
  0.105327412  4.29836702
  0.109228432  4.26451683
  0.113129437  4.1965127
  0.117030457  4.11568403
  0.120931476  4.08396387
  0.124832481  4.05296469
  0.128733501  4.01585436
  0.132634521  3.93009973
  0.13653554  3.89101434
  0.140436545  3.83698416
  0.144337565  3.77104139
  0.148238584  3.69577241
  0.152139589  3.60918283
  0.156040609  3.60592842
  0.159941629  3.64018488
  0.163842648  3.64336061
  0.167743668  3.62029481
  0.171644688  3.59796119
  0.175545692  3.57635951
  0.179446697  3.55549026
  0.183347717  3.53535366
  0.187248737  3.51595402
  0.191149756  3.49728155
  0.195050776  3.50833559
  0.198951781  3.49115014
  0.2028528  3.47469759
  0.20675382  3.45897579
  0.210654825  3.44398522
  0.214555845  3.4297266
  0.218456864  3.41619921
  0.222357869  3.40340662
  0.226258889  3.39134741
  0.230159909  3.38001537
  0.234060928  3.36941361
  0.237961948  3.3595438
  0.241862968  3.36400032
  0.245763987  3.37801552
  0.249664992  3.37764502
  0.253566027  3.37070107
  0.257467031  3.36448717
  0.261368036  3.35900688
  0.265269041  3.35425544
  0.269170046  3.35023594
  0.273071051  3.34694481
  0.276972055  3.34438801
  0.28087306  3.34256363
  0.284774065  3.3414669
  0.28867507  3.3411026
  0.28867507  3.3411026
  0.292576075  3.3414669
  0.296477079  3.34256387
  0.300378084  3.34438801
  0.304279089  3.34694481
  0.308180094  3.35023594
  0.312081099  3.3542552
  0.315982103  3.35900664
  0.319883108  3.36448717
  0.323784113  3.37070084
  0.327685118  3.37764502
  0.331586123  3.37801242
  0.335487127  3.36400795
  0.339388132  3.3595438
  0.343289137  3.36941385
  0.347190142  3.38001537
  0.351091146  3.39134741
  0.354992151  3.40340662
  0.358893156  3.41619945
  0.362794161  3.4297266
  0.366695166  3.44398546
  0.37059617  3.45897579
  0.374497175  3.47469759
  0.37839818  3.4911499
  0.382299185  3.50833559
  0.38620019  3.49728155
  0.390101194  3.51595402
  0.394002199  3.53535366
  0.397903204  3.55549049
  0.401804209  3.57635975
  0.405705214  3.59796119
  0.409606218  3.62029505
  0.413507223  3.64336061
  0.417408228  3.64018488
  0.421309233  3.60592961
  0.425210238  3.60918069
  0.429111242  3.6957736
  0.433012247  3.77104187
  0.436913252  3.83697939
  0.440814257  3.89100599
  0.444715261  3.93009758
  0.448616266  4.01586533
  0.452517271  4.05296469
  0.456418276  4.08396387
  0.460319281  4.11568403
  0.464220285  4.1965127
  0.46812129  4.26451683
  0.472022295  4.29836702
  0.4759233  4.32102585
  0.479824334  4.36820889
  0.483725339  4.40419436
  0.487626374  4.44089699
  0.491527379  4.47887516
  0.495428383  4.51641226
  0.499329388  4.55522823
  0.503230393  4.59473467
  0.507131457  4.63493919
  0.511032462  4.65890837
  0.514933467  4.71738386
  0.518834472  4.75961399
  0.522735476  4.80249691
  0.526636481  4.84600019
  0.530537486  4.8094573
  0.534438491  4.85464764
  0.538339496  4.90048885
  0.5422405  4.95317459
  0.546141505  4.99399757
  0.55004251  5.04159069
  0.553943515  5.08962822
  0.55784452  5.13794518
  0.561745524  5.12805748
  0.565646529  5.17470074
  0.569547534  5.22386742
  0.573448539  5.27001095
  0.577349544  5.26773071
  0.  5.28629446
  0.00390100479  5.28997326
  0.00780203938  5.27780056
  0.0117030442  5.23362923
  0.0156040788  5.18621635
  0.0195050836  5.18296146
  0.0234060884  5.15797901
  0.0273070931  5.09303665
  0.0312081277  5.03183222
  0.0351091325  5.02574825
  0.0390101522  4.98006153
  0.042911157  4.93482828
  0.0468121916  4.89012194
  0.0507131964  4.8546958
  0.0546142161  4.86164761
  0.0585152358  4.79419136
  0.0624162406  4.72305775
  0.0663172603  4.67582321
  0.0702182651  4.70595551
  0.0741192997  4.69382048
  0.0780203044  4.63103008
  0.0819213241  4.55489111
  0.0858223289  4.49095058
  0.0897233486  4.53404045
  0.0936243683  4.48054457
  0.0975253731  4.40100193
  0.101426408  4.3329339
  0.105327412  4.30664682
  0.109228432  4.27907562
  0.113129437  4.23138762
  0.117030457  4.19897366
  0.120931476  4.11999226
  0.124832481  4.102005
  0.128733501  4.02268696
  0.132634521  3.97775555
  0.13653554  3.89702487
  0.140436545  3.85849142
  0.144337565  3.7834487
  0.148238584  3.74293184
  0.152139589  3.7169404
  0.156040609  3.69167924
  0.159941629  3.66714978
  0.163842648  3.67213511
  0.167743668  3.64909887
  0.171644688  3.62679386
  0.175545692  3.60522032
  0.179446697  3.584378
  0.183347717  3.56427288
  0.187248737  3.54490018
  0.191149756  3.52625227
  0.195050776  3.51578093
  0.198951781  3.53445864
  0.2028528  3.51801443
  0.20675382  3.50229502
  0.210654825  3.48730612
  0.214555845  3.47304869
  0.218456864  3.45952249
  0.222357869  3.44672775
  0.226258889  3.4346652
  0.230159909  3.42333579
  0.234060928  3.41273308
  0.237961948  3.40286398
  0.241862968  3.39372635
  0.245763987  3.38532209
  0.249664992  3.39092994
  0.253566027  3.40268898
  0.257467031  3.41366148
  0.261368036  3.42284918
  0.265269041  3.42221427
  0.269170046  3.41819978
  0.273071051  3.41491175
  0.276972055  3.41235733
  0.28087306  3.41053534
  0.284774065  3.40944004
  0.28867507  3.40907574
  0.28867507  3.40907574
  0.292576075  3.40944004
  0.296477079  3.41053557
  0.300378084  3.41235733
  0.304279089  3.41491175
  0.308180094  3.41819978
  0.312081099  3.42221427
  0.315982103  3.42284775
  0.319883108  3.41366506
  0.323784113  3.40266514
  0.327685118  3.39090681
  0.331586123  3.38532209
  0.335487127  3.39372611
  0.339388132  3.40286398
  0.343289137  3.41273332
  0.347190142  3.42333579
  0.351091146  3.4346652
  0.354992151  3.44672751
  0.358893156  3.45952249
  0.362794161  3.47304845
  0.366695166  3.48730612
  0.37059617  3.50229502
  0.374497175  3.51801467
  0.37839818  3.53445864
  0.382299185  3.51578784
  0.38620019  3.52625227
  0.390101194  3.54490042
  0.394002199  3.56427288
  0.397903204  3.58437824
  0.401804209  3.60522032
  0.405705214  3.62679386
  0.409606218  3.64909887
  0.413507223  3.67213511
  0.417408228  3.66714978
  0.421309233  3.69167924
  0.425210238  3.7169404
  0.429111242  3.74293184
  0.433012247  3.78343725
  0.436913252  3.85848808
  0.440814257  3.89702463
  0.444715261  3.97774172
  0.448616266  4.02268744
  0.452517271  4.10200644
  0.456418276  4.11995268
  0.460319281  4.19897366
  0.464220285  4.23138762
  0.46812129  4.27907372
  0.472022295  4.30663681
  0.4759233  4.3329339
  0.479824334  4.40101242
  0.483725339  4.48050022
  0.487626374  4.53426552
  0.491527379  4.49084473
  0.495428383  4.55481768
  0.499329388  4.63128376
  0.503230393  4.69382191
  0.507131457  4.7058053
  0.511032462  4.67582321
  0.514933467  4.72354603
  0.518834472  4.79397631
  0.522735476  4.86157084
  0.526636481  4.85467577
  0.530537486  4.89012241
  0.534438491  4.93482876
  0.538339496  4.98006153
  0.5422405  5.02574825
  0.546141505  5.03192043
  0.55004251  5.09290218
  0.553943515  5.1579113
  0.55784452  5.18299103
  0.561745524  5.18621588
  0.565646529  5.23362923
  0.569547534  5.27780008
  0.573448539  5.29003811
  0.577349544  5.28629446
  0.  5.28629589
  0.00390100479  5.30794573
  0.00780203938  5.3200841
  0.0117030442  5.29081154
  0.0156040788  5.25234032
  0.0195050836  5.20918989
  0.0234060884  5.16397905
  0.0273070931  5.11796474
  0.0312081277  5.07177734
  0.0351091325  5.03846502
  0.0390101522  5.07592678
  0.042911157  5.03139114
  0.0468121916  4.98723459
  0.0507131964  4.94045067
  0.0546142161  4.90040636
  0.0585152358  4.85783052
  0.0624162406  4.81586075
  0.0663172603  4.77452469
  0.0702182651  4.73384285
  0.0741192997  4.70485687
  0.0780203044  4.6544733
  0.0819213241  4.6157999
  0.0858223289  4.57781649
  0.0897233486  4.5405221
  0.0936243683  4.50392628
  0.0975253731  4.46803331
  0.101426408  4.43284559
  0.105327412  4.36392879
  0.109228432  4.35119152
  0.113129437  4.28964233
  0.117030457  4.20437717
  0.120931476  4.16729546
  0.124832481  4.11029196
  0.128733501  4.06494141
  0.132634521  3.99313307
  0.13653554  3.92433929
  0.140436545  3.86174488
  0.144337565  3.79827452
  0.148238584  3.77158689
  0.152139589  3.74562764
  0.156040609  3.72039938
  0.159941629  3.69590139
  0.163842648  3.67397547
  0.167743668  3.69237471
  0.171644688  3.67007661
  0.175545692  3.64850879
  0.179446697  3.62767196
  0.183347717  3.60756826
  0.187248737  3.58819818
  0.191149756  3.56955385
  0.195050776  3.55164075
  0.198951781  3.54243755
  0.2028528  3.5682025
  0.20675382  3.57007885
  0.210654825  3.55510902
  0.214555845  3.54086852
  0.218456864  3.52735782
  0.222357869  3.51457834
  0.226258889  3.50252724
  0.230159909  3.49121118
  0.234060928  3.4806211
  0.237961948  3.47076297
  0.241862968  3.46163583
  0.245763987  3.45324445
  0.249664992  3.44557691
  0.253566027  3.43864059
  0.257467031  3.43243527
  0.261368036  3.42695975
  0.265269041  3.43111372
  0.269170046  3.43805003
  0.273071051  3.44377232
  0.276972055  3.44813895
  0.28087306  3.4509995
  0.284774065  3.45285869
  0.28867507  3.45349264
  0.28867507  3.45348263
  0.292576075  3.45285964
  0.296477079  3.45098925
  0.300378084  3.4481349
  0.304279089  3.44375825
  0.308180094  3.43811703
  0.312081099  3.43110228
  0.315982103  3.42695975
  0.319883108  3.43243527
  0.323784113  3.43864059
  0.327685118  3.44557691
  0.331586123  3.45324445
  0.335487127  3.46163583
  0.339388132  3.47076297
  0.343289137  3.48062134
  0.347190142  3.49121118
  0.351091146  3.50252724
  0.354992151  3.51457763
  0.358893156  3.52735829
  0.362794161  3.54086852
  0.366695166  3.55510926
  0.37059617  3.57007885
  0.374497175  3.56823206
  0.37839818  3.54243469
  0.382299185  3.55164075
  0.38620019  3.56955385
  0.390101194  3.58819795
  0.394002199  3.60756826
  0.397903204  3.62767196
  0.401804209  3.64850926
  0.405705214  3.67007685
  0.409606218  3.69237518
  0.413507223  3.67397976
  0.417408228  3.69590139
  0.421309233  3.72039938
  0.425210238  3.7456274
  0.429111242  3.77158689
  0.433012247  3.79827404
  0.436913252  3.86174011
  0.440814257  3.92431545
  0.444715261  3.99313283
  0.448616266  4.06494284
  0.452517271  4.11029339
  0.456418276  4.16729593
  0.460319281  4.20436335
  0.464220285  4.28965902
  0.46812129  4.35119534
  0.472022295  4.36392975
  0.4759233  4.43284512
  0.479824334  4.46803331
  0.483725339  4.5039258
  0.487626374  4.5405221
  0.491527379  4.5778141
  0.495428383  4.61579895
  0.499329388  4.65447426
  0.503230393  4.70522642
  0.507131457  4.7338438
  0.511032462  4.77452421
  0.514933467  4.81586123
  0.518834472  4.85783005
  0.522735476  4.90040493
  0.526636481  4.94051075
  0.530537486  4.98723412
  0.534438491  5.03139114
  0.538339496  5.07592726
  0.5422405  5.03841686
  0.546141505  5.07177734
  0.55004251  5.11796474
  0.553943515  5.16397953
  0.55784452  5.20919037
  0.561745524  5.25234032
  0.565646529  5.29081202
  0.569547534  5.32008362
  0.573448539  5.30794573
  0.577349544  5.28629589
  0.  5.31604671
  0.00390100479  5.32716799
  0.00780203938  5.34737492
  0.0117030442  5.34813213
  0.0156040788  5.28750896
  0.0195050836  5.22287416
  0.0234060884  5.23886013
  0.0273070931  5.20975685
  0.0312081277  5.16544724
  0.0351091325  5.12069511
  0.0390101522  5.08956528
  0.042911157  5.07951832
  0.0468121916  5.00971556
  0.0507131964  4.9435482
  0.0546142161  4.913445
  0.0585152358  4.96033382
  0.0624162406  4.9268074
  0.0663172603  4.85980415
  0.0702182651  4.78524971
  0.0741192997  4.758008
  0.0780203044  4.76743889
  0.0819213241  4.72094679
  0.0858223289  4.64144135
  0.0897233486  4.56379032
  0.0936243683  4.58319473
  0.0975253731  4.52937984
  0.101426408  4.44643354
  0.105327412  4.39836216
  0.109228432  4.36458683
  0.113129437  4.33152866
  0.117030457  4.27538347
  0.120931476  4.18869734
  0.124832481  4.13632345
  0.128733501  4.10050917
  0.132634521  4.01214218
  0.13653554  3.94640684
  0.140436545  3.86888742
  0.144337565  3.84148216
  0.148238584  3.81480742
  0.152139589  3.78885841
  0.156040609  3.76364613
  0.159941629  3.73915815
  0.163842648  3.71540356
  0.167743668  3.70718265
  0.171644688  3.73765898
  0.175545692  3.71611881
  0.179446697  3.69531012
  0.183347717  3.6752286
  0.187248737  3.65587997
  0.191149756  3.63725805
  0.195050776  3.61936641
  0.198951781  3.6022048
  0.2028528  3.58578086
  0.20675382  3.59323335
  0.210654825  3.61746454
  0.214555845  3.62438202
  0.218456864  3.6108675
  0.222357869  3.59808946
  0.226258889  3.58603644
  0.230159909  3.57471657
  0.234060928  3.5641222
  0.237961948  3.55426097
  0.241862968  3.54513025
  0.245763987  3.53673291
  0.249664992  3.52906346
  0.253566027  3.52212143
  0.257467031  3.51591301
  0.261368036  3.51043558
  0.265269041  3.50569201
  0.269170046  3.50167441
  0.273071051  3.4983871
  0.276972055  3.49583101
  0.28087306  3.49400139
  0.284774065  3.49290538
  0.28867507  3.4925406
  0.28867507  3.4925406
  0.292576075  3.49290538
  0.296477079  3.49400187
  0.300378084  3.49583101
  0.304279089  3.4983871
  0.308180094  3.50167441
  0.312081099  3.50569201
  0.315982103  3.51043558
  0.319883108  3.51591301
  0.323784113  3.52212119
  0.327685118  3.52906346
  0.331586123  3.53673291
  0.335487127  3.54513025
  0.339388132  3.55426097
  0.343289137  3.56412244
  0.347190142  3.57471609
  0.351091146  3.58603644
  0.354992151  3.59808993
  0.358893156  3.61086798
  0.362794161  3.62438202
  0.366695166  3.61749053
  0.37059617  3.59323454
  0.374497175  3.58578086
  0.37839818  3.60220456
  0.382299185  3.61936641
  0.38620019  3.63725805
  0.390101194  3.65587997
  0.394002199  3.6752286
  0.397903204  3.69531012
  0.401804209  3.71611929
  0.405705214  3.73765898
  0.409606218  3.70719099
  0.413507223  3.71540356
  0.417408228  3.73915815
  0.421309233  3.76364613
  0.425210238  3.78885841
  0.429111242  3.81480742
  0.433012247  3.84148216
  0.436913252  3.86888742
  0.440814257  3.94638681
  0.444715261  4.01213932
  0.448616266  4.10052347
  0.452517271  4.13632345
  0.456418276  4.18875694
  0.460319281  4.27538729
  0.464220285  4.33152866
  0.46812129  4.36458683
  0.472022295  4.39836216
  0.4759233  4.44635773
  0.479824334  4.52929783
  0.483725339  4.58298588
  0.487626374  4.56394482
  0.491527379  4.64129353
  0.495428383  4.72035074
  0.499329388  4.76743889
  0.503230393  4.75804901
  0.507131457  4.78539848
  0.511032462  4.85978651
  0.514933467  4.92681026
  0.518834472  4.96064186
  0.522735476  4.91323853
  0.526636481  4.94354916
  0.530537486  5.00981045
  0.534438491  5.08008766
  0.538339496  5.08922005
  0.5422405  5.12069607
  0.546141505  5.16544771
  0.55004251  5.20975876
  0.553943515  5.23956823
  0.55784452  5.22274399
  0.561745524  5.28726673
  0.565646529  5.34845161
  0.569547534  5.34690905
  0.573448539  5.32716751
  0.577349544  5.31604671
  0.  5.31604958
  0.00390100479  5.33107376
  0.00780203938  5.36265945
  0.0117030442  5.3517189
  0.0156040788  5.32735538
  0.0195050836  5.29302502
  0.0234060884  5.25282001
  0.0273070931  5.29184723
  0.0312081277  5.25748158
  0.0351091325  5.21828985
  0.0390101522  5.1496973
  0.042911157  5.13570452
  0.0468121916  5.09362411
  0.0507131964  5.05151415
  0.0546142161  5.00959015
  0.0585152358  4.96799088
  0.0624162406  4.93544436
  0.0663172603  4.88611794
  0.0702182651  4.84596634
  0.0741192997  4.80639839
  0.0780203044  4.80057383
  0.0819213241  4.7290926
  0.0858223289  4.69138098
  0.0897233486  4.65432644
  0.0936243683  4.61221552
  0.0975253731  4.58222961
  0.101426408  4.5459218
  0.105327412  4.46059608
  0.109228432  4.37479115
  0.113129437  4.36210632
  0.117030457  4.29917765
  0.120931476  4.2409296
  0.124832481  4.15290403
  0.128733501  4.10607529
  0.132634521  4.03467512
  0.13653554  3.95967245
  0.140436545  3.87134218
  0.144337565  3.89921522
  0.148238584  3.88220239
  0.152139589  3.85628748
  0.156040609  3.83111048
  0.159941629  3.80665207
  0.163842648  3.78292727
  0.167743668  3.75992942
  0.171644688  3.74001408
  0.175545692  3.77231121
  0.179446697  3.77884722
  0.183347717  3.7587676
  0.187248737  3.73941827
  0.191149756  3.72079515
  0.195050776  3.70290232
  0.198951781  3.6857388
  0.2028528  3.66930676
  0.20675382  3.65360093
  0.210654825  3.63862991
  0.214555845  3.64084291
  0.218456864  3.66325688
  0.222357869  3.68472528
  0.226258889  3.68703699
  0.230159909  3.67572474
  0.234060928  3.66513968
  0.237961948  3.65528584
  0.241862968  3.64616394
  0.245763987  3.63777018
  0.249664992  3.63010645
  0.253566027  3.62317038
  0.257467031  3.61696625
  0.261368036  3.61149263
  0.265269041  3.60674906
  0.269170046  3.6027348
  0.273071051  3.59944987
  0.276972055  3.59689546
  0.28087306  3.59506845
  0.284774065  3.59397292
  0.28867507  3.59360838
  0.28867507  3.59360838
  0.292576075  3.59397292
  0.296477079  3.59506845
  0.300378084  3.59689546
  0.304279089  3.59944987
  0.308180094  3.6027348
  0.312081099  3.60674906
  0.315982103  3.6114924
  0.319883108  3.61696649
  0.323784113  3.62317038
  0.327685118  3.63010645
  0.331586123  3.63777065
  0.335487127  3.64616346
  0.339388132  3.65528584
  0.343289137  3.66513968
  0.347190142  3.67572451
  0.351091146  3.68703699
  0.354992151  3.68477702
  0.358893156  3.66332865
  0.362794161  3.64083433
  0.366695166  3.63862991
  0.37059617  3.65360093
  0.374497175  3.66930676
  0.37839818  3.6857388
  0.382299185  3.70290232
  0.38620019  3.72079515
  0.390101194  3.73941803
  0.394002199  3.7587676
  0.397903204  3.77884722
  0.401804209  3.77234793
  0.405705214  3.74002028
  0.409606218  3.75992966
  0.413507223  3.78292751
  0.417408228  3.80665207
  0.421309233  3.83111
  0.425210238  3.85628724
  0.429111242  3.88220239
  0.433012247  3.89918947
  0.436913252  3.87134409
  0.440814257  3.95965719
  0.444715261  4.03467083
  0.448616266  4.10607529
  0.452517271  4.15290737
  0.456418276  4.2409277
  0.460319281  4.29917812
  0.464220285  4.36211872
  0.46812129  4.37483692
  0.472022295  4.46054745
  0.4759233  4.54588509
  0.479824334  4.58222914
  0.483725339  4.61218119
  0.487626374  4.65432835
  0.491527379  4.69137955
  0.495428383  4.72909069
  0.499329388  4.80037498
  0.503230393  4.8064003
  0.507131457  4.84596586
  0.511032462  4.88611555
  0.514933467  4.93545818
  0.518834472  4.96799183
  0.522735476  5.00958872
  0.526636481  5.05151558
  0.530537486  5.09362411
  0.534438491  5.13570499
  0.538339496  5.14964199
  0.5422405  5.21829033
  0.546141505  5.25748301
  0.55004251  5.29246616
  0.553943515  5.25282049
  0.55784452  5.29302502
  0.561745524  5.32735634
  0.565646529  5.35171938
  0.569547534  5.36265945
  0.573448539  5.33107471
  0.577349544  5.31605005
  0.  5.36278534
  0.00390100479  5.36423206
  0.00780203938  5.38402081
  0.0117030442  5.39485645
  0.0156040788  5.37496138
  0.0195050836  5.35275698
  0.0234060884  5.32592106
  0.0273070931  5.29383326
  0.0312081277  5.28580761
  0.0351091325  5.21952105
  0.0390101522  5.17742777
  0.042911157  5.14115143
  0.0468121916  5.19129848
  0.0507131964  5.15685701
  0.0546142161  5.08439589
  0.0585152358  5.00996208
  0.0624162406  5.00954676
  0.0663172603  5.01445103
  0.0702182651  4.95752192
  0.0741192997  4.8785677
  0.0780203044  4.80425072
  0.0819213241  4.84829378
  0.0858223289  4.77860737
  0.0897233486  4.69486094
  0.0936243683  4.61793995
  0.0975253731  4.62503338
  0.101426408  4.54719925
  0.105327412  4.51285458
  0.109228432  4.45012236
  0.113129437  4.39441681
  0.117030457  4.32932854
  0.120931476  4.26755619
  0.124832481  4.18929863
  0.128733501  4.12366676
  0.132634521  4.0484972
  0.13653554  3.96430826
  0.140436545  3.93621182
  0.144337565  3.90884304
  0.148238584  3.93643665
  0.152139589  3.93978167
  0.156040609  3.91460848
  0.159941629  3.89015961
  0.163842648  3.86643863
  0.167743668  3.84344769
  0.171644688  3.82118297
  0.175545692  3.79965115
  0.179446697  3.80399084
  0.183347717  3.83502197
  0.187248737  3.84027672
  0.191149756  3.82167196
  0.195050776  3.80379868
  0.198951781  3.78665066
  0.2028528  3.77023554
  0.20675382  3.75454473
  0.210654825  3.73958635
  0.214555845  3.72535086
  0.218456864  3.71184921
  0.222357869  3.69907928
  0.226258889  3.7051928
  0.230159909  3.72483754
  0.234060928  3.74353266
  0.237961948  3.76077986
  0.241862968  3.76151824
  0.245763987  3.75311899
  0.249664992  3.74544954
  0.253566027  3.73851323
  0.257467031  3.73230362
  0.261368036  3.72682619
  0.265269041  3.72207475
  0.269170046  3.71805716
  0.273071051  3.71477032
  0.276972055  3.71221423
  0.28087306  3.71039104
  0.284774065  3.70929456
  0.28867507  3.70893049
  0.28867507  3.70893049
  0.292576075  3.70929456
  0.296477079  3.71039104
  0.300378084  3.71221399
  0.304279089  3.71477032
  0.308180094  3.71805716
  0.312081099  3.72207475
  0.315982103  3.72682619
  0.319883108  3.73230386
  0.323784113  3.73851275
  0.327685118  3.74544978
  0.331586123  3.75311899
  0.335487127  3.761518
  0.339388132  3.76079988
  0.343289137  3.743608
  0.347190142  3.7246747
  0.351091146  3.70529842
  0.354992151  3.69907928
  0.358893156  3.71184945
  0.362794161  3.72535086
  0.366695166  3.73958635
  0.37059617  3.75454473
  0.374497175  3.77023578
  0.37839818  3.78665066
  0.382299185  3.80379868
  0.38620019  3.82167196
  0.390101194  3.84027648
  0.394002199  3.83507347
  0.397903204  3.80399847
  0.401804209  3.79965138
  0.405705214  3.8211832
  0.409606218  3.84344769
  0.413507223  3.86643887
  0.417408228  3.89015961
  0.421309233  3.91460824
  0.425210238  3.93978167
  0.429111242  3.93644547
  0.433012247  3.9088428
  0.436913252  3.93621182
  0.440814257  3.96430826
  0.444715261  4.04848909
  0.448616266  4.12367439
  0.452517271  4.18930149
  0.456418276  4.26755524
  0.460319281  4.32928133
  0.464220285  4.39470625
  0.46812129  4.45015621
  0.472022295  4.51285458
  0.4759233  4.54719925
  0.479824334  4.62474394
  0.483725339  4.61793995
  0.487626374  4.69489002
  0.491527379  4.77741528
  0.495428383  4.84763527
  0.499329388  4.80491734
  0.503230393  4.8792901
  0.507131457  4.95730877
  0.511032462  5.01445007
  0.514933467  5.01011801
  0.518834472  5.01029778
  0.522735476  5.08402061
  0.526636481  5.15711975
  0.530537486  5.19085884
  0.534438491  5.14205647
  0.538339496  5.17742777
  0.5422405  5.21926785
  0.546141505  5.28602552
  0.55004251  5.29383469
  0.553943515  5.32592154
  0.55784452  5.3527565
  0.561745524  5.37496138
  0.565646529  5.39485645
  0.569547534  5.38402033
  0.573448539  5.36423159
  0.577349544  5.36278534
  0.  5.36279011
  0.00390100479  5.37360954
  0.00780203938  5.40067768
  0.0117030442  5.42249489
  0.0156040788  5.44933605
  0.0195050836  5.43508768
  0.0234060884  5.41911268
  0.0273070931  5.36528683
  0.0312081277  5.35755444
  0.0351091325  5.33570766
  0.0390101522  5.29837608
  0.042911157  5.25896931
  0.0468121916  5.21847057
  0.0507131964  5.17748356
  0.0546142161  5.13638735
  0.0585152358  5.09542751
  0.0624162406  5.05474377
  0.0663172603  5.03457689
  0.0702182651  4.97462845
  0.0741192997  4.93532372
  0.0780203044  4.89658642
  0.0819213241  4.85844421
  0.0858223289  4.82090664
  0.0897233486  4.78399849
  0.0936243683  4.71755457
  0.0975253731  4.63572073
  0.101426408  4.62546635
  0.105327412  4.53786755
  0.109228432  4.47920084
  0.113129437  4.41811562
  0.117030457  4.36823511
  0.120931476  4.2785244
  0.124832481  4.21329403
  0.128733501  4.13803101
  0.132634521  4.07654572
  0.13653554  4.04774237
  0.140436545  4.01966381
  0.144337565  3.99231243
  0.148238584  3.96568537
  0.152139589  3.97333312
  0.156040609  4.00976801
  0.159941629  3.99085236
  0.163842648  3.96715879
  0.167743668  3.94419289
  0.171644688  3.92195606
  0.175545692  3.90044785
  0.179446697  3.87966251
  0.183347717  3.85960627
  0.187248737  3.86521673
  0.191149756  3.8946476
  0.195050776  3.91918945
  0.198951781  3.90204096
  0.2028528  3.88562632
  0.20675382  3.86993456
  0.210654825  3.85497212
  0.214555845  3.84073782
  0.218456864  3.82723284
  0.222357869  3.81445622
  0.226258889  3.80240798
  0.230159909  3.79109097
  0.234060928  3.78050137
  0.237961948  3.7706418
  0.241862968  3.77713442
  0.245763987  3.79210806
  0.249664992  3.8059516
  0.253566027  3.81860495
  0.257467031  3.83016539
  0.261368036  3.83981586
  0.265269041  3.8485961
  0.269170046  3.84894753
  0.273071051  3.84565973
  0.276972055  3.84310293
  0.28087306  3.84127665
  0.284774065  3.84017944
  0.28867507  3.83981562
  0.28867507  3.83981562
  0.292576075  3.84017968
  0.296477079  3.84127617
  0.300378084  3.84310293
  0.304279089  3.84565973
  0.308180094  3.848948
  0.312081099  3.84856296
  0.315982103  3.83975649
  0.319883108  3.83017635
  0.323784113  3.81846952
  0.327685118  3.80596709
  0.331586123  3.79212165
  0.335487127  3.7771349
  0.339388132  3.7706418
  0.343289137  3.78050184
  0.347190142  3.79109073
  0.351091146  3.80240822
  0.354992151  3.81445599
  0.358893156  3.82723331
  0.362794161  3.84073758
  0.366695166  3.85497189
  0.37059617  3.86993456
  0.374497175  3.88562679
  0.37839818  3.90204048
  0.382299185  3.91918993
  0.38620019  3.89465785
  0.390101194  3.86519456
  0.394002199  3.8596065
  0.397903204  3.87966251
  0.401804209  3.9004488
  0.405705214  3.92195606
  0.409606218  3.94419336
  0.413507223  3.96715927
  0.417408228  3.99085236
  0.421309233  4.00974417
  0.425210238  3.97330904
  0.429111242  3.96568537
  0.433012247  3.99231195
  0.436913252  4.01966381
  0.440814257  4.04774237
  0.444715261  4.07654572
  0.448616266  4.13803291
  0.452517271  4.2132988
  0.456418276  4.27908993
  0.460319281  4.36819172
  0.464220285  4.41800737
  0.46812129  4.47920084
  0.472022295  4.53790951
  0.4759233  4.62544823
  0.479824334  4.63545322
  0.483725339  4.7177453
  0.487626374  4.78400087
  0.491527379  4.82090473
  0.495428383  4.85844183
  0.499329388  4.89659405
  0.503230393  4.93532515
  0.507131457  4.97462606
  0.511032462  5.03361225
  0.514933467  5.05474758
  0.518834472  5.09542942
  0.522735476  5.13638592
  0.526636481  5.17748737
  0.530537486  5.21846962
  0.534438491  5.25896835
  0.538339496  5.29837751
  0.5422405  5.33570766
  0.546141505  5.35880947
  0.55004251  5.36626673
  0.553943515  5.41911316
  0.55784452  5.4350872
  0.561745524  5.44933605
  0.565646529  5.42228031
  0.569547534  5.40067768
  0.573448539  5.37360954
  0.577349544  5.36279202
  0.  5.42437124
  0.00390100479  5.41839933
  0.00780203938  5.4278512
  0.0117030442  5.43495369
  0.0156040788  5.47794533
  0.0195050836  5.50201416
  0.0234060884  5.43281412
  0.0273070931  5.39764881
  0.0312081277  5.36943913
  0.0351091325  5.39492369
  0.0390101522  5.36641693
  0.042911157  5.31476402
  0.0468121916  5.2386179
  0.0507131964  5.24985981
  0.0546142161  5.23290014
  0.0585152358  5.19643164
  0.0624162406  5.11553049
  0.0663172603  5.06297636
  0.0702182651  5.08538866
  0.0741192997  5.02421618
  0.0780203044  4.95035601
  0.0819213241  4.86560869
  0.0858223289  4.88878345
  0.0897233486  4.80261612
  0.0936243683  4.74775267
  0.0975253731  4.71215439
  0.101426408  4.67240191
  0.105327412  4.5964942
  0.109228432  4.50690794
  0.113129437  4.44625044
  0.117030457  4.3938446
  0.120931476  4.30343342
  0.124832481  4.22796345
  0.128733501  4.15083313
  0.132634521  4.17696857
  0.13653554  4.14821529
  0.140436545  4.12017632
  0.144337565  4.09286356
  0.148238584  4.06627464
  0.152139589  4.04040623
  0.156040609  4.01526594
  0.159941629  4.04567337
  0.163842648  4.08102512
  0.167743668  4.05954742
  0.171644688  4.03732157
  0.175545692  4.01581812
  0.179446697  3.99503899
  0.183347717  3.97498941
  0.187248737  3.95566034
  0.191149756  3.93705797
  0.195050776  3.92355704
  0.198951781  3.95169258
  0.2028528  3.97881079
  0.20675382  4.00081539
  0.210654825  3.98585892
  0.214555845  3.97162724
  0.218456864  3.95812368
  0.222357869  3.94534779
  0.226258889  3.93329763
  0.230159909  3.92198038
  0.234060928  3.91139078
  0.237961948  3.90153289
  0.241862968  3.89240551
  0.245763987  3.88400459
  0.249664992  3.87633824
  0.253566027  3.86940217
  0.257467031  3.86319208
  0.261368036  3.85771632
  0.265269041  3.85296512
  0.269170046  3.85599208
  0.273071051  3.86212921
  0.276972055  3.86686373
  0.28087306  3.87057924
  0.284774065  3.87255216
  0.28867507  3.87325716
  0.28867507  3.87331009
  0.292576075  3.87262821
  0.296477079  3.87055922
  0.300378084  3.86688471
  0.304279089  3.86210537
  0.308180094  3.85608411
  0.312081099  3.85296488
  0.315982103  3.85771608
  0.319883108  3.86319232
  0.323784113  3.86940098
  0.327685118  3.87634039
  0.331586123  3.88400507
  0.335487127  3.89240551
  0.339388132  3.90153313
  0.343289137  3.91139102
  0.347190142  3.92198086
  0.351091146  3.93330097
  0.354992151  3.94534707
  0.358893156  3.95812511
  0.362794161  3.971627
  0.366695166  3.98585868
  0.37059617  4.00081539
  0.374497175  3.9789443
  0.37839818  3.9515729
  0.382299185  3.92356539
  0.38620019  3.93705797
  0.390101194  3.9556601
  0.394002199  3.97498989
  0.397903204  3.99503922
  0.401804209  4.01581812
  0.405705214  4.03732204
  0.409606218  4.05954742
  0.413507223  4.0810523
  0.417408228  4.04566574
  0.421309233  4.01526594
  0.425210238  4.04040575
  0.429111242  4.06627464
  0.433012247  4.09286308
  0.436913252  4.12017632
  0.440814257  4.14821386
  0.444715261  4.17696857
  0.448616266  4.15083361
  0.452517271  4.22796011
  0.456418276  4.30347061
  0.460319281  4.39378738
  0.464220285  4.44624996
  0.46812129  4.5069685
  0.472022295  4.59650421
  0.4759233  4.67237616
  0.479824334  4.71215534
  0.483725339  4.74775267
  0.487626374  4.80259895
  0.491527379  4.88759708
  0.495428383  4.86400414
  0.499329388  4.94770479
  0.503230393  5.02663183
  0.507131457  5.08538866
  0.511032462  5.06229496
  0.514933467  5.11869717
  0.518834472  5.19567108
  0.522735476  5.23289824
  0.526636481  5.25038385
  0.530537486  5.2390089
  0.534438491  5.30934048
  0.538339496  5.36641502
  0.5422405  5.39492416
  0.546141505  5.36943865
  0.55004251  5.3976512
  0.553943515  5.43103123
  0.55784452  5.49958706
  0.561745524  5.4763546
  0.565646529  5.43495417
  0.569547534  5.42624569
  0.573448539  5.4183979
  0.577349544  5.42437363
  0.  5.42437506
  0.00390100479  5.4449749
  0.00780203938  5.4315486
  0.0117030442  5.46572351
  0.0156040788  5.4938097
  0.0195050836  5.50309467
  0.0234060884  5.47360325
  0.0273070931  5.44713879
  0.0312081277  5.4214797
  0.0351091325  5.41058731
  0.0390101522  5.3820591
  0.042911157  5.3356719
  0.0468121916  5.3029089
  0.0507131964  5.26849174
  0.0546142161  5.27295113
  0.0585152358  5.19670677
  0.0624162406  5.15963173
  0.0663172603  5.1225338
  0.0702182651  5.10805511
  0.0741192997  5.04836416
  0.0780203044  5.01158333
  0.0819213241  4.97511292
  0.0858223289  4.89927149
  0.0897233486  4.88835335
  0.0936243683  4.80441189
  0.0975253731  4.71361113
  0.101426408  4.67723083
  0.105327412  4.63934708
  0.109228432  4.54847527
  0.113129437  4.45834398
  0.117030457  4.40941858
  0.120931476  4.31870413
  0.124832481  4.23664093
  0.128733501  4.20644808
  0.132634521  4.19075346
  0.13653554  4.23066378
  0.140436545  4.2353611
  0.144337565  4.20808458
  0.148238584  4.18152428
  0.152139589  4.15568399
  0.156040609  4.13056946
  0.159941629  4.10617495
  0.163842648  4.08249903
  0.167743668  4.11584568
  0.171644688  4.14998579
  0.175545692  4.14664793
  0.179446697  4.12587881
  0.183347717  4.10583639
  0.187248737  4.08651543
  0.191149756  4.0679245
  0.195050776  4.05005836
  0.198951781  4.03291512
  0.2028528  4.01650333
  0.20675382  4.00513601
  0.210654825  4.0307827
  0.214555845  4.05517817
  0.218456864  4.07826042
  0.222357869  4.07580137
  0.226258889  4.063797
  0.230159909  4.05252361
  0.234060928  4.04197025
  0.237961948  4.03214645
  0.241862968  4.0230484
  0.245763987  4.01467609
  0.249664992  4.00703335
  0.253566027  4.00011539
  0.257467031  3.99392319
  0.261368036  3.9884665
  0.265269041  3.98372865
  0.269170046  3.97972202
  0.273071051  3.97644567
  0.276972055  3.97389555
  0.28087306  3.97206831
  0.284774065  3.97097445
  0.28867507  3.97061014
  0.28867507  3.97061062
  0.292576075  3.97097492
  0.296477079  3.97206831
  0.300378084  3.97389436
  0.304279089  3.97644472
  0.308180094  3.97972226
  0.312081099  3.98372865
  0.315982103  3.98846579
  0.319883108  3.99392319
  0.323784113  4.00011492
  0.327685118  4.00703287
  0.331586123  4.01467609
  0.335487127  4.02304888
  0.339388132  4.03214693
  0.343289137  4.04197168
  0.347190142  4.05252314
  0.351091146  4.06379795
  0.354992151  4.0758009
  0.358893156  4.0785203
  0.362794161  4.05518961
  0.366695166  4.03112316
  0.37059617  4.0051713
  0.374497175  4.01650381
  0.37839818  4.03291464
  0.382299185  4.05005884
  0.38620019  4.06792402
  0.390101194  4.08651543
  0.394002199  4.10583735
  0.397903204  4.12587929
  0.401804209  4.14665174
  0.405705214  4.15001726
  0.409606218  4.11596012
  0.413507223  4.08249903
  0.417408228  4.10617495
  0.421309233  4.13056946
  0.425210238  4.15568399
  0.429111242  4.18152523
  0.433012247  4.20808315
  0.436913252  4.23536062
  0.440814257  4.23053026
  0.444715261  4.19073105
  0.448616266  4.20644808
  0.452517271  4.23664093
  0.456418276  4.31867743
  0.460319281  4.40937614
  0.464220285  4.45824432
  0.46812129  4.54858541
  0.472022295  4.63931417
  0.4759233  4.67722988
  0.479824334  4.71371794
  0.483725339  4.80134201
  0.487626374  4.88986349
  0.491527379  4.89821148
  0.495428383  4.97183514
  0.499329388  5.01158428
  0.503230393  5.04836845
  0.507131457  5.10852814
  0.511032462  5.12252378
  0.514933467  5.15963697
  0.518834472  5.19652748
  0.522735476  5.26990032
  0.526636481  5.26849556
  0.530537486  5.3028965
  0.534438491  5.33567095
  0.538339496  5.38260365
  0.5422405  5.41227961
  0.546141505  5.42148209
  0.55004251  5.4471364
  0.553943515  5.47360516
  0.55784452  5.50202179
  0.561745524  5.49380779
  0.565646529  5.46572495
  0.569547534  5.43155003
  0.573448539  5.44497395
  0.577349544  5.42437649
  0.  5.50845623
  0.00390100479  5.48653793
  0.00780203938  5.45249844
  0.0117030442  5.46865273
  0.0156040788  5.51381826
  0.0195050836  5.53498363
  0.0234060884  5.58457375
  0.0273070931  5.5662303
  0.0312081277  5.53001404
  0.0351091325  5.45525837
  0.0390101522  5.46795082
  0.042911157  5.49472475
  0.0468121916  5.42465544
  0.0507131964  5.34544373
  0.0546142161  5.30407333
  0.0585152358  5.345788
  0.0624162406  5.27660656
  0.0663172603  5.19156456
  0.0702182651  5.10999966
  0.0741192997  5.13674068
  0.0780203044  5.05629921
  0.0819213241  4.97525406
  0.0858223289  4.93904114
  0.0897233486  4.90341806
  0.0936243683  4.86560726
  0.0975253731  4.77530861
  0.101426408  4.68637562
  0.105327412  4.64297771
  0.109228432  4.57592201
  0.113129437  4.48454952
  0.117030457  4.41399431
  0.120931476  4.38244772
  0.124832481  4.35160637
  0.128733501  4.32147646
  0.132634521  4.29205275
  0.13653554  4.26335716
  0.140436545  4.26992416
  0.144337565  4.30884075
  0.148238584  4.31221199
  0.152139589  4.28639746
  0.156040609  4.26131344
  0.159941629  4.23694134
  0.163842648  4.21328259
  0.167743668  4.19035006
  0.171644688  4.16813755
  0.175545692  4.1833725
  0.179446697  4.21590376
  0.183347717  4.2355175
  0.187248737  4.21631098
  0.191149756  4.19782019
  0.195050776  4.18004656
  0.198951781  4.16299152
  0.2028528  4.14665604
  0.20675382  4.13103819
  0.210654825  4.11614847
  0.214555845  4.10197639
  0.218456864  4.08852577
  0.222357869  4.1000061
  0.226258889  4.11897755
  0.230159909  4.13230562
  0.234060928  4.13107347
  0.237961948  4.12337017
  0.241862968  4.11483526
  0.245763987  4.10656071
  0.249664992  4.09884024
  0.253566027  4.09179068
  0.257467031  4.08542681
  0.261368036  4.07979107
  0.265269041  4.0748868
  0.269170046  4.07072926
  0.273071051  4.0673213
  0.276972055  4.06466961
  0.28087306  4.06277561
  0.284774065  4.06163549
  0.28867507  4.06125641
  0.28867507  4.06125641
  0.292576075  4.06163597
  0.296477079  4.06277657
  0.300378084  4.06466961
  0.304279089  4.06732178
  0.308180094  4.07073021
  0.312081099  4.07488728
  0.315982103  4.07978773
  0.319883108  4.08542728
  0.323784113  4.09178829
  0.327685118  4.09884119
  0.331586123  4.10655785
  0.335487127  4.11482811
  0.339388132  4.12337017
  0.343289137  4.13114691
  0.347190142  4.13197565
  0.351091146  4.11916828
  0.354992151  4.09999275
  0.358893156  4.08852959
  0.362794161  4.10197639
  0.366695166  4.1161499
  0.37059617  4.13103819
  0.374497175  4.14665604
  0.37839818  4.16299057
  0.382299185  4.18004751
  0.38620019  4.19782066
  0.390101194  4.2163105
  0.394002199  4.23551893
  0.397903204  4.21596241
  0.401804209  4.18341446
  0.405705214  4.1681385
  0.409606218  4.19035101
  0.413507223  4.21328354
  0.417408228  4.23694134
  0.421309233  4.26131296
  0.425210238  4.28639793
  0.429111242  4.31221247
  0.433012247  4.30867958
  0.436913252  4.26986647
  0.440814257  4.26335573
  0.444715261  4.29205275
  0.448616266  4.32147646
  0.452517271  4.35160637
  0.456418276  4.38244915
  0.460319281  4.41399384
  0.464220285  4.48450232
  0.46812129  4.57601643
  0.472022295  4.64297628
  0.4759233  4.68630123
  0.479824334  4.7755003
  0.483725339  4.86452627
  0.487626374  4.9034214
  0.491527379  4.93904018
  0.495428383  4.97511768
  0.499329388  5.06100702
  0.503230393  5.14435005
  0.507131457  5.10953426
  0.511032462  5.18931198
  0.514933467  5.27742386
  0.518834472  5.34616661
  0.522735476  5.30054665
  0.526636481  5.34423161
  0.530537486  5.42446232
  0.534438491  5.4949913
  0.538339496  5.4673624
  0.5422405  5.45826578
  0.546141505  5.52686405
  0.55004251  5.56623554
  0.553943515  5.58457804
  0.55784452  5.5362277
  0.561745524  5.51381207
  0.565646529  5.46865273
  0.569547534  5.45249844
  0.573448539  5.48764896
  0.577349544  5.50845671
  0.  5.50845909
  0.00390100479  5.48942089
  0.00780203938  5.51428795
  0.0117030442  5.51951218
  0.0156040788  5.54341125
  0.0195050836  5.54931259
  0.0234060884  5.59499264
  0.0273070931  5.59958553
  0.0312081277  5.54994869
  0.0351091325  5.53472614
  0.0390101522  5.51713085
  0.042911157  5.49500132
  0.0468121916  5.46796751
  0.0507131964  5.428442
  0.0546142161  5.38722467
  0.0585152358  5.34629202
  0.0624162406  5.30559635
  0.0663172603  5.26536083
  0.0702182651  5.22097492
  0.0741192997  5.15441513
  0.0780203044  5.14761066
  0.0819213241  5.07029676
  0.0858223289  4.98287296
  0.0897233486  4.94359207
  0.0936243683  4.86830091
  0.0975253731  4.82262087
  0.101426408  4.73037529
  0.105327412  4.66735029
  0.109228432  4.59244251
  0.113129437  4.50085497
  0.117030457  4.43714094
  0.120931476  4.47952032
  0.124832481  4.48206329
  0.128733501  4.45198154
  0.132634521  4.42260361
  0.13653554  4.39394569
  0.140436545  4.36598587
  0.144337565  4.3387413
  0.148238584  4.34667397
  0.152139589  4.38399124
  0.156040609  4.3898735
  0.159941629  4.36570644
  0.163842648  4.34223557
  0.167743668  4.31947422
  0.171644688  4.29742146
  0.175545692  4.27607584
  0.179446697  4.25544071
  0.183347717  4.24716997
  0.187248737  4.27605009
  0.191149756  4.29768896
  0.195050776  4.28125572
  0.198951781  4.26362133
  0.2028528  4.24673223
  0.20675382  4.23062563
  0.210654825  4.21529865
  0.214555845  4.20080042
  0.218456864  4.18720627
  0.222357869  4.1747365
  0.226258889  4.16411543
  0.230159909  4.1593442
  0.234060928  4.15773869
  0.237961948  4.14755297
  0.241862968  4.13811493
  0.245763987  4.1294198
  0.249664992  4.12146521
  0.253566027  4.11425972
  0.257467031  4.10780954
  0.261368036  4.10210991
  0.265269041  4.0971632
  0.269170046  4.09296417
  0.273071051  4.08953094
  0.276972055  4.0868578
  0.28087306  4.08495235
  0.284774065  4.08380651
  0.28867507  4.08342648
  0.28867507  4.08342648
  0.292576075  4.08380651
  0.296477079  4.08495283
  0.300378084  4.0868578
  0.304279089  4.08953094
  0.308180094  4.0929656
  0.312081099  4.09716272
  0.315982103  4.102108
  0.319883108  4.10781097
  0.323784113  4.11425924
  0.327685118  4.12146282
  0.331586123  4.12941456
  0.335487127  4.13811398
  0.339388132  4.14755344
  0.343289137  4.15774059
  0.347190142  4.15897512
  0.351091146  4.16412878
  0.354992151  4.17476177
  0.358893156  4.18722057
  0.362794161  4.20080471
  0.366695166  4.21532917
  0.37059617  4.23062706
  0.374497175  4.24674463
  0.37839818  4.2636137
  0.382299185  4.28126621
  0.38620019  4.29784107
  0.390101194  4.27615929
  0.394002199  4.24823427
  0.397903204  4.25544071
  0.401804209  4.27608109
  0.405705214  4.29742241
  0.409606218  4.31947613
  0.413507223  4.34223747
  0.417408228  4.36570644
  0.421309233  4.38987255
  0.425210238  4.38368511
  0.429111242  4.34698009
  0.433012247  4.3387413
  0.436913252  4.36598587
  0.440814257  4.39394474
  0.444715261  4.42260361
  0.448616266  4.45198154
  0.452517271  4.48206329
  0.456418276  4.48054028
  0.460319281  4.43709898
  0.464220285  4.50078297
  0.46812129  4.59241581
  0.472022295  4.66746426
  0.4759233  4.73021698
  0.479824334  4.82150555
  0.483725339  4.86829615
  0.487626374  4.94614935
  0.491527379  4.97583199
  0.495428383  5.06272316
  0.499329388  5.14761686
  0.503230393  5.16662884
  0.507131457  5.21832275
  0.511032462  5.26535845
  0.514933467  5.30559206
  0.518834472  5.34632683
  0.522735476  5.38721514
  0.526636481  5.42844057
  0.530537486  5.46796894
  0.534438491  5.49680138
  0.538339496  5.51712799
  0.5422405  5.53473377
  0.546141505  5.54994774
  0.55004251  5.60586548
  0.553943515  5.5933876
  0.55784452  5.54931068
  0.561745524  5.54341221
  0.565646529  5.51951218
  0.569547534  5.51428699
  0.573448539  5.48941851
  0.577349544  5.50845909
  0.  5.54953098
  0.00390100479  5.53224087
  0.00780203938  5.52235413
  0.0117030442  5.55707884
  0.0156040788  5.56486511
  0.0195050836  5.57865381
  0.0234060884  5.61004877
  0.0273070931  5.66643238
  0.0312081277  5.63250351
  0.0351091325  5.59284878
  0.0390101522  5.5522089
  0.042911157  5.51109028
  0.0468121916  5.46978045
  0.0507131964  5.43692207
  0.0546142161  5.40305519
  0.0585152358  5.36730576
  0.0624162406  5.32311249
  0.0663172603  5.27605152
  0.0702182651  5.22558212
  0.0741192997  5.18631554
  0.0780203044  5.15713501
  0.0819213241  5.10949039
  0.0858223289  5.04336548
  0.0897233486  4.95299673
  0.0936243683  4.9215641
  0.0975253731  4.83368969
  0.101426408  4.76026392
  0.105327412  4.68413019
  0.109228432  4.60940504
  0.113129437  4.57653189
  0.117030457  4.54434156
  0.120931476  4.51285267
  0.124832481  4.5209589
  0.128733501  4.56175041
  0.132634521  4.54947901
  0.13653554  4.52116632
  0.140436545  4.49352455
  0.144337565  4.4665699
  0.148238584  4.44030571
  0.152139589  4.4147377
  0.156040609  4.41905975
  0.159941629  4.44516945
  0.163842648  4.44270134
  0.167743668  4.42325592
  0.171644688  4.401649
  0.175545692  4.38008738
  0.179446697  4.35899162
  0.183347717  4.33852386
  0.187248737  4.31873512
  0.191149756  4.29962635
  0.195050776  4.29526329
  0.198951781  4.2807579
  0.2028528  4.26491356
  0.20675382  4.24927998
  0.210654825  4.23416185
  0.214555845  4.21966648
  0.218456864  4.20582342
  0.222357869  4.19273376
  0.226258889  4.18032312
  0.230159909  4.1686964
  0.234060928  4.16008139
  0.237961948  4.15018177
  0.241862968  4.14101553
  0.245763987  4.13258266
  0.249664992  4.12487984
  0.253566027  4.11791134
  0.257467031  4.11167526
  0.261368036  4.10617924
  0.265269041  4.10140944
  0.269170046  4.09737301
  0.273071051  4.0940752
  0.276972055  4.0915041
  0.28087306  4.08966827
  0.284774065  4.08856678
  0.28867507  4.08820057
  0.28867507  4.088202
  0.292576075  4.08856869
  0.296477079  4.08966827
  0.300378084  4.0915041
  0.304279089  4.09407234
  0.308180094  4.09737301
  0.312081099  4.101408
  0.315982103  4.10617685
  0.319883108  4.11167526
  0.323784113  4.11791086
  0.327685118  4.1248827
  0.331586123  4.13258123
  0.335487127  4.14101505
  0.339388132  4.15018225
  0.343289137  4.16008282
  0.347190142  4.16866636
  0.351091146  4.1803298
  0.354992151  4.19275427
  0.358893156  4.20583153
  0.362794161  4.21967173
  0.366695166  4.23423672
  0.37059617  4.24928093
  0.374497175  4.26492262
  0.37839818  4.28074741
  0.382299185  4.29529476
  0.38620019  4.2996273
  0.390101194  4.31872559
  0.394002199  4.33859396
  0.397903204  4.35905313
  0.401804209  4.38028955
  0.405705214  4.40177059
  0.409606218  4.42336798
  0.413507223  4.44272614
  0.417408228  4.44514036
  0.421309233  4.41884851
  0.425210238  4.41473579
  0.429111242  4.44030619
  0.433012247  4.4665699
  0.436913252  4.49352264
  0.440814257  4.52116489
  0.444715261  4.54947853
  0.448616266  4.56182623
  0.452517271  4.52093506
  0.456418276  4.51285553
  0.460319281  4.54434156
  0.464220285  4.57653189
  0.46812129  4.60940504
  0.472022295  4.68420172
  0.4759233  4.76005554
  0.479824334  4.83368874
  0.483725339  4.91208076
  0.487626374  4.9567275
  0.491527379  5.04099369
  0.495428383  5.1094799
  0.499329388  5.15944004
  0.503230393  5.18631935
  0.507131457  5.22557831
  0.511032462  5.2763257
  0.514933467  5.3232522
  0.518834472  5.35845757
  0.522735476  5.40304708
  0.526636481  5.43692684
  0.530537486  5.46977663
  0.534438491  5.51109886
  0.538339496  5.55220795
  0.5422405  5.59285259
  0.546141505  5.63250351
  0.55004251  5.6664362
  0.553943515  5.61005163
  0.55784452  5.57865429
  0.561745524  5.5648632
  0.565646529  5.55708027
  0.569547534  5.52235317
  0.573448539  5.53224182
  0.577349544  5.54888105
  0.  5.55214643
  0.00390100479  5.58361721
  0.00780203938  5.61308098
  0.0117030442  5.60042667
  0.0156040788  5.56711578
  0.0195050836  5.60158062
  0.0234060884  5.63322306
  0.0273070931  5.66692734
  0.0312081277  5.67927599
  0.0351091325  5.62612247
  0.0390101522  5.57655239
  0.042911157  5.53764629
  0.0468121916  5.50434494
  0.0507131964  5.45759869
  0.0546142161  5.41074848
  0.0585152358  5.36754179
  0.0624162406  5.33062172
  0.0663172603  5.29332447
  0.0702182651  5.2485323
  0.0741192997  5.20323753
  0.0780203044  5.16971016
  0.0819213241  5.11576271
  0.0858223289  5.07195091
  0.0897233486  5.00207663
  0.0936243683  4.9480834
  0.0975253731  4.85456657
  0.101426408  4.77915716
  0.105327412  4.71685696
  0.109228432  4.73330402
  0.113129437  4.70105934
  0.117030457  4.66943932
  0.120931476  4.63846302
  0.124832481  4.60813475
  0.128733501  4.57847118
  0.132634521  4.60032177
  0.13653554  4.6371541
  0.140436545  4.60945606
  0.144337565  4.58164883
  0.148238584  4.5547266
  0.152139589  4.52890396
  0.156040609  4.50480938
  0.159941629  4.48589325
  0.163842648  4.46310282
  0.167743668  4.44009161
  0.171644688  4.41780233
  0.175545692  4.39623737
  0.179446697  4.37539673
  0.183347717  4.35527945
  0.187248737  4.33589268
  0.191149756  4.31722832
  0.195050776  4.29929399
  0.198951781  4.28208685
  0.2028528  4.26561022
  0.20675382  4.24986124
  0.210654825  4.23484373
  0.214555845  4.22055626
  0.218456864  4.20699644
  0.222357869  4.19417191
  0.226258889  4.1820755
  0.230159909  4.17071533
  0.234060928  4.16381979
  0.237961948  4.15939713
  0.241862968  4.15099478
  0.245763987  4.14272022
  0.249664992  4.13502979
  0.253566027  4.12802649
  0.257467031  4.12173176
  0.261368036  4.11616516
  0.265269041  4.11133242
  0.269170046  4.10723495
  0.273071051  4.10388374
  0.276972055  4.10127687
  0.28087306  4.09941959
  0.284774065  4.09830189
  0.28867507  4.09793043
  0.28867507  4.09792995
  0.292576075  4.09830284
  0.296477079  4.09941864
  0.300378084  4.1012764
  0.304279089  4.10388327
  0.308180094  4.10723495
  0.312081099  4.11133242
  0.315982103  4.11616516
  0.319883108  4.12173271
  0.323784113  4.12802601
  0.327685118  4.13503599
  0.331586123  4.1427207
  0.335487127  4.15099144
  0.339388132  4.15939617
  0.343289137  4.16412401
  0.347190142  4.1707139
  0.351091146  4.18207932
  0.354992151  4.19417334
  0.358893156  4.20699787
  0.362794161  4.22055531
  0.366695166  4.23484659
  0.37059617  4.24986172
  0.374497175  4.2656126
  0.37839818  4.28208685
  0.382299185  4.29929447
  0.38620019  4.31722879
  0.390101194  4.33589077
  0.394002199  4.3552804
  0.397903204  4.37539768
  0.401804209  4.39624071
  0.405705214  4.4178071
  0.409606218  4.44010162
  0.413507223  4.46310329
  0.417408228  4.48588324
  0.421309233  4.50480175
  0.425210238  4.52887917
  0.429111242  4.55474949
  0.433012247  4.58164215
  0.436913252  4.60945129
  0.440814257  4.63070107
  0.444715261  4.60031509
  0.448616266  4.57847118
  0.452517271  4.60813475
  0.456418276  4.63846111
  0.460319281  4.66943836
  0.464220285  4.70105886
  0.46812129  4.73330402
  0.472022295  4.71676922
  0.4759233  4.77730846
  0.479824334  4.85190964
  0.483725339  4.9438076
  0.487626374  5.0060606
  0.491527379  5.07194901
  0.495428383  5.1137352
  0.499329388  5.16263866
  0.503230393  5.20392132
  0.507131457  5.24740028
  0.511032462  5.29332304
  0.514933467  5.33062744
  0.518834472  5.36735249
  0.522735476  5.40812349
  0.526636481  5.45735693
  0.530537486  5.50420761
  0.534438491  5.53621101
  0.538339496  5.57379627
  0.5422405  5.63012695
  0.546141505  5.68101597
  0.55004251  5.66692591
  0.553943515  5.63322449
  0.55784452  5.60157776
  0.561745524  5.56867886
  0.565646529  5.6004281
  0.569547534  5.61308241
  0.573448539  5.58361721
  0.577349544  5.55209732
  0.  5.60509205
  0.00390100479  5.61682415
  0.00780203938  5.6227951
  0.0117030442  5.64209557
  0.0156040788  5.63333225
  0.0195050836  5.64201927
  0.0234060884  5.68292522
  0.0273070931  5.69685984
  0.0312081277  5.70827198
  0.0351091325  5.65507126
  0.0390101522  5.60687923
  0.042911157  5.55379629
  0.0468121916  5.51746845
  0.0507131964  5.46792936
  0.0546142161  5.41258955
  0.0585152358  5.37349987
  0.0624162406  5.35020971
  0.0663172603  5.29945898
  0.0702182651  5.25584507
  0.0741192997  5.21121311
  0.0780203044  5.18112183
  0.0819213241  5.13879585
  0.0858223289  5.08267784
  0.0897233486  5.03322029
  0.0936243683  4.98376656
  0.0975253731  4.87395096
  0.101426408  4.79964256
  0.105327412  4.76617384
  0.109228432  4.75919676
  0.113129437  4.79676962
  0.117030457  4.78914356
  0.120931476  4.75950336
  0.124832481  4.72806263
  0.128733501  4.69742775
  0.132634521  4.6674242
  0.13653554  4.63812351
  0.140436545  4.61628151
  0.144337565  4.58896828
  0.148238584  4.56235361
  0.152139589  4.53646183
  0.156040609  4.51129532
  0.159941629  4.48683596
  0.163842648  4.47043324
  0.167743668  4.44701958
  0.171644688  4.42437935
  0.175545692  4.40254784
  0.179446697  4.38161755
  0.183347717  4.36180162
  0.187248737  4.34386063
  0.191149756  4.33189869
  0.195050776  4.31364822
  0.198951781  4.29612589
  0.2028528  4.27935314
  0.20675382  4.2633419
  0.210654825  4.24807453
  0.214555845  4.23356056
  0.218456864  4.2198143
  0.222357869  4.20687771
  0.226258889  4.19485092
  0.230159909  4.18411779
  0.234060928  4.17799854
  0.237961948  4.18772697
  0.241862968  4.18481541
  0.245763987  4.17640591
  0.249664992  4.16872978
  0.253566027  4.16178513
  0.257467031  4.15556955
  0.261368036  4.15008545
  0.265269041  4.14532804
  0.269170046  4.14130735
  0.273071051  4.13801861
  0.276972055  4.13546228
  0.28087306  4.13363075
  0.284774065  4.1325345
  0.28867507  4.13217115
  0.28867507  4.13217163
  0.292576075  4.13253498
  0.296477079  4.13363123
  0.300378084  4.13546133
  0.304279089  4.13801861
  0.308180094  4.14130688
  0.312081099  4.14532757
  0.315982103  4.15008354
  0.319883108  4.15556908
  0.323784113  4.16178417
  0.327685118  4.16872931
  0.331586123  4.17640448
  0.335487127  4.18481159
  0.339388132  4.18770504
  0.343289137  4.17831421
  0.347190142  4.18407106
  0.351091146  4.19486761
  0.354992151  4.20688105
  0.358893156  4.21982384
  0.362794161  4.23356342
  0.366695166  4.2480793
  0.37059617  4.26334286
  0.374497175  4.27936554
  0.37839818  4.29612494
  0.382299185  4.31365061
  0.38620019  4.3319006
  0.390101194  4.34387302
  0.394002199  4.36184359
  0.397903204  4.38162041
  0.401804209  4.40255737
  0.405705214  4.42438412
  0.409606218  4.44703531
  0.413507223  4.47043562
  0.417408228  4.48683643
  0.421309233  4.51129103
  0.425210238  4.53646517
  0.429111242  4.56235313
  0.433012247  4.58896065
  0.436913252  4.61628151
  0.440814257  4.63804817
  0.444715261  4.66738558
  0.448616266  4.6974287
  0.452517271  4.72806454
  0.456418276  4.75968218
  0.460319281  4.78903151
  0.464220285  4.79500484
  0.46812129  4.7594471
  0.472022295  4.76617289
  0.4759233  4.79964209
  0.479824334  4.86997414
  0.483725339  4.96273422
  0.487626374  5.03504133
  0.491527379  5.08222103
  0.495428383  5.1318326
  0.499329388  5.18112087
  0.503230393  5.21714783
  0.507131457  5.25584412
  0.511032462  5.30023527
  0.514933467  5.34971046
  0.518834472  5.368433
  0.522735476  5.41203785
  0.526636481  5.46833801
  0.530537486  5.51808786
  0.534438491  5.55281448
  0.538339496  5.6053443
  0.5422405  5.65792274
  0.546141505  5.70818233
  0.55004251  5.69686127
  0.553943515  5.67716026
  0.55784452  5.64201832
  0.561745524  5.63333654
  0.565646529  5.64557695
  0.569547534  5.62279034
  0.573448539  5.61310148
  0.577349544  5.60509253
  0.  5.60509825
  0.00390100479  5.63536882
  0.00780203938  5.6735363
  0.0117030442  5.65158653
  0.0156040788  5.65331841
  0.0195050836  5.68091393
  0.0234060884  5.69576979
  0.0273070931  5.72848463
  0.0312081277  5.71067286
  0.0351091325  5.66133308
  0.0390101522  5.61295652
  0.042911157  5.56686401
  0.0468121916  5.54982662
  0.0507131964  5.49826813
  0.0546142161  5.45130014
  0.0585152358  5.40323925
  0.0624162406  5.35571909
  0.0663172603  5.30474091
  0.0702182651  5.25973511
  0.0741192997  5.21836853
  0.0780203044  5.18420696
  0.0819213241  5.1436758
  0.0858223289  5.09789848
  0.0897233486  5.03504086
  0.0936243683  4.99875498
  0.0975253731  4.96315002
  0.101426408  4.92818451
  0.105327412  4.89388561
  0.109228432  4.8602643
  0.113129437  4.82732964
  0.117030457  4.79508114
  0.120931476  4.76352882
  0.124832481  4.73266602
  0.128733501  4.7025094
  0.132634521  4.67305851
  0.13653554  4.64432001
  0.140436545  4.62291002
  0.144337565  4.5979228
  0.148238584  4.57108021
  0.152139589  4.54503727
  0.156040609  4.51949406
  0.159941629  4.49458027
  0.163842648  4.47479534
  0.167743668  4.45521927
  0.171644688  4.43354034
  0.175545692  4.41198778
  0.179446697  4.39094687
  0.183347717  4.37056446
  0.187248737  4.35089302
  0.191149756  4.33274078
  0.195050776  4.34252548
  0.198951781  4.325387
  0.2028528  4.30897141
  0.20675382  4.2932806
  0.210654825  4.27831841
  0.214555845  4.26408243
  0.218456864  4.25057507
  0.222357869  4.23779202
  0.226258889  4.22573853
  0.230159909  4.2144146
  0.234060928  4.20381737
  0.237961948  4.19394875
  0.241862968  4.20250988
  0.245763987  4.20745945
  0.249664992  4.19955015
  0.253566027  4.19237995
  0.257467031  4.18596649
  0.261368036  4.18030596
  0.265269041  4.17539358
  0.269170046  4.17123222
  0.273071051  4.16782856
  0.276972055  4.16517925
  0.28087306  4.16329288
  0.284774065  4.16215706
  0.28867507  4.1617837
  0.28867507  4.16178226
  0.292576075  4.16215754
  0.296477079  4.16329384
  0.300378084  4.16517925
  0.304279089  4.16782856
  0.308180094  4.17123365
  0.312081099  4.1753931
  0.315982103  4.18030453
  0.319883108  4.18596554
  0.323784113  4.19237852
  0.327685118  4.19954586
  0.331586123  4.20746708
  0.335487127  4.20244884
  0.339388132  4.19394922
  0.343289137  4.2038188
  0.347190142  4.21441507
  0.351091146  4.22574377
  0.354992151  4.23779249
  0.358893156  4.25057602
  0.362794161  4.26408291
  0.366695166  4.27832317
  0.37059617  4.2932806
  0.374497175  4.30897236
  0.37839818  4.32538605
  0.382299185  4.34252453
  0.38620019  4.33285904
  0.390101194  4.35087585
  0.394002199  4.37062693
  0.397903204  4.39100409
  0.401804209  4.41215992
  0.405705214  4.4336791
  0.409606218  4.45535183
  0.413507223  4.47482109
  0.417408228  4.4945817
  0.421309233  4.51944447
  0.425210238  4.54501915
  0.429111242  4.57122803
  0.433012247  4.59740639
  0.436913252  4.62243986
  0.440814257  4.64431667
  0.444715261  4.67305803
  0.448616266  4.70250988
  0.452517271  4.73266602
  0.456418276  4.76353359
  0.460319281  4.79507828
  0.464220285  4.82733345
  0.46812129  4.86026478
  0.472022295  4.89388466
  0.4759233  4.92818165
  0.479824334  4.96314764
  0.483725339  4.98443508
  0.487626374  5.04102468
  0.491527379  5.08996439
  0.495428383  5.14117241
  0.499329388  5.19375896
  0.503230393  5.21837187
  0.507131457  5.26020908
  0.511032462  5.30408573
  0.514933467  5.35557461
  0.518834472  5.40278149
  0.522735476  5.44961548
  0.526636481  5.49765873
  0.530537486  5.54809046
  0.534438491  5.56400585
  0.538339496  5.61274195
  0.5422405  5.66161823
  0.546141505  5.71066856
  0.55004251  5.73159027
  0.553943515  5.68292999
  0.55784452  5.68090916
  0.561745524  5.65331936
  0.565646529  5.65158701
  0.569547534  5.67470264
  0.573448539  5.63536453
  0.577349544  5.60510063
  0.  5.72497559
  0.00390100479  5.69554234
  0.00780203938  5.71261978
  0.0117030442  5.7171874
  0.0156040788  5.73061037
  0.0195050836  5.75943279
  0.0234060884  5.70443058
  0.0273070931  5.73484898
  0.0312081277  5.72451305
  0.0351091325  5.73814487
  0.0390101522  5.6882658
  0.042911157  5.61118412
  0.0468121916  5.59160852
  0.0507131964  5.53294516
  0.0546142161  5.45667648
  0.0585152358  5.40572262
  0.0624162406  5.42693043
  0.0663172603  5.3521595
  0.0702182651  5.29642868
  0.0741192997  5.24331856
  0.0780203044  5.20461178
  0.0819213241  5.1441927
  0.0858223289  5.10764599
  0.0897233486  5.04486609
  0.0936243683  5.00553226
  0.0975253731  4.9684701
  0.101426408  4.9323349
  0.105327412  4.89719486
  0.109228432  4.8633604
  0.113129437  4.83402634
  0.117030457  4.81306267
  0.120931476  4.78083706
  0.124832481  4.74941921
  0.128733501  4.71911001
  0.132634521  4.69056416
  0.13653554  4.66843748
  0.140436545  4.63976145
  0.144337565  4.6119318
  0.148238584  4.58490992
  0.152139589  4.55888605
  0.156040609  4.53422737
  0.159941629  4.51328945
  0.163842648  4.50557518
  0.167743668  4.4826827
  0.171644688  4.46050262
  0.175545692  4.43904638
  0.179446697  4.41830015
  0.183347717  4.39827299
  0.187248737  4.37896967
  0.191149756  4.36038685
  0.195050776  4.34345579
  0.198951781  4.35159636
  0.2028528  4.34079504
  0.20675382  4.32622242
  0.210654825  4.31151628
  0.214555845  4.29721165
  0.218456864  4.28346062
  0.222357869  4.27044773
  0.226258889  4.25811768
  0.230159909  4.24653864
  0.234060928  4.23563766
  0.237961948  4.22550058
  0.241862968  4.21611071
  0.245763987  4.21661472
  0.249664992  4.22685432
  0.253566027  4.22469664
  0.257467031  4.21916056
  0.261368036  4.21382141
  0.265269041  4.20908117
  0.269170046  4.20502996
  0.273071051  4.20170259
  0.276972055  4.19910383
  0.28087306  4.19725084
  0.284774065  4.19613504
  0.28867507  4.19577265
  0.28867507  4.19577026
  0.292576075  4.196136
  0.296477079  4.19725227
  0.300378084  4.19910336
  0.304279089  4.20170116
  0.308180094  4.20503044
  0.312081099  4.20908022
  0.315982103  4.21383142
  0.319883108  4.21916437
  0.323784113  4.22468805
  0.327685118  4.22687674
  0.331586123  4.21677637
  0.335487127  4.21611261
  0.339388132  4.22550297
  0.343289137  4.23564243
  0.347190142  4.24653149
  0.351091146  4.25814581
  0.354992151  4.27045155
  0.358893156  4.28353596
  0.362794161  4.29720497
  0.366695166  4.31172228
  0.37059617  4.32622623
  0.374497175  4.34083414
  0.37839818  4.35152292
  0.382299185  4.34372807
  0.38620019  4.36038685
  0.390101194  4.37896919
  0.394002199  4.39827442
  0.397903204  4.41830015
  0.401804209  4.43905544
  0.405705214  4.46050406
  0.409606218  4.482687
  0.413507223  4.50557518
  0.417408228  4.51327991
  0.421309233  4.5342226
  0.425210238  4.55886269
  0.429111242  4.58492947
  0.433012247  4.6119132
  0.436913252  4.63976383
  0.440814257  4.66837883
  0.444715261  4.69056463
  0.448616266  4.71911335
  0.452517271  4.74942112
  0.456418276  4.78086472
  0.460319281  4.81305742
  0.464220285  4.83358479
  0.46812129  4.86337376
  0.472022295  4.89719105
  0.4759233  4.93231773
  0.479824334  4.96843147
  0.483725339  4.99877691
  0.487626374  5.0503912
  0.491527379  5.10763788
  0.495428383  5.14417744
  0.499329388  5.19576168
  0.503230393  5.24797916
  0.507131457  5.2942667
  0.511032462  5.35536957
  0.514933467  5.41441631
  0.518834472  5.40640068
  0.522735476  5.45430851
  0.526636481  5.53277779
  0.530537486  5.59386587
  0.534438491  5.60769796
  0.538339496  5.68220186
  0.5422405  5.7392416
  0.546141505  5.72450542
  0.55004251  5.73486614
  0.553943515  5.70442629
  0.55784452  5.75943232
  0.561745524  5.73060894
  0.565646529  5.71718693
  0.569547534  5.71261978
  0.573448539  5.69554234
  0.577349544  5.72497654
  0.  5.72498465
  0.00390100479  5.75407934
  0.00780203938  5.73811293
  0.0117030442  5.75075102
  0.0156040788  5.77622414
  0.0195050836  5.77477789
  0.0234060884  5.75133133
  0.0273070931  5.74652576
  0.0312081277  5.7442584
  0.0351091325  5.74116039
  0.0390101522  5.69188118
  0.042911157  5.64512634
  0.0468121916  5.63766289
  0.0507131964  5.59020853
  0.0546142161  5.52976799
  0.0585152358  5.48053074
  0.0624162406  5.44124603
  0.0663172603  5.38336658
  0.0702182651  5.33241367
  0.0741192997  5.24504852
  0.0780203044  5.2424221
  0.0819213241  5.17919397
  0.0858223289  5.1143961
  0.0897233486  5.05460835
  0.0936243683  5.02597094
  0.0975253731  4.98449039
  0.101426408  4.94961071
  0.105327412  4.91450214
  0.109228432  4.87989473
  0.113129437  4.84610891
  0.117030457  4.81734467
  0.120931476  4.78960466
  0.124832481  4.75822353
  0.128733501  4.72771931
  0.132634521  4.69776678
  0.13653554  4.6746273
  0.140436545  4.65783501
  0.144337565  4.63069963
  0.148238584  4.60426331
  0.152139589  4.57852602
  0.156040609  4.55350304
  0.159941629  4.52918339
  0.163842648  4.51336479
  0.167743668  4.52430344
  0.171644688  4.50161934
  0.175545692  4.47967815
  0.179446697  4.4585309
  0.183347717  4.43822193
  0.187248737  4.41888618
  0.191149756  4.40087032
  0.195050776  4.385993
  0.198951781  4.38602161
  0.2028528  4.37757683
  0.20675382  4.36151218
  0.210654825  4.34618759
  0.214555845  4.33160782
  0.218456864  4.31776714
  0.222357869  4.30467701
  0.226258889  4.29235554
  0.230159909  4.28080511
  0.234060928  4.27000093
  0.237961948  4.26001263
  0.241862968  4.25091076
  0.245763987  4.24299145
  0.249664992  4.23903131
  0.253566027  4.24644852
  0.257467031  4.25745869
  0.261368036  4.26777601
  0.265269041  4.27631807
  0.269170046  4.28389215
  0.273071051  4.29020643
  0.276972055  4.29506111
  0.28087306  4.29446554
  0.284774065  4.29333115
  0.28867507  4.29296303
  0.28867507  4.29296112
  0.292576075  4.29333115
  0.296477079  4.29446507
  0.300378084  4.29491234
  0.304279089  4.29022074
  0.308180094  4.28416252
  0.312081099  4.27637196
  0.315982103  4.27091455
  0.319883108  4.25772238
  0.323784113  4.24640226
  0.327685118  4.23905134
  0.331586123  4.24300385
  0.335487127  4.25091887
  0.339388132  4.26001072
  0.343289137  4.27000523
  0.347190142  4.28079844
  0.351091146  4.29235744
  0.354992151  4.30467319
  0.358893156  4.3177824
  0.362794161  4.33161211
  0.366695166  4.34620953
  0.37059617  4.36151409
  0.374497175  4.37758684
  0.37839818  4.38574076
  0.382299185  4.38609314
  0.38620019  4.40089417
  0.390101194  4.41889477
  0.394002199  4.43825722
  0.397903204  4.45852757
  0.401804209  4.47969151
  0.405705214  4.50163269
  0.409606218  4.52437019
  0.413507223  4.51355743
  0.417408228  4.52918339
  0.421309233  4.55350018
  0.425210238  4.57852793
  0.429111242  4.60426807
  0.433012247  4.63069773
  0.436913252  4.65783453
  0.440814257  4.66973352
  0.444715261  4.69771576
  0.448616266  4.72772312
  0.452517271  4.75822449
  0.456418276  4.78988838
  0.460319281  4.81711912
  0.464220285  4.84619522
  0.46812129  4.8798914
  0.472022295  4.91432476
  0.4759233  4.94914818
  0.479824334  4.98253918
  0.483725339  5.00552273
  0.487626374  5.06620169
  0.491527379  5.10792828
  0.495428383  5.16233444
  0.499329388  5.2619276
  0.503230393  5.28076077
  0.507131457  5.33616066
  0.511032462  5.38121414
  0.514933467  5.43631744
  0.518834472  5.48207188
  0.522735476  5.52820969
  0.526636481  5.58957291
  0.530537486  5.63493538
  0.534438491  5.63771629
  0.538339496  5.6916647
  0.5422405  5.7479682
  0.546141505  5.7442627
  0.55004251  5.76020622
  0.553943515  5.75133467
  0.55784452  5.77158308
  0.561745524  5.77621841
  0.565646529  5.75184059
  0.569547534  5.73214531
  0.573448539  5.75408125
  0.577349544  5.72498417
  0.  5.84859896
  0.00390100479  5.82394457
  0.00780203938  5.74314404
  0.0117030442  5.75184441
  0.0156040788  5.83864975
  0.0195050836  5.78195238
  0.0234060884  5.78145695
  0.0273070931  5.76050758
  0.0312081277  5.76708317
  0.0351091325  5.74809361
  0.0390101522  5.72891283
  0.042911157  5.70207119
  0.0468121916  5.69688511
  0.0507131964  5.61923647
  0.0546142161  5.54500008
  0.0585152358  5.49804401
  0.0624162406  5.51777458
  0.0663172603  5.42761898
  0.0702182651  5.38186073
  0.0741192997  5.30630779
  0.0780203044  5.2694025
  0.0819213241  5.22204781
  0.0858223289  5.11904049
  0.0897233486  5.06625462
  0.0936243683  5.03601837
  0.0975253731  5.00103235
  0.101426408  4.96565819
  0.105327412  4.93027782
  0.109228432  4.89646769
  0.113129437  4.86704302
  0.117030457  4.83513451
  0.120931476  4.80390072
  0.124832481  4.77331352
  0.128733501  4.74341345
  0.132634521  4.71419716
  0.13653554  4.68567419
  0.140436545  4.68401241
  0.144337565  4.67390251
  0.148238584  4.64743805
  0.152139589  4.62208557
  0.156040609  4.59674263
  0.159941629  4.57183599
  0.163842648  4.5477314
  0.167743668  4.53434372
  0.171644688  4.52887917
  0.175545692  4.50944233
  0.179446697  4.48891211
  0.183347717  4.46871519
  0.187248737  4.4491787
  0.191149756  4.43015814
  0.195050776  4.41192436
  0.198951781  4.39438772
  0.2028528  4.40600109
  0.20675382  4.42801285
  0.210654825  4.43803596
  0.214555845  4.42686081
  0.218456864  4.41355991
  0.222357869  4.40118694
  0.226258889  4.38882208
  0.230159909  4.37744188
  0.234060928  4.366539
  0.237961948  4.35645628
  0.241862968  4.34712267
  0.245763987  4.33849907
  0.249664992  4.33060884
  0.253566027  4.32347488
  0.257467031  4.31706619
  0.261368036  4.31142521
  0.265269041  4.30653524
  0.269170046  4.30238247
  0.273071051  4.29898834
  0.276972055  4.29635239
  0.28087306  4.29880762
  0.284774065  4.30086088
  0.28867507  4.30147266
  0.28867507  4.30156708
  0.292576075  4.30084515
  0.296477079  4.29870844
  0.300378084  4.29635191
  0.304279089  4.29898977
  0.308180094  4.30238533
  0.312081099  4.30653
  0.315982103  4.3114233
  0.319883108  4.31706953
  0.323784113  4.32346296
  0.327685118  4.33063126
  0.331586123  4.33850002
  0.335487127  4.34711838
  0.339388132  4.35645771
  0.343289137  4.36657763
  0.347190142  4.37740183
  0.351091146  4.38897181
  0.354992151  4.40136671
  0.358893156  4.41397142
  0.362794161  4.42704439
  0.366695166  4.44198132
  0.37059617  4.42815018
  0.374497175  4.40660906
  0.37839818  4.394382
  0.382299185  4.41191912
  0.38620019  4.43015862
  0.390101194  4.44911003
  0.394002199  4.46885777
  0.397903204  4.48914433
  0.401804209  4.51015949
  0.405705214  4.53022337
  0.409606218  4.53921843
  0.413507223  4.54776192
  0.417408228  4.57183838
  0.421309233  4.59659958
  0.425210238  4.62199306
  0.429111242  4.64816618
  0.433012247  4.67128611
  0.436913252  4.67948294
  0.440814257  4.68567085
  0.444715261  4.71419716
  0.448616266  4.74341393
  0.452517271  4.77331352
  0.456418276  4.80389023
  0.460319281  4.83513546
  0.464220285  4.8670435
  0.46812129  4.89648914
  0.472022295  4.93026066
  0.4759233  4.96563911
  0.479824334  5.00102854
  0.483725339  5.03142738
  0.487626374  5.07157707
  0.491527379  5.11466408
  0.495428383  5.18599987
  0.499329388  5.26801634
  0.503230393  5.32261086
  0.507131457  5.38065243
  0.511032462  5.42878389
  0.514933467  5.47030354
  0.518834472  5.49832821
  0.522735476  5.54198599
  0.526636481  5.61266804
  0.530537486  5.696908
  0.534438491  5.69436836
  0.538339496  5.72890568
  0.5422405  5.74848747
  0.546141505  5.7670784
  0.55004251  5.76169395
  0.553943515  5.78085899
  0.55784452  5.77494335
  0.561745524  5.83876753
  0.565646529  5.76629925
  0.569547534  5.743155
  0.573448539  5.80435658
  0.577349544  5.84859753
  0.  5.84860897
  0.00390100479  5.87236881
  0.00780203938  5.84132051
  0.0117030442  5.85591602
  0.0156040788  5.84017372
  0.0195050836  5.83303642
  0.0234060884  5.81202698
  0.0273070931  5.77937698
  0.0312081277  5.78084517
  0.0351091325  5.74947119
  0.0390101522  5.73395157
  0.042911157  5.71213627
  0.0468121916  5.69933128
  0.0507131964  5.67862129
  0.0546142161  5.65146923
  0.0585152358  5.60266685
  0.0624162406  5.54530287
  0.0663172603  5.50174713
  0.0702182651  5.40583897
  0.0741192997  5.311409
  0.0780203044  5.3004961
  0.0819213241  5.25142384
  0.0858223289  5.18376112
  0.0897233486  5.07157326
  0.0936243683  5.03988171
  0.0975253731  5.00227928
  0.101426408  4.96660614
  0.105327412  4.93279076
  0.109228432  4.89959097
  0.113129437  4.86790562
  0.117030457  4.87390232
  0.120931476  4.85916948
  0.124832481  4.82760191
  0.128733501  4.79700089
  0.132634521  4.76752567
  0.13653554  4.74147129
  0.140436545  4.72576809
  0.144337565  4.71013832
  0.148238584  4.68300104
  0.152139589  4.65664482
  0.156040609  4.63116026
  0.159941629  4.6066761
  0.163842648  4.58384418
  0.167743668  4.56780624
  0.171644688  4.58311749
  0.175545692  4.6102109
  0.179446697  4.588974
  0.183347717  4.56846428
  0.187248737  4.54873705
  0.191149756  4.52978754
  0.195050776  4.51169729
  0.198951781  4.49454927
  0.2028528  4.47869587
  0.20675382  4.46603251
  0.210654825  4.48156261
  0.214555845  4.47360992
  0.218456864  4.45997334
  0.222357869  4.44707298
  0.226258889  4.4349103
  0.230159909  4.42348814
  0.234060928  4.4127965
  0.237961948  4.40284443
  0.241862968  4.39363241
  0.245763987  4.38515472
  0.249664992  4.37742186
  0.253566027  4.37041473
  0.257467031  4.36415005
  0.261368036  4.35862064
  0.265269041  4.35382748
  0.269170046  4.34977293
  0.273071051  4.34645987
  0.276972055  4.34388542
  0.28087306  4.34204388
  0.284774065  4.34094
  0.28867507  4.3405714
  0.28867507  4.34057236
  0.292576075  4.34093952
  0.296477079  4.34204292
  0.300378084  4.34388542
  0.304279089  4.34646177
  0.308180094  4.34977341
  0.312081099  4.35382652
  0.315982103  4.35861969
  0.319883108  4.364151
  0.323784113  4.37041378
  0.327685118  4.37741566
  0.331586123  4.38515949
  0.335487127  4.3936305
  0.339388132  4.40284491
  0.343289137  4.41279697
  0.347190142  4.42348671
  0.351091146  4.4349122
  0.354992151  4.44707394
  0.358893156  4.45997429
  0.362794161  4.47360945
  0.366695166  4.48798418
  0.37059617  4.46607208
  0.374497175  4.47875786
  0.37839818  4.49452925
  0.382299185  4.51171923
  0.38620019  4.52979279
  0.390101194  4.54873371
  0.394002199  4.56849289
  0.397903204  4.58898163
  0.401804209  4.61023331
  0.405705214  4.62460327
  0.409606218  4.57226658
  0.413507223  4.5838747
  0.417408228  4.60667658
  0.421309233  4.63115692
  0.425210238  4.65664148
  0.429111242  4.6830101
  0.433012247  4.71012402
  0.436913252  4.72132683
  0.440814257  4.74008942
  0.444715261  4.76751709
  0.448616266  4.79699898
  0.452517271  4.82760239
  0.456418276  4.85920191
  0.460319281  4.87172413
  0.464220285  4.86731911
  0.46812129  4.89959097
  0.472022295  4.93278599
  0.4759233  4.96660519
  0.479824334  5.00219917
  0.483725339  5.03602886
  0.487626374  5.0798769
  0.491527379  5.13445568
  0.495428383  5.22144127
  0.499329388  5.29542065
  0.503230393  5.33932495
  0.507131457  5.4369688
  0.511032462  5.50136995
  0.514933467  5.55911016
  0.518834472  5.60691166
  0.522735476  5.65072012
  0.526636481  5.67861509
  0.530537486  5.69917917
  0.534438491  5.71209526
  0.538339496  5.73392773
  0.5422405  5.74979496
  0.546141505  5.7808466
  0.55004251  5.77946949
  0.553943515  5.81121159
  0.55784452  5.83234787
  0.561745524  5.84527731
  0.565646529  5.8559227
  0.569547534  5.84131336
  0.573448539  5.82397223
  0.577349544  5.84860802
  0.  5.91297865
  0.00390100479  5.87759399
  0.00780203938  5.88019323
  0.0117030442  5.88012409
  0.0156040788  5.88232756
  0.0195050836  5.84833241
  0.0234060884  5.81394291
  0.0273070931  5.80278111
  0.0312081277  5.78990746
  0.0351091325  5.78706932
  0.0390101522  5.81500244
  0.042911157  5.71735477
  0.0468121916  5.70572853
  0.0507131964  5.67994499
  0.0546142161  5.65214348
  0.0585152358  5.61657333
  0.0624162406  5.56683445
  0.0663172603  5.53504467
  0.0702182651  5.49052668
  0.0741192997  5.35203362
  0.0780203044  5.39101887
  0.0819213241  5.27786732
  0.0858223289  5.21255112
  0.0897233486  5.07920933
  0.0936243683  5.06027412
  0.0975253731  5.05530691
  0.101426408  5.02671576
  0.105327412  4.99248505
  0.109228432  4.95819092
  0.113129437  4.92465019
  0.117030457  4.89153576
  0.120931476  4.88611412
  0.124832481  4.85490513
  0.128733501  4.8254981
  0.132634521  4.79592896
  0.13653554  4.76673317
  0.140436545  4.73805571
  0.144337565  4.79727268
  0.148238584  4.76360798
  0.152139589  4.75116301
  0.156040609  4.72672558
  0.159941629  4.70196104
  0.163842648  4.67813826
  0.167743668  4.6548171
  0.171644688  4.63218832
  0.175545692  4.61720705
  0.179446697  4.62951326
  0.183347717  4.60924387
  0.187248737  4.58971596
  0.191149756  4.5709157
  0.195050776  4.55286169
  0.198951781  4.53553486
  0.2028528  4.51894569
  0.20675382  4.50309563
  0.210654825  4.48800135
  0.214555845  4.48872471
  0.218456864  4.47496128
  0.222357869  4.4619379
  0.226258889  4.44964123
  0.230159909  4.43811035
  0.234060928  4.42730045
  0.237961948  4.41724586
  0.241862968  4.40794659
  0.245763987  4.39938545
  0.249664992  4.39156008
  0.253566027  4.38447523
  0.257467031  4.37813568
  0.261368036  4.37255383
  0.265269041  4.3677063
  0.269170046  4.36359739
  0.273071051  4.36023426
  0.276972055  4.35761976
  0.28087306  4.35574532
  0.284774065  4.35461712
  0.28867507  4.35424995
  0.28867507  4.35424709
  0.292576075  4.35461807
  0.296477079  4.35575104
  0.300378084  4.35761929
  0.304279089  4.36023378
  0.308180094  4.36359882
  0.312081099  4.36770535
  0.315982103  4.37255907
  0.319883108  4.37813759
  0.323784113  4.38447285
  0.327685118  4.39155865
  0.331586123  4.39938974
  0.335487127  4.40794754
  0.339388132  4.41724539
  0.343289137  4.42732477
  0.347190142  4.43810225
  0.351091146  4.44964123
  0.354992151  4.46193838
  0.358893156  4.47496367
  0.362794161  4.48873186
  0.366695166  4.50320148
  0.37059617  4.5030961
  0.374497175  4.51895189
  0.37839818  4.53553438
  0.382299185  4.55286026
  0.38620019  4.57091522
  0.390101194  4.58971214
  0.394002199  4.60924435
  0.397903204  4.62951469
  0.401804209  4.65051603
  0.405705214  4.63223696
  0.409606218  4.65488338
  0.413507223  4.67826223
  0.417408228  4.70198011
  0.421309233  4.72601128
  0.425210238  4.75024509
  0.429111242  4.7759037
  0.433012247  4.73833847
  0.436913252  4.73804569
  0.440814257  4.76661015
  0.444715261  4.79583168
  0.448616266  4.82551003
  0.452517271  4.85491514
  0.456418276  4.8873415
  0.460319281  4.89153004
  0.464220285  4.92465401
  0.46812129  4.95818281
  0.472022295  4.99194145
  0.4759233  5.02402544
  0.479824334  5.033494
  0.483725339  5.03991985
  0.487626374  5.14613438
  0.491527379  5.14837933
  0.495428383  5.22680378
  0.499329388  5.39313602
  0.503230393  5.43673515
  0.507131457  5.49404621
  0.511032462  5.53500843
  0.514933467  5.57616043
  0.518834472  5.61649084
  0.522735476  5.65212536
  0.526636481  5.67995405
  0.530537486  5.70707703
  0.534438491  5.71732807
  0.538339496  5.79956913
  0.5422405  5.78707218
  0.546141505  5.78669262
  0.55004251  5.81293678
  0.553943515  5.81247425
  0.55784452  5.84832478
  0.561745524  5.88252258
  0.565646529  5.88012648
  0.569547534  5.88020277
  0.573448539  5.87745905
  0.577349544  5.8880372
  0.  5.94585752
  0.00390100479  5.97219038
  0.00780203938  5.96252251
  0.0117030442  5.91151524
  0.0156040788  5.90710926
  0.0195050836  5.86640358
  0.0234060884  5.81592989
  0.0273070931  5.81355381
  0.0312081277  5.79870605
  0.0351091325  5.8166523
  0.0390101522  5.81863689
  0.042911157  5.77215624
  0.0468121916  5.75830936
  0.0507131964  5.71480036
  0.0546142161  5.65709829
  0.0585152358  5.62698364
  0.0624162406  5.57634354
  0.0663172603  5.5534935
  0.0702182651  5.49414873
  0.0741192997  5.37682533
  0.0780203044  5.41354275
  0.0819213241  5.35525513
  0.0858223289  5.25678444
  0.0897233486  5.14594078
  0.0936243683  5.11245441
  0.0975253731  5.09902716
  0.101426408  5.06287193
  0.105327412  5.02735424
  0.109228432  4.99280119
  0.113129437  4.9597702
  0.117030457  4.93108606
  0.120931476  4.9898591
  0.124832481  4.95051575
  0.128733501  4.92742825
  0.132634521  4.89740753
  0.13653554  4.86898041
  0.140436545  4.84130478
  0.144337565  4.84503937
  0.148238584  4.80707073
  0.152139589  4.79201317
  0.156040609  4.7665906
  0.159941629  4.74190044
  0.163842648  4.71794796
  0.167743668  4.69473743
  0.171644688  4.67225933
  0.175545692  4.65052795
  0.179446697  4.63890648
  0.183347717  4.62459278
  0.187248737  4.60564661
  0.191149756  4.58671427
  0.195050776  4.56860685
  0.198951781  4.5511632
  0.2028528  4.5344553
  0.20675382  4.51847076
  0.210654825  4.50323009
  0.214555845  4.49514675
  0.218456864  4.48144197
  0.222357869  4.46848106
  0.226258889  4.45625544
  0.230159909  4.44477892
  0.234060928  4.4340291
  0.237961948  4.42402649
  0.241862968  4.4147768
  0.245763987  4.40624571
  0.249664992  4.39847374
  0.253566027  4.39143181
  0.257467031  4.38512897
  0.261368036  4.37957048
  0.265269041  4.37475348
  0.269170046  4.37067842
  0.273071051  4.36734772
  0.276972055  4.36475515
  0.28087306  4.36290264
  0.284774065  4.3617897
  0.28867507  4.36142159
  0.28867507  4.36142063
  0.292576075  4.36179304
  0.296477079  4.36290789
  0.300378084  4.36475372
  0.304279089  4.36734772
  0.308180094  4.37067795
  0.312081099  4.37475395
  0.315982103  4.37957048
  0.319883108  4.38513422
  0.323784113  4.39142609
  0.327685118  4.39846706
  0.331586123  4.40624571
  0.335487127  4.41476727
  0.339388132  4.42402792
  0.343289137  4.43403101
  0.347190142  4.44477749
  0.351091146  4.45626211
  0.354992151  4.46848011
  0.358893156  4.4814496
  0.362794161  4.49514532
  0.366695166  4.50958729
  0.37059617  4.51846981
  0.374497175  4.53447199
  0.37839818  4.55116463
  0.382299185  4.56861973
  0.38620019  4.58671665
  0.390101194  4.60548782
  0.394002199  4.62520504
  0.397903204  4.64530373
  0.401804209  4.66627169
  0.405705214  4.67228794
  0.409606218  4.69474506
  0.413507223  4.71795177
  0.417408228  4.74190044
  0.421309233  4.76658869
  0.425210238  4.79201889
  0.429111242  4.81816721
  0.433012247  4.81524611
  0.436913252  4.84050369
  0.440814257  4.86833
  0.444715261  4.89740229
  0.448616266  4.92742443
  0.452517271  4.95073509
  0.456418276  4.9896493
  0.460319281  4.93053818
  0.464220285  4.95964575
  0.46812129  4.99281597
  0.472022295  5.02732468
  0.4759233  5.06282806
  0.479824334  5.0799017
  0.483725339  5.10914516
  0.487626374  5.17487812
  0.491527379  5.18522644
  0.495428383  5.24047184
  0.499329388  5.4136672
  0.503230393  5.45362949
  0.507131457  5.51077652
  0.511032462  5.5534873
  0.514933467  5.59149647
  0.518834472  5.62699509
  0.522735476  5.6571331
  0.526636481  5.71502113
  0.530537486  5.75540161
  0.534438491  5.74362373
  0.538339496  5.81843948
  0.5422405  5.81663513
  0.546141505  5.80031919
  0.55004251  5.83206749
  0.553943515  5.81395531
  0.55784452  5.8639679
  0.561745524  5.90716171
  0.565646529  5.92263126
  0.569547534  5.9625349
  0.573448539  5.97218132
  0.577349544  5.9820137
  0.  5.99974775
  0.00390100479  6.01908398
  0.00780203938  5.98363781
  0.0117030442  5.9356842
  0.0156040788  5.91360283
  0.0195050836  5.87364149
  0.0234060884  5.84020042
  0.0273070931  5.83546209
  0.0312081277  5.81243896
  0.0351091325  5.86015129
  0.0390101522  5.84644508
  0.042911157  5.80333805
  0.0468121916  5.77797699
  0.0507131964  5.73079777
  0.0546142161  5.67549849
  0.0585152358  5.64222622
  0.0624162406  5.59183979
  0.0663172603  5.56231833
  0.0702182651  5.51445866
  0.0741192997  5.43609953
  0.0780203044  5.42046833
  0.0819213241  5.37461758
  0.0858223289  5.31830168
  0.0897233486  5.17431259
  0.0936243683  5.13680172
  0.0975253731  5.11028862
  0.101426408  5.14732933
  0.105327412  5.12075615
  0.109228432  5.08733749
  0.113129437  5.05514908
  0.117030457  5.02215242
  0.120931476  5.02173805
  0.124832481  4.9582119
  0.128733501  4.95996046
  0.132634521  4.93013763
  0.13653554  4.90105724
  0.140436545  4.87268448
  0.144337565  4.86387157
  0.148238584  4.81816816
  0.152139589  4.81051064
  0.156040609  4.78488684
  0.159941629  4.76002312
  0.163842648  4.73590183
  0.167743668  4.71259069
  0.171644688  4.69011736
  0.175545692  4.66897583
  0.179446697  4.65176868
  0.183347717  4.6314106
  0.187248737  4.61179638
  0.191149756  4.59290934
  0.195050776  4.57476759
  0.198951781  4.55736446
  0.2028528  4.54069948
  0.20675382  4.52477503
  0.210654825  4.50959587
  0.214555845  4.52489281
  0.218456864  4.51178789
  0.222357869  4.51948166
  0.226258889  4.50718403
  0.230159909  4.4956398
  0.234060928  4.48482561
  0.237961948  4.47476339
  0.241862968  4.46545172
  0.245763987  4.45687771
  0.249664992  4.449049
  0.253566027  4.44196558
  0.257467031  4.4356308
  0.261368036  4.43004656
  0.265269041  4.42519474
  0.269170046  4.42109203
  0.273071051  4.41774178
  0.276972055  4.41512966
  0.28087306  4.41326237
  0.284774065  4.41214371
  0.28867507  4.41177416
  0.28867507  4.41177368
  0.292576075  4.41214848
  0.296477079  4.41326332
  0.300378084  4.41512823
  0.304279089  4.41773701
  0.308180094  4.42109632
  0.312081099  4.42519283
  0.315982103  4.43003893
  0.319883108  4.43563128
  0.323784113  4.44196606
  0.327685118  4.449049
  0.331586123  4.45687723
  0.335487127  4.46546078
  0.339388132  4.47476625
  0.343289137  4.48482656
  0.347190142  4.49564743
  0.351091146  4.50719404
  0.354992151  4.51948357
  0.358893156  4.53251171
  0.362794161  4.53056765
  0.366695166  4.56078577
  0.37059617  4.52477551
  0.374497175  4.54070139
  0.37839818  4.55736494
  0.382299185  4.57477379
  0.38620019  4.59290934
  0.390101194  4.61179256
  0.394002199  4.63141155
  0.397903204  4.65177107
  0.401804209  4.67285538
  0.405705214  4.69152308
  0.409606218  4.71273518
  0.413507223  4.73591375
  0.417408228  4.76002073
  0.421309233  4.78488779
  0.425210238  4.81049871
  0.429111242  4.83683443
  0.433012247  4.84505939
  0.436913252  4.87268257
  0.440814257  4.90104485
  0.444715261  4.93013668
  0.448616266  4.95996094
  0.452517271  4.95821381
  0.456418276  5.02172661
  0.460319281  5.02211761
  0.464220285  5.05521297
  0.46812129  5.08733654
  0.472022295  5.11020756
  0.4759233  5.09248924
  0.479824334  5.09926748
  0.483725339  5.13650084
  0.487626374  5.27495193
  0.491527379  5.21296024
  0.495428383  5.272542
  0.499329388  5.4356904
  0.503230393  5.47522116
  0.507131457  5.51548481
  0.511032462  5.56277037
  0.514933467  5.60360432
  0.518834472  5.64211845
  0.522735476  5.675488
  0.526636481  5.72319174
  0.530537486  5.75946236
  0.534438491  5.80327606
  0.538339496  5.84676695
  0.5422405  5.85996246
  0.546141505  5.81242609
  0.55004251  5.83574486
  0.553943515  5.8401947
  0.55784452  5.8714695
  0.561745524  5.91452122
  0.565646529  5.93633699
  0.569547534  5.98028469
  0.573448539  6.02275181
  0.577349544  5.99977016
  0.  5.99981499
  0.00390100479  6.02331877
  0.00780203938  5.98795033
  0.0117030442  5.95409632
  0.0156040788  5.92511034
  0.0195050836  5.89616203
  0.0234060884  5.87841845
  0.0273070931  5.85087156
  0.0312081277  5.87090778
  0.0351091325  5.86479902
  0.0390101522  5.84867144
  0.042911157  5.83327293
  0.0468121916  5.80104685
  0.0507131964  5.737782
  0.0546142161  5.68999195
  0.0585152358  5.64378166
  0.0624162406  5.61193752
  0.0663172603  5.58001614
  0.0702182651  5.52249336
  0.0741192997  5.45363331
  0.0780203044  5.43647528
  0.0819213241  5.39722204
  0.0858223289  5.33545113
  0.0897233486  5.27607584
  0.0936243683  5.24135876
  0.0975253731  5.20958471
  0.101426408  5.18917656
  0.105327412  5.1542573
  0.109228432  5.12004948
  0.113129437  5.08658791
  0.117030457  5.05384159
  0.120931476  5.02611208
  0.124832481  4.99051762
  0.128733501  4.97470093
  0.132634521  4.94933796
  0.13653554  4.92035723
  0.140436545  4.89177799
  0.144337565  4.8681531
  0.148238584  4.83686066
  0.152139589  4.81493282
  0.156040609  4.78941536
  0.159941629  4.76462936
  0.163842648  4.74058151
  0.167743668  4.71727276
  0.171644688  4.69469976
  0.175545692  4.67286777
  0.179446697  4.65582085
  0.183347717  4.68231869
  0.187248737  4.66360664
  0.191149756  4.64461899
  0.195050776  4.62638092
  0.198951781  4.60888338
  0.2028528  4.59211969
  0.20675382  4.57610607
  0.210654825  4.56083775
  0.214555845  4.54631615
  0.218456864  4.53252268
  0.222357869  4.54753542
  0.226258889  4.53530121
  0.230159909  4.52381563
  0.234060928  4.51305389
  0.237961948  4.50304127
  0.241862968  4.49378014
  0.245763987  4.48524427
  0.249664992  4.477458
  0.253566027  4.47039652
  0.257467031  4.46409178
  0.261368036  4.4585247
  0.265269041  4.45369911
  0.269170046  4.44961643
  0.273071051  4.44628048
  0.276972055  4.44367886
  0.28087306  4.44182301
  0.284774065  4.44070768
  0.28867507  4.44034243
  0.28867507  4.44033813
  0.292576075  4.44071436
  0.296477079  4.4418273
  0.300378084  4.44367886
  0.304279089  4.44628334
  0.308180094  4.44961739
  0.312081099  4.45369911
  0.315982103  4.4585228
  0.319883108  4.46409273
  0.323784113  4.47039843
  0.327685118  4.47745609
  0.331586123  4.48524714
  0.335487127  4.49376965
  0.339388132  4.50304413
  0.343289137  4.51305676
  0.347190142  4.52381229
  0.351091146  4.5353055
  0.354992151  4.54753542
  0.358893156  4.56044674
  0.362794161  4.54646111
  0.366695166  4.58858299
  0.37059617  4.57610607
  0.374497175  4.59212828
  0.37839818  4.60887909
  0.382299185  4.62638187
  0.38620019  4.64462137
  0.390101194  4.66360474
  0.394002199  4.68332958
  0.397903204  4.70377922
  0.401804209  4.72498417
  0.405705214  4.6947813
  0.409606218  4.7172904
  0.413507223  4.74059391
  0.417408228  4.76462889
  0.421309233  4.78941536
  0.425210238  4.81493282
  0.429111242  4.8411727
  0.433012247  4.8639183
  0.436913252  4.89172363
  0.440814257  4.92019892
  0.444715261  4.9490118
  0.448616266  4.9751296
  0.452517271  4.99051762
  0.456418276  5.04118156
  0.460319281  5.05384064
  0.464220285  5.08658791
  0.46812129  5.12005043
  0.472022295  5.15425634
  0.4759233  5.16927624
  0.479824334  5.20228958
  0.483725339  5.23847437
  0.487626374  5.2983036
  0.491527379  5.3148365
  0.495428383  5.33769178
  0.499329388  5.43806076
  0.503230393  5.4795537
  0.507131457  5.53104782
  0.511032462  5.58000469
  0.514933467  5.61167622
  0.518834472  5.64484501
  0.522735476  5.68716621
  0.526636481  5.73487759
  0.530537486  5.79260826
  0.534438491  5.82833481
  0.538339496  5.84871054
  0.5422405  5.8656435
  0.546141505  5.87109232
  0.55004251  5.8540926
  0.553943515  5.87841797
  0.55784452  5.89612293
  0.561745524  5.92793703
  0.565646529  5.95413589
  0.569547534  5.98741674
  0.573448539  6.03230333
  0.577349544  5.9999752
  0.  6.09417534
  0.00390100479  6.04336214
  0.00780203938  6.01966619
  0.0117030442  5.97383499
  0.0156040788  5.93100595
  0.0195050836  5.92038059
  0.0234060884  5.90102196
  0.0273070931  5.8931036
  0.0312081277  5.91228819
  0.0351091325  5.87630272
  0.0390101522  5.8745842
  0.042911157  5.84324789
  0.0468121916  5.8343544
  0.0507131964  5.76209927
  0.0546142161  5.72741413
  0.0585152358  5.69615173
  0.0624162406  5.61792564
  0.0663172603  5.62863827
  0.0702182651  5.54704189
  0.0741192997  5.47517967
  0.0780203044  5.45948792
  0.0819213241  5.40036869
  0.0858223289  5.35979843
  0.0897233486  5.29830551
  0.0936243683  5.26145554
  0.0975253731  5.22491169
  0.101426408  5.21208286
  0.105327412  5.17683458
  0.109228432  5.14230156
  0.113129437  5.10865355
  0.117030457  5.0756855
  0.120931476  5.04541111
  0.124832481  5.01283741
  0.128733501  4.98344612
  0.132634521  4.9535327
  0.13653554  4.92435932
  0.140436545  4.89590073
  0.144337565  4.87615395
  0.148238584  4.84118986
  0.152139589  4.86766338
  0.156040609  4.84206963
  0.159941629  4.81717968
  0.163842648  4.79303169
  0.167743668  4.76961613
  0.171644688  4.74693775
  0.175545692  4.72500515
  0.179446697  4.70379305
  0.183347717  4.68332624
  0.187248737  4.69085073
  0.191149756  4.67197227
  0.195050776  4.65384197
  0.198951781  4.63645172
  0.2028528  4.61978197
  0.20675382  4.60385752
  0.210654825  4.58867168
  0.214555845  4.5742588
  0.218456864  4.5605092
  0.222357869  4.57313251
  0.226258889  4.55532312
  0.230159909  4.54941607
  0.234060928  4.53865576
  0.237961948  4.52864075
  0.241862968  4.51936817
  0.245763987  4.51084042
  0.249664992  4.50305176
  0.253566027  4.49600363
  0.257467031  4.48969269
  0.261368036  4.4841342
  0.265269041  4.47930622
  0.269170046  4.47522593
  0.273071051  4.47188663
  0.276972055  4.46929598
  0.28087306  4.46743488
  0.284774065  4.46632195
  0.28867507  4.46595478
  0.28867507  4.46596003
  0.292576075  4.46632481
  0.296477079  4.46744156
  0.300378084  4.46928787
  0.304279089  4.47189045
  0.308180094  4.47522449
  0.312081099  4.47930384
  0.315982103  4.48413134
  0.319883108  4.48970032
  0.323784113  4.49599791
  0.327685118  4.50305414
  0.331586123  4.51083946
  0.335487127  4.51937771
  0.339388132  4.52864265
  0.343289137  4.53865957
  0.347190142  4.54941273
  0.351091146  4.56090546
  0.354992151  4.57314157
  0.358893156  4.58610392
  0.362794161  4.57422018
  0.366695166  4.6142211
  0.37059617  4.60385752
  0.374497175  4.61979151
  0.37839818  4.63644218
  0.382299185  4.65384197
  0.38620019  4.671978
  0.390101194  4.69084072
  0.394002199  4.71042728
  0.397903204  4.7306881
  0.401804209  4.75180674
  0.405705214  4.747015
  0.409606218  4.7696414
  0.413507223  4.79303217
  0.417408228  4.81718111
  0.421309233  4.84206867
  0.425210238  4.8608923
  0.429111242  4.89399052
  0.433012247  4.86817551
  0.436913252  4.895895
  0.440814257  4.92435074
  0.444715261  4.95353031
  0.448616266  4.98344135
  0.452517271  5.01283932
  0.456418276  5.04542351
  0.460319281  5.07568789
  0.464220285  5.10861969
  0.46812129  5.14230824
  0.472022295  5.15732002
  0.4759233  5.18918896
  0.479824334  5.22484875
  0.483725339  5.26122093
  0.487626374  5.32132244
  0.491527379  5.33610344
  0.495428383  5.35542679
  0.499329388  5.47662163
  0.503230393  5.51228046
  0.507131457  5.54827642
  0.511032462  5.63268471
  0.514933467  5.66463947
  0.518834472  5.69618988
  0.522735476  5.7273922
  0.526636481  5.76233149
  0.530537486  5.80294895
  0.534438491  5.84287453
  0.538339496  5.87459278
  0.5422405  5.89361811
  0.546141505  5.90065956
  0.55004251  5.90226364
  0.553943515  5.89495087
  0.55784452  5.92041016
  0.561745524  5.93101978
  0.565646529  5.97676277
  0.569547534  6.01967955
  0.573448539  6.04138994
  0.577349544  6.09296894
  0.  6.09483242
  0.00390100479  6.06882524
  0.00780203938  6.02958298
  0.0117030442  5.98464155
  0.0156040788  5.98339653
  0.0195050836  5.96159792
  0.0234060884  5.90618277
  0.0273070931  5.90389109
  0.0312081277  5.94281578
  0.0351091325  5.89498234
  0.0390101522  5.88570976
  0.042911157  5.89924145
  0.0468121916  5.85324001
  0.0507131964  5.80745697
  0.0546142161  5.76290131
  0.0585152358  5.71905327
  0.0624162406  5.66594553
  0.0663172603  5.63376999
  0.0702182651  5.59206533
  0.0741192997  5.48019409
  0.0780203044  5.47977161
  0.0819213241  5.44121361
  0.0858223289  5.36142254
  0.0897233486  5.3217063
  0.0936243683  5.28491163
  0.0975253731  5.2483511
  0.101426408  5.21291304
  0.105327412  5.17806816
  0.109228432  5.1438446
  0.113129437  5.11034489
  0.117030457  5.07760811
  0.120931476  5.06294155
  0.124832481  5.01408005
  0.128733501  4.99905539
  0.132634521  5.00660324
  0.13653554  4.97739697
  0.140436545  4.94892406
  0.144337565  4.9218111
  0.148238584  4.89403439
  0.152139589  4.89346218
  0.156040609  4.86810446
  0.159941629  4.84339714
  0.163842648  4.819417
  0.167743668  4.79616261
  0.171644688  4.77363634
  0.175545692  4.75184631
  0.179446697  4.73077726
  0.183347717  4.71044064
  0.187248737  4.71652889
  0.191149756  4.69764996
  0.195050776  4.67950439
  0.198951781  4.66209984
  0.2028528  4.64542055
  0.20675382  4.62948608
  0.210654825  4.61431313
  0.214555845  4.59983635
  0.218456864  4.5861187
  0.222357869  4.60244465
  0.226258889  4.56090593
  0.230159909  4.58030462
  0.234060928  4.56792116
  0.237961948  4.55913305
  0.241862968  4.55018616
  0.245763987  4.54171133
  0.249664992  4.53394413
  0.253566027  4.52685022
  0.257467031  4.52050066
  0.261368036  4.51493025
  0.265269041  4.51005983
  0.269170046  4.50595379
  0.273071051  4.50259304
  0.276972055  4.49999475
  0.28087306  4.49811554
  0.284774065  4.49698687
  0.28867507  4.49661446
  0.28867507  4.4966135
  0.292576075  4.4969883
  0.296477079  4.49811268
  0.300378084  4.49998903
  0.304279089  4.50259256
  0.308180094  4.50595856
  0.312081099  4.51006603
  0.315982103  4.51491165
  0.319883108  4.52050114
  0.323784113  4.52680302
  0.327685118  4.53387928
  0.331586123  4.54176998
  0.335487127  4.55022097
  0.339388132  4.55926275
  0.343289137  4.56939125
  0.347190142  4.57989883
  0.351091146  4.59073162
  0.354992151  4.60310602
  0.358893156  4.60953522
  0.362794161  4.59984303
  0.366695166  4.62778234
  0.37059617  4.62948561
  0.374497175  4.64543009
  0.37839818  4.66209126
  0.382299185  4.67951488
  0.38620019  4.69764948
  0.390101194  4.71513939
  0.394002199  4.73614216
  0.397903204  4.75623894
  0.401804209  4.77751732
  0.405705214  4.77375031
  0.409606218  4.79620266
  0.413507223  4.8194294
  0.417408228  4.84339666
  0.421309233  4.85641289
  0.425210238  4.86770725
  0.429111242  4.91943359
  0.433012247  4.92109394
  0.436913252  4.94887638
  0.440814257  4.97738934
  0.444715261  5.00659847
  0.448616266  5.00073719
  0.452517271  5.01408005
  0.456418276  5.09825182
  0.460319281  5.07754135
  0.464220285  5.11034298
  0.46812129  5.14385319
  0.472022295  5.17681599
  0.4759233  5.21208572
  0.479824334  5.2481432
  0.483725339  5.2847805
  0.487626374  5.32240677
  0.491527379  5.35737276
  0.495428383  5.37467861
  0.499329388  5.51000357
  0.503230393  5.55128002
  0.507131457  5.59251595
  0.511032462  5.63346481
  0.514933467  5.6755991
  0.518834472  5.71885014
  0.522735476  5.76285458
  0.526636481  5.80745411
  0.530537486  5.85329533
  0.534438491  5.86108112
  0.538339496  5.88568592
  0.5422405  5.89519644
  0.546141505  5.94216108
  0.55004251  5.94397449
  0.553943515  5.90376759
  0.55784452  5.95614529
  0.561745524  5.98339748
  0.565646529  5.99375486
  0.569547534  6.02718067
  0.573448539  6.06447697
  0.577349544  6.09495401
  0.  6.09901094
  0.00390100479  6.06996202
  0.00780203938  6.04414177
  0.0117030442  5.99689054
  0.0156040788  6.0011301
  0.0195050836  5.97248077
  0.0234060884  5.94740772
  0.0273070931  5.98357582
  0.0312081277  5.94462204
  0.0351091325  5.92500401
  0.0390101522  5.91817045
  0.042911157  5.90755272
  0.0468121916  5.90225983
  0.0507131964  5.86247635
  0.0546142161  5.8235302
  0.0585152358  5.77946758
  0.0624162406  5.67652798
  0.0663172603  5.64996433
  0.0702182651  5.59948444
  0.0741192997  5.51170063
  0.0780203044  5.51174259
  0.0819213241  5.47259617
  0.0858223289  5.40663338
  0.0897233486  5.32185316
  0.0936243683  5.28542328
  0.0975253731  5.2488308
  0.101426408  5.24830723
  0.105327412  5.23013401
  0.109228432  5.19628286
  0.113129437  5.16306973
  0.117030457  5.13050842
  0.120931476  5.0990696
  0.124832481  5.06713772
  0.128733501  5.03651857
  0.132634521  5.0314703
  0.13653554  5.0024724
  0.140436545  4.97417355
  0.144337565  4.94668484
  0.148238584  4.91969347
  0.152139589  4.91912174
  0.156040609  4.89398575
  0.159941629  4.86925316
  0.163842648  4.84524202
  0.167743668  4.8219614
  0.171644688  4.79941082
  0.175545692  4.77759266
  0.179446697  4.75650311
  0.183347717  4.73614883
  0.187248737  4.74988985
  0.191149756  4.73090935
  0.195050776  4.71265602
  0.198951781  4.6951561
  0.2028528  4.67839146
  0.20675382  4.66237831
  0.210654825  4.64752769
  0.214555845  4.63403797
  0.218456864  4.61899948
  0.222357869  4.65489769
  0.226258889  4.59482813
  0.230159909  4.63135672
  0.234060928  4.60076237
  0.237961948  4.61057711
  0.241862968  4.60129452
  0.245763987  4.59275913
  0.249664992  4.58495522
  0.253566027  4.57789898
  0.257467031  4.57158136
  0.261368036  4.56601
  0.265269041  4.56118155
  0.269170046  4.55709457
  0.273071051  4.55376434
  0.276972055  4.55114937
  0.28087306  4.54929113
  0.284774065  4.54817581
  0.28867507  4.54780865
  0.28867507  4.54780483
  0.292576075  4.54818249
  0.296477079  4.54929113
  0.300378084  4.55115128
  0.304279089  4.55376959
  0.308180094  4.557096
  0.312081099  4.56117916
  0.315982103  4.56601715
  0.319883108  4.57158566
  0.323784113  4.5778985
  0.327685118  4.58495712
  0.331586123  4.59275866
  0.335487127  4.60130119
  0.339388132  4.61057663
  0.343289137  4.62060213
  0.347190142  4.63135576
  0.351091146  4.64277697
  0.354992151  4.65497303
  0.358893156  4.64913845
  0.362794161  4.63392162
  0.366695166  4.67616367
  0.37059617  4.66238213
  0.374497175  4.67841339
  0.37839818  4.69514847
  0.382299185  4.71267891
  0.38620019  4.73091316
  0.390101194  4.71653271
  0.394002199  4.76959944
  0.397903204  4.7891221
  0.401804209  4.81081867
  0.405705214  4.79954004
  0.409606218  4.82200146
  0.413507223  4.84524345
  0.417408228  4.86925411
  0.421309233  4.86810398
  0.425210238  4.8935461
  0.429111242  4.94505739
  0.433012247  4.94656181
  0.436913252  4.97414875
  0.440814257  5.00246191
  0.444715261  5.03147078
  0.448616266  5.03651905
  0.452517271  5.06713676
  0.456418276  5.1227684
  0.460319281  5.1304245
  0.464220285  5.16304207
  0.46812129  5.1962862
  0.472022295  5.1780715
  0.4759233  5.21299171
  0.479824334  5.24861145
  0.483725339  5.28490734
  0.487626374  5.36908102
  0.491527379  5.35942125
  0.495428383  5.39757538
  0.499329388  5.52684402
  0.503230393  5.56404686
  0.507131457  5.59982491
  0.511032462  5.66477823
  0.514933467  5.73734379
  0.518834472  5.78441906
  0.522735476  5.82347965
  0.526636481  5.86308289
  0.530537486  5.90351486
  0.534438491  5.89891911
  0.538339496  5.91432858
  0.5422405  5.92495728
  0.546141505  5.94446898
  0.55004251  5.9838829
  0.553943515  5.94740534
  0.55784452  5.97101688
  0.561745524  6.00365973
  0.565646529  5.99689579
  0.569547534  6.04374313
  0.573448539  6.07022572
  0.577349544  6.09774303
  0.  6.09922981
  0.00390100479  6.10939837
  0.00780203938  6.04909897
  0.0117030442  6.04797792
  0.0156040788  6.02085304
  0.0195050836  6.0095892
  0.0234060884  6.04062653
  0.0273070931  5.99881744
  0.0312081277  5.9490695
  0.0351091325  5.93284607
  0.0390101522  5.93677235
  0.042911157  5.92990017
  0.0468121916  5.91012764
  0.0507131964  5.87879801
  0.0546142161  5.83785772
  0.0585152358  5.78551197
  0.0624162406  5.72160292
  0.0663172603  5.70815516
  0.0702182651  5.66988564
  0.0741192997  5.51558304
  0.0780203044  5.53211546
  0.0819213241  5.49250507
  0.0858223289  5.43451309
  0.0897233486  5.37037849
  0.0936243683  5.33504772
  0.0975253731  5.29980659
  0.101426408  5.26486301
  0.105327412  5.25421762
  0.109228432  5.22039318
  0.113129437  5.18725204
  0.117030457  5.154634
  0.120931476  5.12288618
  0.124832481  5.0916338
  0.128733501  5.06120443
  0.132634521  5.05753088
  0.13653554  5.02851295
  0.140436545  5.00017166
  0.144337565  4.97265148
  0.148238584  4.9456501
  0.152139589  4.92578316
  0.156040609  4.92382288
  0.159941629  4.88473225
  0.163842648  4.87732792
  0.167743668  4.8548336
  0.171644688  4.83294249
  0.175545692  4.81121731
  0.179446697  4.79004192
  0.183347717  4.76961803
  0.187248737  4.79747009
  0.191149756  4.74611473
  0.195050776  4.76096058
  0.198951781  4.74376631
  0.2028528  4.72729874
  0.20675382  4.71152401
  0.210654825  4.69639254
  0.214555845  4.68199253
  0.218456864  4.66811562
  0.222357869  4.65562439
  0.226258889  4.64287663
  0.230159909  4.63240004
  0.234060928  4.62060261
  0.237961948  4.61185837
  0.241862968  4.60269785
  0.245763987  4.59424925
  0.249664992  4.5865345
  0.253566027  4.57956886
  0.257467031  4.57331705
  0.261368036  4.56781197
  0.265269041  4.5630312
  0.269170046  4.55899334
  0.273071051  4.5556879
  0.276972055  4.55314302
  0.28087306  4.55127573
  0.284774065  4.55017138
  0.28867507  4.54980659
  0.28867507  4.54981279
  0.292576075  4.55017948
  0.296477079  4.55129814
  0.300378084  4.55311394
  0.304279089  4.55569458
  0.308180094  4.55899525
  0.312081099  4.56304026
  0.315982103  4.56781864
  0.319883108  4.57331753
  0.323784113  4.57955742
  0.327685118  4.58655119
  0.331586123  4.59425116
  0.335487127  4.60268784
  0.339388132  4.61185932
  0.343289137  4.62176657
  0.347190142  4.63238192
  0.351091146  4.64377546
  0.354992151  4.65580606
  0.358893156  4.66834736
  0.362794161  4.68189669
  0.366695166  4.6965127
  0.37059617  4.71152687
  0.374497175  4.7273078
  0.37839818  4.74376297
  0.382299185  4.76095819
  0.38620019  4.74694824
  0.390101194  4.74989319
  0.394002199  4.81601572
  0.397903204  4.79235172
  0.401804209  4.85324192
  0.405705214  4.83310986
  0.409606218  4.85561657
  0.413507223  4.87833881
  0.417408228  4.89138031
  0.421309233  4.89400005
  0.425210238  4.91945839
  0.429111242  4.96599388
  0.433012247  4.97255135
  0.436913252  5.00016642
  0.440814257  5.02849913
  0.444715261  5.05481815
  0.448616266  5.06119728
  0.452517271  5.09163189
  0.456418276  5.14870596
  0.460319281  5.15463734
  0.464220285  5.18719339
  0.46812129  5.22038841
  0.472022295  5.23013592
  0.4759233  5.26453781
  0.479824334  5.29943514
  0.483725339  5.33475876
  0.487626374  5.39558411
  0.491527379  5.40617466
  0.495428383  5.40302229
  0.499329388  5.57299376
  0.503230393  5.62209606
  0.507131457  5.66831636
  0.511032462  5.70790577
  0.514933467  5.74687052
  0.518834472  5.79489613
  0.522735476  5.83607244
  0.526636481  5.87880659
  0.530537486  5.91514015
  0.534438491  5.90773582
  0.538339496  5.92078257
  0.5422405  5.93258095
  0.546141505  5.94858599
  0.55004251  5.99966574
  0.553943515  6.02357721
  0.55784452  6.00936222
  0.561745524  6.02467346
  0.565646529  6.04803228
  0.569547534  6.04855633
  0.573448539  6.09665298
  0.577349544  6.09907961
  0.  6.10104609
  0.00390100479  6.11536503
  0.00780203938  6.12417078
  0.0117030442  6.07688999
  0.0156040788  6.07959318
  0.0195050836  6.08934593
  0.0234060884  6.04446793
  0.0273070931  6.00227404
  0.0312081277  5.98187447
  0.0351091325  5.99286461
  0.0390101522  5.96686268
  0.042911157  5.95231533
  0.0468121916  5.93841362
  0.0507131964  5.92587471
  0.0546142161  5.84037399
  0.0585152358  5.79981232
  0.0624162406  5.74668455
  0.0663172603  5.72587395
  0.0702182651  5.6784749
  0.0741192997  5.54376554
  0.0780203044  5.58235073
  0.0819213241  5.54345369
  0.0858223289  5.45667744
  0.0897233486  5.39711857
  0.0936243683  5.36052608
  0.0975253731  5.32432652
  0.101426408  5.28958035
  0.105327412  5.27973557
  0.109228432  5.24616146
  0.113129437  5.21314621
  0.117030457  5.18063164
  0.120931476  5.14884472
  0.124832481  5.11771011
  0.128733501  5.08727169
  0.132634521  5.09566975
  0.13653554  5.06693697
  0.140436545  5.03831673
  0.144337565  5.01481009
  0.148238584  4.98351383
  0.152139589  4.976861
  0.156040609  4.97198486
  0.159941629  4.91724396
  0.163842648  4.92438316
  0.167743668  4.90145016
  0.171644688  4.87923145
  0.175545692  4.85776424
  0.179446697  4.83693981
  0.183347717  4.81686115
  0.187248737  4.79853773
  0.191149756  4.77886772
  0.195050776  4.76157856
  0.198951781  4.74417448
  0.2028528  4.72747517
  0.20675382  4.71156025
  0.210654825  4.69661522
  0.214555845  4.68233204
  0.218456864  4.66869974
  0.222357869  4.6677227
  0.226258889  4.64377022
  0.230159909  4.64421177
  0.234060928  4.62176466
  0.237961948  4.62345505
  0.241862968  4.61419153
  0.245763987  4.60565805
  0.249664992  4.59787989
  0.253566027  4.59082794
  0.257467031  4.58452415
  0.261368036  4.57897854
  0.265269041  4.57415724
  0.269170046  4.57007265
  0.273071051  4.56674242
  0.276972055  4.56415939
  0.28087306  4.56229687
  0.284774065  4.56118155
  0.28867507  4.56081772
  0.28867507  4.56081486
  0.292576075  4.56118393
  0.296477079  4.56229925
  0.300378084  4.56415749
  0.304279089  4.56673527
  0.308180094  4.5700779
  0.312081099  4.57415104
  0.315982103  4.57897329
  0.319883108  4.58452368
  0.323784113  4.59082794
  0.327685118  4.59787989
  0.331586123  4.60566854
  0.335487127  4.61418819
  0.339388132  4.62345362
  0.343289137  4.63345718
  0.347190142  4.64422035
  0.351091146  4.6556983
  0.354992151  4.66788054
  0.358893156  4.66903305
  0.362794161  4.68231106
  0.366695166  4.70278168
  0.37059617  4.71156883
  0.374497175  4.72748899
  0.37839818  4.74415541
  0.382299185  4.76157856
  0.38620019  4.77886581
  0.390101194  4.79750299
  0.394002199  4.81798744
  0.397903204  4.8373971
  0.401804209  4.85939503
  0.405705214  4.87963152
  0.409606218  4.90156841
  0.413507223  4.92438698
  0.417408228  4.92730665
  0.421309233  4.9331274
  0.425210238  4.96010399
  0.429111242  5.0226264
  0.433012247  5.01015711
  0.436913252  5.03786421
  0.440814257  5.06638527
  0.444715261  5.05754185
  0.448616266  5.08728409
  0.452517271  5.11770725
  0.456418276  5.18551111
  0.460319281  5.18067646
  0.464220285  5.21311283
  0.46812129  5.24612427
  0.472022295  5.25433254
  0.4759233  5.28897095
  0.479824334  5.32431412
  0.483725339  5.36035824
  0.487626374  5.4179163
  0.491527379  5.42787838
  0.495428383  5.4421463
  0.499329388  5.58103085
  0.503230393  5.63231087
  0.507131457  5.67839718
  0.511032462  5.72606182
  0.514933467  5.7642355
  0.518834472  5.80188179
  0.522735476  5.8395853
  0.526636481  5.90877819
  0.530537486  5.91962576
  0.534438491  5.93020535
  0.538339496  5.94666386
  0.5422405  5.98955536
  0.546141505  5.9799757
  0.55004251  6.00298214
  0.553943515  6.0428915
  0.55784452  6.08914471
  0.561745524  6.07945442
  0.565646529  6.07532692
  0.569547534  6.12299538
  0.573448539  6.11523056
  0.577349544  6.10259914
  0.  6.10880566
  0.00390100479  6.12500668
  0.00780203938  6.13398838
  0.0117030442  6.08191538
  0.0156040788  6.088624
  0.0195050836  6.11115074
  0.0234060884  6.05045509
  0.0273070931  6.02555943
  0.0312081277  5.9998107
  0.0351091325  6.00322819
  0.0390101522  5.97545624
  0.042911157  5.95607853
  0.0468121916  5.97093248
  0.0507131964  5.93470001
  0.0546142161  5.89119768
  0.0585152358  5.84785938
  0.0624162406  5.76494122
  0.0663172603  5.75465822
  0.0702182651  5.69270039
  0.0741192997  5.55189228
  0.0780203044  5.59818697
  0.0819213241  5.55655956
  0.0858223289  5.50636005
  0.0897233486  5.4202652
  0.0936243683  5.38676167
  0.0975253731  5.34930992
  0.101426408  5.31450653
  0.105327412  5.29210281
  0.109228432  5.25869989
  0.113129437  5.25190544
  0.117030457  5.21980286
  0.120931476  5.18802452
  0.124832481  5.15625191
  0.128733501  5.12568569
  0.132634521  5.13294792
  0.13653554  5.10458088
  0.140436545  5.07680798
  0.144337565  5.05013657
  0.148238584  5.0231781
  0.152139589  4.99748945
  0.156040609  4.97603273
  0.159941629  4.94802141
  0.163842648  4.92741728
  0.167743668  4.90412331
  0.171644688  4.88156605
  0.175545692  4.85975504
  0.179446697  4.83863831
  0.183347717  4.81826496
  0.187248737  4.81121635
  0.191149756  4.77973652
  0.195050776  4.77429008
  0.198951781  4.7569418
  0.2028528  4.74024105
  0.20675382  4.72430611
  0.210654825  4.70911884
  0.214555845  4.69466019
  0.218456864  4.68093777
  0.222357869  4.69118881
  0.226258889  4.6557126
  0.230159909  4.72194767
  0.234060928  4.63346672
  0.237961948  4.64287376
  0.241862968  4.69204235
  0.245763987  4.68351412
  0.249664992  4.67571306
  0.253566027  4.66865253
  0.257467031  4.66234303
  0.261368036  4.65676546
  0.265269041  4.65193748
  0.269170046  4.6478467
  0.273071051  4.64451218
  0.276972055  4.64190674
  0.28087306  4.64006138
  0.284774065  4.63892937
  0.28867507  4.63855982
  0.28867507  4.6385603
  0.292576075  4.63893223
  0.296477079  4.64004612
  0.300378084  4.64190149
  0.304279089  4.64451122
  0.308180094  4.64785194
  0.312081099  4.65193319
  0.315982103  4.65676594
  0.319883108  4.66233635
  0.323784113  4.66865015
  0.327685118  4.67572308
  0.331586123  4.68354225
  0.335487127  4.6920166
  0.339388132  4.70090532
  0.343289137  4.71130753
  0.347190142  4.72122049
  0.351091146  4.70587969
  0.354992151  4.71388054
  0.358893156  4.68128824
  0.362794161  4.69481754
  0.366695166  4.7091713
  0.37059617  4.72431374
  0.374497175  4.74026012
  0.37839818  4.75689554
  0.382299185  4.77436924
  0.38620019  4.77974033
  0.390101194  4.79863167
  0.394002199  4.83066225
  0.397903204  4.83923054
  0.401804209  4.87149143
  0.405705214  4.8817873
  0.409606218  4.90416574
  0.413507223  4.92741823
  0.417408228  4.94803143
  0.421309233  4.97237015
  0.425210238  4.99743938
  0.429111242  5.02683544
  0.433012247  5.04962826
  0.436913252  5.07675648
  0.440814257  5.10455322
  0.444715261  5.09566975
  0.448616266  5.12569332
  0.452517271  5.15623283
  0.456418276  5.22250271
  0.460319281  5.21971321
  0.464220285  5.25230455
  0.46812129  5.26320457
  0.472022295  5.27991486
  0.4759233  5.31423569
  0.479824334  5.34911919
  0.483725339  5.38451099
  0.487626374  5.44965267
  0.491527379  5.43826008
  0.495428383  5.47310591
  0.499329388  5.6046524
  0.503230393  5.65431976
  0.507131457  5.69051266
  0.511032462  5.74851131
  0.514933467  5.80053902
  0.518834472  5.84817791
  0.522735476  5.89109707
  0.526636481  5.93599081
  0.530537486  5.96919346
  0.534438491  5.94918823
  0.538339496  5.97168922
  0.5422405  6.00351048
  0.546141505  6.00004768
  0.55004251  6.02731609
  0.553943515  6.04905272
  0.55784452  6.10575438
  0.561745524  6.12577724
  0.565646529  6.09908724
  0.569547534  6.13294506
  0.573448539  6.12111521
  0.577349544  6.10527134
  0.  6.15862274
  0.00390100479  6.15106487
  0.00780203938  6.14611673
  0.0117030442  6.16360998
  0.0156040788  6.14626503
  0.0195050836  6.12465763
  0.0234060884  6.05557394
  0.0273070931  6.06971788
  0.0312081277  6.03230667
  0.0351091325  6.03009224
  0.0390101522  6.00113678
  0.042911157  5.9674015
  0.0468121916  5.98547983
  0.0507131964  5.96368694
  0.0546142161  5.92786598
  0.0585152358  5.89469957
  0.0624162406  5.80023098
  0.0663172603  5.77291727
  0.0702182651  5.72277355
  0.0741192997  5.56523705
  0.0780203044  5.61439657
  0.0819213241  5.57475185
  0.0858223289  5.51825762
  0.0897233486  5.47014904
  0.0936243683  5.44603825
  0.0975253731  5.40080643
  0.101426408  5.37535286
  0.105327412  5.35066128
  0.109228432  5.31548309
  0.113129437  5.28637981
  0.117030457  5.25394249
  0.120931476  5.22278786
  0.124832481  5.19208241
  0.128733501  5.16224575
  0.132634521  5.13947773
  0.13653554  5.11084938
  0.140436545  5.08255768
  0.144337565  5.05537367
  0.148238584  5.02789402
  0.152139589  5.00310993
  0.156040609  4.98922205
  0.159941629  4.95144272
  0.163842648  4.94034958
  0.167743668  4.91702557
  0.171644688  4.89442921
  0.175545692  4.87257051
  0.179446697  4.8514514
  0.183347717  4.83108187
  0.187248737  4.88762569
  0.191149756  4.79257441
  0.195050776  4.85237503
  0.198951781  4.83499146
  0.2028528  4.81829691
  0.20675382  4.80233669
  0.210654825  4.78731155
  0.214555845  4.7727747
  0.218456864  4.75890446
  0.222357869  4.74610138
  0.226258889  4.73365116
  0.230159909  4.7405448
  0.234060928  4.71136761
  0.237961948  4.70136833
  0.241862968  4.71051693
  0.245763987  4.70195103
  0.249664992  4.69417095
  0.253566027  4.68710375
  0.257467031  4.68078423
  0.261368036  4.67521286
  0.265269041  4.67037725
  0.269170046  4.6662941
  0.273071051  4.66293907
  0.276972055  4.66033936
  0.28087306  4.65848732
  0.284774065  4.65736103
  0.28867507  4.65698862
  0.28867507  4.65699625
  0.292576075  4.65736103
  0.296477079  4.65847874
  0.300378084  4.66033745
  0.304279089  4.66294813
  0.308180094  4.66628742
  0.312081099  4.67037582
  0.315982103  4.6752224
  0.319883108  4.6807909
  0.323784113  4.68710375
  0.327685118  4.69417477
  0.331586123  4.70212364
  0.335487127  4.71052265
  0.339388132  4.70612526
  0.343289137  4.72954273
  0.347190142  4.72514725
  0.351091146  4.73415947
  0.354992151  4.74604607
  0.358893156  4.75907469
  0.362794161  4.77310944
  0.366695166  4.78880501
  0.37059617  4.80234241
  0.374497175  4.81830072
  0.37839818  4.83499146
  0.382299185  4.85243702
  0.38620019  4.79257727
  0.390101194  4.8114357
  0.394002199  4.84635162
  0.397903204  4.85170555
  0.401804209  4.93860245
  0.405705214  4.89458323
  0.409606218  4.9174118
  0.413507223  4.94035292
  0.417408228  4.95146465
  0.421309233  4.97619772
  0.425210238  5.00167847
  0.429111242  5.04044819
  0.433012247  5.05479383
  0.436913252  5.08242989
  0.440814257  5.11077881
  0.444715261  5.13307095
  0.448616266  5.16224384
  0.452517271  5.19207859
  0.456418276  5.23007393
  0.460319281  5.25404644
  0.464220285  5.28551197
  0.46812129  5.31751919
  0.472022295  5.32534504
  0.4759233  5.36025047
  0.479824334  5.39615154
  0.483725339  5.43283749
  0.487626374  5.47853661
  0.491527379  5.45648623
  0.495428383  5.49318314
  0.499329388  5.63242865
  0.503230393  5.68379593
  0.507131457  5.7237215
  0.511032462  5.76816225
  0.514933467  5.84654427
  0.518834472  5.89435863
  0.522735476  5.92760754
  0.526636481  5.96141577
  0.530537486  5.98789024
  0.534438491  5.95543098
  0.538339496  5.99366856
  0.5422405  6.01879549
  0.546141505  6.03236389
  0.55004251  6.04283142
  0.553943515  6.05239296
  0.55784452  6.12448597
  0.561745524  6.14583015
  0.565646529  6.16501617
  0.569547534  6.14486885
  0.573448539  6.14771938
  0.577349544  6.1509819
  0.  6.16774845
  0.00390100479  6.154953
  0.00780203938  6.20029831
  0.0117030442  6.19621658
  0.0156040788  6.16550779
  0.0195050836  6.12656689
  0.0234060884  6.0848403
  0.0273070931  6.09310246
  0.0312081277  6.05080605
  0.0351091325  6.05129147
  0.0390101522  6.00682449
  0.042911157  5.98340797
  0.0468121916  5.99365044
  0.0507131964  5.9928093
  0.0546142161  5.95824814
  0.0585152358  5.91542959
  0.0624162406  5.81088495
  0.0663172603  5.82628155
  0.0702182651  5.7908473
  0.0741192997  5.62651348
  0.0780203044  5.64545918
  0.0819213241  5.59332561
  0.0858223289  5.54183149
  0.0897233486  5.48791981
  0.0936243683  5.45486116
  0.0975253731  5.42047644
  0.101426408  5.38877249
  0.105327412  5.36011696
  0.109228432  5.31997585
  0.113129437  5.2959137
  0.117030457  5.26317835
  0.120931476  5.23168755
  0.124832481  5.20009518
  0.128733501  5.16962337
  0.132634521  5.15334702
  0.13653554  5.12459087
  0.140436545  5.09608555
  0.144337565  5.06850147
  0.148238584  5.04108143
  0.152139589  5.01483345
  0.156040609  5.03129482
  0.159941629  4.96443081
  0.163842648  5.01825094
  0.167743668  4.97513866
  0.171644688  4.97259808
  0.175545692  4.95073748
  0.179446697  4.92958927
  0.183347717  4.90919113
  0.187248737  4.90630102
  0.191149756  4.87061596
  0.195050776  4.87107849
  0.198951781  4.8536396
  0.2028528  4.83691406
  0.20675382  4.82093191
  0.210654825  4.80575895
  0.214555845  4.79188824
  0.218456864  4.77744579
  0.222357869  4.76447582
  0.226258889  4.75216389
  0.230159909  4.83282423
  0.234060928  4.72986221
  0.237961948  4.71983147
  0.241862968  4.80329037
  0.245763987  4.79520321
  0.249664992  4.78749847
  0.253566027  4.7806654
  0.257467031  4.77446747
  0.261368036  4.76901913
  0.265269041  4.76431036
  0.269170046  4.7603035
  0.273071051  4.75702524
  0.276972055  4.75447845
  0.28087306  4.75265598
  0.284774065  4.7515707
  0.28867507  4.75120354
  0.28867507  4.75121355
  0.292576075  4.75156879
  0.296477079  4.75265694
  0.300378084  4.75448132
  0.304279089  4.75703907
  0.308180094  4.76029396
  0.312081099  4.76429987
  0.315982103  4.76889324
  0.319883108  4.77449322
  0.323784113  4.7586937
  0.327685118  4.78781557
  0.331586123  4.79730797
  0.335487127  4.80311394
  0.339388132  4.71982527
  0.343289137  4.79484177
  0.347190142  4.74104786
  0.351091146  4.75269985
  0.354992151  4.76643848
  0.358893156  4.77821922
  0.362794161  4.79166126
  0.366695166  4.80711746
  0.37059617  4.82093334
  0.374497175  4.83694601
  0.37839818  4.85361195
  0.382299185  4.87090206
  0.38620019  4.8706274
  0.390101194  4.88954639
  0.394002199  4.90964222
  0.397903204  4.92980576
  0.401804209  4.96840191
  0.405705214  4.97305965
  0.409606218  4.99546194
  0.413507223  5.01854801
  0.417408228  4.9644556
  0.421309233  4.98924637
  0.425210238  5.01488495
  0.429111242  5.10899496
  0.433012247  5.06809568
  0.436913252  5.09585571
  0.440814257  5.12418556
  0.444715261  5.13985538
  0.448616266  5.16962814
  0.452517271  5.20009708
  0.456418276  5.24273539
  0.460319281  5.26320553
  0.464220285  5.29581261
  0.46812129  5.32306004
  0.472022295  5.35087919
  0.4759233  5.38445091
  0.479824334  5.4186058
  0.483725339  5.45326424
  0.487626374  5.50077534
  0.491527379  5.50987244
  0.495428383  5.54791164
  0.499329388  5.68258619
  0.503230393  5.75068331
  0.507131457  5.79011536
  0.511032462  5.82752991
  0.514933467  5.87321186
  0.518834472  5.92157459
  0.522735476  5.95746469
  0.526636481  5.99209356
  0.530537486  5.99283886
  0.534438491  5.98256969
  0.538339496  6.00380087
  0.5422405  6.03354788
  0.546141505  6.05150127
  0.55004251  6.09854221
  0.553943515  6.08441734
  0.55784452  6.12707376
  0.561745524  6.1684103
  0.565646529  6.19837856
  0.569547534  6.19668674
  0.573448539  6.15696001
  0.577349544  6.1722002
  0.  6.18861961
  0.00390100479  6.19945574
  0.00780203938  6.2206254
  0.0117030442  6.23032951
  0.0156040788  6.20830441
  0.0195050836  6.16455126
  0.0234060884  6.1388979
  0.0273070931  6.11504126
  0.0312081277  6.09105062
  0.0351091325  6.06245804
  0.0390101522  6.03374386
  0.042911157  6.03252316
  0.0468121916  6.01331758
  0.0507131964  6.01641083
  0.0546142161  5.97851086
  0.0585152358  5.93172836
  0.0624162406  5.87247276
  0.0663172603  5.84466982
  0.0702182651  5.81269836
  0.0741192997  5.63534737
  0.0780203044  5.70539188
  0.0819213241  5.6479249
  0.0858223289  5.5670681
  0.0897233486  5.50127602
  0.0936243683  5.47971964
  0.0975253731  5.43685913
  0.101426408  5.39827299
  0.105327412  5.37413454
  0.109228432  5.32913208
  0.113129437  5.3125968
  0.117030457  5.27809906
  0.120931476  5.24705076
  0.124832481  5.21437168
  0.128733501  5.18366814
  0.132634521  5.23162127
  0.13653554  5.20334816
  0.140436545  5.17422485
  0.144337565  5.14661026
  0.148238584  5.11936378
  0.152139589  5.09315681
  0.156040609  5.06774044
  0.159941629  5.04265213
  0.163842648  5.02239084
  0.167743668  4.99521112
  0.171644688  4.99146843
  0.175545692  4.96960688
  0.179446697  4.9484024
  0.183347717  4.92795372
  0.187248737  4.93102837
  0.191149756  4.88931561
  0.195050776  4.95740795
  0.198951781  4.94303036
  0.2028528  4.92699718
  0.20675382  4.91135168
  0.210654825  4.89655542
  0.214555845  4.88271904
  0.218456864  4.8689909
  0.222357869  4.85645008
  0.226258889  4.84430027
  0.230159909  4.84399557
  0.234060928  4.82250595
  0.237961948  4.81285763
  0.241862968  4.80788136
  0.245763987  4.80888557
  0.249664992  4.80164957
  0.253566027  4.79425144
  0.257467031  4.7883172
  0.261368036  4.78299809
  0.265269041  4.77809334
  0.269170046  4.77397442
  0.273071051  4.77076054
  0.276972055  4.76818705
  0.28087306  4.76634979
  0.284774065  4.76518917
  0.28867507  4.76484108
  0.28867507  4.7648406
  0.292576075  4.76521873
  0.296477079  4.76634026
  0.300378084  4.76815319
  0.304279089  4.77078533
  0.308180094  4.77409267
  0.312081099  4.77798176
  0.315982103  4.7815361
  0.319883108  4.78852272
  0.323784113  4.78072166
  0.327685118  4.80170107
  0.331586123  4.8119998
  0.335487127  4.81623363
  0.339388132  4.81271076
  0.343289137  4.82312965
  0.347190142  4.83328533
  0.351091146  4.84441757
  0.354992151  4.8573637
  0.358893156  4.86962891
  0.362794161  4.88276339
  0.366695166  4.90145922
  0.37059617  4.91136932
  0.374497175  4.92811108
  0.37839818  4.93113661
  0.382299185  4.95979834
  0.38620019  4.88932896
  0.390101194  4.90826845
  0.394002199  4.93025923
  0.397903204  4.94849348
  0.401804209  5.02322674
  0.405705214  4.99429035
  0.409606218  5.01502848
  0.413507223  5.03751373
  0.417408228  5.04265785
  0.421309233  5.06753063
  0.425210238  5.09310579
  0.429111242  5.12753201
  0.433012247  5.14638042
  0.436913252  5.17413139
  0.440814257  5.18812084
  0.444715261  5.15374041
  0.448616266  5.18366337
  0.452517271  5.21436882
  0.456418276  5.31596851
  0.460319281  5.27801704
  0.464220285  5.31144714
  0.46812129  5.32916069
  0.472022295  5.36272001
  0.4759233  5.39720726
  0.479824334  5.43231773
  0.483725339  5.46792412
  0.487626374  5.51377869
  0.491527379  5.5272398
  0.495428383  5.5616293
  0.499329388  5.72030783
  0.503230393  5.76646423
  0.507131457  5.80960751
  0.511032462  5.83927345
  0.514933467  5.89486027
  0.518834472  5.93099976
  0.522735476  5.97045898
  0.526636481  6.01867294
  0.530537486  6.00864601
  0.534438491  6.02373171
  0.538339496  6.01591301
  0.5422405  6.0588913
  0.546141505  6.08160925
  0.55004251  6.12311268
  0.553943515  6.13641357
  0.55784452  6.16924095
  0.561745524  6.1991663
  0.565646529  6.2302866
  0.569547534  6.22020578
  0.573448539  6.1999321
  0.577349544  6.18848658
  0.  6.19589281
  0.00390100479  6.2197876
  0.00780203938  6.23388767
  0.0117030442  6.23745537
  0.0156040788  6.21724606
  0.0195050836  6.20021057
  0.0234060884  6.15514469
  0.0273070931  6.13674974
  0.0312081277  6.09699154
  0.0351091325  6.07069874
  0.0390101522  6.0607872
  0.042911157  6.04080391
  0.0468121916  6.03388309
  0.0507131964  6.03270626
  0.0546142161  6.01006889
  0.0585152358  5.94299412
  0.0624162406  5.89588928
  0.0663172603  5.86703348
  0.0702182651  5.83754587
  0.0741192997  5.65362692
  0.0780203044  5.7341609
  0.0819213241  5.67414951
  0.0858223289  5.64668131
  0.0897233486  5.50831604
  0.0936243683  5.49879217
  0.0975253731  5.45846653
  0.101426408  5.42525482
  0.105327412  5.39069176
  0.109228432  5.34475803
  0.113129437  5.39095163
  0.117030457  5.35674
  0.120931476  5.32423592
  0.124832481  5.29260445
  0.128733501  5.26185608
  0.132634521  5.25107098
  0.13653554  5.22194767
  0.140436545  5.19471931
  0.144337565  5.1656723
  0.148238584  5.13854122
  0.152139589  5.11263752
  0.156040609  5.08699989
  0.159941629  5.06164742
  0.163842648  5.0387578
  0.167743668  5.01412964
  0.171644688  5.0772047
  0.175545692  5.05668831
  0.179446697  5.03536844
  0.183347717  5.01554585
  0.187248737  4.99774456
  0.191149756  4.97816849
  0.195050776  4.96159649
  0.198951781  4.96212864
  0.2028528  4.94526386
  0.20675382  4.92902374
  0.210654825  4.91533804
  0.214555845  4.9051218
  0.218456864  4.88571835
  0.222357869  4.8735323
  0.226258889  4.86038589
  0.230159909  4.8545599
  0.234060928  4.83796978
  0.237961948  4.82896233
  0.241862968  4.82233334
  0.245763987  4.81627846
  0.249664992  4.80873203
  0.253566027  4.80165195
  0.257467031  4.79549503
  0.261368036  4.78980064
  0.265269041  4.78502655
  0.269170046  4.78089237
  0.273071051  4.77765942
  0.276972055  4.77501488
  0.28087306  4.77317572
  0.284774065  4.7721138
  0.28867507  4.7716651
  0.28867507  4.7716794
  0.292576075  4.77205372
  0.296477079  4.77315235
  0.300378084  4.77501535
  0.304279089  4.77761555
  0.308180094  4.78092575
  0.312081099  4.78493071
  0.315982103  4.78952789
  0.319883108  4.79533672
  0.323784113  4.80040312
  0.327685118  4.80924702
  0.331586123  4.81834698
  0.335487127  4.82402897
  0.339388132  4.83112621
  0.343289137  4.84218597
  0.347190142  4.84896278
  0.351091146  4.86184072
  0.354992151  4.87357807
  0.358893156  4.88612652
  0.362794161  4.90496349
  0.366695166  4.91913176
  0.37059617  4.92897224
  0.374497175  4.95052433
  0.37839818  4.9443512
  0.382299185  4.97925282
  0.38620019  4.97829437
  0.390101194  4.99649906
  0.394002199  5.01573229
  0.397903204  5.03585339
  0.401804209  5.0632925
  0.405705214  5.08046722
  0.409606218  5.10377026
  0.413507223  5.1212244
  0.417408228  5.06168938
  0.421309233  5.08651686
  0.425210238  5.11212254
  0.429111242  5.21097755
  0.433012247  5.16553688
  0.436913252  5.19330025
  0.440814257  5.20346117
  0.444715261  5.23233747
  0.448616266  5.26188946
  0.452517271  5.29256344
  0.456418276  5.34199429
  0.460319281  5.35618782
  0.464220285  5.38955212
  0.46812129  5.34458351
  0.472022295  5.37896919
  0.4759233  5.41408825
  0.479824334  5.44999456
  0.483725339  5.48657656
  0.487626374  5.55924892
  0.491527379  5.54152679
  0.495428383  5.57865667
  0.499329388  5.75013161
  0.503230393  5.78775072
  0.507131457  5.84745598
  0.511032462  5.86860275
  0.514933467  5.92958593
  0.518834472  5.96522331
  0.522735476  5.99989891
  0.526636481  6.02829361
  0.530537486  6.04471874
  0.534438491  6.03122759
  0.538339496  6.07412195
  0.5422405  6.08577967
  0.546141505  6.09535313
  0.55004251  6.13654566
  0.553943515  6.15436554
  0.55784452  6.19977522
  0.561745524  6.22023678
  0.565646529  6.23458242
  0.569547534  6.23925447
  0.573448539  6.21783352
  0.577349544  6.19735241


==> anc/DFT_Armchair_48/K-point-00/Dens_48_k00_c0.dat <==
 
 -0.750002742  1.30708931E-005
 -0.739853263  4.66756183E-006
 -0.729703844 -6.08930895E-006
 -0.719554365  3.00689777E-007
 -0.709404945  1.40468892E-005
 -0.699255526  9.88384272E-006
 -0.689106047 -7.20789285E-006
 -0.678956628 -5.41545569E-006
 -0.668807149  1.59986594E-005
 -0.65865773  1.85972422E-005
 -0.64850831 -5.03213778E-006
 -0.638358831 -1.03743232E-005
 -0.628209412  1.72685377E-005
 -0.618059933  2.83148584E-005
 -0.607910514  1.06194898E-006
 -0.597761035 -1.03650218E-005
 -0.587611616  2.23426159E-005
 -0.577462196  4.10435532E-005
 -0.567312717  1.21326439E-005
 -0.557163298 -1.16455601E-006
 -0.547013819  4.00600657E-005
 -0.5368644  6.709234E-005
 -0.526714921  3.65697015E-005
 -0.516565502  2.52454865E-005
 -0.506416082  8.35665487E-005
 -0.496266633  0.000128169806
 -0.486117154  0.000102988932
 -0.475967735  0.000101552097
 -0.465818286  0.000191185216
 -0.455668867  0.000274402584
 -0.445519388  0.000279161584
 -0.435369968  0.000315111334
 -0.425220519  0.000470043015
 -0.41507107  0.000636695884
 -0.404921621  0.000730738509
 -0.394772172  0.000881600194
 -0.384622753  0.00119986129
 -0.374473274  0.0015701314
 -0.364323854  0.00190267572
 -0.354174405  0.00236162753
 -0.344024986  0.00309589738
 -0.333875507  0.00399164064
 -0.323726088  0.00496490858
 -0.313576639  0.00623783004
 -0.30342719  0.0080322437
 -0.29327774  0.0102755921
 -0.283128291  0.0129365139
 -0.272978842  0.0163551141
 -0.262829423  0.0208967458
 -0.252679974  0.0266128853
 -0.242530525  0.0336404108
 -0.232381076  0.0426079631
 -0.222231612  0.0542431474
 -0.212082207  0.06897223
 -0.201932758  0.0873870552
 -0.191783294  0.110762596
 -0.181633845  0.140677854
 -0.171484441  0.178587019
 -0.161334991  0.226322562
 -0.151185527  0.286607385
 -0.141036078  0.362573534
 -0.130886614  0.456835061
 -0.120737217  0.572234333
 -0.110587761  0.713470876
 -0.100438304  0.885759175
 -0.0902888551  1.09332395
 -0.0801394507  1.34214604
 -0.0699899942  1.64337671
 -0.0598405376  2.01064491
 -0.049691081  2.45140743
 -0.0395416282  2.96862149
 -0.0293922257  3.54646182
 -0.0192427691  4.092834
 -0.00909331348  4.41451883
  0.00105614192  4.31134224
  0.0112055438  3.73897099
  0.0213549994  2.87560678
  0.031504456  2.01378965
  0.0416539125  1.38538527
  0.0518033653  1.08525383
  0.061952766  1.12397671
  0.0721022263  1.49985993
  0.0822516829  2.22270918
  0.092401132  3.29140902
  0.102550536  4.59159136
  0.112699993  5.80509186
  0.12284945  6.50538397
  0.132998899  6.42437363
  0.143148363  5.64296579
  0.153297767  4.50728893
  0.163447216  3.3659637
  0.173596621  2.39340878
  0.183746129  1.61638105
  0.193895534  1.02066803
  0.204045042  0.593981802
  0.214194447  0.322799116
  0.224343836  0.194093138
  0.23449336  0.187129453
  0.244642749  0.268951416
  0.254792273  0.403429955
  0.264941663  0.566137493
  0.275091082  0.750863492
  0.285240591  0.964306533
  0.29538998  1.21822274
  0.305539489  1.52622545
  0.315688878  1.90047228
  0.325838298  2.34732485
  0.335987806  2.86647129
  0.346137196  3.4151268
  0.356286615  3.85680938
  0.366436124  3.98870349
  0.376585513  3.67746854
  0.386735022  2.98743129
  0.396884441  2.16143227
  0.407033831  1.46692002
  0.41718334  1.06107402
  0.427332729  0.985485673
  0.437482238  1.24001181
  0.447631657  1.82851839
  0.457781047  2.762923
  0.467930555  4.00179386
  0.478079975  5.33045292
  0.488229483  6.34701347
  0.498378873  6.66473818
  0.508528292  6.18097544
  0.518677771  5.14168787
  0.52882719  3.93636799
  0.53897661  2.84316993
  0.549126089  1.95377445
  0.559275508  1.26434326
  0.569424987  0.761954725
  0.579574406  0.434715301
  0.589723825  0.270184219
  0.599873304  0.249141768
  0.610022724  0.334908664
  0.620172262  0.478736997
  0.630321622  0.640521884
  0.640471041  0.805014789
  0.65062058  0.979235888
  0.660769939  1.17861414
  0.670919478  1.41817927
  0.681068838  1.71163881
  0.691218257  2.0676434
  0.701367795  2.48944139
  0.711517155  2.96293855
  0.721666574  3.41003489
  0.731816113  3.66739368
  0.741965473  3.56554389
  0.752115011  3.0681076
  0.762264431  2.33152318
  0.77241379  1.61336231
  0.782563329  1.11958992
  0.792712688  0.936478019
  0.802862227  1.07595003
  0.813011646  1.53870165
  0.823161006  2.33560801
  0.833310544  3.4661212
  0.843459964  4.81476688
  0.853609443  6.05781078
  0.863758862  6.75892973
  0.873908281  6.64340925
  0.88405776  5.79774904
  0.89420718  4.58617592
  0.904356539  3.37775254
  0.914506078  2.35935521
  0.924655497  1.56111932
  0.934804976  0.968917847
  0.944954395  0.571662247
  0.955103815  0.357589394
  0.965253294  0.310761213
  0.975402713  0.396267235
  0.985552192  0.556695998
  0.995701611  0.733193696
  1.00585103  0.893321931
  1.01600051  1.03893697
  1.02614987  1.19040847
  1.03629947  1.36829078
  1.04644883  1.58814383
  1.05659819  1.86121058
  1.06674778  2.19206572
  1.07689714  2.57823634
  1.0870465  2.98346519
  1.09719598  3.2967689
  1.10734558  3.35443735
  1.11749494  3.0517056
  1.12764442  2.44896531
  1.13779378  1.75572503
  1.14794314  1.20108175
  1.15809274  0.920421302
  1.16824222  0.951272845
  1.17839158  1.29626548
  1.18854105  1.96108401
  1.19869041  2.95888042
  1.20884001  4.24901247
  1.21898937  5.61374617
  1.22913885  6.64175606
  1.23928821  6.93546247
  1.24943757  6.39131355
  1.25958729  5.27018976
  1.26973665  3.98527145
  1.27988601  2.83296299
  1.29003549  1.91178596
  1.30018485  1.21783471
  1.31033444  0.737872124
  1.32048392  0.461399615
  1.33063328  0.375646502
  1.34078264  0.452109814
  1.35093212  0.631731987
  1.36108172  0.838137329
  1.37123108  1.01406074
  1.38138044  1.14654458
  1.39152992  1.25802159
  1.40167928  1.37864947
  1.41182876  1.52972686
  1.42197835  1.72467482
  1.43212771  1.97051752
  1.44227707  2.26816082
  1.45242655  2.60421252
  1.46257591  2.91516662
  1.47272551  3.07062387
  1.48287499  2.93725085
  1.49302435  2.49214911
  1.50317371  1.87113702
  1.51332319  1.29241109
  1.52347279  0.930422306
  1.53362215  0.859654188
  1.54377162  1.09277976
  1.55392098  1.63275802
  1.56407034  2.4913888
  1.57421994  3.6695323
  1.58436942  5.05222464
  1.59451878  6.31164742
  1.60466814  7.00258541
  1.61481762  6.84484911
  1.62496722  5.93145514
  1.63511658  4.64530993
  1.64526606  3.37548852
  1.65541542  2.32048345
  1.66556478  1.51295841
  1.67571449  0.938302517
  1.68586385  0.586027563
  1.69601321  0.44557932
  1.70616269  0.496993452
  1.71631205  0.688239098
  1.72646165  0.932935774
  1.73661113  1.14612818
  1.74676049  1.28813004
  1.75690985  1.37391138
  1.76705933  1.44355619
  1.77720869  1.52997768
  1.78735828  1.65124893
  1.79750764  1.81714118
  1.80765712  2.03046584
  1.81780648  2.28690553
  1.82795584  2.55581641
  1.83810556  2.74947691
  1.84825492  2.74078822
  1.85840428  2.45195603
  1.86855376  1.93908143
  1.87870312  1.37831473
  1.88885272  0.960662425
  1.89900219  0.799800694
  1.90915155  0.929058552
  1.91930091  1.35318267
  1.92945039  2.07926273
  1.93959999  3.1215775
  1.94974935  4.44109201
  1.95989883  5.82014322
  1.97004819  6.84361649
  1.98019755  7.1087532
  1.99034715  6.51275492
  2.00049663  5.32754326
  2.0106461  3.98378944
  2.02079535  2.7924509
  2.03094482  1.85831034
  2.0410943  1.17786479
  2.05124378  0.737585068
  2.06139326  0.528377473
  2.07154274  0.537365079
  2.08169198  0.725651264
  2.0918417  1.00829196
  2.10199094  1.27709043
  2.11214042  1.45638406
  2.1222899  1.53880215
  2.13243914  1.56795275
  2.14258862  1.593189
  2.15273833  1.6437428
  2.16288757  1.73296559
  2.17303705  1.86619687
  2.18318653  2.04211855
  2.19333577  2.2474575
  2.20348549  2.43178821
  2.21363497  2.49515772
  2.22378421  2.33788276
  2.23393369  1.94899225
  2.24408317  1.4436295
  2.25423265  1.00158107
  2.26438212  0.76625216
  2.2745316  0.799957573
  2.28468084  1.1155473
  2.29483032  1.71820617
  2.30498004  2.62076211
  2.31512928  3.82524419
  2.32527876  5.21847439
  2.33542824  6.47344303
  2.34557748  7.14318085
  2.3557272  6.94616461
  2.36587667  5.9802537
  2.37602592  4.640728
  2.38617539  3.33142018
  2.39632487  2.26021719
  2.40647435  1.46215451
  2.41662383  0.922124684
  2.42677331  0.630525351
  2.43692255  0.578638673
  2.44707203  0.742193639
  2.45722151  1.04969239
  2.46737099  1.38214326
  2.47752047  1.62615168
  2.48766971  1.73598063
  2.49781919  1.74391425
  2.5079689  1.71461344
  2.51811814  1.69654381
  2.52826762  1.71132433
  2.5384171  1.7670387
  2.54856634  1.86450374
  2.55871582  1.9974395
  2.56886554  2.14026642
  2.57901478  2.22631049
  2.58916426  2.16147208
  2.59931374  1.89218676
  2.60946298  1.46976042
  2.61961269  1.03832591
  2.62976217  0.751911938
  2.63991141  0.702573478
  2.65006089  0.919135332
  2.66021037  1.40857935
  2.67035985  2.17936611
  2.68050933  3.24628162
  2.69065881  4.57209635
  2.70080805  5.94265175
  2.71095753  6.94556189
  2.72110724  7.17856359
  2.73125648  6.54050016
  2.74140596  5.31023979
  2.75155544  3.93008685
  2.76170468  2.72141623
  2.7718544  1.79369712
  2.78200388  1.14386797
  2.79215312  0.758722842
  2.8023026  0.631145716
  2.81245208  0.748128831
  2.82260156  1.05913639
  2.83275104  1.45091689
  2.84290028  1.78075612
  2.85304976  1.95362937
  2.86319923  1.97011542
  2.87334871  1.8997637
  2.88349819  1.81553626
  2.89364767  1.75650084
  2.90379691  1.73572659
  2.91394639  1.75650084
  2.92409587  1.8155365
  2.93424511  1.89976335
  2.94439459  1.9701153
  2.95454454  1.95362914
  2.96469378  1.7807554
  2.97484326  1.45091724
  2.98499274  1.05913758
  2.99514198  0.748128653
  3.00529146  0.631145656
  3.01544094  0.758723021
  3.02559018  1.14386928
  3.03573966  1.79369807
  3.04588914  2.72141552
  3.05603886  3.93008709
  3.06618834  5.31023979
  3.07633781  6.54049778
  3.08648705  7.17856026
  3.09663653  6.94556189
  3.10678601  5.94265223
  3.11693525  4.57209587
  3.12708473  3.24628282
  3.13723421  2.17936587
  3.14738345  1.40858042
  3.15753293  0.919134974
  3.16768265  0.702573299
  3.17783213  0.75191009
  3.18798161  1.03832269
  3.19813085  1.46975887
  3.20828032  1.8921864
  3.2184298  2.1614728
  3.22857928  2.22631192
  3.23872852  2.1402688
  3.248878  1.99744058
  3.25902748  1.86450422
  3.2691772  1.7670387
  3.27932668  1.71132457
  3.28947592  1.69654381
  3.2996254  1.7146138
  3.30977488  1.74391246
  3.31992412  1.73597908
  3.3300736  1.62615132
  3.34022307  1.38214397
  3.35037231  1.04969478
  3.36052179  0.742195547
  3.37067175  0.578639984
  3.38082099  0.630525529
  3.39097047  0.922124684
  3.40111995  1.46215475
  3.41126919  2.26021624
  3.42141867  3.33141947
  3.43156815  4.64072227
  3.44171739  5.98025036
  3.45186687  6.94616461
  3.46201634  7.1431818
  3.47216606  6.47344828
  3.48231554  5.21847868
  3.49246502  3.82524729
  3.50261426  2.62076402
  3.51276374  1.71820664
  3.52291322  1.11554682
  3.53306246  0.799957991
  3.54321194  0.7662521
  3.55336142  1.00157964
  3.56351066  1.44362783
  3.57366014  1.94899058
  3.58380985  2.33788276
  3.59395933  2.49516034
  3.60410881  2.43178964
  3.61425805  2.24746037
  3.62440753  2.04211974
  3.63455701  1.86619663
  3.64470625  1.73296571
  3.65485573  1.64374244
  3.66500521  1.59318817
  3.67515469  1.56795192
  3.6853044  1.53880119
  3.69545388  1.45638108
  3.70560312  1.27708983
  3.7157526  1.00829256
  3.72590208  0.725652695
  3.73605132  0.537365735
  3.7462008  0.528377473
  3.75635028  0.737584949
  3.76649952  1.17786479
  3.776649  1.85830879
  3.78679895  2.79244852
  3.79694819  3.98378563
  3.80709767  5.3275404
  3.81724715  6.51275206
  3.82739639  7.10874844
  3.83754587  6.84362745
  3.84769535  5.82014942
  3.85784459  4.44110012
  3.86799407  3.12157822
  3.87814355  2.07926369
  3.88829279  1.35318255
  3.89844275  0.929058075
  3.90859222  0.799800575
  3.91874146  0.96066153
  3.92889094  1.37831295
  3.93904042  1.93907893
  3.94918966  2.45195675
  3.95933914  2.74078774
  3.96948862  2.74948144
  3.97963786  2.55581832
  3.98978734  2.28690624
  3.99993706  2.0304656
  4.01008654  1.81714141
  4.02023602  1.65124905
  4.03038549  1.52997804
  4.04053497  1.44355536
  4.05068398  1.37391031
  4.06083345  1.28812933
  4.07098293  1.14612806
  4.08113241  0.932935357
  4.09128189  0.688241303
  4.10143137  0.496994764
  4.11158085  0.445579827
  4.12173033  0.586028039
  4.13187981  0.938302279
  4.14202929  1.51295912
  4.15217876  2.32048416
  4.16232824  3.37548876
  4.17247725  4.64530277
  4.18262672  5.93144512
  4.1927762  6.84484577
  4.20292616  7.00258589
  4.21307564  6.31165218
  4.22322464  5.05222893
  4.23337412  3.66953325
  4.2435236  2.49139047
  4.25367308  1.6327579
  4.26382256  1.09277999
  4.27397203  0.85965389
  4.28412104  0.930421174
  4.29427052  1.29240847
  4.30441999  1.87113273
  4.31456995  2.49214554
  4.32471943  2.93725181
  4.33486891  3.07062793
  4.34501791  2.91517067
  4.35516739  2.60421467
  4.36531687  2.26816177
  4.37546635  1.97051775
  4.38561583  1.72467482
  4.3957653  1.52972686
  4.40591431  1.37864995
  4.41606426  1.25802124
  4.42621374  1.14654434
  4.43636322  1.0140605
  4.4465127  0.838136792
  4.45666218  0.631731629
  4.46681118  0.45211038
  4.47696066  0.375647008
  4.48711014  0.461399525
  4.49725962  0.737871647
  4.5074091  1.21783447
  4.51755857  1.91178524
  4.52770805  2.83296204
  4.53785753  3.98526907
  4.54800701  5.27018261
  4.55815649  6.39130354
  4.56830597  6.93546009
  4.57845545  6.64175797
  4.58860445  5.61375618
  4.59875393  4.24901581
  4.60890341  2.95888233
  4.61905336  1.96108365
  4.62920284  1.2962662
  4.63935184  0.951273799
  4.64950132  0.920420349
  4.6596508  1.20108104
  4.66980028  1.75572193
  4.67994976  2.44896245
  4.69009924  3.05170393
  4.70024824  3.35443878
  4.71039772  3.29677033
  4.7205472  2.98346901
  4.73069715  2.57823682
  4.74084663  2.19206524
  4.75099611  1.86121011
  4.76114511  1.58814359
  4.77129459  1.36829054
  4.78144407  1.19040847
  4.79159355  1.0389359
  4.80174303  0.893320203
  4.81189251  0.733193338
  4.82204151  0.556696057
  4.83219147  0.396267444
  4.84234095  0.31076175
  4.85249043  0.357589811
  4.8626399  0.571661592
  4.87278938  0.968916893
  4.88293839  1.56111944
  4.89308786  2.35935616
  4.90323734  3.37775159
  4.91338682  4.58616829
  4.9235363  5.7977457
  4.93368578  6.64340401
  4.94383526  6.75893021
  4.95398474  6.05781364
  4.96413422  4.81476974
  4.9742837  3.46612668
  4.98443317  2.33560705
  4.99458218  1.53870082
  5.00473166  1.07595015
  5.01488113  0.936478615
  5.02503061  1.11958885
  5.03518009  1.61336017
  5.04533005  2.33152151
  5.05547905  3.06810474
  5.06562853  3.56554365
  5.07577801  3.66739726
  5.08592749  3.41003728
  5.09607697  2.96294188
  5.10622644  2.48944187
  5.11637545  2.0676434
  5.12652493  1.71163869
  5.1366744  1.41817868
  5.14682436  1.17861366
  5.15697384  0.979234993
  5.16712332  0.805014431
  5.17727232  0.640521705
  5.1874218  0.478736877
  5.19757128  0.334908962
  5.20772076  0.24914214
  5.21787024  0.270184249
  5.22801971  0.43471542
  5.23816872  0.761954606
  5.24831867  1.26434326
  5.25846815  1.95377481
  5.26861763  2.84316874
  5.27876711  3.93635893
  5.28891659  5.14167881
  5.29906559  6.18096685
  5.30921507  6.6647315
  5.31936455  6.34702253
  5.32951403  5.33046103
  5.33966351  4.00179768
  5.34981298  2.76292658
  5.35996246  1.82851863
  5.37011194  1.24001157
  5.38026142  0.985485971
  5.3904109  1.06107473
  5.40056038  1.46691835
  5.41070938  2.16142893
  5.42085886  2.98742986
  5.43100834  3.67746902
  5.44115782  3.98870468
  5.4513073  3.85681891
  5.46145725  3.41513038
  5.47160625  2.8664732
  5.48175573  2.34732509
  5.49190521  1.90047216
  5.50205469  1.52622533
  5.51220417  1.21822238
  5.52235365  0.964306295
  5.53250265  0.750863254
  5.54265213  0.566136479
  5.55280161  0.403429717
  5.56295156  0.268951625
  5.57310104  0.187129796
  5.58325052  0.194093511
  5.59339952  0.322799206
  5.603549  0.59398216
  5.61369848  1.02066827
  5.62384796  1.61638045
  5.63399744  2.39340806
  5.64414692  3.36596274
  5.65429592  4.50728369
  5.66444588  5.64296198
  5.67459536  6.42436552
  5.68474483  6.50538158
  5.69489431  5.80509758
  5.70504332  4.59159851
  5.71519279  3.29141235
  5.72534227  2.22271013
  5.73549175  1.49985945
  5.74564123  1.12397707
  5.75579071  1.08525443
  5.76594019  1.38538384
  5.77608967  2.01378894
  5.78623915  2.87560034
  5.79638863  3.7389698
  5.80653811  4.31134176
  5.81668758  4.41452026
  5.82683659  4.09284019
  5.83698606  3.5464642
  5.84713554  2.96862245
  5.85728502  2.45140743
  5.8674345  2.01064563
  5.87758446  1.64337575
  5.88773346  1.34214604
  5.89788294  1.0933243
  5.90803242  0.885759175
  5.9181819  0.713471055
  5.92833138  0.572234571
  5.93848085  0.456834942
  5.94862986  0.362573147
  5.95877934  0.286607325
  5.96892881  0.226322472
  5.97907877  0.17858699
  5.98922825  0.140677854
  5.99937773  0.110762693
  6.00952673  0.0873870254
  6.01967621  0.06897223
  6.02982569  0.0542432107
  6.03997517  0.0426079892
  6.05012465  0.0336403884
  6.06027412  0.0266128611
  6.07042313  0.0208967589
  6.08057308  0.0163551383
  6.09072256  0.0129364962
  6.10087204  0.0102756033
  6.11102152  0.00803226512
  6.12117052  0.00623783749
  6.13132  0.00496490393
  6.14146948  0.00399164064
  6.15161896  0.00309590227
  6.16176844  0.00236162473
  6.17191792  0.00190267572
  6.18206739  0.00157013058
  6.19221687  0.00119985815
  6.20236635  0.000881598738
  6.21251583  0.00073073979
  6.22266531  0.000636696059
  6.23281479  0.000470042723
  6.24296379  0.000315110665
  6.25311327  0.000279161293
  6.26326275  0.000274403399
  6.27341223  0.00019118526
  6.28356171  0.000101551988
  6.29371166  0.000102988837
  6.30386066  0.00012816969
  6.31401014  8.3566345E-005
  6.32415962  2.52454774E-005
  6.3343091  3.65696033E-005
  6.34445858  6.70921436E-005
  6.35460806  4.00601493E-005
  6.36475706 -1.16460672E-006
  6.37490654  1.21326566E-005
  6.38505602  4.10436296E-005
  6.39520597  2.23426432E-005
  6.40535545 -1.03649645E-005
  6.41550493  1.06190282E-006
  6.42565393  2.83148402E-005
  6.43580341  1.72685341E-005
  6.44595289 -1.03742577E-005
  6.45610237 -5.03213505E-006
  6.46625185  1.85972058E-005
  6.47640133  1.59986485E-005
  6.48655033 -5.41548206E-006
  6.49670029 -7.20792241E-006
  6.50684977  9.88382908E-006
  6.51699924  1.4046901E-005
  6.52714872  3.00662037E-007
  6.53729773 -6.08932714E-006
  6.5474472  4.66750816E-006
 


==> anc/DFT_Armchair_48/K-point-00/Dens_48_k00_c1.dat <==
 
 -0.750002742  8.18015087E-006
 -0.739853263  2.72624516E-006
 -0.729703844 -4.42494775E-006
 -0.719554365 -6.66589472E-007
 -0.709404945  8.17174441E-006
 -0.699255526  6.12235635E-006
 -0.689106047 -4.20965125E-006
 -0.678956628 -3.39583721E-006
 -0.668807149  8.96341953E-006
 -0.65865773  9.57496377E-006
 -0.64850831 -5.03098863E-006
 -0.638358831 -7.26818007E-006
 -0.628209412  9.75071634E-006
 -0.618059933  1.39341164E-005
 -0.607910514 -5.39829898E-006
 -0.597761035 -1.1577089E-005
 -0.587611616  1.01694604E-005
 -0.577462196  1.84976197E-005
 -0.567312717 -5.80826509E-006
 -0.557163298 -1.6686552E-005
 -0.547013819  9.92744845E-006
 -0.5368644  2.33604278E-005
 -0.526714921 -5.57123303E-006
 -0.516565502 -2.1658303E-005
 -0.506416082  9.65485924E-006
 -0.496266633  2.87260555E-005
 -0.486117154 -4.54331484E-006
 -0.475967735 -2.61615442E-005
 -0.465818286  9.58122746E-006
 -0.455668867  3.42915991E-005
 -0.445519388 -3.43255897E-006
 -0.435369968 -3.06669135E-005
 -0.425220519  9.83501195E-006
 -0.41507107  4.0606632E-005
 -0.404921621 -1.20992922E-006
 -0.394772172 -3.29999639E-005
 -0.384622753  1.39329222E-005
 -0.374473274  5.14198109E-005
 -0.364323854  5.15098691E-006
 -0.354174405 -2.93694411E-005
 -0.344024986  3.00654738E-005
 -0.333875507  8.23346563E-005
 -0.323726088  3.96574214E-005
 -0.313576639  1.34641487E-005
 -0.30342719  0.000104271247
 -0.29327774  0.000200235168
 -0.283128291  0.000203387361
 -0.272978842  0.000249438774
 -0.262829423  0.000466217898
 -0.252679974  0.000738731993
 -0.242530525  0.000976893236
 -0.232381076  0.00138160877
 -0.222231612  0.00216607121
 -0.212082207  0.00327503309
 -0.201932758  0.00470194593
 -0.191783294  0.00683585135
 -0.181633845  0.0101924324
 -0.171484441  0.0151263848
 -0.161334991  0.0222058557
 -0.151185527  0.0326262563
 -0.141036078  0.0479931682
 -0.130886614  0.0700420961
 -0.120737217  0.101378039
 -0.110587761  0.146451414
 -0.100438304  0.211089671
 -0.0902888551  0.30217889
 -0.0801394507  0.42997846
 -0.0699899942  0.611613095
 -0.0598405376  0.872051716
 -0.049691081  1.24118435
 -0.0395416282  1.76251554
 -0.0293922257  2.47677636
 -0.0192427691  3.33837843
 -0.00909331348  4.15449047
  0.00105614192  4.66565514
  0.0112055438  4.7315526
  0.0213549994  4.43808317
  0.031504456  4.01488113
  0.0416539125  3.66125846
  0.0518033653  3.46037865
  0.061952766  3.42254472
  0.0721022263  3.54879332
  0.0822516829  3.84764886
  0.092401132  4.32350349
  0.102550536  4.90638638
  0.112699993  5.38309526
  0.12284945  5.47066641
  0.132998899  5.01928091
  0.143148363  4.14576769
  0.153297767  3.1446116
  0.163447216  2.26961732
  0.173596621  1.60698187
  0.183746129  1.1230799
  0.193895534  0.767327726
  0.204045042  0.505672932
  0.214194447  0.311410218
  0.224343836  0.168207318
  0.23449336  0.0692540929
  0.244642749  0.0135823498
  0.254792273  0.00267295446
  0.264941663  0.0382836983
  0.275091082  0.121939659
  0.285240591  0.25656265
  0.29538998  0.450103343
  0.305539489  0.719506741
  0.315688878  1.09052718
  0.325838298  1.59896064
  0.335987806  2.29587317
  0.346137196  3.18961263
  0.356286615  4.14697933
  0.366436124  4.89437771
  0.376585513  5.18459797
  0.386735022  4.9864254
  0.396884441  4.49996233
  0.407033831  3.98756242
  0.41718334  3.60662818
  0.427332729  3.39218163
  0.437482238  3.33618546
  0.447631657  3.43388176
  0.457781047  3.68546486
  0.467930555  4.06604624
  0.478079975  4.45592976
  0.488229483  4.63253498
  0.498378873  4.39833736
  0.508528292  3.74347544
  0.518677771  2.86628079
  0.52882719  2.02137303
  0.53897661  1.35387242
  0.549126089  0.871483088
  0.559275508  0.527844667
  0.569424987  0.288178027
  0.579574406  0.130896568
  0.589723825  0.0427982695
  0.599873304  0.0165487304
  0.610022724  0.0442817397
  0.620172262  0.115366757
  0.630321622  0.219875872
  0.640471041  0.353279471
  0.65062058  0.518366158
  0.660769939  0.725409806
  0.670919478  0.993453443
  0.681068838  1.35144162
  0.691218257  1.83414102
  0.701367795  2.49034214
  0.711517155  3.3631382
  0.721666574  4.38901567
  0.731816113  5.3235898
  0.741965473  5.84280825
  0.752115011  5.77636671
  0.762264431  5.24245977
  0.77241379  4.54063702
  0.782563329  3.92551661
  0.792712688  3.49257708
  0.802862227  3.23479915
  0.813011646  3.13147545
  0.823161006  3.16951561
  0.833310544  3.33288145
  0.843459964  3.56305337
  0.853609443  3.71743321
  0.863758862  3.61644173
  0.873908281  3.17335224
  0.88405776  2.47727251
  0.89420718  1.73097098
  0.904356539  1.10432851
  0.914506078  0.651227474
  0.924655497  0.344727814
  0.934804976  0.149869099
  0.944954395  0.0493531376
  0.955103815  0.0367510766
  0.965253294  0.108168356
  0.975402713  0.247430161
  0.985552192  0.421825796
  0.995701611  0.597521186
  1.00585103  0.760181308
  1.01600051  0.920427561
  1.02614987  1.10262847
  1.03629947  1.33385658
  1.04644883  1.64397836
  1.05659819  2.06776905
  1.06674778  2.64582253
  1.07689714  3.43119383
  1.0870465  4.42433643
  1.09719598  5.45715284
  1.10734558  6.19644022
  1.11749494  6.34786654
  1.12764442  5.88813829
  1.13779378  5.07948256
  1.14794314  4.25421524
  1.15809274  3.60229969
  1.16824222  3.14948297
  1.17839158  2.8628099
  1.18854105  2.71551013
  1.19869041  2.68486547
  1.20884001  2.73772097
  1.21898937  2.79671049
  1.22913885  2.73673582
  1.23928821  2.45471597
  1.24943757  1.9573586
  1.25958729  1.36805618
  1.26973665  0.837256134
  1.27988601  0.44754675
  1.29003549  0.20055145
  1.30018485  0.0690602213
  1.31033444  0.0380570143
  1.32048392  0.108843982
  1.33063328  0.288159251
  1.34078264  0.562095582
  1.35093212  0.876782656
  1.36108172  1.15837717
  1.37123108  1.36112583
  1.38138044  1.4958005
  1.39152992  1.61263621
  1.40167928  1.76399159
  1.41182876  1.98793352
  1.42197835  2.31735873
  1.43212771  2.78642416
  1.44227707  3.43973899
  1.45242655  4.31329012
  1.46257591  5.32810068
  1.47272551  6.21021366
  1.48287499  6.60334873
  1.49302435  6.32879639
  1.50317371  5.53391075
  1.51332319  4.56688452
  1.52347279  3.71645689
  1.53362215  3.08054328
  1.54377162  2.6329906
  1.55392098  2.33239579
  1.56407034  2.14760494
  1.57421994  2.04774547
  1.58436942  1.99010777
  1.59451878  1.90363717
  1.60466814  1.70969319
  1.61481762  1.37864804
  1.62496722  0.963556886
  1.63511658  0.56682241
  1.64526606  0.270258665
  1.65541542  0.0982417539
  1.66556478  0.0386956185
  1.67571449  0.0807526484
  1.68586385  0.230132356
  1.69601321  0.505935967
  1.70616269  0.910936356
  1.71631205  1.38826907
  1.72646165  1.82342637
  1.73661113  2.11262608
  1.74676049  2.23646522
  1.75690985  2.26454067
  1.76705933  2.29323816
  1.77720869  2.38957739
  1.78735828  2.58915019
  1.79750764  2.91999149
  1.80765712  3.41361141
  1.81780648  4.1104269
  1.82795584  4.99903679
  1.83810556  5.90285158
  1.84825492  6.48431969
  1.85840428  6.45178652
  1.86855376  5.79447699
  1.87870312  4.79432726
  1.88885272  3.79980731
  1.89900219  3.00344086
  1.90915155  2.41942358
  1.91930091  1.99792385
  1.92945039  1.69863331
  1.93959999  1.48716104
  1.94974935  1.33091474
  1.95989883  1.19244826
  1.97004819  1.02830386
  1.98019755  0.810409904
  1.99034715  0.551755428
  2.00049663  0.303977072
  2.0106461  0.123595059
  2.02079535  0.0401945114
  2.03094482  0.0562329367
  2.0410943  0.169447407
  2.05124378  0.38857305
  2.06139326  0.73994261
  2.07154274  1.24904251
  2.08169198  1.8808732
  2.0918417  2.50288892
  2.10199094  2.94341707
  2.11214042  3.1124506
  2.1222899  3.06457281
  2.13243914  2.94203663
  2.14258862  2.86849141
  2.15273833  2.90275741
  2.16288757  3.06802893
  2.17303705  3.38415623
  2.18318653  3.87878036
  2.19333577  4.57026339
  2.20348549  5.37521362
  2.21363497  6.03642464
  2.22378421  6.22703886
  2.23393369  5.79108191
  2.24408317  4.87957287
  2.25423265  3.82956672
  2.26438212  2.91529536
  2.2745316  2.22232676
  2.28468084  1.71339095
  2.29483032  1.33786321
  2.30498004  1.05902624
  2.31512928  0.844557583
  2.32527876  0.669176579
  2.33542824  0.512534618
  2.34557748  0.361475557
  2.3557272  0.217725933
  2.36587667  0.100249462
  2.37602592  0.0351702496
  2.38617539  0.0415550619
  2.39632487  0.127582371
  2.40647435  0.299740463
  2.41662383  0.571981192
  2.42677331  0.971716404
  2.43692255  1.54040802
  2.44707203  2.28082132
  2.45722151  3.08020186
  2.46737099  3.7213068
  2.47752047  4.01823521
  2.48766971  3.95652556
  2.49781919  3.6925385
  2.5079689  3.42059827
  2.51811814  3.25592327
  2.52826762  3.23153472
  2.5384171  3.35593295
  2.54856634  3.64101338
  2.55871582  4.10403395
  2.56886554  4.72101498
  2.57901478  5.3355937
  2.58916426  5.6626792
  2.59931374  5.46240044
  2.60946298  4.73773956
  2.61961269  3.74159074
  2.62976217  2.77925158
  2.63991141  2.01456332
  2.65006089  1.45110154
  2.66021037  1.03569388
  2.67035985  0.727865458
  2.68050933  0.49671942
  2.69065881  0.319415897
  2.70080805  0.183560893
  2.71095753  0.0849116966
  2.72110724  0.0247947201
  2.73125648  0.00784913078
  2.74140596  0.0396031067
  2.75155544  0.124894835
  2.76170468  0.269301862
  2.7718544  0.483730793
  2.78200388  0.788178861
  2.79215312  1.21078169
  2.8023026  1.79640543
  2.81245208  2.58212519
  2.82260156  3.50593328
  2.83275104  4.35207129
  2.84290028  4.84988832
  2.85304976  4.87011909
  2.86319923  4.52238703
  2.87334871  4.05308199
  2.88349819  3.66268396
  2.89364767  3.42677188
  2.90379691  3.34925675
  2.91394639  3.42677474
  2.92409587  3.66268349
  2.93424511  4.05308437
  2.94439459  4.52238703
  2.95454454  4.87012005
  2.96469378  4.84988737
  2.97484326  4.35207129
  2.98499274  3.50593424
  2.99514198  2.58212543
  3.00529146  1.79640567
  3.01544094  1.21078169
  3.02559018  0.78817898
  3.03573966  0.483730882
  3.04588914  0.269301832
  3.05603886  0.124894746
  3.06618834  0.039603103
  3.07633781  0.00784911867
  3.08648705  0.0247947294
  3.09663653  0.0849116445
  3.10678601  0.183561042
  3.11693525  0.319415689
  3.12708473  0.496719509
  3.13723421  0.727865517
  3.14738345  1.03569388
  3.15753293  1.45110154
  3.16768265  2.01456308
  3.17783213  2.77924943
  3.18798161  3.74158835
  3.19813085  4.73772573
  3.20828032  5.46239948
  3.2184298  5.66268206
  3.22857928  5.33560181
  3.23872852  4.72102356
  3.248878  4.10403442
  3.25902748  3.64101338
  3.2691772  3.35593271
  3.27932668  3.23153591
  3.28947592  3.25592136
  3.2996254  3.42059803
  3.30977488  3.69253635
  3.31992412  3.95652437
  3.3300736  4.01823521
  3.34022307  3.72130871
  3.35037231  3.08020878
  3.36052179  2.28082919
  3.37067175  1.54040945
  3.38082099  0.971717656
  3.39097047  0.571981132
  3.40111995  0.299740613
  3.41126919  0.127582401
  3.42141867  0.0415548645
  3.43156815  0.0351698324
  3.44171739  0.100248747
  3.45186687  0.217725739
  3.46201634  0.361475527
  3.47216606  0.512535036
  3.48231554  0.669176817
  3.49246502  0.844557941
  3.50261426  1.05902517
  3.51276374  1.33786297
  3.52291322  1.71339035
  3.53306246  2.22232723
  3.54321194  2.91529489
  3.55336142  3.82956314
  3.56351066  4.87956285
  3.57366014  5.79108095
  3.58380985  6.22703934
  3.59395933  6.03642702
  3.60410881  5.37521601
  3.61425805  4.57026863
  3.62440753  3.8787806
  3.63455701  3.38415527
  3.64470625  3.06802797
  3.65485573  2.90275693
  3.66500521  2.8684926
  3.67515469  2.94203424
  3.6853044  3.06457138
  3.69545388  3.11244822
  3.70560312  2.9434166
  3.7157526  2.50288916
  3.72590208  1.88087833
  3.73605132  1.24904537
  3.7462008  0.739943206
  3.75635028  0.38857311
  3.76649952  0.169447526
  3.776649  0.0562330112
  3.78679895  0.0401943438
  3.79694819  0.12359459
  3.80709767  0.30397597
  3.81724715  0.551754057
  3.82739639  0.810409486
  3.83754587  1.02830374
  3.84769535  1.19244993
  3.85784459  1.33091486
  3.86799407  1.48716176
  3.87814355  1.69863343
  3.88829279  1.99792409
  3.89844275  2.41942382
  3.90859222  3.00343823
  3.91874146  3.79980183
  3.92889094  4.794312
  3.93904042  5.79447031
  3.94918966  6.45178795
  3.95933914  6.48432302
  3.96948862  5.90285873
  3.97963786  4.999053
  3.98978734  4.11043358
  3.99993706  3.41361141
  4.01008654  2.91999173
  4.02023602  2.58914948
  4.03038549  2.38957596
  4.04053497  2.29323673
  4.05068398  2.26453757
  4.06083345  2.23646355
  4.07098293  2.11262488
  4.08113241  1.82342708
  4.09128189  1.38827038
  4.10143137  0.910938084
  4.11158085  0.505936265
  4.12173033  0.23013261
  4.13187981  0.0807526857
  4.14202929  0.0386956371
  4.15217876  0.0982416123
  4.16232824  0.270258039
  4.17247725  0.566821396
  4.18262672  0.96355474
  4.1927762  1.37864745
  4.20292616  1.70969307
  4.21307564  1.90363944
  4.22322464  1.99010861
  4.23337412  2.04774618
  4.2435236  2.14760494
  4.25367308  2.33239484
  4.26382256  2.63299108
  4.27397203  3.0805428
  4.28412104  3.71645498
  4.29427052  4.56688213
  4.30441999  5.53390169
  4.31456995  6.32879353
  4.32471943  6.60334921
  4.33486891  6.2102294
  4.34501791  5.32810783
  4.35516739  4.31329203
  4.36531687  3.43974018
  4.37546635  2.78642511
  4.38561583  2.31735849
  4.3957653  1.98793304
  4.40591431  1.76399064
  4.41606426  1.61263585
  4.42621374  1.49579799
  4.43636322  1.36112499
  4.4465127  1.15837705
  4.45666218  0.876783192
  4.46681118  0.562096298
  4.47696066  0.288160324
  4.48711014  0.10884434
  4.49725962  0.0380570889
  4.5074091  0.0690602288
  4.51755857  0.200551286
  4.52770805  0.447546601
  4.53785753  0.83725512
  4.54800701  1.36805201
  4.55815649  1.95735717
  4.56830597  2.45471573
  4.57845545  2.73673749
  4.58860445  2.79671407
  4.59875393  2.73772216
  4.60890341  2.68486667
  4.61905336  2.71551013
  4.62920284  2.86280918
  4.63935184  3.14948344
  4.64950132  3.60229945
  4.6596508  4.25421238
  4.66980028  5.07946444
  4.67994976  5.88812208
  4.69009924  6.34786558
  4.70024824  6.19644022
  4.71039772  5.45715475
  4.7205472  4.42433977
  4.73069715  3.43119454
  4.74084663  2.64582229
  4.75099611  2.06776834
  4.76114511  1.64397848
  4.77129459  1.3338567
  4.78144407  1.10262811
  4.79159355  0.920427501
  4.80174303  0.760181308
  4.81189251  0.597521186
  4.82204151  0.421825796
  4.83219147  0.247430697
  4.84234095  0.10816858
  4.85249043  0.0367515236
  4.8626399  0.0493531674
  4.87278938  0.149868891
  4.88293839  0.344727784
  4.89308786  0.651227653
  4.90323734  1.10432827
  4.91338682  1.73096752
  4.9235363  2.47726798
  4.93368578  3.17335033
  4.94383526  3.61644149
  4.95398474  3.71744108
  4.96413422  3.56305718
  4.9742837  3.33288383
  4.98443317  3.16951799
  4.99458218  3.13147521
  5.00473166  3.23479962
  5.01488113  3.49257636
  5.02503061  3.92551541
  5.03518009  4.54062891
  5.04533005  5.24245167
  5.05547905  5.77636003
  5.06562853  5.84280825
  5.07577801  5.32360554
  5.08592749  4.38901758
  5.09607697  3.3631413
  5.10622644  2.49034476
  5.11637545  1.83414233
  5.12652493  1.35144186
  5.1366744  0.993453324
  5.14682436  0.725409627
  5.15697384  0.518366456
  5.16712332  0.353279501
  5.17727232  0.219875783
  5.1874218  0.115366697
  5.19757128  0.0442819595
  5.20772076  0.0165488385
  5.21787024  0.0427983552
  5.22801971  0.130896613
  5.23816872  0.288177788
  5.24831867  0.527844667
  5.25846815  0.871482432
  5.26861763  1.35387111
  5.27876711  2.02136993
  5.28891659  2.86627269
  5.29906559  3.74347377
  5.30921507  4.39833689
  5.31936455  4.63253498
  5.32951403  4.45593882
  5.33966351  4.06605005
  5.34981298  3.6854682
  5.35996246  3.43388343
  5.37011194  3.33618474
  5.38026142  3.3921814
  5.3904109  3.60662889
  5.40056038  3.98756003
  5.41070938  4.49995804
  5.42085886  4.98642063
  5.43100834  5.18459749
  5.44115782  4.89437866
  5.4513073  4.14698362
  5.46145725  3.18962145
  5.47160625  2.29587436
  5.48175573  1.598961
  5.49190521  1.09052753
  5.50205469  0.719506323
  5.51220417  0.450103432
  5.52235365  0.25656268
  5.53250265  0.121939577
  5.54265213  0.0382836759
  5.55280161  0.00267296797
  5.56295156  0.0135823609
  5.57310104  0.0692541376
  5.58325052  0.168207362
  5.59339952  0.311410218
  5.603549  0.505672872
  5.61369848  0.767327547
  5.62384796  1.12307954
  5.63399744  1.60698164
  5.64414692  2.26961446
  5.65429592  3.14460826
  5.66444588  4.14575768
  5.67459536  5.019279
  5.68474483  5.47066832
  5.69489431  5.38312244
  5.70504332  4.90638828
  5.71519279  4.32350779
  5.72534227  3.84765148
  5.73549175  3.54879332
  5.74564123  3.42254663
  5.75579071  3.46037817
  5.76594019  3.6612556
  5.77608967  4.0148778
  5.78623915  4.43807936
  5.79638863  4.73155022
  5.80653811  4.66565418
  5.81668758  4.15449905
  5.82683659  3.33838034
  5.83698606  2.47677755
  5.84713554  1.76251626
  5.85728502  1.2411834
  5.8674345  0.872052193
  5.87758446  0.611612916
  5.88773346  0.429978698
  5.89788294  0.302178919
  5.90803242  0.21108976
  5.9181819  0.14645119
  5.92833138  0.101378016
  5.93848085  0.0700422898
  5.94862986  0.0479931533
  5.95877934  0.0326262787
  5.96892881  0.022205798
  5.97907877  0.0151263662
  5.98922825  0.0101924483
  5.99937773  0.00683585135
  6.00952673  0.00470194966
  6.01967621  0.00327502983
  6.02982569  0.00216607237
  6.03997517  0.00138160936
  6.05012465  0.0009768944
  6.06027412  0.000738731585
  6.07042313  0.000466218393
  6.08057308  0.000249438046
  6.09072256  0.000203387695
  6.10087204  0.000200234455
  6.11102152  0.000104271268
  6.12117052  1.34642414E-005
  6.13132  3.96577234E-005
  6.14146948  8.23345326E-005
  6.15161896  3.00654847E-005
  6.16176844 -2.93693956E-005
  6.17191792  5.15096508E-006
  6.18206739  5.14196654E-005
  6.19221687  1.39329341E-005
  6.20236635 -3.2999902E-005
  6.21251583 -1.20994537E-006
  6.22266531  4.06066792E-005
  6.23281479  9.83496011E-006
  6.24296379 -3.06669463E-005
  6.25311327 -3.43256102E-006
  6.26326275  3.4291581E-005
  6.27341223  9.58122473E-006
  6.28356171 -2.61614496E-005
  6.29371166 -4.54334076E-006
  6.30386066  2.87260373E-005
  6.31401014  9.65481377E-006
  6.32415962 -2.16582484E-005
  6.3343091 -5.57125622E-006
  6.34445858  2.33604078E-005
  6.35460806  9.92743935E-006
  6.36475706 -1.66865011E-005
  6.37490654 -5.80825372E-006
  6.38505602  1.84976361E-005
  6.39520597  1.01694632E-005
  6.40535545 -1.15770617E-005
  6.41550493 -5.39830899E-006
  6.42565393  1.39340746E-005
  6.43580341  9.75066268E-006
  6.44595289 -7.26821872E-006
  6.45610237 -5.03099454E-006
  6.46625185  9.57495831E-006
  6.47640133  8.96339225E-006
  6.48655033 -3.39586586E-006
  6.49670029 -4.2096699E-006
  6.50684977  6.12236045E-006
  6.51699924  8.17172349E-006
  6.52714872 -6.66599249E-007
  6.53729773 -4.42490409E-006
  6.5474472  2.72624789E-006
 


==> anc/DFT_Armchair_48/K-point.txt <==
k-points in reciprocal lattice:

K-point 00:  0.00 0.00000000 0.00000000 [ point Gamma bar (Kx) - Fig 1b ]
K-point 05:  0.05 0.00000000 0.00000000
K-point 07:  0.07 0.00000000 0.00000000
K-point 08:  0.08 0.00000000 0.00000000
K-point 09:  0.09 0.00000000 0.00000000
K-point 10:  0.10 0.00000000 0.00000000


==> anc/DFT_Armchair_49/Bandas_49-150.agr <==
  0. -5.6986599
  0.00390100479 -5.70982838
  0.00780203938 -5.68192482
  0.0117030442 -5.67543793
  0.0156040788 -5.66496277
  0.0195050836 -5.64678001
  0.0234060884 -5.62054348
  0.0273070931 -5.6618557
  0.0312081277 -5.67004681
  0.0351091325 -5.64434719
  0.0390101522 -5.64525509
  0.042911157 -5.68255424
  0.0468121916 -5.72084904
  0.0507131964 -5.71924496
  0.0546142161 -5.67180347
  0.0585152358 -5.67675209
  0.0624162406 -5.66459084
  0.0663172603 -5.63301277
  0.0702182651 -5.6298275
  0.0741192997 -5.64711952
  0.0780203044 -5.62033272
  0.0819213241 -5.58351707
  0.0858223289 -5.55374527
  0.0897233486 -5.49587154
  0.0936243683 -5.4231329
  0.0975253731 -5.39009953
  0.101426408 -5.33222389
  0.105327412 -5.29757595
  0.109228432 -5.30160713
  0.113129437 -5.26337576
  0.117030457 -5.23298264
  0.120931476 -5.20629501
  0.124832481 -5.18581963
  0.128733501 -5.1595583
  0.132634521 -5.1386261
  0.13653554 -5.11859417
  0.140436545 -5.09911108
  0.144337565 -5.07884407
  0.148238584 -5.09972191
  0.152139589 -5.12054253
  0.156040609 -5.10280132
  0.159941629 -5.08872128
  0.163842648 -5.07870579
  0.167743668 -5.07154894
  0.171644688 -5.06665087
  0.175545692 -5.06345367
  0.179446697 -5.05376244
  0.183347717 -5.02211189
  0.187248737 -5.02429295
  0.191149756 -5.03905153
  0.195050776 -5.0532341
  0.198951781 -5.06141996
  0.2028528 -5.05708265
  0.20675382 -5.04751062
  0.210654825 -5.03203344
  0.214555845 -5.01185417
  0.218456864 -4.98874044
  0.222357869 -4.96440125
  0.226258889 -4.9397192
  0.230159909 -4.92229652
  0.234060928 -4.93068504
  0.237961948 -4.93947601
  0.241862968 -4.94861412
  0.245763987 -4.95780563
  0.249664992 -4.96704626
  0.253566027 -4.97581244
  0.257467031 -4.98367071
  0.261368036 -4.99032211
  0.265269041 -4.99511862
  0.269170046 -4.99713278
  0.273071051 -4.99629354
  0.276972055 -4.99351025
  0.28087306 -4.99048615
  0.284774065 -4.98828268
  0.28867507 -4.9874835
  0.28867507 -4.9874835
  0.292576075 -4.98828268
  0.296477079 -4.99048615
  0.300378084 -4.99351025
  0.304279089 -4.99629354
  0.308180094 -4.99713278
  0.312081099 -4.99511862
  0.315982103 -4.99032211
  0.319883108 -4.98367071
  0.323784113 -4.97581244
  0.327685118 -4.96704626
  0.331586123 -4.95780563
  0.335487127 -4.94861412
  0.339388132 -4.93947601
  0.343289137 -4.93068504
  0.347190142 -4.92229652
  0.351091146 -4.9397192
  0.354992151 -4.96440125
  0.358893156 -4.98874044
  0.362794161 -5.01185417
  0.366695166 -5.03203344
  0.37059617 -5.04751062
  0.374497175 -5.05708265
  0.37839818 -5.06141996
  0.382299185 -5.0532341
  0.38620019 -5.03905153
  0.390101194 -5.02429295
  0.394002199 -5.02211189
  0.397903204 -5.05376244
  0.401804209 -5.06345367
  0.405705214 -5.06665087
  0.409606218 -5.07154894
  0.413507223 -5.07870579
  0.417408228 -5.08872128
  0.421309233 -5.10280132
  0.425210238 -5.12054253
  0.429111242 -5.09972191
  0.433012247 -5.07884407
  0.436913252 -5.09911108
  0.440814257 -5.11859417
  0.444715261 -5.1386261
  0.448616266 -5.1595583
  0.452517271 -5.18581963
  0.456418276 -5.20629501
  0.460319281 -5.23298264
  0.464220285 -5.26337576
  0.46812129 -5.30160713
  0.472022295 -5.29757595
  0.4759233 -5.33222389
  0.479824334 -5.39009953
  0.483725339 -5.4231329
  0.487626374 -5.49587154
  0.491527379 -5.55374527
  0.495428383 -5.58351707
  0.499329388 -5.62033272
  0.503230393 -5.64711952
  0.507131457 -5.6298275
  0.511032462 -5.63301277
  0.514933467 -5.66459084
  0.518834472 -5.67675209
  0.522735476 -5.67180347
  0.526636481 -5.71924496
  0.530537486 -5.72084904
  0.534438491 -5.68255424
  0.538339496 -5.64525509
  0.5422405 -5.64434719
  0.546141505 -5.67004681
  0.55004251 -5.6618557
  0.553943515 -5.62054348
  0.55784452 -5.64678001
  0.561745524 -5.66496277
  0.565646529 -5.67543793
  0.569547534 -5.68192482
  0.573448539 -5.70982838
  0.577349544 -5.6986599
  0. -5.6814642
  0.00390100479 -5.69411659
  0.00780203938 -5.67926502
  0.0117030442 -5.6651144
  0.0156040788 -5.65904236
  0.0195050836 -5.62799835
  0.0234060884 -5.61362362
  0.0273070931 -5.60810661
  0.0312081277 -5.61409569
  0.0351091325 -5.62834072
  0.0390101522 -5.64367962
  0.042911157 -5.65705395
  0.0468121916 -5.64634037
  0.0507131964 -5.61147118
  0.0546142161 -5.64033699
  0.0585152358 -5.6510458
  0.0624162406 -5.62937546
  0.0663172603 -5.60730743
  0.0702182651 -5.6132412
  0.0741192997 -5.59784985
  0.0780203044 -5.55566692
  0.0819213241 -5.52838802
  0.0858223289 -5.54329681
  0.0897233486 -5.46855354
  0.0936243683 -5.42218018
  0.0975253731 -5.36954784
  0.101426408 -5.32072449
  0.105327412 -5.29519463
  0.109228432 -5.25237465
  0.113129437 -5.20014143
  0.117030457 -5.15223026
  0.120931476 -5.17797661
  0.124832481 -5.18203259
  0.128733501 -5.13723183
  0.132634521 -5.09018993
  0.13653554 -5.04576921
  0.140436545 -5.05640268
  0.144337565 -5.07834816
  0.148238584 -5.05636406
  0.152139589 -5.02980042
  0.156040609 -4.9991107
  0.159941629 -4.96510124
  0.163842648 -4.92945099
  0.167743668 -4.94205809
  0.171644688 -4.95959616
  0.175545692 -4.97663069
  0.179446697 -4.99306583
  0.183347717 -5.00895214
  0.187248737 -4.99169302
  0.191149756 -4.96328735
  0.195050776 -4.93841219
  0.198951781 -4.91877365
  0.2028528 -4.90576935
  0.20675382 -4.89898205
  0.210654825 -4.89706326
  0.214555845 -4.89855671
  0.218456864 -4.90235424
  0.222357869 -4.90786076
  0.226258889 -4.91458273
  0.230159909 -4.91513348
  0.234060928 -4.89098263
  0.237961948 -4.89842606
  0.241862968 -4.90529299
  0.245763987 -4.91190195
  0.249664992 -4.91788387
  0.253566027 -4.92329311
  0.257467031 -4.92812157
  0.261368036 -4.93235445
  0.265269041 -4.93605852
  0.269170046 -4.93918514
  0.273071051 -4.94174623
  0.276972055 -4.94380474
  0.28087306 -4.9452281
  0.284774065 -4.94608974
  0.28867507 -4.94642496
  0.28867507 -4.94642496
  0.292576075 -4.94608974
  0.296477079 -4.9452281
  0.300378084 -4.94380474
  0.304279089 -4.94174623
  0.308180094 -4.93918514
  0.312081099 -4.93605852
  0.315982103 -4.93235445
  0.319883108 -4.92812157
  0.323784113 -4.92329311
  0.327685118 -4.91788387
  0.331586123 -4.91190195
  0.335487127 -4.90529299
  0.339388132 -4.89842606
  0.343289137 -4.89098263
  0.347190142 -4.91513348
  0.351091146 -4.91458273
  0.354992151 -4.90786076
  0.358893156 -4.90235424
  0.362794161 -4.89855671
  0.366695166 -4.89706326
  0.37059617 -4.89898205
  0.374497175 -4.90576935
  0.37839818 -4.91877365
  0.382299185 -4.93841219
  0.38620019 -4.96328735
  0.390101194 -4.99169302
  0.394002199 -5.00895214
  0.397903204 -4.99306583
  0.401804209 -4.97663069
  0.405705214 -4.95959616
  0.409606218 -4.94205809
  0.413507223 -4.92945099
  0.417408228 -4.96510124
  0.421309233 -4.9991107
  0.425210238 -5.02980042
  0.429111242 -5.05636406
  0.433012247 -5.07834816
  0.436913252 -5.05640268
  0.440814257 -5.04576921
  0.444715261 -5.09018993
  0.448616266 -5.13723183
  0.452517271 -5.18203259
  0.456418276 -5.17797661
  0.460319281 -5.15223026
  0.464220285 -5.20014143
  0.46812129 -5.25237465
  0.472022295 -5.29519463
  0.4759233 -5.32072449
  0.479824334 -5.36954784
  0.483725339 -5.42218018
  0.487626374 -5.46855354
  0.491527379 -5.54329681
  0.495428383 -5.52838802
  0.499329388 -5.55566692
  0.503230393 -5.59784985
  0.507131457 -5.6132412
  0.511032462 -5.60730743
  0.514933467 -5.62937546
  0.518834472 -5.6510458
  0.522735476 -5.64033699
  0.526636481 -5.61147118
  0.530537486 -5.64634037
  0.534438491 -5.65705395
  0.538339496 -5.64367962
  0.5422405 -5.62834072
  0.546141505 -5.61409569
  0.55004251 -5.60810661
  0.553943515 -5.61362362
  0.55784452 -5.62799835
  0.561745524 -5.65904236
  0.565646529 -5.6651144
  0.569547534 -5.67926502
  0.573448539 -5.69411659
  0.577349544 -5.6814642
  0. -5.67989063
  0.00390100479 -5.63521194
  0.00780203938 -5.66379547
  0.0117030442 -5.64948082
  0.0156040788 -5.64628696
  0.0195050836 -5.62236881
  0.0234060884 -5.5986042
  0.0273070931 -5.54987335
  0.0312081277 -5.56412983
  0.0351091325 -5.60416126
  0.0390101522 -5.61447239
  0.042911157 -5.58677197
  0.0468121916 -5.57690239
  0.0507131964 -5.60349464
  0.0546142161 -5.61043835
  0.0585152358 -5.60403728
  0.0624162406 -5.57732868
  0.0663172603 -5.57876682
  0.0702182651 -5.585495
  0.0741192997 -5.53828526
  0.0780203044 -5.49584389
  0.0819213241 -5.51476097
  0.0858223289 -5.47505665
  0.0897233486 -5.43631935
  0.0936243683 -5.39630413
  0.0975253731 -5.33714104
  0.101426408 -5.26919413
  0.105327412 -5.25270033
  0.109228432 -5.19150114
  0.113129437 -5.14731407
  0.117030457 -5.14270401
  0.120931476 -5.08440399
  0.124832481 -5.05184793
  0.128733501 -5.02356672
  0.132634521 -5.01084471
  0.13653554 -5.03392982
  0.140436545 -5.00633812
  0.144337565 -4.97355318
  0.148238584 -4.94778347
  0.152139589 -4.92703819
  0.156040609 -4.90982437
  0.159941629 -4.90521336
  0.163842648 -4.92391872
  0.167743668 -4.8931098
  0.171644688 -4.86273813
  0.175545692 -4.85483932
  0.179446697 -4.84807158
  0.183347717 -4.84216881
  0.187248737 -4.83643389
  0.191149756 -4.83008814
  0.195050776 -4.8219533
  0.198951781 -4.81035233
  0.2028528 -4.80879593
  0.20675382 -4.82098246
  0.210654825 -4.83258915
  0.214555845 -4.84378719
  0.218456864 -4.85433245
  0.222357869 -4.864254
  0.226258889 -4.87365675
  0.230159909 -4.88243818
  0.234060928 -4.89068365
  0.237961948 -4.86778259
  0.241862968 -4.84554434
  0.245763987 -4.82483006
  0.249664992 -4.8058877
  0.253566027 -4.7891221
  0.257467031 -4.77516699
  0.261368036 -4.76504898
  0.265269041 -4.75930882
  0.269170046 -4.75733519
  0.273071051 -4.75769806
  0.276972055 -4.75908136
  0.28087306 -4.76073694
  0.284774065 -4.76186037
  0.28867507 -4.76224852
  0.28867507 -4.76224852
  0.292576075 -4.76186037
  0.296477079 -4.76073694
  0.300378084 -4.75908136
  0.304279089 -4.75769806
  0.308180094 -4.75733519
  0.312081099 -4.75930882
  0.315982103 -4.76504898
  0.319883108 -4.77516699
  0.323784113 -4.7891221
  0.327685118 -4.8058877
  0.331586123 -4.82483006
  0.335487127 -4.84554434
  0.339388132 -4.86778259
  0.343289137 -4.89068365
  0.347190142 -4.88243818
  0.351091146 -4.87365675
  0.354992151 -4.864254
  0.358893156 -4.85433245
  0.362794161 -4.84378719
  0.366695166 -4.83258915
  0.37059617 -4.82098246
  0.374497175 -4.80879593
  0.37839818 -4.81035233
  0.382299185 -4.8219533
  0.38620019 -4.83008814
  0.390101194 -4.83643389
  0.394002199 -4.84216881
  0.397903204 -4.84807158
  0.401804209 -4.85483932
  0.405705214 -4.86273813
  0.409606218 -4.8931098
  0.413507223 -4.92391872
  0.417408228 -4.90521336
  0.421309233 -4.90982437
  0.425210238 -4.92703819
  0.429111242 -4.94778347
  0.433012247 -4.97355318
  0.436913252 -5.00633812
  0.440814257 -5.03392982
  0.444715261 -5.01084471
  0.448616266 -5.02356672
  0.452517271 -5.05184793
  0.456418276 -5.08440399
  0.460319281 -5.14270401
  0.464220285 -5.14731407
  0.46812129 -5.19150114
  0.472022295 -5.25270033
  0.4759233 -5.26919413
  0.479824334 -5.33714104
  0.483725339 -5.39630413
  0.487626374 -5.43631935
  0.491527379 -5.47505665
  0.495428383 -5.51476097
  0.499329388 -5.49584389
  0.503230393 -5.53828526
  0.507131457 -5.585495
  0.511032462 -5.57876682
  0.514933467 -5.57732868
  0.518834472 -5.60403728
  0.522735476 -5.61043835
  0.526636481 -5.60349464
  0.530537486 -5.57690239
  0.534438491 -5.58677197
  0.538339496 -5.61447239
  0.5422405 -5.60416126
  0.546141505 -5.56412983
  0.55004251 -5.54987335
  0.553943515 -5.5986042
  0.55784452 -5.62236881
  0.561745524 -5.64628696
  0.565646529 -5.64948082
  0.569547534 -5.66379547
  0.573448539 -5.63521194
  0.577349544 -5.67989063
  0. -5.62223434
  0.00390100479 -5.63495255
  0.00780203938 -5.63564777
  0.0117030442 -5.61727142
  0.0156040788 -5.62825584
  0.0195050836 -5.58061314
  0.0234060884 -5.57416248
  0.0273070931 -5.52544498
  0.0312081277 -5.50073338
  0.0351091325 -5.46823597
  0.0390101522 -5.49075222
  0.042911157 -5.5278511
  0.0468121916 -5.565938
  0.0507131964 -5.59100246
  0.0546142161 -5.56950092
  0.0585152358 -5.55332088
  0.0624162406 -5.55832291
  0.0663172603 -5.57471371
  0.0702182651 -5.52526569
  0.0741192997 -5.47545147
  0.0780203044 -5.49184895
  0.0819213241 -5.44690132
  0.0858223289 -5.40321159
  0.0897233486 -5.392663
  0.0936243683 -5.38967419
  0.0975253731 -5.3117094
  0.101426408 -5.26359987
  0.105327412 -5.20356083
  0.109228432 -5.16016865
  0.113129437 -5.1259079
  0.117030457 -5.1127224
  0.120931476 -5.08135176
  0.124832481 -5.0266633
  0.128733501 -4.98723745
  0.132634521 -4.99606609
  0.13653554 -4.96801424
  0.140436545 -4.93791151
  0.144337565 -4.90323353
  0.148238584 -4.86424351
  0.152139589 -4.86612129
  0.156040609 -4.88594198
  0.159941629 -4.89527702
  0.163842648 -4.8828187
  0.167743668 -4.87192392
  0.171644688 -4.85692835
  0.175545692 -4.82138968
  0.179446697 -4.78711414
  0.183347717 -4.75470686
  0.187248737 -4.75458002
  0.191149756 -4.76897049
  0.195050776 -4.78278828
  0.198951781 -4.79607105
  0.2028528 -4.79405069
  0.20675382 -4.77321672
  0.210654825 -4.74926949
  0.214555845 -4.72369194
  0.218456864 -4.6972971
  0.222357869 -4.67107058
  0.226258889 -4.66035461
  0.230159909 -4.66499329
  0.234060928 -4.67019272
  0.237961948 -4.67578506
  0.241862968 -4.6816864
  0.245763987 -4.68757677
  0.249664992 -4.69327927
  0.253566027 -4.69808292
  0.257467031 -4.70128679
  0.261368036 -4.70208931
  0.265269041 -4.69977045
  0.269170046 -4.69489813
  0.273071051 -4.68900681
  0.276972055 -4.68334484
  0.28087306 -4.67886114
  0.284774065 -4.67603254
  0.28867507 -4.67505074
  0.28867507 -4.67505074
  0.292576075 -4.67603254
  0.296477079 -4.67886114
  0.300378084 -4.68334484
  0.304279089 -4.68900681
  0.308180094 -4.69489813
  0.312081099 -4.69977045
  0.315982103 -4.70208931
  0.319883108 -4.70128679
  0.323784113 -4.69808292
  0.327685118 -4.69327927
  0.331586123 -4.68757677
  0.335487127 -4.6816864
  0.339388132 -4.67578506
  0.343289137 -4.67019272
  0.347190142 -4.66499329
  0.351091146 -4.66035461
  0.354992151 -4.67107058
  0.358893156 -4.6972971
  0.362794161 -4.72369194
  0.366695166 -4.74926949
  0.37059617 -4.77321672
  0.374497175 -4.79405069
  0.37839818 -4.79607105
  0.382299185 -4.78278828
  0.38620019 -4.76897049
  0.390101194 -4.75458002
  0.394002199 -4.75470686
  0.397903204 -4.78711414
  0.401804209 -4.82138968
  0.405705214 -4.85692835
  0.409606218 -4.87192392
  0.413507223 -4.8828187
  0.417408228 -4.89527702
  0.421309233 -4.88594198
  0.425210238 -4.86612129
  0.429111242 -4.86424351
  0.433012247 -4.90323353
  0.436913252 -4.93791151
  0.440814257 -4.96801424
  0.444715261 -4.99606609
  0.448616266 -4.98723745
  0.452517271 -5.0266633
  0.456418276 -5.08135176
  0.460319281 -5.1127224
  0.464220285 -5.1259079
  0.46812129 -5.16016865
  0.472022295 -5.20356083
  0.4759233 -5.26359987
  0.479824334 -5.3117094
  0.483725339 -5.38967419
  0.487626374 -5.392663
  0.491527379 -5.40321159
  0.495428383 -5.44690132
  0.499329388 -5.49184895
  0.503230393 -5.47545147
  0.507131457 -5.52526569
  0.511032462 -5.57471371
  0.514933467 -5.55832291
  0.518834472 -5.55332088
  0.522735476 -5.56950092
  0.526636481 -5.59100246
  0.530537486 -5.565938
  0.534438491 -5.5278511
  0.538339496 -5.49075222
  0.5422405 -5.46823597
  0.546141505 -5.50073338
  0.55004251 -5.52544498
  0.553943515 -5.57416248
  0.55784452 -5.58061314
  0.561745524 -5.62825584
  0.565646529 -5.61727142
  0.569547534 -5.63564777
  0.573448539 -5.63495255
  0.577349544 -5.62223434
  0. -5.59112358
  0.00390100479 -5.62582874
  0.00780203938 -5.58932877
  0.0117030442 -5.61591911
  0.0156040788 -5.57019997
  0.0195050836 -5.57854652
  0.0234060884 -5.53249359
  0.0273070931 -5.5236063
  0.0312081277 -5.48490906
  0.0351091325 -5.46603394
  0.0390101522 -5.48918915
  0.042911157 -5.50885773
  0.0468121916 -5.50710011
  0.0507131964 -5.49089432
  0.0546142161 -5.51709652
  0.0585152358 -5.51468754
  0.0624162406 -5.54371834
  0.0663172603 -5.50791264
  0.0702182651 -5.45707226
  0.0741192997 -5.46285534
  0.0780203044 -5.42625809
  0.0819213241 -5.37821579
  0.0858223289 -5.361619
  0.0897233486 -5.36084366
  0.0936243683 -5.31972504
  0.0975253731 -5.27963829
  0.101426408 -5.24351835
  0.105327412 -5.18964481
  0.109228432 -5.11660814
  0.113129437 -5.10225868
  0.117030457 -5.03708553
  0.120931476 -4.97146463
  0.124832481 -4.96305752
  0.128733501 -4.97059727
  0.132634521 -4.91803312
  0.13653554 -4.8723321
  0.140436545 -4.8366847
  0.144337565 -4.8248167
  0.148238584 -4.84576035
  0.152139589 -4.82280731
  0.156040609 -4.78056002
  0.159941629 -4.73810673
  0.163842648 -4.70413017
  0.167743668 -4.68852472
  0.171644688 -4.69154739
  0.175545692 -4.70813465
  0.179446697 -4.72417212
  0.183347717 -4.73964167
  0.187248737 -4.72524977
  0.191149756 -4.70005226
  0.195050776 -4.68068314
  0.198951781 -4.66743851
  0.2028528 -4.65925455
  0.20675382 -4.65460157
  0.210654825 -4.6525712
  0.214555845 -4.65250587
  0.218456864 -4.65394449
  0.222357869 -4.65663862
  0.226258889 -4.64528847
  0.230159909 -4.62007046
  0.234060928 -4.60574865
  0.237961948 -4.61325693
  0.241862968 -4.62005806
  0.245763987 -4.62643814
  0.249664992 -4.63223839
  0.253566027 -4.63750601
  0.257467031 -4.64216471
  0.261368036 -4.64628029
  0.265269041 -4.64987564
  0.269170046 -4.65289497
  0.273071051 -4.65537643
  0.276972055 -4.65735579
  0.28087306 -4.65873623
  0.284774065 -4.65956593
  0.28867507 -4.65993404
  0.28867507 -4.65993404
  0.292576075 -4.65956593
  0.296477079 -4.65873623
  0.300378084 -4.65735579
  0.304279089 -4.65537643
  0.308180094 -4.65289497
  0.312081099 -4.64987564
  0.315982103 -4.64628029
  0.319883108 -4.64216471
  0.323784113 -4.63750601
  0.327685118 -4.63223839
  0.331586123 -4.62643814
  0.335487127 -4.62005806
  0.339388132 -4.61325693
  0.343289137 -4.60574865
  0.347190142 -4.62007046
  0.351091146 -4.64528847
  0.354992151 -4.65663862
  0.358893156 -4.65394449
  0.362794161 -4.65250587
  0.366695166 -4.6525712
  0.37059617 -4.65460157
  0.374497175 -4.65925455
  0.37839818 -4.66743851
  0.382299185 -4.68068314
  0.38620019 -4.70005226
  0.390101194 -4.72524977
  0.394002199 -4.73964167
  0.397903204 -4.72417212
  0.401804209 -4.70813465
  0.405705214 -4.69154739
  0.409606218 -4.68852472
  0.413507223 -4.70413017
  0.417408228 -4.73810673
  0.421309233 -4.78056002
  0.425210238 -4.82280731
  0.429111242 -4.84576035
  0.433012247 -4.8248167
  0.436913252 -4.8366847
  0.440814257 -4.8723321
  0.444715261 -4.91803312
  0.448616266 -4.97059727
  0.452517271 -4.96305752
  0.456418276 -4.97146463
  0.460319281 -5.03708553
  0.464220285 -5.10225868
  0.46812129 -5.11660814
  0.472022295 -5.18964481
  0.4759233 -5.24351835
  0.479824334 -5.27963829
  0.483725339 -5.31972504
  0.487626374 -5.36084366
  0.491527379 -5.361619
  0.495428383 -5.37821579
  0.499329388 -5.42625809
  0.503230393 -5.46285534
  0.507131457 -5.45707226
  0.511032462 -5.50791264
  0.514933467 -5.54371834
  0.518834472 -5.51468754
  0.522735476 -5.51709652
  0.526636481 -5.49089432
  0.530537486 -5.50710011
  0.534438491 -5.50885773
  0.538339496 -5.48918915
  0.5422405 -5.46603394
  0.546141505 -5.48490906
  0.55004251 -5.5236063
  0.553943515 -5.53249359
  0.55784452 -5.57854652
  0.561745524 -5.57019997
  0.565646529 -5.61591911
  0.569547534 -5.58932877
  0.573448539 -5.62582874
  0.577349544 -5.59112358
  0. -5.58884239
  0.00390100479 -5.54460716
  0.00780203938 -5.57219124
  0.0117030442 -5.54278183
  0.0156040788 -5.53614807
  0.0195050836 -5.52255535
  0.0234060884 -5.49213409
  0.0273070931 -5.49466991
  0.0312081277 -5.47633076
  0.0351091325 -5.45100117
  0.0390101522 -5.44462204
  0.042911157 -5.44134045
  0.0468121916 -5.4638319
  0.0507131964 -5.47927666
  0.0546142161 -5.47195053
  0.0585152358 -5.50811195
  0.0624162406 -5.46999359
  0.0663172603 -5.42181778
  0.0702182651 -5.42928886
  0.0741192997 -5.40636444
  0.0780203044 -5.3560791
  0.0819213241 -5.33000755
  0.0858223289 -5.33117676
  0.0897233486 -5.28535748
  0.0936243683 -5.24077988
  0.0975253731 -5.2402153
  0.101426408 -5.23124743
  0.105327412 -5.1558919
  0.109228432 -5.09902668
  0.113129437 -5.04879904
  0.117030457 -5.00432777
  0.120931476 -4.9681592
  0.124832481 -4.93383121
  0.128733501 -4.90047598
  0.132634521 -4.86626148
  0.13653554 -4.82767248
  0.140436545 -4.80333614
  0.144337565 -4.80784845
  0.148238584 -4.78277016
  0.152139589 -4.76032305
  0.156040609 -4.73986959
  0.159941629 -4.72121334
  0.163842648 -4.69628906
  0.167743668 -4.67441511
  0.171644688 -4.6742363
  0.175545692 -4.66092968
  0.179446697 -4.64814281
  0.183347717 -4.63571405
  0.187248737 -4.62228012
  0.191149756 -4.60646009
  0.195050776 -4.58690834
  0.198951781 -4.56335211
  0.2028528 -4.5369544
  0.20675382 -4.53831434
  0.210654825 -4.54956722
  0.214555845 -4.56032419
  0.218456864 -4.57052612
  0.222357869 -4.58014917
  0.226258889 -4.58921957
  0.230159909 -4.5977397
  0.234060928 -4.5958662
  0.237961948 -4.57301998
  0.241862968 -4.55142736
  0.245763987 -4.5319376
  0.249664992 -4.5150528
  0.253566027 -4.501616
  0.257467031 -4.4924736
  0.261368036 -4.48790407
  0.265269041 -4.48669529
  0.269170046 -4.48740768
  0.273071051 -4.48895788
  0.276972055 -4.49070644
  0.28087306 -4.49230814
  0.284774065 -4.49331665
  0.28867507 -4.49364853
  0.28867507 -4.49364853
  0.292576075 -4.49331665
  0.296477079 -4.49230814
  0.300378084 -4.49070644
  0.304279089 -4.48895788
  0.308180094 -4.48740768
  0.312081099 -4.48669529
  0.315982103 -4.48790407
  0.319883108 -4.4924736
  0.323784113 -4.501616
  0.327685118 -4.5150528
  0.331586123 -4.5319376
  0.335487127 -4.55142736
  0.339388132 -4.57301998
  0.343289137 -4.5958662
  0.347190142 -4.5977397
  0.351091146 -4.58921957
  0.354992151 -4.58014917
  0.358893156 -4.57052612
  0.362794161 -4.56032419
  0.366695166 -4.54956722
  0.37059617 -4.53831434
  0.374497175 -4.5369544
  0.37839818 -4.56335211
  0.382299185 -4.58690834
  0.38620019 -4.60646009
  0.390101194 -4.62228012
  0.394002199 -4.63571405
  0.397903204 -4.64814281
  0.401804209 -4.66092968
  0.405705214 -4.6742363
  0.409606218 -4.67441511
  0.413507223 -4.69628906
  0.417408228 -4.72121334
  0.421309233 -4.73986959
  0.425210238 -4.76032305
  0.429111242 -4.78277016
  0.433012247 -4.80784845
  0.436913252 -4.80333614
  0.440814257 -4.82767248
  0.444715261 -4.86626148
  0.448616266 -4.90047598
  0.452517271 -4.93383121
  0.456418276 -4.9681592
  0.460319281 -5.00432777
  0.464220285 -5.04879904
  0.46812129 -5.09902668
  0.472022295 -5.1558919
  0.4759233 -5.23124743
  0.479824334 -5.2402153
  0.483725339 -5.24077988
  0.487626374 -5.28535748
  0.491527379 -5.33117676
  0.495428383 -5.33000755
  0.499329388 -5.3560791
  0.503230393 -5.40636444
  0.507131457 -5.42928886
  0.511032462 -5.42181778
  0.514933467 -5.46999359
  0.518834472 -5.50811195
  0.522735476 -5.47195053
  0.526636481 -5.47927666
  0.530537486 -5.4638319
  0.534438491 -5.44134045
  0.538339496 -5.44462204
  0.5422405 -5.45100117
  0.546141505 -5.47633076
  0.55004251 -5.49466991
  0.553943515 -5.49213409
  0.55784452 -5.52255535
  0.561745524 -5.53614807
  0.565646529 -5.54278183
  0.569547534 -5.57219124
  0.573448539 -5.54460716
  0.577349544 -5.58884239
  0. -5.48494911
  0.00390100479 -5.52811337
  0.00780203938 -5.49876308
  0.0117030442 -5.4932518
  0.0156040788 -5.49579906
  0.0195050836 -5.4803381
  0.0234060884 -5.48246574
  0.0273070931 -5.48380089
  0.0312081277 -5.44669914
  0.0351091325 -5.44992828
  0.0390101522 -5.40083504
  0.042911157 -5.39427948
  0.0468121916 -5.39791965
  0.0507131964 -5.4352417
  0.0546142161 -5.4416647
  0.0585152358 -5.40061188
  0.0624162406 -5.36030293
  0.0663172603 -5.39507389
  0.0702182651 -5.37286854
  0.0741192997 -5.32346725
  0.0780203044 -5.29779053
  0.0819213241 -5.30642891
  0.0858223289 -5.25745106
  0.0897233486 -5.20931721
  0.0936243683 -5.21064949
  0.0975253731 -5.19745541
  0.101426408 -5.15539455
  0.105327412 -5.11464167
  0.109228432 -5.07998466
  0.113129437 -5.0315094
  0.117030457 -4.96750546
  0.120931476 -4.93830919
  0.124832481 -4.90647221
  0.128733501 -4.84298372
  0.132634521 -4.78295326
  0.13653554 -4.781322
  0.140436545 -4.7822814
  0.144337565 -4.73272038
  0.148238584 -4.6821394
  0.152139589 -4.63210011
  0.156040609 -4.61975718
  0.159941629 -4.63856125
  0.163842648 -4.65678358
  0.167743668 -4.65547991
  0.171644688 -4.61611891
  0.175545692 -4.57867861
  0.179446697 -4.54385853
  0.183347717 -4.51316071
  0.187248737 -4.48822641
  0.191149756 -4.48787832
  0.195050776 -4.50124359
  0.198951781 -4.51410389
  0.2028528 -4.52650547
  0.20675382 -4.50891972
  0.210654825 -4.48032808
  0.214555845 -4.45179129
  0.218456864 -4.42361259
  0.222357869 -4.42076206
  0.226258889 -4.42115593
  0.230159909 -4.42232037
  0.234060928 -4.42408371
  0.237961948 -4.42612171
  0.241862968 -4.42835426
  0.245763987 -4.43029356
  0.249664992 -4.43133736
  0.253566027 -4.43054914
  0.257467031 -4.42698812
  0.261368036 -4.42058229
  0.265269041 -4.41227531
  0.269170046 -4.4034462
  0.273071051 -4.39514875
  0.276972055 -4.38830566
  0.28087306 -4.38310862
  0.284774065 -4.37995958
  0.28867507 -4.37888575
  0.28867507 -4.37888575
  0.292576075 -4.37995958
  0.296477079 -4.38310862
  0.300378084 -4.38830566
  0.304279089 -4.39514875
  0.308180094 -4.4034462
  0.312081099 -4.41227531
  0.315982103 -4.42058229
  0.319883108 -4.42698812
  0.323784113 -4.43054914
  0.327685118 -4.43133736
  0.331586123 -4.43029356
  0.335487127 -4.42835426
  0.339388132 -4.42612171
  0.343289137 -4.42408371
  0.347190142 -4.42232037
  0.351091146 -4.42115593
  0.354992151 -4.42076206
  0.358893156 -4.42361259
  0.362794161 -4.45179129
  0.366695166 -4.48032808
  0.37059617 -4.50891972
  0.374497175 -4.52650547
  0.37839818 -4.51410389
  0.382299185 -4.50124359
  0.38620019 -4.48787832
  0.390101194 -4.48822641
  0.394002199 -4.51316071
  0.397903204 -4.54385853
  0.401804209 -4.57867861
  0.405705214 -4.61611891
  0.409606218 -4.65547991
  0.413507223 -4.65678358
  0.417408228 -4.63856125
  0.421309233 -4.61975718
  0.425210238 -4.63210011
  0.429111242 -4.6821394
  0.433012247 -4.73272038
  0.436913252 -4.7822814
  0.440814257 -4.781322
  0.444715261 -4.78295326
  0.448616266 -4.84298372
  0.452517271 -4.90647221
  0.456418276 -4.93830919
  0.460319281 -4.96750546
  0.464220285 -5.0315094
  0.46812129 -5.07998466
  0.472022295 -5.11464167
  0.4759233 -5.15539455
  0.479824334 -5.19745541
  0.483725339 -5.21064949
  0.487626374 -5.20931721
  0.491527379 -5.25745106
  0.495428383 -5.30642891
  0.499329388 -5.29779053
  0.503230393 -5.32346725
  0.507131457 -5.37286854
  0.511032462 -5.39507389
  0.514933467 -5.36030293
  0.518834472 -5.40061188
  0.522735476 -5.4416647
  0.526636481 -5.4352417
  0.530537486 -5.39791965
  0.534438491 -5.39427948
  0.538339496 -5.40083504
  0.5422405 -5.44992828
  0.546141505 -5.44669914
  0.55004251 -5.48380089
  0.553943515 -5.48246574
  0.55784452 -5.4803381
  0.561745524 -5.49579906
  0.565646529 -5.4932518
  0.569547534 -5.49876308
  0.573448539 -5.52811337
  0.577349544 -5.48494911
  0. -5.48296738
  0.00390100479 -5.47977352
  0.00780203938 -5.47113419
  0.0117030442 -5.45892239
  0.0156040788 -5.46479511
  0.0195050836 -5.44848919
  0.0234060884 -5.4744997
  0.0273070931 -5.43056488
  0.0312081277 -5.43467999
  0.0351091325 -5.42663193
  0.0390101522 -5.39127254
  0.042911157 -5.36009216
  0.0468121916 -5.36868572
  0.0507131964 -5.33606148
  0.0546142161 -5.30075073
  0.0585152358 -5.32496834
  0.0624162406 -5.35771656
  0.0663172603 -5.31344032
  0.0702182651 -5.26828337
  0.0741192997 -5.26507807
  0.0780203044 -5.27413511
  0.0819213241 -5.22484446
  0.0858223289 -5.17583609
  0.0897233486 -5.18054056
  0.0936243683 -5.16215849
  0.0975253731 -5.11597681
  0.101426408 -5.07090616
  0.105327412 -5.07155657
  0.109228432 -5.07464743
  0.113129437 -5.00451994
  0.117030457 -4.93038321
  0.120931476 -4.89750004
  0.124832481 -4.82748413
  0.128733501 -4.78951216
  0.132634521 -4.7586832
  0.13653554 -4.73383093
  0.140436545 -4.69825315
  0.144337565 -4.66742134
  0.148238584 -4.63877296
  0.152139589 -4.61209154
  0.156040609 -4.58708334
  0.159941629 -4.56355476
  0.163842648 -4.54148149
  0.167743668 -4.52082443
  0.171644688 -4.50101805
  0.175545692 -4.4817071
  0.179446697 -4.46174383
  0.183347717 -4.45946264
  0.187248737 -4.47392559
  0.191149756 -4.46927071
  0.195050776 -4.45516777
  0.198951781 -4.44458818
  0.2028528 -4.43660498
  0.20675382 -4.43053627
  0.210654825 -4.42611837
  0.214555845 -4.42313147
  0.218456864 -4.42140388
  0.222357869 -4.3962307
  0.226258889 -4.36978626
  0.230159909 -4.34433937
  0.234060928 -4.32029772
  0.237961948 -4.31747532
  0.241862968 -4.32412577
  0.245763987 -4.33022976
  0.249664992 -4.33581161
  0.253566027 -4.34090996
  0.257467031 -4.34537601
  0.261368036 -4.34936762
  0.265269041 -4.35282755
  0.269170046 -4.35572863
  0.273071051 -4.35810757
  0.276972055 -4.35997248
  0.28087306 -4.36130047
  0.284774065 -4.36210203
  0.28867507 -4.36245155
  0.28867507 -4.36245155
  0.292576075 -4.36210203
  0.296477079 -4.36130047
  0.300378084 -4.35997248
  0.304279089 -4.35810757
  0.308180094 -4.35572863
  0.312081099 -4.35282755
  0.315982103 -4.34936762
  0.319883108 -4.34537601
  0.323784113 -4.34090996
  0.327685118 -4.33581161
  0.331586123 -4.33022976
  0.335487127 -4.32412577
  0.339388132 -4.31747532
  0.343289137 -4.32029772
  0.347190142 -4.34433937
  0.351091146 -4.36978626
  0.354992151 -4.3962307
  0.358893156 -4.42140388
  0.362794161 -4.42313147
  0.366695166 -4.42611837
  0.37059617 -4.43053627
  0.374497175 -4.43660498
  0.37839818 -4.44458818
  0.382299185 -4.45516777
  0.38620019 -4.46927071
  0.390101194 -4.47392559
  0.394002199 -4.45946264
  0.397903204 -4.46174383
  0.401804209 -4.4817071
  0.405705214 -4.50101805
  0.409606218 -4.52082443
  0.413507223 -4.54148149
  0.417408228 -4.56355476
  0.421309233 -4.58708334
  0.425210238 -4.61209154
  0.429111242 -4.63877296
  0.433012247 -4.66742134
  0.436913252 -4.69825315
  0.440814257 -4.73383093
  0.444715261 -4.7586832
  0.448616266 -4.78951216
  0.452517271 -4.82748413
  0.456418276 -4.89750004
  0.460319281 -4.93038321
  0.464220285 -5.00451994
  0.46812129 -5.07464743
  0.472022295 -5.07155657
  0.4759233 -5.07090616
  0.479824334 -5.11597681
  0.483725339 -5.16215849
  0.487626374 -5.18054056
  0.491527379 -5.17583609
  0.495428383 -5.22484446
  0.499329388 -5.27413511
  0.503230393 -5.26507807
  0.507131457 -5.26828337
  0.511032462 -5.31344032
  0.514933467 -5.35771656
  0.518834472 -5.32496834
  0.522735476 -5.30075073
  0.526636481 -5.33606148
  0.530537486 -5.36868572
  0.534438491 -5.36009216
  0.538339496 -5.39127254
  0.5422405 -5.42663193
  0.546141505 -5.43467999
  0.55004251 -5.43056488
  0.553943515 -5.4744997
  0.55784452 -5.44848919
  0.561745524 -5.46479511
  0.565646529 -5.45892239
  0.569547534 -5.47113419
  0.573448539 -5.47977352
  0.577349544 -5.48296738
  0. -5.48185158
  0.00390100479 -5.43813133
  0.00780203938 -5.44968224
  0.0117030442 -5.45229435
  0.0156040788 -5.4451313
  0.0195050836 -5.44042301
  0.0234060884 -5.42565823
  0.0273070931 -5.42592049
  0.0312081277 -5.41013241
  0.0351091325 -5.38504791
  0.0390101522 -5.37652588
  0.042911157 -5.35017014
  0.0468121916 -5.29902363
  0.0507131964 -5.25267744
  0.0546142161 -5.28910828
  0.0585152358 -5.2636795
  0.0624162406 -5.22507763
  0.0663172603 -5.19794846
  0.0702182651 -5.23184013
  0.0741192997 -5.22231245
  0.0780203044 -5.17582846
  0.0819213241 -5.12889671
  0.0858223289 -5.14986038
  0.0897233486 -5.12709761
  0.0936243683 -5.07888985
  0.0975253731 -5.03115463
  0.101426408 -5.04354954
  0.105327412 -5.02704668
  0.109228432 -4.984303
  0.113129437 -4.94274807
  0.117030457 -4.91305351
  0.120931476 -4.86499596
  0.124832481 -4.82629633
  0.128733501 -4.75842524
  0.132634521 -4.75206232
  0.13653554 -4.70607471
  0.140436545 -4.64977217
  0.144337565 -4.5916419
  0.148238584 -4.5806551
  0.152139589 -4.60046291
  0.156040609 -4.58312035
  0.159941629 -4.53499556
  0.163842648 -4.4885273
  0.167743668 -4.44395161
  0.171644688 -4.41292286
  0.175545692 -4.42897367
  0.179446697 -4.44449663
  0.183347717 -4.44033194
  0.187248737 -4.41566706
  0.191149756 -4.38744593
  0.195050776 -4.35656118
  0.198951781 -4.3246541
  0.2028528 -4.29263115
  0.20675382 -4.26090813
  0.210654825 -4.25645685
  0.214555845 -4.26657152
  0.218456864 -4.27634382
  0.222357869 -4.28559303
  0.226258889 -4.29430342
  0.230159909 -4.30249023
  0.234060928 -4.31019926
  0.237961948 -4.29812574
  0.241862968 -4.27787828
  0.245763987 -4.26071548
  0.249664992 -4.24751043
  0.253566027 -4.23886633
  0.257467031 -4.23441124
  0.261368036 -4.23298073
  0.265269041 -4.23324585
  0.269170046 -4.23443604
  0.273071051 -4.23589039
  0.276972055 -4.23734236
  0.28087306 -4.23857832
  0.284774065 -4.23939657
  0.28867507 -4.23966885
  0.28867507 -4.23966885
  0.292576075 -4.23939657
  0.296477079 -4.23857832
  0.300378084 -4.23734236
  0.304279089 -4.23589039
  0.308180094 -4.23443604
  0.312081099 -4.23324585
  0.315982103 -4.23298073
  0.319883108 -4.23441124
  0.323784113 -4.23886633
  0.327685118 -4.24751043
  0.331586123 -4.26071548
  0.335487127 -4.27787828
  0.339388132 -4.29812574
  0.343289137 -4.31019926
  0.347190142 -4.30249023
  0.351091146 -4.29430342
  0.354992151 -4.28559303
  0.358893156 -4.27634382
  0.362794161 -4.26657152
  0.366695166 -4.25645685
  0.37059617 -4.26090813
  0.374497175 -4.29263115
  0.37839818 -4.3246541
  0.382299185 -4.35656118
  0.38620019 -4.38744593
  0.390101194 -4.41566706
  0.394002199 -4.44033194
  0.397903204 -4.44449663
  0.401804209 -4.42897367
  0.405705214 -4.41292286
  0.409606218 -4.44395161
  0.413507223 -4.4885273
  0.417408228 -4.53499556
  0.421309233 -4.58312035
  0.425210238 -4.60046291
  0.429111242 -4.5806551
  0.433012247 -4.5916419
  0.436913252 -4.64977217
  0.440814257 -4.70607471
  0.444715261 -4.75206232
  0.448616266 -4.75842524
  0.452517271 -4.82629633
  0.456418276 -4.86499596
  0.460319281 -4.91305351
  0.464220285 -4.94274807
  0.46812129 -4.984303
  0.472022295 -5.02704668
  0.4759233 -5.04354954
  0.479824334 -5.03115463
  0.483725339 -5.07888985
  0.487626374 -5.12709761
  0.491527379 -5.14986038
  0.495428383 -5.12889671
  0.499329388 -5.17582846
  0.503230393 -5.22231245
  0.507131457 -5.23184013
  0.511032462 -5.19794846
  0.514933467 -5.22507763
  0.518834472 -5.2636795
  0.522735476 -5.28910828
  0.526636481 -5.25267744
  0.530537486 -5.29902363
  0.534438491 -5.35017014
  0.538339496 -5.37652588
  0.5422405 -5.38504791
  0.546141505 -5.41013241
  0.55004251 -5.42592049
  0.553943515 -5.42565823
  0.55784452 -5.44042301
  0.561745524 -5.4451313
  0.565646529 -5.45229435
  0.569547534 -5.44968224
  0.573448539 -5.43813133
  0.577349544 -5.48185158
  0. -5.42320919
  0.00390100479 -5.42648983
  0.00780203938 -5.43565464
  0.0117030442 -5.44908714
  0.0156040788 -5.40544891
  0.0195050836 -5.43248558
  0.0234060884 -5.40020084
  0.0273070931 -5.36976528
  0.0312081277 -5.37677288
  0.0351091325 -5.36640072
  0.0390101522 -5.33502865
  0.042911157 -5.32590103
  0.0468121916 -5.27475595
  0.0507131964 -5.24751091
  0.0546142161 -5.19548798
  0.0585152358 -5.14304304
  0.0624162406 -5.16352463
  0.0663172603 -5.18525362
  0.0702182651 -5.14439869
  0.0741192997 -5.10253429
  0.0780203044 -5.08677912
  0.0819213241 -5.11860323
  0.0858223289 -5.08169556
  0.0897233486 -5.03434372
  0.0936243683 -4.98709345
  0.0975253731 -5.01498699
  0.101426408 -4.98427868
  0.105327412 -4.93830061
  0.109228432 -4.89320946
  0.113129437 -4.88719034
  0.117030457 -4.90228224
  0.120931476 -4.855124
  0.124832481 -4.7835741
  0.128733501 -4.73555994
  0.132634521 -4.69092751
  0.13653554 -4.62541723
  0.140436545 -4.57592583
  0.144337565 -4.56025457
  0.148238584 -4.53399515
  0.152139589 -4.47754955
  0.156040609 -4.44810104
  0.159941629 -4.42005301
  0.163842648 -4.39332867
  0.167743668 -4.39634848
  0.171644688 -4.40201712
  0.175545692 -4.36408949
  0.179446697 -4.33232546
  0.183347717 -4.30754185
  0.187248737 -4.28775549
  0.191149756 -4.27141953
  0.195050776 -4.25699139
  0.198951781 -4.24464846
  0.2028528 -4.23434877
  0.20675382 -4.24564457
  0.210654825 -4.22979069
  0.214555845 -4.21043968
  0.218456864 -4.20507717
  0.222357869 -4.20078325
  0.226258889 -4.19760036
  0.230159909 -4.19503403
  0.234060928 -4.19298553
  0.237961948 -4.19109535
  0.241862968 -4.18897533
  0.245763987 -4.18581486
  0.249664992 -4.1806283
  0.253566027 -4.17272377
  0.257467031 -4.1624155
  0.261368036 -4.15098667
  0.265269041 -4.13961697
  0.269170046 -4.12910604
  0.273071051 -4.11984062
  0.276972055 -4.11240339
  0.28087306 -4.10695171
  0.284774065 -4.10363054
  0.28867507 -4.10250378
  0.28867507 -4.10250378
  0.292576075 -4.10363054
  0.296477079 -4.10695171
  0.300378084 -4.11240339
  0.304279089 -4.11984062
  0.308180094 -4.12910604
  0.312081099 -4.13961697
  0.315982103 -4.15098667
  0.319883108 -4.1624155
  0.323784113 -4.17272377
  0.327685118 -4.1806283
  0.331586123 -4.18581486
  0.335487127 -4.18897533
  0.339388132 -4.19109535
  0.343289137 -4.19298553
  0.347190142 -4.19503403
  0.351091146 -4.19760036
  0.354992151 -4.20078325
  0.358893156 -4.20507717
  0.362794161 -4.21043968
  0.366695166 -4.22979069
  0.37059617 -4.24564457
  0.374497175 -4.23434877
  0.37839818 -4.24464846
  0.382299185 -4.25699139
  0.38620019 -4.27141953
  0.390101194 -4.28775549
  0.394002199 -4.30754185
  0.397903204 -4.33232546
  0.401804209 -4.36408949
  0.405705214 -4.40201712
  0.409606218 -4.39634848
  0.413507223 -4.39332867
  0.417408228 -4.42005301
  0.421309233 -4.44810104
  0.425210238 -4.47754955
  0.429111242 -4.53399515
  0.433012247 -4.56025457
  0.436913252 -4.57592583
  0.440814257 -4.62541723
  0.444715261 -4.69092751
  0.448616266 -4.73555994
  0.452517271 -4.7835741
  0.456418276 -4.855124
  0.460319281 -4.90228224
  0.464220285 -4.88719034
  0.46812129 -4.89320946
  0.472022295 -4.93830061
  0.4759233 -4.98427868
  0.479824334 -5.01498699
  0.483725339 -4.98709345
  0.487626374 -5.03434372
  0.491527379 -5.08169556
  0.495428383 -5.11860323
  0.499329388 -5.08677912
  0.503230393 -5.10253429
  0.507131457 -5.14439869
  0.511032462 -5.18525362
  0.514933467 -5.16352463
  0.518834472 -5.14304304
  0.522735476 -5.19548798
  0.526636481 -5.24751091
  0.530537486 -5.27475595
  0.534438491 -5.32590103
  0.538339496 -5.33502865
  0.5422405 -5.36640072
  0.546141505 -5.37677288
  0.55004251 -5.36976528
  0.553943515 -5.40020084
  0.55784452 -5.43248558
  0.561745524 -5.40544891
  0.565646529 -5.44908714
  0.569547534 -5.43565464
  0.573448539 -5.42648983
  0.577349544 -5.42320919
  0. -5.36314869
  0.00390100479 -5.40574932
  0.00780203938 -5.392416
  0.0117030442 -5.35606384
  0.0156040788 -5.39850235
  0.0195050836 -5.35803699
  0.0234060884 -5.3344593
  0.0273070931 -5.35170078
  0.0312081277 -5.3382864
  0.0351091325 -5.3272438
  0.0390101522 -5.32157707
  0.042911157 -5.28435183
  0.0468121916 -5.23326349
  0.0507131964 -5.22320414
  0.0546142161 -5.17118073
  0.0585152358 -5.12852383
  0.0624162406 -5.09016895
  0.0663172603 -5.04593801
  0.0702182651 -5.02159452
  0.0741192997 -5.05443525
  0.0780203044 -5.05990696
  0.0819213241 -5.01655054
  0.0858223289 -4.97261095
  0.0897233486 -4.9561491
  0.0936243683 -4.98580456
  0.0975253731 -4.9397769
  0.101426408 -4.89291477
  0.105327412 -4.84649086
  0.109228432 -4.86079359
  0.113129437 -4.84911013
  0.117030457 -4.80601311
  0.120931476 -4.76408672
  0.124832481 -4.72334671
  0.128733501 -4.71208429
  0.132634521 -4.64553547
  0.13653554 -4.60755539
  0.140436545 -4.55639505
  0.144337565 -4.54110384
  0.148238584 -4.50847769
  0.152139589 -4.4775157
  0.156040609 -4.4226222
  0.159941629 -4.36892176
  0.163842648 -4.37928677
  0.167743668 -4.36752844
  0.171644688 -4.34195042
  0.175545692 -4.31521511
  0.179446697 -4.28491831
  0.183347717 -4.25045347
  0.187248737 -4.21381044
  0.191149756 -4.19718456
  0.195050776 -4.21000671
  0.198951781 -4.22232819
  0.2028528 -4.23406839
  0.20675382 -4.22482586
  0.210654825 -4.2169795
  0.214555845 -4.19953108
  0.218456864 -4.17025471
  0.222357869 -4.14215374
  0.226258889 -4.11549139
  0.230159909 -4.0902729
  0.234060928 -4.06697321
  0.237961948 -4.04625607
  0.241862968 -4.02896452
  0.245763987 -4.0237627
  0.249664992 -4.02908182
  0.253566027 -4.03385687
  0.257467031 -4.03815746
  0.261368036 -4.04194403
  0.265269041 -4.04522991
  0.269170046 -4.04803085
  0.273071051 -4.05031538
  0.276972055 -4.05209064
  0.28087306 -4.05330515
  0.284774065 -4.05406427
  0.28867507 -4.05433512
  0.28867507 -4.05433512
  0.292576075 -4.05406427
  0.296477079 -4.05330515
  0.300378084 -4.05209064
  0.304279089 -4.05031538
  0.308180094 -4.04803085
  0.312081099 -4.04522991
  0.315982103 -4.04194403
  0.319883108 -4.03815746
  0.323784113 -4.03385687
  0.327685118 -4.02908182
  0.331586123 -4.0237627
  0.335487127 -4.02896452
  0.339388132 -4.04625607
  0.343289137 -4.06697321
  0.347190142 -4.0902729
  0.351091146 -4.11549139
  0.354992151 -4.14215374
  0.358893156 -4.17025471
  0.362794161 -4.19953108
  0.366695166 -4.2169795
  0.37059617 -4.22482586
  0.374497175 -4.23406839
  0.37839818 -4.22232819
  0.382299185 -4.21000671
  0.38620019 -4.19718456
  0.390101194 -4.21381044
  0.394002199 -4.25045347
  0.397903204 -4.28491831
  0.401804209 -4.31521511
  0.405705214 -4.34195042
  0.409606218 -4.36752844
  0.413507223 -4.37928677
  0.417408228 -4.36892176
  0.421309233 -4.4226222
  0.425210238 -4.4775157
  0.429111242 -4.50847769
  0.433012247 -4.54110384
  0.436913252 -4.55639505
  0.440814257 -4.60755539
  0.444715261 -4.64553547
  0.448616266 -4.71208429
  0.452517271 -4.72334671
  0.456418276 -4.76408672
  0.460319281 -4.80601311
  0.464220285 -4.84911013
  0.46812129 -4.86079359
  0.472022295 -4.84649086
  0.4759233 -4.89291477
  0.479824334 -4.9397769
  0.483725339 -4.98580456
  0.487626374 -4.9561491
  0.491527379 -4.97261095
  0.495428383 -5.01655054
  0.499329388 -5.05990696
  0.503230393 -5.05443525
  0.507131457 -5.02159452
  0.511032462 -5.04593801
  0.514933467 -5.09016895
  0.518834472 -5.12852383
  0.522735476 -5.17118073
  0.526636481 -5.22320414
  0.530537486 -5.23326349
  0.534438491 -5.28435183
  0.538339496 -5.32157707
  0.5422405 -5.3272438
  0.546141505 -5.3382864
  0.55004251 -5.35170078
  0.553943515 -5.3344593
  0.55784452 -5.35803699
  0.561745524 -5.39850235
  0.565646529 -5.35606384
  0.569547534 -5.392416
  0.573448539 -5.40574932
  0.577349544 -5.36314869
  0. -5.35920334
  0.00390100479 -5.31607628
  0.00780203938 -5.3123951
  0.0117030442 -5.34573936
  0.0156040788 -5.30417156
  0.0195050836 -5.32230663
  0.0234060884 -5.32906818
  0.0273070931 -5.33377266
  0.0312081277 -5.3204565
  0.0351091325 -5.29967785
  0.0390101522 -5.27722359
  0.042911157 -5.24705362
  0.0468121916 -5.21727657
  0.0507131964 -5.18571997
  0.0546142161 -5.15264845
  0.0585152358 -5.11874247
  0.0624162406 -5.08257866
  0.0663172603 -5.03686476
  0.0702182651 -5.00832891
  0.0741192997 -4.96970749
  0.0780203044 -4.930439
  0.0819213241 -4.89509487
  0.0858223289 -4.92590666
  0.0897233486 -4.92801905
  0.0936243683 -4.88324642
  0.0975253731 -4.83814859
  0.101426408 -4.80631828
  0.105327412 -4.83382225
  0.109228432 -4.80042219
  0.113129437 -4.75508547
  0.117030457 -4.71038771
  0.120931476 -4.68767929
  0.124832481 -4.71189213
  0.128733501 -4.68382788
  0.132634521 -4.6417079
  0.13653554 -4.57211733
  0.140436545 -4.53936195
  0.144337565 -4.49310541
  0.148238584 -4.43044949
  0.152139589 -4.3688879
  0.156040609 -4.34351635
  0.159941629 -4.36167526
  0.163842648 -4.31712675
  0.167743668 -4.26770163
  0.171644688 -4.22285128
  0.175545692 -4.18825722
  0.179446697 -4.16205263
  0.183347717 -4.16995764
  0.187248737 -4.18379402
  0.191149756 -4.1767602
  0.195050776 -4.13994026
  0.198951781 -4.10395718
  0.2028528 -4.06900549
  0.20675382 -4.03894281
  0.210654825 -4.02730942
  0.214555845 -4.01703262
  0.218456864 -4.00798035
  0.222357869 -3.99994326
  0.226258889 -3.99290133
  0.230159909 -3.99750805
  0.234060928 -4.0048008
  0.237961948 -4.01164818
  0.241862968 -4.01797867
  0.245763987 -4.01610279
  0.249664992 -4.00781059
  0.253566027 -4.0031743
  0.257467031 -4.00086641
  0.261368036 -4.00007534
  0.265269041 -4.00014973
  0.269170046 -4.00089502
  0.273071051 -4.00180769
  0.276972055 -4.00272465
  0.28087306 -4.00356197
  0.284774065 -4.00411177
  0.28867507 -4.00429296
  0.28867507 -4.00429296
  0.292576075 -4.00411177
  0.296477079 -4.00356197
  0.300378084 -4.00272465
  0.304279089 -4.00180769
  0.308180094 -4.00089502
  0.312081099 -4.00014973
  0.315982103 -4.00007534
  0.319883108 -4.00086641
  0.323784113 -4.0031743
  0.327685118 -4.00781059
  0.331586123 -4.01610279
  0.335487127 -4.01797867
  0.339388132 -4.01164818
  0.343289137 -4.0048008
  0.347190142 -3.99750805
  0.351091146 -3.99290133
  0.354992151 -3.99994326
  0.358893156 -4.00798035
  0.362794161 -4.01703262
  0.366695166 -4.02730942
  0.37059617 -4.03894281
  0.374497175 -4.06900549
  0.37839818 -4.10395718
  0.382299185 -4.13994026
  0.38620019 -4.1767602
  0.390101194 -4.18379402
  0.394002199 -4.16995764
  0.397903204 -4.16205263
  0.401804209 -4.18825722
  0.405705214 -4.22285128
  0.409606218 -4.26770163
  0.413507223 -4.31712675
  0.417408228 -4.36167526
  0.421309233 -4.34351635
  0.425210238 -4.3688879
  0.429111242 -4.43044949
  0.433012247 -4.49310541
  0.436913252 -4.53936195
  0.440814257 -4.57211733
  0.444715261 -4.6417079
  0.448616266 -4.68382788
  0.452517271 -4.71189213
  0.456418276 -4.68767929
  0.460319281 -4.71038771
  0.464220285 -4.75508547
  0.46812129 -4.80042219
  0.472022295 -4.83382225
  0.4759233 -4.80631828
  0.479824334 -4.83814859
  0.483725339 -4.88324642
  0.487626374 -4.92801905
  0.491527379 -4.92590666
  0.495428383 -4.89509487
  0.499329388 -4.930439
  0.503230393 -4.96970749
  0.507131457 -5.00832891
  0.511032462 -5.03686476
  0.514933467 -5.08257866
  0.518834472 -5.11874247
  0.522735476 -5.15264845
  0.526636481 -5.18571997
  0.530537486 -5.21727657
  0.534438491 -5.24705362
  0.538339496 -5.27722359
  0.5422405 -5.29967785
  0.546141505 -5.3204565
  0.55004251 -5.33377266
  0.553943515 -5.32906818
  0.55784452 -5.32230663
  0.561745524 -5.30417156
  0.565646529 -5.34573936
  0.569547534 -5.3123951
  0.573448539 -5.31607628
  0.577349544 -5.35920334
  0. -5.30016708
  0.00390100479 -5.29814816
  0.00780203938 -5.29249334
  0.0117030442 -5.28552532
  0.0156040788 -5.29933643
  0.0195050836 -5.28744411
  0.0234060884 -5.3099041
  0.0273070931 -5.31012726
  0.0312081277 -5.30276489
  0.0351091325 -5.28269958
  0.0390101522 -5.27472973
  0.042911157 -5.22672367
  0.0468121916 -5.21565962
  0.0507131964 -5.18183851
  0.0546142161 -5.12986708
  0.0585152358 -5.11826038
  0.0624162406 -5.06594563
  0.0663172603 -5.01268053
  0.0702182651 -4.98315048
  0.0741192997 -4.92903757
  0.0780203044 -4.87452888
  0.0819213241 -4.89046717
  0.0858223289 -4.84999943
  0.0897233486 -4.80879211
  0.0936243683 -4.76715183
  0.0975253731 -4.77827406
  0.101426408 -4.79302311
  0.105327412 -4.74788046
  0.109228432 -4.70265388
  0.113129437 -4.65780687
  0.117030457 -4.66298199
  0.120931476 -4.66657066
  0.124832481 -4.6235857
  0.128733501 -4.58163166
  0.132634521 -4.54078293
  0.13653554 -4.51792383
  0.140436545 -4.50392151
  0.144337565 -4.43666887
  0.148238584 -4.38953876
  0.152139589 -4.35509205
  0.156040609 -4.32204628
  0.159941629 -4.29032421
  0.163842648 -4.25996542
  0.167743668 -4.2303462
  0.171644688 -4.19936991
  0.175545692 -4.16115141
  0.179446697 -4.1555891
  0.183347717 -4.13914251
  0.187248737 -4.11838913
  0.191149756 -4.09959793
  0.195050776 -4.08197308
  0.198951781 -4.06619978
  0.2028528 -4.05193567
  0.20675382 -4.03512287
  0.210654825 -4.00238895
  0.214555845 -3.97096395
  0.218456864 -3.97274065
  0.222357869 -3.98150253
  0.226258889 -3.98975992
  0.230159909 -3.98639631
  0.234060928 -3.98011112
  0.237961948 -3.97351599
  0.241862968 -3.96559381
  0.245763987 -3.95541525
  0.249664992 -3.94287252
  0.253566027 -3.92878866
  0.257467031 -3.91428471
  0.261368036 -3.90033484
  0.265269041 -3.88742924
  0.269170046 -3.8759532
  0.273071051 -3.86626768
  0.276972055 -3.85861921
  0.28087306 -3.85304117
  0.284774065 -3.84964037
  0.28867507 -3.84848166
  0.28867507 -3.84848166
  0.292576075 -3.84964037
  0.296477079 -3.85304117
  0.300378084 -3.85861921
  0.304279089 -3.86626768
  0.308180094 -3.8759532
  0.312081099 -3.88742924
  0.315982103 -3.90033484
  0.319883108 -3.91428471
  0.323784113 -3.92878866
  0.327685118 -3.94287252
  0.331586123 -3.95541525
  0.335487127 -3.96559381
  0.339388132 -3.97351599
  0.343289137 -3.98011112
  0.347190142 -3.98639631
  0.351091146 -3.98975992
  0.354992151 -3.98150253
  0.358893156 -3.97274065
  0.362794161 -3.97096395
  0.366695166 -4.00238895
  0.37059617 -4.03512287
  0.374497175 -4.05193567
  0.37839818 -4.06619978
  0.382299185 -4.08197308
  0.38620019 -4.09959793
  0.390101194 -4.11838913
  0.394002199 -4.13914251
  0.397903204 -4.1555891
  0.401804209 -4.16115141
  0.405705214 -4.19936991
  0.409606218 -4.2303462
  0.413507223 -4.25996542
  0.417408228 -4.29032421
  0.421309233 -4.32204628
  0.425210238 -4.35509205
  0.429111242 -4.38953876
  0.433012247 -4.43666887
  0.436913252 -4.50392151
  0.440814257 -4.51792383
  0.444715261 -4.54078293
  0.448616266 -4.58163166
  0.452517271 -4.6235857
  0.456418276 -4.66657066
  0.460319281 -4.66298199
  0.464220285 -4.65780687
  0.46812129 -4.70265388
  0.472022295 -4.74788046
  0.4759233 -4.79302311
  0.479824334 -4.77827406
  0.483725339 -4.76715183
  0.487626374 -4.80879211
  0.491527379 -4.84999943
  0.495428383 -4.89046717
  0.499329388 -4.87452888
  0.503230393 -4.92903757
  0.507131457 -4.98315048
  0.511032462 -5.01268053
  0.514933467 -5.06594563
  0.518834472 -5.11826038
  0.522735476 -5.12986708
  0.526636481 -5.18183851
  0.530537486 -5.21565962
  0.534438491 -5.22672367
  0.538339496 -5.27472973
  0.5422405 -5.28269958
  0.546141505 -5.30276489
  0.55004251 -5.31012726
  0.553943515 -5.3099041
  0.55784452 -5.28744411
  0.561745524 -5.29933643
  0.565646529 -5.28552532
  0.569547534 -5.29249334
  0.573448539 -5.29814816
  0.577349544 -5.30016708
  0. -5.25666285
  0.00390100479 -5.26857758
  0.00780203938 -5.2705369
  0.0117030442 -5.28402758
  0.0156040788 -5.27456427
  0.0195050836 -5.27065849
  0.0234060884 -5.28472948
  0.0273070931 -5.26163864
  0.0312081277 -5.24304104
  0.0351091325 -5.25314808
  0.0390101522 -5.20325041
  0.042911157 -5.17802429
  0.0468121916 -5.17558622
  0.0507131964 -5.12420559
  0.0546142161 -5.09295893
  0.0585152358 -5.07738781
  0.0624162406 -5.02459764
  0.0663172603 -4.98811388
  0.0702182651 -4.95895338
  0.0741192997 -4.9048667
  0.0780203044 -4.86377096
  0.0819213241 -4.81967831
  0.0858223289 -4.76442575
  0.0897233486 -4.72054338
  0.0936243683 -4.74964809
  0.0975253731 -4.72517729
  0.101426408 -4.68290758
  0.105327412 -4.64043093
  0.109228432 -4.61191034
  0.113129437 -4.63770151
  0.117030457 -4.61315441
  0.120931476 -4.56898546
  0.124832481 -4.52522898
  0.128733501 -4.48203373
  0.132634521 -4.49593592
  0.13653554 -4.50094223
  0.140436545 -4.46243477
  0.144337565 -4.42516565
  0.148238584 -4.37042856
  0.152139589 -4.32486296
  0.156040609 -4.30884886
  0.159941629 -4.25028086
  0.163842648 -4.19327164
  0.167743668 -4.13787699
  0.171644688 -4.12534189
  0.175545692 -4.14070702
  0.179446697 -4.11770344
  0.183347717 -4.07394123
  0.187248737 -4.03116179
  0.191149756 -3.98967552
  0.195050776 -3.94957018
  0.198951781 -3.92161465
  0.2028528 -3.9328661
  0.20675382 -3.94355202
  0.210654825 -3.95378733
  0.214555845 -3.9634819
  0.218456864 -3.94090748
  0.222357869 -3.91241074
  0.226258889 -3.88586092
  0.230159909 -3.86140776
  0.234060928 -3.8400588
  0.237961948 -3.82295179
  0.241862968 -3.81053972
  0.245763987 -3.80212975
  0.249664992 -3.7965579
  0.253566027 -3.79295444
  0.257467031 -3.79057932
  0.261368036 -3.78919029
  0.265269041 -3.78850365
  0.269170046 -3.78830004
  0.273071051 -3.78841257
  0.276972055 -3.78867483
  0.28087306 -3.78918076
  0.284774065 -3.78942108
  0.28867507 -3.78950548
  0.28867507 -3.78950548
  0.292576075 -3.78942108
  0.296477079 -3.78918076
  0.300378084 -3.78867483
  0.304279089 -3.78841257
  0.308180094 -3.78830004
  0.312081099 -3.78850365
  0.315982103 -3.78919029
  0.319883108 -3.79057932
  0.323784113 -3.79295444
  0.327685118 -3.7965579
  0.331586123 -3.80212975
  0.335487127 -3.81053972
  0.339388132 -3.82295179
  0.343289137 -3.8400588
  0.347190142 -3.86140776
  0.351091146 -3.88586092
  0.354992151 -3.91241074
  0.358893156 -3.94090748
  0.362794161 -3.9634819
  0.366695166 -3.95378733
  0.37059617 -3.94355202
  0.374497175 -3.9328661
  0.37839818 -3.92161465
  0.382299185 -3.94957018
  0.38620019 -3.98967552
  0.390101194 -4.03116179
  0.394002199 -4.07394123
  0.397903204 -4.11770344
  0.401804209 -4.14070702
  0.405705214 -4.12534189
  0.409606218 -4.13787699
  0.413507223 -4.19327164
  0.417408228 -4.25028086
  0.421309233 -4.30884886
  0.425210238 -4.32486296
  0.429111242 -4.37042856
  0.433012247 -4.42516565
  0.436913252 -4.46243477
  0.440814257 -4.50094223
  0.444715261 -4.49593592
  0.448616266 -4.48203373
  0.452517271 -4.52522898
  0.456418276 -4.56898546
  0.460319281 -4.61315441
  0.464220285 -4.63770151
  0.46812129 -4.61191034
  0.472022295 -4.64043093
  0.4759233 -4.68290758
  0.479824334 -4.72517729
  0.483725339 -4.74964809
  0.487626374 -4.72054338
  0.491527379 -4.76442575
  0.495428383 -4.81967831
  0.499329388 -4.86377096
  0.503230393 -4.9048667
  0.507131457 -4.95895338
  0.511032462 -4.98811388
  0.514933467 -5.02459764
  0.518834472 -5.07738781
  0.522735476 -5.09295893
  0.526636481 -5.12420559
  0.530537486 -5.17558622
  0.534438491 -5.17802429
  0.538339496 -5.20325041
  0.5422405 -5.25314808
  0.546141505 -5.24304104
  0.55004251 -5.26163864
  0.553943515 -5.28472948
  0.55784452 -5.27065849
  0.561745524 -5.27456427
  0.565646529 -5.28402758
  0.569547534 -5.2705369
  0.573448539 -5.26857758
  0.577349544 -5.25666285
  0. -5.22643805
  0.00390100479 -5.2600441
  0.00780203938 -5.26999187
  0.0117030442 -5.22462893
  0.0156040788 -5.24554157
  0.0195050836 -5.25208235
  0.0234060884 -5.21829081
  0.0273070931 -5.20308065
  0.0312081277 -5.21282816
  0.0351091325 -5.16347933
  0.0390101522 -5.14003372
  0.042911157 -5.15280962
  0.0468121916 -5.10186386
  0.0507131964 -5.05725098
  0.0546142161 -5.07229328
  0.0585152358 -5.0199523
  0.0624162406 -4.96731091
  0.0663172603 -4.97135592
  0.0702182651 -4.91770363
  0.0741192997 -4.86367178
  0.0780203044 -4.85041523
  0.0819213241 -4.79556561
  0.0858223289 -4.7403245
  0.0897233486 -4.70884228
  0.0936243683 -4.65288877
  0.0975253731 -4.6024437
  0.101426408 -4.5633707
  0.105327412 -4.58556318
  0.109228432 -4.5976572
  0.113129437 -4.55491352
  0.117030457 -4.51199818
  0.120931476 -4.46916819
  0.124832481 -4.45046139
  0.128733501 -4.47345018
  0.132634521 -4.43970108
  0.13653554 -4.39810371
  0.140436545 -4.35750675
  0.144337565 -4.31788397
  0.148238584 -4.30571175
  0.152139589 -4.30579042
  0.156040609 -4.24246883
  0.159941629 -4.18051291
  0.163842648 -4.13818789
  0.167743668 -4.10947371
  0.171644688 -4.08455896
  0.175545692 -4.04785299
  0.179446697 -4.02049541
  0.183347717 -3.99480534
  0.187248737 -3.97078896
  0.191149756 -3.94827652
  0.195050776 -3.92722368
  0.198951781 -3.91089153
  0.2028528 -3.88980007
  0.20675382 -3.87312412
  0.210654825 -3.857656
  0.214555845 -3.8437438
  0.218456864 -3.83119345
  0.222357869 -3.8194685
  0.226258889 -3.80839348
  0.230159909 -3.79746294
  0.234060928 -3.78587437
  0.237961948 -3.77258921
  0.241862968 -3.75691271
  0.245763987 -3.73962593
  0.249664992 -3.72203922
  0.253566027 -3.7179265
  0.257467031 -3.72196484
  0.261368036 -3.72550154
  0.265269041 -3.72858238
  0.269170046 -3.73117256
  0.273071051 -3.73329878
  0.276972055 -3.73495245
  0.28087306 -3.73607349
  0.284774065 -3.73678446
  0.28867507 -3.73700523
  0.28867507 -3.73700523
  0.292576075 -3.73678446
  0.296477079 -3.73607349
  0.300378084 -3.73495245
  0.304279089 -3.73329878
  0.308180094 -3.73117256
  0.312081099 -3.72858238
  0.315982103 -3.72550154
  0.319883108 -3.72196484
  0.323784113 -3.7179265
  0.327685118 -3.72203922
  0.331586123 -3.73962593
  0.335487127 -3.75691271
  0.339388132 -3.77258921
  0.343289137 -3.78587437
  0.347190142 -3.79746294
  0.351091146 -3.80839348
  0.354992151 -3.8194685
  0.358893156 -3.83119345
  0.362794161 -3.8437438
  0.366695166 -3.857656
  0.37059617 -3.87312412
  0.374497175 -3.88980007
  0.37839818 -3.91089153
  0.382299185 -3.92722368
  0.38620019 -3.94827652
  0.390101194 -3.97078896
  0.394002199 -3.99480534
  0.397903204 -4.02049541
  0.401804209 -4.04785299
  0.405705214 -4.08455896
  0.409606218 -4.10947371
  0.413507223 -4.13818789
  0.417408228 -4.18051291
  0.421309233 -4.24246883
  0.425210238 -4.30579042
  0.429111242 -4.30571175
  0.433012247 -4.31788397
  0.436913252 -4.35750675
  0.440814257 -4.39810371
  0.444715261 -4.43970108
  0.448616266 -4.47345018
  0.452517271 -4.45046139
  0.456418276 -4.46916819
  0.460319281 -4.51199818
  0.464220285 -4.55491352
  0.46812129 -4.5976572
  0.472022295 -4.58556318
  0.4759233 -4.5633707
  0.479824334 -4.6024437
  0.483725339 -4.65288877
  0.487626374 -4.70884228
  0.491527379 -4.7403245
  0.495428383 -4.79556561
  0.499329388 -4.85041523
  0.503230393 -4.86367178
  0.507131457 -4.91770363
  0.511032462 -4.97135592
  0.514933467 -4.96731091
  0.518834472 -5.0199523
  0.522735476 -5.07229328
  0.526636481 -5.05725098
  0.530537486 -5.10186386
  0.534438491 -5.15280962
  0.538339496 -5.14003372
  0.5422405 -5.16347933
  0.546141505 -5.21282816
  0.55004251 -5.20308065
  0.553943515 -5.21829081
  0.55784452 -5.25208235
  0.561745524 -5.24554157
  0.565646529 -5.22462893
  0.569547534 -5.26999187
  0.573448539 -5.2600441
  0.577349544 -5.22643805
  0. -5.22194338
  0.00390100479 -5.1792798
  0.00780203938 -5.15988159
  0.0117030442 -5.20266294
  0.0156040788 -5.2021842
  0.0195050836 -5.22033644
  0.0234060884 -5.20437765
  0.0273070931 -5.20220327
  0.0312081277 -5.18079758
  0.0351091325 -5.15633678
  0.0390101522 -5.12965584
  0.042911157 -5.10117245
  0.0468121916 -5.07116699
  0.0507131964 -5.05005169
  0.0546142161 -5.00717878
  0.0585152358 -4.97356987
  0.0624162406 -4.95396376
  0.0663172603 -4.9139452
  0.0702182651 -4.86779261
  0.0741192997 -4.83186388
  0.0780203044 -4.80926037
  0.0819213241 -4.75648308
  0.0858223289 -4.71852398
  0.0897233486 -4.68473864
  0.0936243683 -4.64141321
  0.0975253731 -4.59665108
  0.101426408 -4.55869627
  0.105327412 -4.52403498
  0.109228432 -4.48451805
  0.113129437 -4.44501352
  0.117030457 -4.40523148
  0.120931476 -4.42692804
  0.124832481 -4.42659426
  0.128733501 -4.38415051
  0.132634521 -4.34211731
  0.13653554 -4.30045938
  0.140436545 -4.26590204
  0.144337565 -4.28603077
  0.148238584 -4.27938604
  0.152139589 -4.24215984
  0.156040609 -4.20617056
  0.159941629 -4.17142105
  0.163842648 -4.12011147
  0.167743668 -4.10633802
  0.171644688 -4.0756526
  0.175545692 -4.03147173
  0.179446697 -3.98130798
  0.183347717 -3.93263102
  0.187248737 -3.8856473
  0.191149756 -3.89780235
  0.195050776 -3.90995121
  0.198951781 -3.90779209
  0.2028528 -3.87364197
  0.20675382 -3.83790255
  0.210654825 -3.8036418
  0.214555845 -3.77113819
  0.218456864 -3.74032497
  0.222357869 -3.71170998
  0.226258889 -3.68570232
  0.230159909 -3.68417072
  0.234060928 -3.69094801
  0.237961948 -3.69725418
  0.241862968 -3.70318317
  0.245763987 -3.70855951
  0.249664992 -3.71351719
  0.253566027 -3.70475769
  0.257467031 -3.68837404
  0.261368036 -3.67331409
  0.265269041 -3.65975618
  0.269170046 -3.64786291
  0.273071051 -3.6379118
  0.276972055 -3.63022089
  0.28087306 -3.62443972
  0.284774065 -3.6209569
  0.28867507 -3.61977911
  0.28867507 -3.61977911
  0.292576075 -3.6209569
  0.296477079 -3.62443972
  0.300378084 -3.63022089
  0.304279089 -3.6379118
  0.308180094 -3.64786291
  0.312081099 -3.65975618
  0.315982103 -3.67331409
  0.319883108 -3.68837404
  0.323784113 -3.70475769
  0.327685118 -3.71351719
  0.331586123 -3.70855951
  0.335487127 -3.70318317
  0.339388132 -3.69725418
  0.343289137 -3.69094801
  0.347190142 -3.68417072
  0.351091146 -3.68570232
  0.354992151 -3.71170998
  0.358893156 -3.74032497
  0.362794161 -3.77113819
  0.366695166 -3.8036418
  0.37059617 -3.83790255
  0.374497175 -3.87364197
  0.37839818 -3.90779209
  0.382299185 -3.90995121
  0.38620019 -3.89780235
  0.390101194 -3.8856473
  0.394002199 -3.93263102
  0.397903204 -3.98130798
  0.401804209 -4.03147173
  0.405705214 -4.0756526
  0.409606218 -4.10633802
  0.413507223 -4.12011147
  0.417408228 -4.17142105
  0.421309233 -4.20617056
  0.425210238 -4.24215984
  0.429111242 -4.27938604
  0.433012247 -4.28603077
  0.436913252 -4.26590204
  0.440814257 -4.30045938
  0.444715261 -4.34211731
  0.448616266 -4.38415051
  0.452517271 -4.42659426
  0.456418276 -4.42692804
  0.460319281 -4.40523148
  0.464220285 -4.44501352
  0.46812129 -4.48451805
  0.472022295 -4.52403498
  0.4759233 -4.55869627
  0.479824334 -4.59665108
  0.483725339 -4.64141321
  0.487626374 -4.68473864
  0.491527379 -4.71852398
  0.495428383 -4.75648308
  0.499329388 -4.80926037
  0.503230393 -4.83186388
  0.507131457 -4.86779261
  0.511032462 -4.9139452
  0.514933467 -4.95396376
  0.518834472 -4.97356987
  0.522735476 -5.00717878
  0.526636481 -5.05005169
  0.530537486 -5.07116699
  0.534438491 -5.10117245
  0.538339496 -5.12965584
  0.5422405 -5.15633678
  0.546141505 -5.18079758
  0.55004251 -5.20220327
  0.553943515 -5.20437765
  0.55784452 -5.22033644
  0.561745524 -5.2021842
  0.565646529 -5.20266294
  0.569547534 -5.15988159
  0.573448539 -5.1792798
  0.577349544 -5.22194338
  0. -5.16142464
  0.00390100479 -5.16135311
  0.00780203938 -5.15930605
  0.0117030442 -5.17669725
  0.0156040788 -5.17773104
  0.0195050836 -5.13065529
  0.0234060884 -5.16244078
  0.0273070931 -5.15589714
  0.0312081277 -5.10725784
  0.0351091325 -5.10115957
  0.0390101522 -5.11341143
  0.042911157 -5.06312656
  0.0468121916 -5.02019644
  0.0507131964 -5.03975296
  0.0546142161 -4.99858284
  0.0585152358 -4.94633198
  0.0624162406 -4.93903685
  0.0663172603 -4.90374565
  0.0702182651 -4.86035633
  0.0741192997 -4.83116484
  0.0780203044 -4.79404974
  0.0819213241 -4.75445604
  0.0858223289 -4.69927168
  0.0897233486 -4.68013763
  0.0936243683 -4.62879705
  0.0975253731 -4.572577
  0.101426408 -4.54010677
  0.105327412 -4.48334789
  0.109228432 -4.42620754
  0.113129437 -4.37838078
  0.117030457 -4.40289021
  0.120931476 -4.36544466
  0.124832481 -4.32571077
  0.128733501 -4.28599787
  0.132634521 -4.24638462
  0.13653554 -4.24522066
  0.140436545 -4.25928545
  0.144337565 -4.21862221
  0.148238584 -4.17863131
  0.152139589 -4.13944244
  0.156040609 -4.10123777
  0.159941629 -4.07628059
  0.163842648 -4.0931077
  0.167743668 -4.06101131
  0.171644688 -4.00343561
  0.175545692 -3.94748306
  0.179446697 -3.89821196
  0.183347717 -3.87208891
  0.187248737 -3.88499641
  0.191149756 -3.84055758
  0.195050776 -3.79715729
  0.198951781 -3.76884842
  0.2028528 -3.74766111
  0.20675382 -3.72780371
  0.210654825 -3.70919609
  0.214555845 -3.69205141
  0.218456864 -3.67608881
  0.222357869 -3.66931677
  0.226258889 -3.67698479
  0.230159909 -3.66371155
  0.234060928 -3.6469202
  0.237961948 -3.6347208
  0.241862968 -3.62555599
  0.245763987 -3.61829138
  0.249664992 -3.61254358
  0.253566027 -3.60804462
  0.257467031 -3.6045599
  0.261368036 -3.60197687
  0.265269041 -3.60013437
  0.269170046 -3.59887505
  0.273071051 -3.59810543
  0.276972055 -3.59765577
  0.28087306 -3.59767103
  0.284774065 -3.59759426
  0.28867507 -3.59764433
  0.28867507 -3.59764433
  0.292576075 -3.59759426
  0.296477079 -3.59767103
  0.300378084 -3.59765577
  0.304279089 -3.59810543
  0.308180094 -3.59887505
  0.312081099 -3.60013437
  0.315982103 -3.60197687
  0.319883108 -3.6045599
  0.323784113 -3.60804462
  0.327685118 -3.61254358
  0.331586123 -3.61829138
  0.335487127 -3.62555599
  0.339388132 -3.6347208
  0.343289137 -3.6469202
  0.347190142 -3.66371155
  0.351091146 -3.67698479
  0.354992151 -3.66931677
  0.358893156 -3.67608881
  0.362794161 -3.69205141
  0.366695166 -3.70919609
  0.37059617 -3.72780371
  0.374497175 -3.74766111
  0.37839818 -3.76884842
  0.382299185 -3.79715729
  0.38620019 -3.84055758
  0.390101194 -3.88499641
  0.394002199 -3.87208891
  0.397903204 -3.89821196
  0.401804209 -3.94748306
  0.405705214 -4.00343561
  0.409606218 -4.06101131
  0.413507223 -4.0931077
  0.417408228 -4.07628059
  0.421309233 -4.10123777
  0.425210238 -4.13944244
  0.429111242 -4.17863131
  0.433012247 -4.21862221
  0.436913252 -4.25928545
  0.440814257 -4.24522066
  0.444715261 -4.24638462
  0.448616266 -4.28599787
  0.452517271 -4.32571077
  0.456418276 -4.36544466
  0.460319281 -4.40289021
  0.464220285 -4.37838078
  0.46812129 -4.42620754
  0.472022295 -4.48334789
  0.4759233 -4.54010677
  0.479824334 -4.572577
  0.483725339 -4.62879705
  0.487626374 -4.68013763
  0.491527379 -4.69927168
  0.495428383 -4.75445604
  0.499329388 -4.79404974
  0.503230393 -4.83116484
  0.507131457 -4.86035633
  0.511032462 -4.90374565
  0.514933467 -4.93903685
  0.518834472 -4.94633198
  0.522735476 -4.99858284
  0.526636481 -5.03975296
  0.530537486 -5.02019644
  0.534438491 -5.06312656
  0.538339496 -5.11341143
  0.5422405 -5.10115957
  0.546141505 -5.10725784
  0.55004251 -5.15589714
  0.553943515 -5.16244078
  0.55784452 -5.13065529
  0.561745524 -5.17773104
  0.565646529 -5.17669725
  0.569547534 -5.15930605
  0.573448539 -5.16135311
  0.577349544 -5.16142464
  0. -5.13134813
  0.00390100479 -5.13592482
  0.00780203938 -5.15228224
  0.0117030442 -5.15250731
  0.0156040788 -5.14040565
  0.0195050836 -5.12373114
  0.0234060884 -5.10339117
  0.0273070931 -5.07999659
  0.0312081277 -5.06203985
  0.0351091325 -5.05802727
  0.0390101522 -5.00834036
  0.042911157 -4.98322105
  0.0468121916 -5.01230478
  0.0507131964 -4.96106339
  0.0546142161 -4.90947771
  0.0585152358 -4.91956806
  0.0624162406 -4.89365149
  0.0663172603 -4.84054279
  0.0702182651 -4.799788
  0.0741192997 -4.80637074
  0.0780203044 -4.75202322
  0.0819213241 -4.69730043
  0.0858223289 -4.69081974
  0.0897233486 -4.64373732
  0.0936243683 -4.5878005
  0.0975253731 -4.53255796
  0.101426408 -4.51605511
  0.105327412 -4.45933533
  0.109228432 -4.40226126
  0.113129437 -4.36883116
  0.117030457 -4.31126451
  0.120931476 -4.25787067
  0.124832481 -4.22181177
  0.128733501 -4.20236301
  0.132634521 -4.22403574
  0.13653554 -4.20676804
  0.140436545 -4.16735315
  0.144337565 -4.12806988
  0.148238584 -4.08897161
  0.152139589 -4.05006361
  0.156040609 -4.05895376
  0.159941629 -4.06409931
  0.163842648 -4.02800751
  0.167743668 -3.99324036
  0.171644688 -3.95985794
  0.175545692 -3.92781448
  0.179446697 -3.89236259
  0.183347717 -3.86881876
  0.187248737 -3.84146929
  0.191149756 -3.81573009
  0.195050776 -3.79152107
  0.198951781 -3.75550175
  0.2028528 -3.71569157
  0.20675382 -3.67759085
  0.210654825 -3.64353704
  0.214555845 -3.65258026
  0.218456864 -3.6611762
  0.222357869 -3.66069365
  0.226258889 -3.64536095
  0.230159909 -3.6286087
  0.234060928 -3.60935593
  0.237961948 -3.58829975
  0.241862968 -3.56689167
  0.245763987 -3.54602575
  0.249664992 -3.52630758
  0.253566027 -3.5079093
  0.257467031 -3.4908514
  0.261368036 -3.47541332
  0.265269041 -3.4616251
  0.269170046 -3.44967413
  0.273071051 -3.43965912
  0.276972055 -3.43190384
  0.28087306 -3.43121529
  0.284774065 -3.43082809
  0.28867507 -3.43091774
  0.28867507 -3.43091774
  0.292576075 -3.43082809
  0.296477079 -3.43121529
  0.300378084 -3.43190384
  0.304279089 -3.43965912
  0.308180094 -3.44967413
  0.312081099 -3.4616251
  0.315982103 -3.47541332
  0.319883108 -3.4908514
  0.323784113 -3.5079093
  0.327685118 -3.52630758
  0.331586123 -3.54602575
  0.335487127 -3.56689167
  0.339388132 -3.58829975
  0.343289137 -3.60935593
  0.347190142 -3.6286087
  0.351091146 -3.64536095
  0.354992151 -3.66069365
  0.358893156 -3.6611762
  0.362794161 -3.65258026
  0.366695166 -3.64353704
  0.37059617 -3.67759085
  0.374497175 -3.71569157
  0.37839818 -3.75550175
  0.382299185 -3.79152107
  0.38620019 -3.81573009
  0.390101194 -3.84146929
  0.394002199 -3.86881876
  0.397903204 -3.89236259
  0.401804209 -3.92781448
  0.405705214 -3.95985794
  0.409606218 -3.99324036
  0.413507223 -4.02800751
  0.417408228 -4.06409931
  0.421309233 -4.05895376
  0.425210238 -4.05006361
  0.429111242 -4.08897161
  0.433012247 -4.12806988
  0.436913252 -4.16735315
  0.440814257 -4.20676804
  0.444715261 -4.22403574
  0.448616266 -4.20236301
  0.452517271 -4.22181177
  0.456418276 -4.25787067
  0.460319281 -4.31126451
  0.464220285 -4.36883116
  0.46812129 -4.40226126
  0.472022295 -4.45933533
  0.4759233 -4.51605511
  0.479824334 -4.53255796
  0.483725339 -4.5878005
  0.487626374 -4.64373732
  0.491527379 -4.69081974
  0.495428383 -4.69730043
  0.499329388 -4.75202322
  0.503230393 -4.80637074
  0.507131457 -4.799788
  0.511032462 -4.84054279
  0.514933467 -4.89365149
  0.518834472 -4.91956806
  0.522735476 -4.90947771
  0.526636481 -4.96106339
  0.530537486 -5.01230478
  0.534438491 -4.98322105
  0.538339496 -5.00834036
  0.5422405 -5.05802727
  0.546141505 -5.06203985
  0.55004251 -5.07999659
  0.553943515 -5.10339117
  0.55784452 -5.12373114
  0.561745524 -5.14040565
  0.565646529 -5.15250731
  0.569547534 -5.15228224
  0.573448539 -5.13592482
  0.577349544 -5.13134813
  0. -5.07482147
  0.00390100479 -5.11617804
  0.00780203938 -5.13393784
  0.0117030442 -5.08813334
  0.0156040788 -5.07982063
  0.0195050836 -5.12138081
  0.0234060884 -5.08307505
  0.0273070931 -5.03542995
  0.0312081277 -5.05425978
  0.0351091325 -5.02652979
  0.0390101522 -4.99722385
  0.042911157 -4.96659565
  0.0468121916 -4.9349308
  0.0507131964 -4.90229273
  0.0546142161 -4.88421583
  0.0585152358 -4.85704327
  0.0624162406 -4.80447817
  0.0663172603 -4.76653671
  0.0702182651 -4.78668499
  0.0741192997 -4.73301649
  0.0780203044 -4.67869711
  0.0819213241 -4.66051817
  0.0858223289 -4.64205027
  0.0897233486 -4.58658409
  0.0936243683 -4.53059769
  0.0975253731 -4.53031206
  0.101426408 -4.47505569
  0.105327412 -4.41828823
  0.109228432 -4.36658335
  0.113129437 -4.34487581
  0.117030457 -4.29400635
  0.120931476 -4.25347757
  0.124832481 -4.19553137
  0.128733501 -4.18587208
  0.132634521 -4.15011215
  0.13653554 -4.11453009
  0.140436545 -4.07906866
  0.144337565 -4.04366684
  0.148238584 -4.02285624
  0.152139589 -4.04115295
  0.156040609 -4.01151991
  0.159941629 -3.97343636
  0.163842648 -3.93567371
  0.167743668 -3.89878416
  0.171644688 -3.86277866
  0.175545692 -3.84442568
  0.179446697 -3.85852718
  0.183347717 -3.84015846
  0.187248737 -3.78919125
  0.191149756 -3.74045706
  0.195050776 -3.69331455
  0.198951781 -3.64893198
  0.2028528 -3.62497139
  0.20675382 -3.63404894
  0.210654825 -3.64124632
  0.214555845 -3.60688066
  0.218456864 -3.57451248
  0.222357869 -3.54507971
  0.226258889 -3.52125216
  0.230159909 -3.50456285
  0.234060928 -3.49140644
  0.237961948 -3.48018551
  0.241862968 -3.47071218
  0.245763987 -3.46230602
  0.249664992 -3.45514393
  0.253566027 -3.44916105
  0.257467031 -3.44417906
  0.261368036 -3.4402113
  0.265269041 -3.43711376
  0.269170046 -3.43474102
  0.273071051 -3.43306446
  0.276972055 -3.43176937
  0.28087306 -3.42591619
  0.284774065 -3.42239523
  0.28867507 -3.42120934
  0.28867507 -3.42120934
  0.292576075 -3.42239523
  0.296477079 -3.42591619
  0.300378084 -3.43176937
  0.304279089 -3.43306446
  0.308180094 -3.43474102
  0.312081099 -3.43711376
  0.315982103 -3.4402113
  0.319883108 -3.44417906
  0.323784113 -3.44916105
  0.327685118 -3.45514393
  0.331586123 -3.46230602
  0.335487127 -3.47071218
  0.339388132 -3.48018551
  0.343289137 -3.49140644
  0.347190142 -3.50456285
  0.351091146 -3.52125216
  0.354992151 -3.54507971
  0.358893156 -3.57451248
  0.362794161 -3.60688066
  0.366695166 -3.64124632
  0.37059617 -3.63404894
  0.374497175 -3.62497139
  0.37839818 -3.64893198
  0.382299185 -3.69331455
  0.38620019 -3.74045706
  0.390101194 -3.78919125
  0.394002199 -3.84015846
  0.397903204 -3.85852718
  0.401804209 -3.84442568
  0.405705214 -3.86277866
  0.409606218 -3.89878416
  0.413507223 -3.93567371
  0.417408228 -3.97343636
  0.421309233 -4.01151991
  0.425210238 -4.04115295
  0.429111242 -4.02285624
  0.433012247 -4.04366684
  0.436913252 -4.07906866
  0.440814257 -4.11453009
  0.444715261 -4.15011215
  0.448616266 -4.18587208
  0.452517271 -4.19553137
  0.456418276 -4.25347757
  0.460319281 -4.29400635
  0.464220285 -4.34487581
  0.46812129 -4.36658335
  0.472022295 -4.41828823
  0.4759233 -4.47505569
  0.479824334 -4.53031206
  0.483725339 -4.53059769
  0.487626374 -4.58658409
  0.491527379 -4.64205027
  0.495428383 -4.66051817
  0.499329388 -4.67869711
  0.503230393 -4.73301649
  0.507131457 -4.78668499
  0.511032462 -4.76653671
  0.514933467 -4.80447817
  0.518834472 -4.85704327
  0.522735476 -4.88421583
  0.526636481 -4.90229273
  0.530537486 -4.9349308
  0.534438491 -4.96659565
  0.538339496 -4.99722385
  0.5422405 -5.02652979
  0.546141505 -5.05425978
  0.55004251 -5.03542995
  0.553943515 -5.08307505
  0.55784452 -5.12138081
  0.561745524 -5.07982063
  0.565646529 -5.08813334
  0.569547534 -5.13393784
  0.573448539 -5.11617804
  0.577349544 -5.07482147
  0. -5.07432032
  0.00390100479 -5.08072376
  0.00780203938 -5.08091211
  0.0117030442 -5.0693512
  0.0156040788 -5.05059099
  0.0195050836 -5.02745867
  0.0234060884 -5.00131035
  0.0273070931 -5.02169228
  0.0312081277 -4.98619509
  0.0351091325 -4.93715286
  0.0390101522 -4.94513655
  0.042911157 -4.957726
  0.0468121916 -4.90722847
  0.0507131964 -4.85611963
  0.0546142161 -4.86890745
  0.0585152358 -4.83482075
  0.0624162406 -4.80022764
  0.0663172603 -4.76514626
  0.0702182651 -4.72977161
  0.0741192997 -4.69406366
  0.0780203044 -4.65809202
  0.0819213241 -4.62400675
  0.0858223289 -4.58555365
  0.0897233486 -4.5490756
  0.0936243683 -4.51256323
  0.0975253731 -4.4759841
  0.101426408 -4.43957138
  0.105327412 -4.40302944
  0.109228432 -4.36124372
  0.113129437 -4.33033848
  0.117030457 -4.28732729
  0.120931476 -4.22953939
  0.124832481 -4.18021965
  0.128733501 -4.13720798
  0.132634521 -4.07891989
  0.13653554 -4.0265646
  0.140436545 -3.99544191
  0.144337565 -4.00408792
  0.148238584 -4.00830793
  0.152139589 -3.97301149
  0.156040609 -3.93768835
  0.159941629 -3.90234184
  0.163842648 -3.86697674
  0.167743668 -3.83153391
  0.171644688 -3.82993984
  0.175545692 -3.82773829
  0.179446697 -3.79400492
  0.183347717 -3.76167059
  0.187248737 -3.73090506
  0.191149756 -3.7018733
  0.195050776 -3.674541
  0.198951781 -3.64806509
  0.2028528 -3.62411308
  0.20675382 -3.6026063
  0.210654825 -3.58172417
  0.214555845 -3.56222296
  0.218456864 -3.54385424
  0.222357869 -3.52553797
  0.226258889 -3.50469303
  0.230159909 -3.47956038
  0.234060928 -3.45378828
  0.237961948 -3.42905426
  0.241862968 -3.40573883
  0.245763987 -3.38595676
  0.249664992 -3.39041471
  0.253566027 -3.39441061
  0.257467031 -3.39803362
  0.261368036 -3.40123177
  0.265269041 -3.40407753
  0.269170046 -3.40635586
  0.273071051 -3.40824938
  0.276972055 -3.4097662
  0.28087306 -3.41082811
  0.284774065 -3.41146994
  0.28867507 -3.41170406
  0.28867507 -3.41170406
  0.292576075 -3.41146994
  0.296477079 -3.41082811
  0.300378084 -3.4097662
  0.304279089 -3.40824938
  0.308180094 -3.40635586
  0.312081099 -3.40407753
  0.315982103 -3.40123177
  0.319883108 -3.39803362
  0.323784113 -3.39441061
  0.327685118 -3.39041471
  0.331586123 -3.38595676
  0.335487127 -3.40573883
  0.339388132 -3.42905426
  0.343289137 -3.45378828
  0.347190142 -3.47956038
  0.351091146 -3.50469303
  0.354992151 -3.52553797
  0.358893156 -3.54385424
  0.362794161 -3.56222296
  0.366695166 -3.58172417
  0.37059617 -3.6026063
  0.374497175 -3.62411308
  0.37839818 -3.64806509
  0.382299185 -3.674541
  0.38620019 -3.7018733
  0.390101194 -3.73090506
  0.394002199 -3.76167059
  0.397903204 -3.79400492
  0.401804209 -3.82773829
  0.405705214 -3.82993984
  0.409606218 -3.83153391
  0.413507223 -3.86697674
  0.417408228 -3.90234184
  0.421309233 -3.93768835
  0.425210238 -3.97301149
  0.429111242 -4.00830793
  0.433012247 -4.00408792
  0.436913252 -3.99544191
  0.440814257 -4.0265646
  0.444715261 -4.07891989
  0.448616266 -4.13720798
  0.452517271 -4.18021965
  0.456418276 -4.22953939
  0.460319281 -4.28732729
  0.464220285 -4.33033848
  0.46812129 -4.36124372
  0.472022295 -4.40302944
  0.4759233 -4.43957138
  0.479824334 -4.4759841
  0.483725339 -4.51256323
  0.487626374 -4.5490756
  0.491527379 -4.58555365
  0.495428383 -4.62400675
  0.499329388 -4.65809202
  0.503230393 -4.69406366
  0.507131457 -4.72977161
  0.511032462 -4.76514626
  0.514933467 -4.80022764
  0.518834472 -4.83482075
  0.522735476 -4.86890745
  0.526636481 -4.85611963
  0.530537486 -4.90722847
  0.534438491 -4.957726
  0.538339496 -4.94513655
  0.5422405 -4.93715286
  0.546141505 -4.98619509
  0.55004251 -5.02169228
  0.553943515 -5.00131035
  0.55784452 -5.02745867
  0.561745524 -5.05059099
  0.565646529 -5.0693512
  0.569547534 -5.08091211
  0.573448539 -5.08072376
  0.577349544 -5.07432032
  0. -5.06914616
  0.00390100479 -5.04571724
  0.00780203938 -5.02899361
  0.0117030442 -5.03720427
  0.0156040788 -5.04136753
  0.0195050836 -4.99460268
  0.0234060884 -4.98205423
  0.0273070931 -4.9728713
  0.0312081277 -4.94287968
  0.0351091325 -4.91160488
  0.0390101522 -4.88760281
  0.042911157 -4.84635448
  0.0468121916 -4.81289387
  0.0507131964 -4.84871387
  0.0546142161 -4.80456209
  0.0585152358 -4.75256109
  0.0624162406 -4.73326111
  0.0663172603 -4.75144911
  0.0702182651 -4.69805145
  0.0741192997 -4.64429712
  0.0780203044 -4.62994194
  0.0819213241 -4.62192154
  0.0858223289 -4.56894827
  0.0897233486 -4.51360607
  0.0936243683 -4.50340319
  0.0975253731 -4.47445154
  0.101426408 -4.41800785
  0.105327412 -4.36132669
  0.109228432 -4.353333
  0.113129437 -4.30370235
  0.117030457 -4.24616575
  0.120931476 -4.18846846
  0.124832481 -4.17160845
  0.128733501 -4.11323643
  0.132634521 -4.05804253
  0.13653554 -4.02051592
  0.140436545 -3.9849124
  0.144337565 -3.96450138
  0.148238584 -3.9336915
  0.152139589 -3.90304518
  0.156040609 -3.8724637
  0.159941629 -3.84192991
  0.163842648 -3.8113637
  0.167743668 -3.81497908
  0.171644688 -3.79610825
  0.175545692 -3.76059866
  0.179446697 -3.72516441
  0.183347717 -3.68991852
  0.187248737 -3.65503502
  0.191149756 -3.62095213
  0.195050776 -3.60294914
  0.198951781 -3.6137619
  0.2028528 -3.60500193
  0.20675382 -3.56383753
  0.210654825 -3.52471018
  0.214555845 -3.48767042
  0.218456864 -3.45277357
  0.222357869 -3.41981554
  0.226258889 -3.39742422
  0.230159909 -3.38191175
  0.234060928 -3.3700676
  0.237961948 -3.37577295
  0.241862968 -3.38106012
  0.245763987 -3.38383389
  0.249664992 -3.36346674
  0.253566027 -3.34481621
  0.257467031 -3.32766247
  0.261368036 -3.31221771
  0.265269041 -3.30098581
  0.269170046 -3.29774094
  0.273071051 -3.29520464
  0.276972055 -3.29338026
  0.28087306 -3.29207039
  0.284774065 -3.291399
  0.28867507 -3.29129362
  0.28867507 -3.29129362
  0.292576075 -3.291399
  0.296477079 -3.29207039
  0.300378084 -3.29338026
  0.304279089 -3.29520464
  0.308180094 -3.29774094
  0.312081099 -3.30098581
  0.315982103 -3.31221771
  0.319883108 -3.32766247
  0.323784113 -3.34481621
  0.327685118 -3.36346674
  0.331586123 -3.38383389
  0.335487127 -3.38106012
  0.339388132 -3.37577295
  0.343289137 -3.3700676
  0.347190142 -3.38191175
  0.351091146 -3.39742422
  0.354992151 -3.41981554
  0.358893156 -3.45277357
  0.362794161 -3.48767042
  0.366695166 -3.52471018
  0.37059617 -3.56383753
  0.374497175 -3.60500193
  0.37839818 -3.6137619
  0.382299185 -3.60294914
  0.38620019 -3.62095213
  0.390101194 -3.65503502
  0.394002199 -3.68991852
  0.397903204 -3.72516441
  0.401804209 -3.76059866
  0.405705214 -3.79610825
  0.409606218 -3.81497908
  0.413507223 -3.8113637
  0.417408228 -3.84192991
  0.421309233 -3.8724637
  0.425210238 -3.90304518
  0.429111242 -3.9336915
  0.433012247 -3.96450138
  0.436913252 -3.9849124
  0.440814257 -4.02051592
  0.444715261 -4.05804253
  0.448616266 -4.11323643
  0.452517271 -4.17160845
  0.456418276 -4.18846846
  0.460319281 -4.24616575
  0.464220285 -4.30370235
  0.46812129 -4.353333
  0.472022295 -4.36132669
  0.4759233 -4.41800785
  0.479824334 -4.47445154
  0.483725339 -4.50340319
  0.487626374 -4.51360607
  0.491527379 -4.56894827
  0.495428383 -4.62192154
  0.499329388 -4.62994194
  0.503230393 -4.64429712
  0.507131457 -4.69805145
  0.511032462 -4.75144911
  0.514933467 -4.73326111
  0.518834472 -4.75256109
  0.522735476 -4.80456209
  0.526636481 -4.84871387
  0.530537486 -4.81289387
  0.534438491 -4.84635448
  0.538339496 -4.88760281
  0.5422405 -4.91160488
  0.546141505 -4.94287968
  0.55004251 -4.9728713
  0.553943515 -4.98205423
  0.55784452 -4.99460268
  0.561745524 -5.04136753
  0.565646529 -5.03720427
  0.569547534 -5.02899361
  0.573448539 -5.04571724
  0.577349544 -5.06914616
  0. -5.05202818
  0.00390100479 -5.02728796
  0.00780203938 -4.99464989
  0.0117030442 -5.0055995
  0.0156040788 -4.97819948
  0.0195050836 -4.94830894
  0.0234060884 -4.94723463
  0.0273070931 -4.89941263
  0.0312081277 -4.86872005
  0.0351091325 -4.90696573
  0.0390101522 -4.87933731
  0.042911157 -4.83760786
  0.0468121916 -4.8127861
  0.0507131964 -4.77867889
  0.0546142161 -4.74416256
  0.0585152358 -4.70933104
  0.0624162406 -4.69969606
  0.0663172603 -4.64693308
  0.0702182651 -4.60364866
  0.0741192997 -4.59839296
  0.0780203044 -4.5895648
  0.0819213241 -4.53518391
  0.0858223289 -4.48022032
  0.0897233486 -4.47474432
  0.0936243683 -4.45734835
  0.0975253731 -4.40132046
  0.101426408 -4.34511662
  0.105327412 -4.32762766
  0.109228432 -4.3041749
  0.113129437 -4.24675751
  0.117030457 -4.18925142
  0.120931476 -4.15749645
  0.124832481 -4.13061666
  0.128733501 -4.08979988
  0.132634521 -4.0549612
  0.13653554 -3.99656868
  0.140436545 -3.96201611
  0.144337565 -3.90315628
  0.148238584 -3.86635923
  0.152139589 -3.83757639
  0.156040609 -3.80883884
  0.159941629 -3.78376722
  0.163842648 -3.79957724
  0.167743668 -3.78071594
  0.171644688 -3.74990368
  0.175545692 -3.71882057
  0.179446697 -3.6874361
  0.183347717 -3.6555562
  0.187248737 -3.6232357
  0.191149756 -3.59169626
  0.195050776 -3.5877099
  0.198951781 -3.55615377
  0.2028528 -3.52666855
  0.20675382 -3.49970436
  0.210654825 -3.47524118
  0.214555845 -3.45305729
  0.218456864 -3.43288088
  0.222357869 -3.41425467
  0.226258889 -3.3886447
  0.230159909 -3.36395597
  0.234060928 -3.36767101
  0.237961948 -3.3549695
  0.241862968 -3.34364843
  0.245763987 -3.33353233
  0.249664992 -3.32471323
  0.253566027 -3.31711292
  0.257467031 -3.31063938
  0.261368036 -3.3052969
  0.265269041 -3.29848862
  0.269170046 -3.28656006
  0.273071051 -3.27658558
  0.276972055 -3.26862335
  0.28087306 -3.26278257
  0.284774065 -3.25915098
  0.28867507 -3.25794983
  0.28867507 -3.25794983
  0.292576075 -3.25915098
  0.296477079 -3.26278257
  0.300378084 -3.26862335
  0.304279089 -3.27658558
  0.308180094 -3.28656006
  0.312081099 -3.29848862
  0.315982103 -3.3052969
  0.319883108 -3.31063938
  0.323784113 -3.31711292
  0.327685118 -3.32471323
  0.331586123 -3.33353233
  0.335487127 -3.34364843
  0.339388132 -3.3549695
  0.343289137 -3.36767101
  0.347190142 -3.36395597
  0.351091146 -3.3886447
  0.354992151 -3.41425467
  0.358893156 -3.43288088
  0.362794161 -3.45305729
  0.366695166 -3.47524118
  0.37059617 -3.49970436
  0.374497175 -3.52666855
  0.37839818 -3.55615377
  0.382299185 -3.5877099
  0.38620019 -3.59169626
  0.390101194 -3.6232357
  0.394002199 -3.6555562
  0.397903204 -3.6874361
  0.401804209 -3.71882057
  0.405705214 -3.74990368
  0.409606218 -3.78071594
  0.413507223 -3.79957724
  0.417408228 -3.78376722
  0.421309233 -3.80883884
  0.425210238 -3.83757639
  0.429111242 -3.86635923
  0.433012247 -3.90315628
  0.436913252 -3.96201611
  0.440814257 -3.99656868
  0.444715261 -4.0549612
  0.448616266 -4.08979988
  0.452517271 -4.13061666
  0.456418276 -4.15749645
  0.460319281 -4.18925142
  0.464220285 -4.24675751
  0.46812129 -4.3041749
  0.472022295 -4.32762766
  0.4759233 -4.34511662
  0.479824334 -4.40132046
  0.483725339 -4.45734835
  0.487626374 -4.47474432
  0.491527379 -4.48022032
  0.495428383 -4.53518391
  0.499329388 -4.5895648
  0.503230393 -4.59839296
  0.507131457 -4.60364866
  0.511032462 -4.64693308
  0.514933467 -4.69969606
  0.518834472 -4.70933104
  0.522735476 -4.74416256
  0.526636481 -4.77867889
  0.530537486 -4.8127861
  0.534438491 -4.83760786
  0.538339496 -4.87933731
  0.5422405 -4.90696573
  0.546141505 -4.86872005
  0.55004251 -4.89941263
  0.553943515 -4.94723463
  0.55784452 -4.94830894
  0.561745524 -4.97819948
  0.565646529 -5.0055995
  0.569547534 -4.99464989
  0.573448539 -5.02728796
  0.577349544 -5.05202818
  0. -5.03435898
  0.00390100479 -5.0193305
  0.00780203938 -4.99113178
  0.0117030442 -4.95962954
  0.0156040788 -4.92682219
  0.0195050836 -4.9413166
  0.0234060884 -4.91693115
  0.0273070931 -4.88442802
  0.0312081277 -4.85121012
  0.0351091325 -4.81737328
  0.0390101522 -4.78281641
  0.042911157 -4.77562046
  0.0468121916 -4.78657484
  0.0507131964 -4.73590374
  0.0546142161 -4.68453503
  0.0585152358 -4.69885063
  0.0624162406 -4.67428732
  0.0663172603 -4.6389904
  0.0702182651 -4.59366798
  0.0741192997 -4.56828213
  0.0780203044 -4.53279543
  0.0819213241 -4.49740124
  0.0858223289 -4.46204424
  0.0897233486 -4.42679882
  0.0936243683 -4.39172506
  0.0975253731 -4.35689211
  0.101426408 -4.32225895
  0.105327412 -4.28843641
  0.109228432 -4.25402451
  0.113129437 -4.22044086
  0.117030457 -4.18719769
  0.120931476 -4.15435934
  0.124832481 -4.12193966
  0.128733501 -4.07249451
  0.132634521 -4.01424217
  0.13653554 -3.96517229
  0.140436545 -3.9380064
  0.144337565 -3.89514065
  0.148238584 -3.8447752
  0.152139589 -3.78654194
  0.156040609 -3.76754904
  0.159941629 -3.78018093
  0.163842648 -3.75167942
  0.167743668 -3.72331953
  0.171644688 -3.69521666
  0.175545692 -3.66735268
  0.179446697 -3.63978243
  0.183347717 -3.61245441
  0.187248737 -3.58535528
  0.191149756 -3.59068012
  0.195050776 -3.55771732
  0.198951781 -3.52468586
  0.2028528 -3.4918952
  0.20675382 -3.45933008
  0.210654825 -3.42730951
  0.214555845 -3.39609861
  0.218456864 -3.36613703
  0.222357869 -3.35051584
  0.226258889 -3.35745096
  0.230159909 -3.35942745
  0.234060928 -3.33199644
  0.237961948 -3.30640125
  0.241862968 -3.28259468
  0.245763987 -3.26046848
  0.249664992 -3.24010181
  0.253566027 -3.22147799
  0.257467031 -3.20558453
  0.261368036 -3.19897079
  0.265269041 -3.1935339
  0.269170046 -3.18937826
  0.273071051 -3.18605566
  0.276972055 -3.18364143
  0.28087306 -3.18181324
  0.284774065 -3.18089056
  0.28867507 -3.1805954
  0.28867507 -3.1805954
  0.292576075 -3.18089056
  0.296477079 -3.18181324
  0.300378084 -3.18364143
  0.304279089 -3.18605566
  0.308180094 -3.18937826
  0.312081099 -3.1935339
  0.315982103 -3.19897079
  0.319883108 -3.20558453
  0.323784113 -3.22147799
  0.327685118 -3.24010181
  0.331586123 -3.26046848
  0.335487127 -3.28259468
  0.339388132 -3.30640125
  0.343289137 -3.33199644
  0.347190142 -3.35942745
  0.351091146 -3.35745096
  0.354992151 -3.35051584
  0.358893156 -3.36613703
  0.362794161 -3.39609861
  0.366695166 -3.42730951
  0.37059617 -3.45933008
  0.374497175 -3.4918952
  0.37839818 -3.52468586
  0.382299185 -3.55771732
  0.38620019 -3.59068012
  0.390101194 -3.58535528
  0.394002199 -3.61245441
  0.397903204 -3.63978243
  0.401804209 -3.66735268
  0.405705214 -3.69521666
  0.409606218 -3.72331953
  0.413507223 -3.75167942
  0.417408228 -3.78018093
  0.421309233 -3.76754904
  0.425210238 -3.78654194
  0.429111242 -3.8447752
  0.433012247 -3.89514065
  0.436913252 -3.9380064
  0.440814257 -3.96517229
  0.444715261 -4.01424217
  0.448616266 -4.07249451
  0.452517271 -4.12193966
  0.456418276 -4.15435934
  0.460319281 -4.18719769
  0.464220285 -4.22044086
  0.46812129 -4.25402451
  0.472022295 -4.28843641
  0.4759233 -4.32225895
  0.479824334 -4.35689211
  0.483725339 -4.39172506
  0.487626374 -4.42679882
  0.491527379 -4.46204424
  0.495428383 -4.49740124
  0.499329388 -4.53279543
  0.503230393 -4.56828213
  0.507131457 -4.59366798
  0.511032462 -4.6389904
  0.514933467 -4.67428732
  0.518834472 -4.69885063
  0.522735476 -4.68453503
  0.526636481 -4.73590374
  0.530537486 -4.78657484
  0.534438491 -4.77562046
  0.538339496 -4.78281641
  0.5422405 -4.81737328
  0.546141505 -4.85121012
  0.55004251 -4.88442802
  0.553943515 -4.91693115
  0.55784452 -4.9413166
  0.561745524 -4.92682219
  0.565646529 -4.95962954
  0.569547534 -4.99113178
  0.573448539 -5.0193305
  0.577349544 -5.03435898
  0. -4.91100836
  0.00390100479 -4.95135641
  0.00780203938 -4.98220825
  0.0117030442 -4.93660402
  0.0156040788 -4.90098858
  0.0195050836 -4.8931098
  0.0234060884 -4.85898876
  0.0273070931 -4.82858706
  0.0312081277 -4.85023499
  0.0351091325 -4.80190039
  0.0390101522 -4.7524333
  0.042911157 -4.74818945
  0.0468121916 -4.71334362
  0.0507131964 -4.67810535
  0.0546142161 -4.66445065
  0.0585152358 -4.63251257
  0.0624162406 -4.58047962
  0.0663172603 -4.53612995
  0.0702182651 -4.56677246
  0.0741192997 -4.53995323
  0.0780203044 -4.48566389
  0.0819213241 -4.43195391
  0.0858223289 -4.4458766
  0.0897233486 -4.42488289
  0.0936243683 -4.36911058
  0.0975253731 -4.31325293
  0.101426408 -4.3017149
  0.105327412 -4.28797102
  0.109228432 -4.23149443
  0.113129437 -4.17430449
  0.117030457 -4.1346035
  0.120931476 -4.13155651
  0.124832481 -4.07383347
  0.128733501 -4.01579285
  0.132634521 -3.98156834
  0.13653554 -3.95586491
  0.140436545 -3.92395878
  0.144337565 -3.87955952
  0.148238584 -3.82130909
  0.152139589 -3.77789879
  0.156040609 -3.74796915
  0.159941629 -3.71820354
  0.163842648 -3.68865442
  0.167743668 -3.65940952
  0.171644688 -3.63059235
  0.175545692 -3.60215807
  0.179446697 -3.5742178
  0.183347717 -3.56784201
  0.187248737 -3.57975674
  0.191149756 -3.55844975
  0.195050776 -3.53129292
  0.198951781 -3.50363731
  0.2028528 -3.47510815
  0.20675382 -3.44543266
  0.210654825 -3.41484308
  0.214555845 -3.38379717
  0.218456864 -3.35285616
  0.222357869 -3.33769655
  0.226258889 -3.31187439
  0.230159909 -3.29045153
  0.234060928 -3.27281475
  0.237961948 -3.25784302
  0.241862968 -3.24474716
  0.245763987 -3.23292255
  0.249664992 -3.22251797
  0.253566027 -3.2134223
  0.257467031 -3.20456171
  0.261368036 -3.18938208
  0.265269041 -3.17595816
  0.269170046 -3.16423893
  0.273071051 -3.15447092
  0.276972055 -3.14667034
  0.28087306 -3.14092827
  0.284774065 -3.13721418
  0.28867507 -3.13599825
  0.28867507 -3.13599825
  0.292576075 -3.13721418
  0.296477079 -3.14092827
  0.300378084 -3.14667034
  0.304279089 -3.15447092
  0.308180094 -3.16423893
  0.312081099 -3.17595816
  0.315982103 -3.18938208
  0.319883108 -3.20456171
  0.323784113 -3.2134223
  0.327685118 -3.22251797
  0.331586123 -3.23292255
  0.335487127 -3.24474716
  0.339388132 -3.25784302
  0.343289137 -3.27281475
  0.347190142 -3.29045153
  0.351091146 -3.31187439
  0.354992151 -3.33769655
  0.358893156 -3.35285616
  0.362794161 -3.38379717
  0.366695166 -3.41484308
  0.37059617 -3.44543266
  0.374497175 -3.47510815
  0.37839818 -3.50363731
  0.382299185 -3.53129292
  0.38620019 -3.55844975
  0.390101194 -3.57975674
  0.394002199 -3.56784201
  0.397903204 -3.5742178
  0.401804209 -3.60215807
  0.405705214 -3.63059235
  0.409606218 -3.65940952
  0.413507223 -3.68865442
  0.417408228 -3.71820354
  0.421309233 -3.74796915
  0.425210238 -3.77789879
  0.429111242 -3.82130909
  0.433012247 -3.87955952
  0.436913252 -3.92395878
  0.440814257 -3.95586491
  0.444715261 -3.98156834
  0.448616266 -4.01579285
  0.452517271 -4.07383347
  0.456418276 -4.13155651
  0.460319281 -4.1346035
  0.464220285 -4.17430449
  0.46812129 -4.23149443
  0.472022295 -4.28797102
  0.4759233 -4.3017149
  0.479824334 -4.31325293
  0.483725339 -4.36911058
  0.487626374 -4.42488289
  0.491527379 -4.4458766
  0.495428383 -4.43195391
  0.499329388 -4.48566389
  0.503230393 -4.53995323
  0.507131457 -4.56677246
  0.511032462 -4.53612995
  0.514933467 -4.58047962
  0.518834472 -4.63251257
  0.522735476 -4.66445065
  0.526636481 -4.67810535
  0.530537486 -4.71334362
  0.534438491 -4.74818945
  0.538339496 -4.7524333
  0.5422405 -4.80190039
  0.546141505 -4.85023499
  0.55004251 -4.82858706
  0.553943515 -4.85898876
  0.55784452 -4.8931098
  0.561745524 -4.90098858
  0.565646529 -4.93660402
  0.569547534 -4.98220825
  0.573448539 -4.95135641
  0.577349544 -4.91100836
  0. -4.90381002
  0.00390100479 -4.86294937
  0.00780203938 -4.81807423
  0.0117030442 -4.85778761
  0.0156040788 -4.8891077
  0.0195050836 -4.84347248
  0.0234060884 -4.79638577
  0.0273070931 -4.82428217
  0.0312081277 -4.78940868
  0.0351091325 -4.75427198
  0.0390101522 -4.73849821
  0.042911157 -4.70267487
  0.0468121916 -4.65253925
  0.0507131964 -4.62980032
  0.0546142161 -4.64267921
  0.0585152358 -4.60723782
  0.0624162406 -4.57175732
  0.0663172603 -4.53595972
  0.0702182651 -4.50061464
  0.0741192997 -4.46518755
  0.0780203044 -4.42982674
  0.0819213241 -4.41558361
  0.0858223289 -4.37624311
  0.0897233486 -4.32524824
  0.0936243683 -4.29105997
  0.0975253731 -4.27476549
  0.101426408 -4.2566576
  0.105327412 -4.20018101
  0.109228432 -4.16016817
  0.113129437 -4.12914944
  0.117030457 -4.11643696
  0.120931476 -4.06902266
  0.124832481 -4.0396018
  0.128733501 -4.01045847
  0.132634521 -3.95780277
  0.13653554 -3.95273113
  0.140436545 -3.89733458
  0.144337565 -3.83883476
  0.148238584 -3.80788183
  0.152139589 -3.76297331
  0.156040609 -3.72816229
  0.159941629 -3.66983604
  0.163842648 -3.63291264
  0.167743668 -3.60288048
  0.171644688 -3.57335424
  0.175545692 -3.54437113
  0.179446697 -3.5552783
  0.183347717 -3.54685307
  0.187248737 -3.52011061
  0.191149756 -3.49410772
  0.195050776 -3.46863508
  0.198951781 -3.44411898
  0.2028528 -3.42040348
  0.20675382 -3.39757967
  0.210654825 -3.37561703
  0.214555845 -3.35456038
  0.218456864 -3.34324932
  0.222357869 -3.32227516
  0.226258889 -3.29414654
  0.230159909 -3.27188015
  0.234060928 -3.24811935
  0.237961948 -3.22457695
  0.241862968 -3.20203066
  0.245763987 -3.18063354
  0.249664992 -3.16093063
  0.253566027 -3.14273977
  0.257467031 -3.13039446
  0.261368036 -3.12263441
  0.265269041 -3.11617041
  0.269170046 -3.11084461
  0.273071051 -3.10678816
  0.276972055 -3.10383606
  0.28087306 -3.10182953
  0.284774065 -3.10066795
  0.28867507 -3.10032845
  0.28867507 -3.10032845
  0.292576075 -3.10066795
  0.296477079 -3.10182953
  0.300378084 -3.10383606
  0.304279089 -3.10678816
  0.308180094 -3.11084461
  0.312081099 -3.11617041
  0.315982103 -3.12263441
  0.319883108 -3.13039446
  0.323784113 -3.14273977
  0.327685118 -3.16093063
  0.331586123 -3.18063354
  0.335487127 -3.20203066
  0.339388132 -3.22457695
  0.343289137 -3.24811935
  0.347190142 -3.27188015
  0.351091146 -3.29414654
  0.354992151 -3.32227516
  0.358893156 -3.34324932
  0.362794161 -3.35456038
  0.366695166 -3.37561703
  0.37059617 -3.39757967
  0.374497175 -3.42040348
  0.37839818 -3.44411898
  0.382299185 -3.46863508
  0.38620019 -3.49410772
  0.390101194 -3.52011061
  0.394002199 -3.54685307
  0.397903204 -3.5552783
  0.401804209 -3.54437113
  0.405705214 -3.57335424
  0.409606218 -3.60288048
  0.413507223 -3.63291264
  0.417408228 -3.66983604
  0.421309233 -3.72816229
  0.425210238 -3.76297331
  0.429111242 -3.80788183
  0.433012247 -3.83883476
  0.436913252 -3.89733458
  0.440814257 -3.95273113
  0.444715261 -3.95780277
  0.448616266 -4.01045847
  0.452517271 -4.0396018
  0.456418276 -4.06902266
  0.460319281 -4.11643696
  0.464220285 -4.12914944
  0.46812129 -4.16016817
  0.472022295 -4.20018101
  0.4759233 -4.2566576
  0.479824334 -4.27476549
  0.483725339 -4.29105997
  0.487626374 -4.32524824
  0.491527379 -4.37624311
  0.495428383 -4.41558361
  0.499329388 -4.42982674
  0.503230393 -4.46518755
  0.507131457 -4.50061464
  0.511032462 -4.53595972
  0.514933467 -4.57175732
  0.518834472 -4.60723782
  0.522735476 -4.64267921
  0.526636481 -4.62980032
  0.530537486 -4.65253925
  0.534438491 -4.70267487
  0.538339496 -4.73849821
  0.5422405 -4.75427198
  0.546141505 -4.78940868
  0.55004251 -4.82428217
  0.553943515 -4.79638577
  0.55784452 -4.84347248
  0.561745524 -4.8891077
  0.565646529 -4.85778761
  0.569547534 -4.81807423
  0.573448539 -4.86294937
  0.577349544 -4.90381002
  0. -4.73341084
  0.00390100479 -4.77270937
  0.00780203938 -4.81552458
  0.0117030442 -4.77277136
  0.0156040788 -4.72768545
  0.0195050836 -4.74862957
  0.0234060884 -4.78885937
  0.0273070931 -4.7487998
  0.0312081277 -4.70103502
  0.0351091325 -4.70096827
  0.0390101522 -4.71877861
  0.042911157 -4.68326378
  0.0468121916 -4.64759731
  0.0507131964 -4.61175394
  0.0546142161 -4.57583284
  0.0585152358 -4.53969193
  0.0624162406 -4.5037117
  0.0663172603 -4.52597475
  0.0702182651 -4.47425652
  0.0741192997 -4.42076159
  0.0780203044 -4.38620663
  0.0819213241 -4.39470387
  0.0858223289 -4.35981274
  0.0897233486 -4.32105732
  0.0936243683 -4.26546717
  0.0975253731 -4.25742435
  0.101426408 -4.22425556
  0.105327412 -4.19187641
  0.109228432 -4.14331675
  0.113129437 -4.11059093
  0.117030457 -4.09880352
  0.120931476 -4.05896807
  0.124832481 -4.00111294
  0.128733501 -3.95540237
  0.132634521 -3.94468594
  0.13653554 -3.89909792
  0.140436545 -3.86764908
  0.144337565 -3.83783054
  0.148238584 -3.78046036
  0.152139589 -3.75088644
  0.156040609 -3.70460272
  0.159941629 -3.66340399
  0.163842648 -3.61180115
  0.167743668 -3.56290436
  0.171644688 -3.53334856
  0.175545692 -3.54229403
  0.179446697 -3.51604176
  0.183347717 -3.48822641
  0.187248737 -3.46112633
  0.191149756 -3.43480158
  0.195050776 -3.40919399
  0.198951781 -3.38434505
  0.2028528 -3.36032391
  0.20675382 -3.33716583
  0.210654825 -3.32740402
  0.214555845 -3.33552027
  0.218456864 -3.33432198
  0.222357869 -3.31447887
  0.226258889 -3.29231882
  0.230159909 -3.2634263
  0.234060928 -3.23576832
  0.237961948 -3.20958519
  0.241862968 -3.18512058
  0.245763987 -3.16362762
  0.249664992 -3.14993858
  0.253566027 -3.1394453
  0.257467031 -3.12631083
  0.261368036 -3.11163044
  0.265269041 -3.09869766
  0.269170046 -3.08735991
  0.273071051 -3.07797813
  0.276972055 -3.0779047
  0.28087306 -3.07884312
  0.284774065 -3.07940197
  0.28867507 -3.07959509
  0.28867507 -3.07959509
  0.292576075 -3.07940197
  0.296477079 -3.07884312
  0.300378084 -3.0779047
  0.304279089 -3.07797813
  0.308180094 -3.08735991
  0.312081099 -3.09869766
  0.315982103 -3.11163044
  0.319883108 -3.12631083
  0.323784113 -3.1394453
  0.327685118 -3.14993858
  0.331586123 -3.16362762
  0.335487127 -3.18512058
  0.339388132 -3.20958519
  0.343289137 -3.23576832
  0.347190142 -3.2634263
  0.351091146 -3.29231882
  0.354992151 -3.31447887
  0.358893156 -3.33432198
  0.362794161 -3.33552027
  0.366695166 -3.32740402
  0.37059617 -3.33716583
  0.374497175 -3.36032391
  0.37839818 -3.38434505
  0.382299185 -3.40919399
  0.38620019 -3.43480158
  0.390101194 -3.46112633
  0.394002199 -3.48822641
  0.397903204 -3.51604176
  0.401804209 -3.54229403
  0.405705214 -3.53334856
  0.409606218 -3.56290436
  0.413507223 -3.61180115
  0.417408228 -3.66340399
  0.421309233 -3.70460272
  0.425210238 -3.75088644
  0.429111242 -3.78046036
  0.433012247 -3.83783054
  0.436913252 -3.86764908
  0.440814257 -3.89909792
  0.444715261 -3.94468594
  0.448616266 -3.95540237
  0.452517271 -4.00111294
  0.456418276 -4.05896807
  0.460319281 -4.09880352
  0.464220285 -4.11059093
  0.46812129 -4.14331675
  0.472022295 -4.19187641
  0.4759233 -4.22425556
  0.479824334 -4.25742435
  0.483725339 -4.26546717
  0.487626374 -4.32105732
  0.491527379 -4.35981274
  0.495428383 -4.39470387
  0.499329388 -4.38620663
  0.503230393 -4.42076159
  0.507131457 -4.47425652
  0.511032462 -4.52597475
  0.514933467 -4.5037117
  0.518834472 -4.53969193
  0.522735476 -4.57583284
  0.526636481 -4.61175394
  0.530537486 -4.64759731
  0.534438491 -4.68326378
  0.538339496 -4.71877861
  0.5422405 -4.70096827
  0.546141505 -4.70103502
  0.55004251 -4.7487998
  0.553943515 -4.78885937
  0.55784452 -4.74862957
  0.561745524 -4.72768545
  0.565646529 -4.77277136
  0.569547534 -4.81552458
  0.573448539 -4.77270937
  0.577349544 -4.73341084
  0. -4.7245326
  0.00390100479 -4.68489885
  0.00780203938 -4.64037418
  0.0117030442 -4.66577673
  0.0156040788 -4.70645094
  0.0195050836 -4.67991066
  0.0234060884 -4.63335896
  0.0273070931 -4.62334681
  0.0312081277 -4.66185045
  0.0351091325 -4.6516366
  0.0390101522 -4.60250807
  0.042911157 -4.55744362
  0.0468121916 -4.59344006
  0.0507131964 -4.60094452
  0.0546142161 -4.55014515
  0.0585152358 -4.49847603
  0.0624162406 -4.50140333
  0.0663172603 -4.46770287
  0.0702182651 -4.43150711
  0.0741192997 -4.39564753
  0.0780203044 -4.36678123
  0.0819213241 -4.32413864
  0.0858223289 -4.28889132
  0.0897233486 -4.25390148
  0.0936243683 -4.24787998
  0.0975253731 -4.20958233
  0.101426408 -4.1549058
  0.105327412 -4.12476873
  0.109228432 -4.09594154
  0.113129437 -4.086133
  0.117030457 -4.04010916
  0.120931476 -4.01222658
  0.124832481 -3.98399878
  0.128733501 -3.94310141
  0.132634521 -3.92650938
  0.13653554 -3.89720201
  0.140436545 -3.84061193
  0.144337565 -3.78878117
  0.148238584 -3.75706768
  0.152139589 -3.72554779
  0.156040609 -3.69428587
  0.159941629 -3.64606762
  0.163842648 -3.59302568
  0.167743668 -3.55391216
  0.171644688 -3.52896166
  0.175545692 -3.50438356
  0.179446697 -3.47605801
  0.183347717 -3.44836903
  0.187248737 -3.42137098
  0.191149756 -3.39515257
  0.195050776 -3.36965609
  0.198951781 -3.34490967
  0.2028528 -3.32096815
  0.20675382 -3.31888866
  0.210654825 -3.31488943
  0.214555845 -3.29355335
  0.218456864 -3.27323246
  0.222357869 -3.25387049
  0.226258889 -3.23532248
  0.230159909 -3.21805954
  0.234060928 -3.20181704
  0.237961948 -3.18672562
  0.241862968 -3.1728611
  0.245763987 -3.15847778
  0.249664992 -3.1394434
  0.253566027 -3.12008333
  0.257467031 -3.102108
  0.261368036 -3.08655119
  0.265269041 -3.07299232
  0.269170046 -3.07495499
  0.273071051 -3.07659006
  0.276972055 -3.0704155
  0.28087306 -3.06471014
  0.284774065 -3.06094074
  0.28867507 -3.05965042
  0.28867507 -3.05965042
  0.292576075 -3.06094074
  0.296477079 -3.06471014
  0.300378084 -3.0704155
  0.304279089 -3.07659006
  0.308180094 -3.07495499
  0.312081099 -3.07299232
  0.315982103 -3.08655119
  0.319883108 -3.102108
  0.323784113 -3.12008333
  0.327685118 -3.1394434
  0.331586123 -3.15847778
  0.335487127 -3.1728611
  0.339388132 -3.18672562
  0.343289137 -3.20181704
  0.347190142 -3.21805954
  0.351091146 -3.23532248
  0.354992151 -3.25387049
  0.358893156 -3.27323246
  0.362794161 -3.29355335
  0.366695166 -3.31488943
  0.37059617 -3.31888866
  0.374497175 -3.32096815
  0.37839818 -3.34490967
  0.382299185 -3.36965609
  0.38620019 -3.39515257
  0.390101194 -3.42137098
  0.394002199 -3.44836903
  0.397903204 -3.47605801
  0.401804209 -3.50438356
  0.405705214 -3.52896166
  0.409606218 -3.55391216
  0.413507223 -3.59302568
  0.417408228 -3.64606762
  0.421309233 -3.69428587
  0.425210238 -3.72554779
  0.429111242 -3.75706768
  0.433012247 -3.78878117
  0.436913252 -3.84061193
  0.440814257 -3.89720201
  0.444715261 -3.92650938
  0.448616266 -3.94310141
  0.452517271 -3.98399878
  0.456418276 -4.01222658
  0.460319281 -4.04010916
  0.464220285 -4.086133
  0.46812129 -4.09594154
  0.472022295 -4.12476873
  0.4759233 -4.1549058
  0.479824334 -4.20958233
  0.483725339 -4.24787998
  0.487626374 -4.25390148
  0.491527379 -4.28889132
  0.495428383 -4.32413864
  0.499329388 -4.36678123
  0.503230393 -4.39564753
  0.507131457 -4.43150711
  0.511032462 -4.46770287
  0.514933467 -4.50140333
  0.518834472 -4.49847603
  0.522735476 -4.55014515
  0.526636481 -4.60094452
  0.530537486 -4.59344006
  0.534438491 -4.55744362
  0.538339496 -4.60250807
  0.5422405 -4.6516366
  0.546141505 -4.66185045
  0.55004251 -4.62334681
  0.553943515 -4.63335896
  0.55784452 -4.67991066
  0.561745524 -4.70645094
  0.565646529 -4.66577673
  0.569547534 -4.64037418
  0.573448539 -4.68489885
  0.577349544 -4.7245326
  0. -4.54339361
  0.00390100479 -4.58162403
  0.00780203938 -4.62393761
  0.0117030442 -4.59549522
  0.0156040788 -4.55039835
  0.0195050836 -4.54458141
  0.0234060884 -4.58414173
  0.0273070931 -4.58612537
  0.0312081277 -4.53845406
  0.0351091325 -4.49269724
  0.0390101522 -4.52098989
  0.042911157 -4.55317259
  0.0468121916 -4.50319338
  0.0507131964 -4.45295191
  0.0546142161 -4.4348712
  0.0585152358 -4.46820784
  0.0624162406 -4.44658995
  0.0663172603 -4.39410782
  0.0702182651 -4.34206057
  0.0741192997 -4.35589933
  0.0780203044 -4.35969162
  0.0819213241 -4.31250954
  0.0858223289 -4.25788689
  0.0897233486 -4.22094727
  0.0936243683 -4.21973562
  0.0975253731 -4.18667364
  0.101426408 -4.15338945
  0.105327412 -4.09713459
  0.109228432 -4.08669519
  0.113129437 -4.06792784
  0.117030457 -4.02872753
  0.120931476 -3.97748375
  0.124832481 -3.94693518
  0.128733501 -3.92434835
  0.132634521 -3.88489294
  0.13653554 -3.85246658
  0.140436545 -3.82062054
  0.144337565 -3.78213882
  0.148238584 -3.73361588
  0.152139589 -3.72195673
  0.156040609 -3.66359663
  0.159941629 -3.62355757
  0.163842648 -3.5879631
  0.167743668 -3.53010941
  0.171644688 -3.49619389
  0.175545692 -3.43921423
  0.179446697 -3.38223314
  0.183347717 -3.3257618
  0.187248737 -3.27074766
  0.191149756 -3.28096008
  0.195050776 -3.29099655
  0.198951781 -3.30069017
  0.2028528 -3.30998373
  0.20675382 -3.29782772
  0.210654825 -3.27559042
  0.214555845 -3.2542448
  0.218456864 -3.23383951
  0.222357869 -3.21437311
  0.226258889 -3.19570446
  0.230159909 -3.17822123
  0.234060928 -3.16175938
  0.237961948 -3.14635563
  0.241862968 -3.1320467
  0.245763987 -3.1187315
  0.249664992 -3.10664749
  0.253566027 -3.09558821
  0.257467031 -3.08585119
  0.261368036 -3.07733345
  0.265269041 -3.07297277
  0.269170046 -3.06396818
  0.273071051 -3.0592432
  0.276972055 -3.05580854
  0.28087306 -3.05363035
  0.284774065 -3.05253172
  0.28867507 -3.05224562
  0.28867507 -3.05224562
  0.292576075 -3.05253172
  0.296477079 -3.05363035
  0.300378084 -3.05580854
  0.304279089 -3.0592432
  0.308180094 -3.06396818
  0.312081099 -3.07297277
  0.315982103 -3.07733345
  0.319883108 -3.08585119
  0.323784113 -3.09558821
  0.327685118 -3.10664749
  0.331586123 -3.1187315
  0.335487127 -3.1320467
  0.339388132 -3.14635563
  0.343289137 -3.16175938
  0.347190142 -3.17822123
  0.351091146 -3.19570446
  0.354992151 -3.21437311
  0.358893156 -3.23383951
  0.362794161 -3.2542448
  0.366695166 -3.27559042
  0.37059617 -3.29782772
  0.374497175 -3.30998373
  0.37839818 -3.30069017
  0.382299185 -3.29099655
  0.38620019 -3.28096008
  0.390101194 -3.27074766
  0.394002199 -3.3257618
  0.397903204 -3.38223314
  0.401804209 -3.43921423
  0.405705214 -3.49619389
  0.409606218 -3.53010941
  0.413507223 -3.5879631
  0.417408228 -3.62355757
  0.421309233 -3.66359663
  0.425210238 -3.72195673
  0.429111242 -3.73361588
  0.433012247 -3.78213882
  0.436913252 -3.82062054
  0.440814257 -3.85246658
  0.444715261 -3.88489294
  0.448616266 -3.92434835
  0.452517271 -3.94693518
  0.456418276 -3.97748375
  0.460319281 -4.02872753
  0.464220285 -4.06792784
  0.46812129 -4.08669519
  0.472022295 -4.09713459
  0.4759233 -4.15338945
  0.479824334 -4.18667364
  0.483725339 -4.21973562
  0.487626374 -4.22094727
  0.491527379 -4.25788689
  0.495428383 -4.31250954
  0.499329388 -4.35969162
  0.503230393 -4.35589933
  0.507131457 -4.34206057
  0.511032462 -4.39410782
  0.514933467 -4.44658995
  0.518834472 -4.46820784
  0.522735476 -4.4348712
  0.526636481 -4.45295191
  0.530537486 -4.50319338
  0.534438491 -4.55317259
  0.538339496 -4.52098989
  0.5422405 -4.49269724
  0.546141505 -4.53845406
  0.55004251 -4.58612537
  0.553943515 -4.58414173
  0.55784452 -4.54458141
  0.561745524 -4.55039835
  0.565646529 -4.59549522
  0.569547534 -4.62393761
  0.573448539 -4.58162403
  0.577349544 -4.54339361
  0. -4.53277588
  0.00390100479 -4.49466228
  0.00780203938 -4.45081234
  0.0117030442 -4.46248579
  0.0156040788 -4.50290489
  0.0195050836 -4.50295877
  0.0234060884 -4.45716906
  0.0273070931 -4.41034174
  0.0312081277 -4.4455595
  0.0351091325 -4.48069715
  0.0390101522 -4.44073582
  0.042911157 -4.39173269
  0.0468121916 -4.36475849
  0.0507131964 -4.39936209
  0.0546142161 -4.40086031
  0.0585152358 -4.34995651
  0.0624162406 -4.30426502
  0.0663172603 -4.29292917
  0.0702182651 -4.32348442
  0.0741192997 -4.2872901
  0.0780203044 -4.24118423
  0.0819213241 -4.22299242
  0.0858223289 -4.20371628
  0.0897233486 -4.20165157
  0.0936243683 -4.16189098
  0.0975253731 -4.13921928
  0.101426408 -4.11530781
  0.105327412 -4.09016752
  0.109228432 -4.06371355
  0.113129437 -4.03604364
  0.117030457 -4.00723982
  0.120931476 -3.97092438
  0.124832481 -3.91778851
  0.128733501 -3.91576099
  0.132634521 -3.88424158
  0.13653554 -3.82654238
  0.140436545 -3.78395319
  0.144337565 -3.75127935
  0.148238584 -3.72364092
  0.152139589 -3.68673944
  0.156040609 -3.65471697
  0.159941629 -3.60521555
  0.163842648 -3.54707956
  0.167743668 -3.51509047
  0.171644688 -3.47222281
  0.175545692 -3.41486502
  0.179446697 -3.35789537
  0.183347717 -3.30137634
  0.187248737 -3.2695365
  0.191149756 -3.21437407
  0.195050776 -3.15964508
  0.198951781 -3.10564041
  0.2028528 -3.05260468
  0.20675382 -3.0004096
  0.210654825 -3.00749445
  0.214555845 -3.01438761
  0.218456864 -3.02096081
  0.222357869 -3.02711773
  0.226258889 -3.03304529
  0.230159909 -3.03863382
  0.234060928 -3.04384136
  0.237961948 -3.0487237
  0.241862968 -3.05323124
  0.245763987 -3.05740833
  0.249664992 -3.06124258
  0.253566027 -3.06466293
  0.257467031 -3.06777382
  0.261368036 -3.07057953
  0.265269041 -3.0700717
  0.269170046 -3.06139517
  0.273071051 -3.05190277
  0.276972055 -3.04449606
  0.28087306 -3.03917122
  0.284774065 -3.03598118
  0.28867507 -3.03493023
  0.28867507 -3.03493023
  0.292576075 -3.03598118
  0.296477079 -3.03917122
  0.300378084 -3.04449606
  0.304279089 -3.05190277
  0.308180094 -3.06139517
  0.312081099 -3.0700717
  0.315982103 -3.07057953
  0.319883108 -3.06777382
  0.323784113 -3.06466293
  0.327685118 -3.06124258
  0.331586123 -3.05740833
  0.335487127 -3.05323124
  0.339388132 -3.0487237
  0.343289137 -3.04384136
  0.347190142 -3.03863382
  0.351091146 -3.03304529
  0.354992151 -3.02711773
  0.358893156 -3.02096081
  0.362794161 -3.01438761
  0.366695166 -3.00749445
  0.37059617 -3.0004096
  0.374497175 -3.05260468
  0.37839818 -3.10564041
  0.382299185 -3.15964508
  0.38620019 -3.21437407
  0.390101194 -3.2695365
  0.394002199 -3.30137634
  0.397903204 -3.35789537
  0.401804209 -3.41486502
  0.405705214 -3.47222281
  0.409606218 -3.51509047
  0.413507223 -3.54707956
  0.417408228 -3.60521555
  0.421309233 -3.65471697
  0.425210238 -3.68673944
  0.429111242 -3.72364092
  0.433012247 -3.75127935
  0.436913252 -3.78395319
  0.440814257 -3.82654238
  0.444715261 -3.88424158
  0.448616266 -3.91576099
  0.452517271 -3.91778851
  0.456418276 -3.97092438
  0.460319281 -4.00723982
  0.464220285 -4.03604364
  0.46812129 -4.06371355
  0.472022295 -4.09016752
  0.4759233 -4.11530781
  0.479824334 -4.13921928
  0.483725339 -4.16189098
  0.487626374 -4.20165157
  0.491527379 -4.20371628
  0.495428383 -4.22299242
  0.499329388 -4.24118423
  0.503230393 -4.2872901
  0.507131457 -4.32348442
  0.511032462 -4.29292917
  0.514933467 -4.30426502
  0.518834472 -4.34995651
  0.522735476 -4.40086031
  0.526636481 -4.39936209
  0.530537486 -4.36475849
  0.534438491 -4.39173269
  0.538339496 -4.44073582
  0.5422405 -4.48069715
  0.546141505 -4.4455595
  0.55004251 -4.41034174
  0.553943515 -4.45716906
  0.55784452 -4.50295877
  0.561745524 -4.50290489
  0.565646529 -4.46248579
  0.569547534 -4.45081234
  0.573448539 -4.49466228
  0.577349544 -4.53277588
  0. -4.41428947
  0.00390100479 -4.41387177
  0.00780203938 -4.42121315
  0.0117030442 -4.41043806
  0.0156040788 -4.40742636
  0.0195050836 -4.40357113
  0.0234060884 -4.39887333
  0.0273070931 -4.40752697
  0.0312081277 -4.3869009
  0.0351091325 -4.37965822
  0.0390101522 -4.37153101
  0.042911157 -4.36252451
  0.0468121916 -4.35262871
  0.0507131964 -4.34190702
  0.0546142161 -4.33024693
  0.0585152358 -4.31767035
  0.0624162406 -4.30422688
  0.0663172603 -4.28989649
  0.0702182651 -4.27460766
  0.0741192997 -4.25842285
  0.0780203044 -4.24094677
  0.0819213241 -4.22260141
  0.0858223289 -4.20308256
  0.0897233486 -4.1833663
  0.0936243683 -4.15995026
  0.0975253731 -4.13580799
  0.101426408 -4.10948658
  0.105327412 -4.08086205
  0.109228432 -4.05020189
  0.113129437 -4.0180645
  0.117030457 -3.98498058
  0.120931476 -3.95146132
  0.124832481 -3.91377783
  0.128733501 -3.88408279
  0.132634521 -3.85051966
  0.13653554 -3.81706715
  0.140436545 -3.76808262
  0.144337565 -3.71678257
  0.148238584 -3.71880293
  0.152139589 -3.66521692
  0.156040609 -3.60680103
  0.159941629 -3.54849482
  0.163842648 -3.50136471
  0.167743668 -3.48913097
  0.171644688 -3.43111515
  0.175545692 -3.37372065
  0.179446697 -3.31670666
  0.183347717 -3.26134539
  0.187248737 -3.24534988
  0.191149756 -3.18990517
  0.195050776 -3.13511992
  0.198951781 -3.08103943
  0.2028528 -3.02810955
  0.20675382 -3.00028515
  0.210654825 -2.94924593
  0.214555845 -2.89925289
  0.218456864 -2.85056543
  0.222357869 -2.8031559
  0.226258889 -2.75738287
  0.230159909 -2.71342945
  0.234060928 -2.71449804
  0.237961948 -2.71826839
  0.241862968 -2.72177935
  0.245763987 -2.72499514
  0.249664992 -2.72800446
  0.253566027 -2.7307024
  0.257467031 -2.73310518
  0.261368036 -2.73534393
  0.265269041 -2.73719025
  0.269170046 -2.7386775
  0.273071051 -2.73995829
  0.276972055 -2.74097872
  0.28087306 -2.74172974
  0.284774065 -2.74216175
  0.28867507 -2.74228668
  0.28867507 -2.74228668
  0.292576075 -2.74216175
  0.296477079 -2.74172974
  0.300378084 -2.74097872
  0.304279089 -2.73995829
  0.308180094 -2.7386775
  0.312081099 -2.73719025
  0.315982103 -2.73534393
  0.319883108 -2.73310518
  0.323784113 -2.7307024
  0.327685118 -2.72800446
  0.331586123 -2.72499514
  0.335487127 -2.72177935
  0.339388132 -2.71826839
  0.343289137 -2.71449804
  0.347190142 -2.71342945
  0.351091146 -2.75738287
  0.354992151 -2.8031559
  0.358893156 -2.85056543
  0.362794161 -2.89925289
  0.366695166 -2.94924593
  0.37059617 -3.00028515
  0.374497175 -3.02810955
  0.37839818 -3.08103943
  0.382299185 -3.13511992
  0.38620019 -3.18990517
  0.390101194 -3.24534988
  0.394002199 -3.26134539
  0.397903204 -3.31670666
  0.401804209 -3.37372065
  0.405705214 -3.43111515
  0.409606218 -3.48913097
  0.413507223 -3.50136471
  0.417408228 -3.54849482
  0.421309233 -3.60680103
  0.425210238 -3.66521692
  0.429111242 -3.71880293
  0.433012247 -3.71678257
  0.436913252 -3.76808262
  0.440814257 -3.81706715
  0.444715261 -3.85051966
  0.448616266 -3.88408279
  0.452517271 -3.91377783
  0.456418276 -3.95146132
  0.460319281 -3.98498058
  0.464220285 -4.0180645
  0.46812129 -4.05020189
  0.472022295 -4.08086205
  0.4759233 -4.10948658
  0.479824334 -4.13580799
  0.483725339 -4.15995026
  0.487626374 -4.1833663
  0.491527379 -4.20308256
  0.495428383 -4.22260141
  0.499329388 -4.24094677
  0.503230393 -4.25842285
  0.507131457 -4.27460766
  0.511032462 -4.28989649
  0.514933467 -4.30422688
  0.518834472 -4.31767035
  0.522735476 -4.33024693
  0.526636481 -4.34190702
  0.530537486 -4.35262871
  0.534438491 -4.36252451
  0.538339496 -4.37153101
  0.5422405 -4.37965822
  0.546141505 -4.3869009
  0.55004251 -4.40752697
  0.553943515 -4.39887333
  0.55784452 -4.40357113
  0.561745524 -4.40742636
  0.565646529 -4.41043806
  0.569547534 -4.42121315
  0.573448539 -4.41387177
  0.577349544 -4.41428947
  0. -4.41422939
  0.00390100479 -4.41383314
  0.00780203938 -4.4125824
  0.0117030442 -4.41034317
  0.0156040788 -4.40736294
  0.0195050836 -4.40352821
  0.0234060884 -4.39884758
  0.0273070931 -4.393332
  0.0312081277 -4.38686371
  0.0351091325 -4.3795805
  0.0390101522 -4.37145567
  0.042911157 -4.36246014
  0.0468121916 -4.3525939
  0.0507131964 -4.34185982
  0.0546142161 -4.33021736
  0.0585152358 -4.31763124
  0.0624162406 -4.29821062
  0.0663172603 -4.28986692
  0.0702182651 -4.27454185
  0.0741192997 -4.25825024
  0.0780203044 -4.23367023
  0.0819213241 -4.17955017
  0.0858223289 -4.19174576
  0.0897233486 -4.18229294
  0.0936243683 -4.14686108
  0.0975253731 -4.09111977
  0.101426408 -4.03673697
  0.105327412 -4.06152296
  0.109228432 -4.03971815
  0.113129437 -3.98278713
  0.117030457 -3.92547083
  0.120931476 -3.88154078
  0.124832481 -3.90233517
  0.128733501 -3.85482693
  0.132634521 -3.79670048
  0.13653554 -3.73833132
  0.140436545 -3.69788408
  0.144337565 -3.70868063
  0.148238584 -3.650877
  0.152139589 -3.59241343
  0.156040609 -3.53405094
  0.159941629 -3.48642302
  0.163842648 -3.4898715
  0.167743668 -3.43215847
  0.171644688 -3.37408924
  0.175545692 -3.31661224
  0.179446697 -3.25950718
  0.183347717 -3.25846624
  0.187248737 -3.20394754
  0.191149756 -3.14843464
  0.195050776 -3.0935626
  0.198951781 -3.03941345
  0.2028528 -2.99272966
  0.20675382 -2.97580051
  0.210654825 -2.92455435
  0.214555845 -2.87448788
  0.218456864 -2.82579899
  0.222357869 -2.77840376
  0.226258889 -2.73255014
  0.230159909 -2.71047831
  0.234060928 -2.67117977
  0.237961948 -2.63086176
  0.241862968 -2.59266233
  0.245763987 -2.55680275
  0.249664992 -2.52331066
  0.253566027 -2.49241638
  0.257467031 -2.46436119
  0.261368036 -2.43914175
  0.265269041 -2.41693401
  0.269170046 -2.39940214
  0.273071051 -2.40017462
  0.276972055 -2.40084362
  0.28087306 -2.40127802
  0.284774065 -2.40156031
  0.28867507 -2.40164852
  0.28867507 -2.40164852
  0.292576075 -2.40156031
  0.296477079 -2.40127802
  0.300378084 -2.40084362
  0.304279089 -2.40017462
  0.308180094 -2.39940214
  0.312081099 -2.41693401
  0.315982103 -2.43914175
  0.319883108 -2.46436119
  0.323784113 -2.49241638
  0.327685118 -2.52331066
  0.331586123 -2.55680275
  0.335487127 -2.59266233
  0.339388132 -2.63086176
  0.343289137 -2.67117977
  0.347190142 -2.71047831
  0.351091146 -2.73255014
  0.354992151 -2.77840376
  0.358893156 -2.82579899
  0.362794161 -2.87448788
  0.366695166 -2.92455435
  0.37059617 -2.97580051
  0.374497175 -2.99272966
  0.37839818 -3.03941345
  0.382299185 -3.0935626
  0.38620019 -3.14843464
  0.390101194 -3.20394754
  0.394002199 -3.25846624
  0.397903204 -3.25950718
  0.401804209 -3.31661224
  0.405705214 -3.37408924
  0.409606218 -3.43215847
  0.413507223 -3.4898715
  0.417408228 -3.48642302
  0.421309233 -3.53405094
  0.425210238 -3.59241343
  0.429111242 -3.650877
  0.433012247 -3.70868063
  0.436913252 -3.69788408
  0.440814257 -3.73833132
  0.444715261 -3.79670048
  0.448616266 -3.85482693
  0.452517271 -3.90233517
  0.456418276 -3.88154078
  0.460319281 -3.92547083
  0.464220285 -3.98278713
  0.46812129 -4.03971815
  0.472022295 -4.06152296
  0.4759233 -4.03673697
  0.479824334 -4.09111977
  0.483725339 -4.14686108
  0.487626374 -4.18229294
  0.491527379 -4.19174576
  0.495428383 -4.17955017
  0.499329388 -4.23367023
  0.503230393 -4.25825024
  0.507131457 -4.27454185
  0.511032462 -4.28986692
  0.514933467 -4.29821062
  0.518834472 -4.31763124
  0.522735476 -4.33021736
  0.526636481 -4.34185982
  0.530537486 -4.3525939
  0.534438491 -4.36246014
  0.538339496 -4.37145567
  0.5422405 -4.3795805
  0.546141505 -4.38686371
  0.55004251 -4.393332
  0.553943515 -4.39884758
  0.55784452 -4.40352821
  0.561745524 -4.40736294
  0.565646529 -4.41034317
  0.569547534 -4.4125824
  0.573448539 -4.41383314
  0.577349544 -4.41422939
  0. -4.34271812
  0.00390100479 -4.37953901
  0.00780203938 -4.41251993
  0.0117030442 -4.40646076
  0.0156040788 -4.36173487
  0.0195050836 -4.33152533
  0.0234060884 -4.36904144
  0.0273070931 -4.39328671
  0.0312081277 -4.36301374
  0.0351091325 -4.3154645
  0.0390101522 -4.29436779
  0.042911157 -4.32931089
  0.0468121916 -4.34208679
  0.0507131964 -4.29200602
  0.0546142161 -4.24178219
  0.0585152358 -4.22916698
  0.0624162406 -4.26111031
  0.0663172603 -4.24589157
  0.0702182651 -4.19326305
  0.0741192997 -4.14066076
  0.0780203044 -4.13471031
  0.0819213241 -4.16338348
  0.0858223289 -4.12501717
  0.0897233486 -4.07015514
  0.0936243683 -4.01538229
  0.0975253731 -4.01147747
  0.101426408 -4.0350337
  0.105327412 -3.97866821
  0.109228432 -3.92198658
  0.113129437 -3.86542988
  0.117030457 -3.85971594
  0.120931476 -3.8677392
  0.124832481 -3.80994177
  0.128733501 -3.75206852
  0.132634521 -3.69415283
  0.13653554 -3.679636
  0.140436545 -3.67985296
  0.144337565 -3.62136984
  0.148238584 -3.56282473
  0.152139589 -3.50439787
  0.156040609 -3.47184563
  0.159941629 -3.47564268
  0.163842648 -3.41740417
  0.167743668 -3.35931349
  0.171644688 -3.30138302
  0.175545692 -3.2445097
  0.179446697 -3.24838924
  0.183347717 -3.20282316
  0.187248737 -3.14652538
  0.191149756 -3.09091425
  0.195050776 -3.03593826
  0.198951781 -2.98558903
  0.2028528 -2.98628712
  0.20675382 -2.93391657
  0.210654825 -2.88262987
  0.214555845 -2.83243465
  0.218456864 -2.78352261
  0.222357869 -2.73599911
  0.226258889 -2.70625734
  0.230159909 -2.68836784
  0.234060928 -2.64610672
  0.237961948 -2.60569
  0.241862968 -2.56739187
  0.245763987 -2.53147364
  0.249664992 -2.49788904
  0.253566027 -2.46690464
  0.257467031 -2.43867588
  0.261368036 -2.41336298
  0.265269041 -2.39851046
  0.269170046 -2.39789438
  0.273071051 -2.3821373
  0.276972055 -2.37016535
  0.28087306 -2.36128664
  0.284774065 -2.35593319
  0.28867507 -2.35428572
  0.28867507 -2.35428572
  0.292576075 -2.35593319
  0.296477079 -2.36128664
  0.300378084 -2.37016535
  0.304279089 -2.3821373
  0.308180094 -2.39789438
  0.312081099 -2.39851046
  0.315982103 -2.41336298
  0.319883108 -2.43867588
  0.323784113 -2.46690464
  0.327685118 -2.49788904
  0.331586123 -2.53147364
  0.335487127 -2.56739187
  0.339388132 -2.60569
  0.343289137 -2.64610672
  0.347190142 -2.68836784
  0.351091146 -2.70625734
  0.354992151 -2.73599911
  0.358893156 -2.78352261
  0.362794161 -2.83243465
  0.366695166 -2.88262987
  0.37059617 -2.93391657
  0.374497175 -2.98628712
  0.37839818 -2.98558903
  0.382299185 -3.03593826
  0.38620019 -3.09091425
  0.390101194 -3.14652538
  0.394002199 -3.20282316
  0.397903204 -3.24838924
  0.401804209 -3.2445097
  0.405705214 -3.30138302
  0.409606218 -3.35931349
  0.413507223 -3.41740417
  0.417408228 -3.47564268
  0.421309233 -3.47184563
  0.425210238 -3.50439787
  0.429111242 -3.56282473
  0.433012247 -3.62136984
  0.436913252 -3.67985296
  0.440814257 -3.679636
  0.444715261 -3.69415283
  0.448616266 -3.75206852
  0.452517271 -3.80994177
  0.456418276 -3.8677392
  0.460319281 -3.85971594
  0.464220285 -3.86542988
  0.46812129 -3.92198658
  0.472022295 -3.97866821
  0.4759233 -4.0350337
  0.479824334 -4.01147747
  0.483725339 -4.01538229
  0.487626374 -4.07015514
  0.491527379 -4.12501717
  0.495428383 -4.16338348
  0.499329388 -4.13471031
  0.503230393 -4.14066076
  0.507131457 -4.19326305
  0.511032462 -4.24589157
  0.514933467 -4.26111031
  0.518834472 -4.22916698
  0.522735476 -4.24178219
  0.526636481 -4.29200602
  0.530537486 -4.34208679
  0.534438491 -4.32931089
  0.538339496 -4.29436779
  0.5422405 -4.3154645
  0.546141505 -4.36301374
  0.55004251 -4.39328671
  0.553943515 -4.36904144
  0.55784452 -4.33152533
  0.561745524 -4.36173487
  0.565646529 -4.40646076
  0.569547534 -4.41251993
  0.573448539 -4.37953901
  0.577349544 -4.34271812
  0. -4.33041859
  0.00390100479 -4.29348469
  0.00780203938 -4.25032282
  0.0117030442 -4.24928761
  0.0156040788 -4.28896761
  0.0195050836 -4.31321621
  0.0234060884 -4.26924944
  0.0273070931 -4.22296333
  0.0312081277 -4.2196331
  0.0351091325 -4.25613403
  0.0390101522 -4.26524019
  0.042911157 -4.21734333
  0.0468121916 -4.16817617
  0.0507131964 -4.16162014
  0.0546142161 -4.1946969
  0.0585152358 -4.18918419
  0.0624162406 -4.13821936
  0.0663172603 -4.08634281
  0.0702182651 -4.07441378
  0.0741192997 -4.10387945
  0.0780203044 -4.08584785
  0.0819213241 -4.03228188
  0.0858223289 -3.97805786
  0.0897233486 -3.95817614
  0.0936243683 -3.9843502
  0.0975253731 -3.95862198
  0.101426408 -3.90289736
  0.105327412 -3.8467083
  0.109228432 -3.81393337
  0.113129437 -3.83627939
  0.117030457 -3.80725908
  0.120931476 -3.7500062
  0.124832481 -3.69234133
  0.128733501 -3.6411047
  0.132634521 -3.66010237
  0.13653554 -3.6351285
  0.140436545 -3.57686615
  0.144337565 -3.51840353
  0.148238584 -3.45988512
  0.152139589 -3.45614243
  0.156040609 -3.44549131
  0.159941629 -3.38728285
  0.163842648 -3.32900143
  0.167743668 -3.27072906
  0.171644688 -3.22495604
  0.175545692 -3.23607159
  0.179446697 -3.18641138
  0.183347717 -3.12965155
  0.187248737 -3.07303429
  0.191149756 -3.01736021
  0.195050776 -2.97667313
  0.198951781 -2.98087549
  0.2028528 -2.92823219
  0.20675382 -2.87572002
  0.210654825 -2.82429028
  0.214555845 -2.77390862
  0.218456864 -2.72474098
  0.222357869 -2.70163393
  0.226258889 -2.68989897
  0.230159909 -2.64582062
  0.234060928 -2.60328484
  0.237961948 -2.5627017
  0.241862968 -2.52424431
  0.245763987 -2.48805714
  0.249664992 -2.45431185
  0.253566027 -2.42316675
  0.257467031 -2.39595509
  0.261368036 -2.397295
  0.265269041 -2.39106131
  0.269170046 -2.37196636
  0.273071051 -2.35612583
  0.276972055 -2.34407711
  0.28087306 -2.33519602
  0.284774065 -2.32982969
  0.28867507 -2.32816887
  0.28867507 -2.32816887
  0.292576075 -2.32982969
  0.296477079 -2.33519602
  0.300378084 -2.34407711
  0.304279089 -2.35612583
  0.308180094 -2.37196636
  0.312081099 -2.39106131
  0.315982103 -2.397295
  0.319883108 -2.39595509
  0.323784113 -2.42316675
  0.327685118 -2.45431185
  0.331586123 -2.48805714
  0.335487127 -2.52424431
  0.339388132 -2.5627017
  0.343289137 -2.60328484
  0.347190142 -2.64582062
  0.351091146 -2.68989897
  0.354992151 -2.70163393
  0.358893156 -2.72474098
  0.362794161 -2.77390862
  0.366695166 -2.82429028
  0.37059617 -2.87572002
  0.374497175 -2.92823219
  0.37839818 -2.98087549
  0.382299185 -2.97667313
  0.38620019 -3.01736021
  0.390101194 -3.07303429
  0.394002199 -3.12965155
  0.397903204 -3.18641138
  0.401804209 -3.23607159
  0.405705214 -3.22495604
  0.409606218 -3.27072906
  0.413507223 -3.32900143
  0.417408228 -3.38728285
  0.421309233 -3.44549131
  0.425210238 -3.45614243
  0.429111242 -3.45988512
  0.433012247 -3.51840353
  0.436913252 -3.57686615
  0.440814257 -3.6351285
  0.444715261 -3.66010237
  0.448616266 -3.6411047
  0.452517271 -3.69234133
  0.456418276 -3.7500062
  0.460319281 -3.80725908
  0.464220285 -3.83627939
  0.46812129 -3.81393337
  0.472022295 -3.8467083
  0.4759233 -3.90289736
  0.479824334 -3.95862198
  0.483725339 -3.9843502
  0.487626374 -3.95817614
  0.491527379 -3.97805786
  0.495428383 -4.03228188
  0.499329388 -4.08584785
  0.503230393 -4.10387945
  0.507131457 -4.07441378
  0.511032462 -4.08634281
  0.514933467 -4.13821936
  0.518834472 -4.18918419
  0.522735476 -4.1946969
  0.526636481 -4.16162014
  0.530537486 -4.16817617
  0.534438491 -4.21734333
  0.538339496 -4.26524019
  0.5422405 -4.25613403
  0.546141505 -4.2196331
  0.55004251 -4.22296333
  0.553943515 -4.26924944
  0.55784452 -4.31321621
  0.561745524 -4.28896761
  0.565646529 -4.24928761
  0.569547534 -4.25032282
  0.573448539 -4.29348469
  0.577349544 -4.33041859
  0. -4.13277149
  0.00390100479 -4.16782618
  0.00780203938 -4.20870018
  0.0117030442 -4.20657587
  0.0156040788 -4.16245127
  0.0195050836 -4.12045765
  0.0234060884 -4.1450429
  0.0273070931 -4.18254852
  0.0312081277 -4.17615938
  0.0351091325 -4.12899208
  0.0390101522 -4.08257294
  0.042911157 -4.0936141
  0.0468121916 -4.12780237
  0.0507131964 -4.11850023
  0.0546142161 -4.0684123
  0.0585152358 -4.01850033
  0.0624162406 -4.01366138
  0.0663172603 -4.04394388
  0.0702182651 -4.03403521
  0.0741192997 -3.98135328
  0.0780203044 -3.92855549
  0.0819213241 -3.90494204
  0.0858223289 -3.93141508
  0.0897233486 -3.92337894
  0.0936243683 -3.86840153
  0.0975253731 -3.81324387
  0.101426408 -3.76929331
  0.105327412 -3.79084206
  0.109228432 -3.79012728
  0.113129437 -3.73333311
  0.117030457 -3.67632532
  0.120931476 -3.61999083
  0.124832481 -3.62164831
  0.128733501 -3.63447237
  0.132634521 -3.5763731
  0.13653554 -3.5180912
  0.140436545 -3.45990038
  0.144337565 -3.42508221
  0.148238584 -3.4405942
  0.152139589 -3.40133953
  0.156040609 -3.3429141
  0.159941629 -3.2844677
  0.163842648 -3.22640657
  0.167743668 -3.21291733
  0.171644688 -3.21274042
  0.175545692 -3.15507698
  0.179446697 -3.09774399
  0.183347717 -3.04082441
  0.187248737 -2.98440695
  0.191149756 -2.96836901
  0.195050776 -2.9622035
  0.198951781 -2.90775013
  0.2028528 -2.85417652
  0.20675382 -2.8014555
  0.210654825 -2.74974585
  0.214555845 -2.69956779
  0.218456864 -2.69693851
  0.222357869 -2.67700243
  0.226258889 -2.63077068
  0.230159909 -2.58635283
  0.234060928 -2.54360437
  0.237961948 -2.50278091
  0.241862968 -2.46409321
  0.245763987 -2.42768669
  0.249664992 -2.39428186
  0.253566027 -2.39445448
  0.257467031 -2.39478159
  0.261368036 -2.36941242
  0.265269041 -2.34701204
  0.269170046 -2.32777548
  0.273071051 -2.31185102
  0.276972055 -2.29942989
  0.28087306 -2.29072046
  0.284774065 -2.28535461
  0.28867507 -2.28368378
  0.28867507 -2.28368378
  0.292576075 -2.28535461
  0.296477079 -2.29072046
  0.300378084 -2.29942989
  0.304279089 -2.31185102
  0.308180094 -2.32777548
  0.312081099 -2.34701204
  0.315982103 -2.36941242
  0.319883108 -2.39478159
  0.323784113 -2.39445448
  0.327685118 -2.39428186
  0.331586123 -2.42768669
  0.335487127 -2.46409321
  0.339388132 -2.50278091
  0.343289137 -2.54360437
  0.347190142 -2.58635283
  0.351091146 -2.63077068
  0.354992151 -2.67700243
  0.358893156 -2.69693851
  0.362794161 -2.69956779
  0.366695166 -2.74974585
  0.37059617 -2.8014555
  0.374497175 -2.85417652
  0.37839818 -2.90775013
  0.382299185 -2.9622035
  0.38620019 -2.96836901
  0.390101194 -2.98440695
  0.394002199 -3.04082441
  0.397903204 -3.09774399
  0.401804209 -3.15507698
  0.405705214 -3.21274042
  0.409606218 -3.21291733
  0.413507223 -3.22640657
  0.417408228 -3.2844677
  0.421309233 -3.3429141
  0.425210238 -3.40133953
  0.429111242 -3.4405942
  0.433012247 -3.42508221
  0.436913252 -3.45990038
  0.440814257 -3.5180912
  0.444715261 -3.5763731
  0.448616266 -3.63447237
  0.452517271 -3.62164831
  0.456418276 -3.61999083
  0.460319281 -3.67632532
  0.464220285 -3.73333311
  0.46812129 -3.79012728
  0.472022295 -3.79084206
  0.4759233 -3.76929331
  0.479824334 -3.81324387
  0.483725339 -3.86840153
  0.487626374 -3.92337894
  0.491527379 -3.93141508
  0.495428383 -3.90494204
  0.499329388 -3.92855549
  0.503230393 -3.98135328
  0.507131457 -4.03403521
  0.511032462 -4.04394388
  0.514933467 -4.01366138
  0.518834472 -4.01850033
  0.522735476 -4.0684123
  0.526636481 -4.11850023
  0.530537486 -4.12780237
  0.534438491 -4.0936141
  0.538339496 -4.08257294
  0.5422405 -4.12899208
  0.546141505 -4.17615938
  0.55004251 -4.18254852
  0.553943515 -4.1450429
  0.55784452 -4.12045765
  0.561745524 -4.16245127
  0.565646529 -4.20657587
  0.569547534 -4.20870018
  0.573448539 -4.16782618
  0.577349544 -4.13277149
  0. -4.11823273
  0.00390100479 -4.08272219
  0.00780203938 -4.04039526
  0.0117030442 -4.02756882
  0.0156040788 -4.06651402
  0.0195050836 -4.10235167
  0.0234060884 -4.07086277
  0.0273070931 -4.02541208
  0.0312081277 -3.9864254
  0.0351091325 -4.02204514
  0.0390101522 -4.05593348
  0.042911157 -4.03156614
  0.0468121916 -3.98323822
  0.0507131964 -3.93413496
  0.0546142161 -3.94905615
  0.0585152358 -3.98013687
  0.0624162406 -3.96528578
  0.0663172603 -3.91436815
  0.0702182651 -3.86255026
  0.0741192997 -3.84732771
  0.0780203044 -3.87515783
  0.0819213241 -3.87297344
  0.0858223289 -3.81987047
  0.0897233486 -3.76560068
  0.0936243683 -3.71776152
  0.0975253731 -3.74210978
  0.101426408 -3.75451469
  0.105327412 -3.70066214
  0.109228432 -3.64444447
  0.113129437 -3.58783102
  0.117030457 -3.58037472
  0.120931476 -3.59986258
  0.124832481 -3.56071806
  0.128733501 -3.50309372
  0.132634521 -3.44507456
  0.13653554 -3.39085865
  0.140436545 -3.40744781
  0.144337565 -3.40032816
  0.148238584 -3.34237289
  0.152139589 -3.28386307
  0.156040609 -3.22540951
  0.159941629 -3.18721962
  0.163842648 -3.19970655
  0.167743668 -3.16716576
  0.171644688 -3.10924673
  0.175545692 -3.05147076
  0.179446697 -2.99403143
  0.183347717 -2.95038509
  0.187248737 -2.95913315
  0.191149756 -2.92794418
  0.195050776 -2.87269545
  0.198951781 -2.81788254
  0.2028528 -2.76403856
  0.20675382 -2.71109343
  0.210654825 -2.68656254
  0.214555845 -2.69133329
  0.218456864 -2.64957285
  0.222357869 -2.60159683
  0.226258889 -2.55507898
  0.230159909 -2.51020765
  0.234060928 -2.46718121
  0.237961948 -2.42604017
  0.241862968 -2.38896084
  0.245763987 -2.39092159
  0.249664992 -2.39218712
  0.253566027 -2.36224699
  0.257467031 -2.33364487
  0.261368036 -2.3081727
  0.265269041 -2.28547192
  0.269170046 -2.26602268
  0.273071051 -2.24997902
  0.276972055 -2.23746204
  0.28087306 -2.22864962
  0.284774065 -2.22338772
  0.28867507 -2.22161198
  0.28867507 -2.22161198
  0.292576075 -2.22338772
  0.296477079 -2.22864962
  0.300378084 -2.23746204
  0.304279089 -2.24997902
  0.308180094 -2.26602268
  0.312081099 -2.28547192
  0.315982103 -2.3081727
  0.319883108 -2.33364487
  0.323784113 -2.36224699
  0.327685118 -2.39218712
  0.331586123 -2.39092159
  0.335487127 -2.38896084
  0.339388132 -2.42604017
  0.343289137 -2.46718121
  0.347190142 -2.51020765
  0.351091146 -2.55507898
  0.354992151 -2.60159683
  0.358893156 -2.64957285
  0.362794161 -2.69133329
  0.366695166 -2.68656254
  0.37059617 -2.71109343
  0.374497175 -2.76403856
  0.37839818 -2.81788254
  0.382299185 -2.87269545
  0.38620019 -2.92794418
  0.390101194 -2.95913315
  0.394002199 -2.95038509
  0.397903204 -2.99403143
  0.401804209 -3.05147076
  0.405705214 -3.10924673
  0.409606218 -3.16716576
  0.413507223 -3.19970655
  0.417408228 -3.18721962
  0.421309233 -3.22540951
  0.425210238 -3.28386307
  0.429111242 -3.34237289
  0.433012247 -3.40032816
  0.436913252 -3.40744781
  0.440814257 -3.39085865
  0.444715261 -3.44507456
  0.448616266 -3.50309372
  0.452517271 -3.56071806
  0.456418276 -3.59986258
  0.460319281 -3.58037472
  0.464220285 -3.58783102
  0.46812129 -3.64444447
  0.472022295 -3.70066214
  0.4759233 -3.75451469
  0.479824334 -3.74210978
  0.483725339 -3.71776152
  0.487626374 -3.76560068
  0.491527379 -3.81987047
  0.495428383 -3.87297344
  0.499329388 -3.87515783
  0.503230393 -3.84732771
  0.507131457 -3.86255026
  0.511032462 -3.91436815
  0.514933467 -3.96528578
  0.518834472 -3.98013687
  0.522735476 -3.94905615
  0.526636481 -3.93413496
  0.530537486 -3.98323822
  0.534438491 -4.03156614
  0.538339496 -4.05593348
  0.5422405 -4.02204514
  0.546141505 -3.9864254
  0.55004251 -4.02541208
  0.553943515 -4.07086277
  0.55784452 -4.10235167
  0.561745524 -4.06651402
  0.565646529 -4.02756882
  0.569547534 -4.04039526
  0.573448539 -4.08272219
  0.577349544 -4.11823273
  0. -3.91411591
  0.00390100479 -3.94799089
  0.00780203938 -3.98790121
  0.0117030442 -3.99739981
  0.0156040788 -3.95402622
  0.0195050836 -3.91112185
  0.0234060884 -3.91433382
  0.0273070931 -3.95045757
  0.0312081277 -3.97919273
  0.0351091325 -3.93273401
  0.0390101522 -3.88593102
  0.042911157 -3.85382748
  0.0468121916 -3.88435936
  0.0507131964 -3.91686964
  0.0546142161 -3.88455105
  0.0585152358 -3.8346014
  0.0624162406 -3.7854538
  0.0663172603 -3.79007912
  0.0702182651 -3.81880569
  0.0741192997 -3.81025791
  0.0780203044 -3.75756454
  0.0819213241 -3.70472622
  0.0858223289 -3.66901302
  0.0897233486 -3.6926651
  0.0936243683 -3.71088076
  0.0975253731 -3.65585184
  0.101426408 -3.60054493
  0.105327412 -3.54560518
  0.109228432 -3.53855228
  0.113129437 -3.55937147
  0.117030457 -3.53094816
  0.120931476 -3.47379017
  0.124832481 -3.41646719
  0.128733501 -3.36244535
  0.132634521 -3.37384796
  0.13653554 -3.38689041
  0.140436545 -3.32858181
  0.144337565 -3.27020884
  0.148238584 -3.21186638
  0.152139589 -3.16270399
  0.156040609 -3.17422676
  0.159941629 -3.16687584
  0.163842648 -3.1083498
  0.167743668 -3.04999304
  0.171644688 -2.99185324
  0.175545692 -2.93617535
  0.179446697 -2.94107199
  0.183347717 -2.93691158
  0.187248737 -2.88020945
  0.191149756 -2.8239584
  0.195050776 -2.76836777
  0.198951781 -2.71323061
  0.2028528 -2.67579079
  0.20675382 -2.68112946
  0.210654825 -2.65906382
  0.214555845 -2.60812283
  0.218456864 -2.55840206
  0.222357869 -2.51001167
  0.226258889 -2.46312714
  0.230159909 -2.41788578
  0.234060928 -2.38492346
  0.237961948 -2.38687658
  0.241862968 -2.38702869
  0.245763987 -2.35027981
  0.249664992 -2.31596947
  0.253566027 -2.28423548
  0.257467031 -2.25533247
  0.261368036 -2.22958851
  0.265269041 -2.20651579
  0.269170046 -2.1868577
  0.273071051 -2.17060471
  0.276972055 -2.15808153
  0.28087306 -2.14891005
  0.284774065 -2.14372969
  0.28867507 -2.1417675
  0.28867507 -2.1417675
  0.292576075 -2.14372969
  0.296477079 -2.14891005
  0.300378084 -2.15808153
  0.304279089 -2.17060471
  0.308180094 -2.1868577
  0.312081099 -2.20651579
  0.315982103 -2.22958851
  0.319883108 -2.25533247
  0.323784113 -2.28423548
  0.327685118 -2.31596947
  0.331586123 -2.35027981
  0.335487127 -2.38702869
  0.339388132 -2.38687658
  0.343289137 -2.38492346
  0.347190142 -2.41788578
  0.351091146 -2.46312714
  0.354992151 -2.51001167
  0.358893156 -2.55840206
  0.362794161 -2.60812283
  0.366695166 -2.65906382
  0.37059617 -2.68112946
  0.374497175 -2.67579079
  0.37839818 -2.71323061
  0.382299185 -2.76836777
  0.38620019 -2.8239584
  0.390101194 -2.88020945
  0.394002199 -2.93691158
  0.397903204 -2.94107199
  0.401804209 -2.93617535
  0.405705214 -2.99185324
  0.409606218 -3.04999304
  0.413507223 -3.1083498
  0.417408228 -3.16687584
  0.421309233 -3.17422676
  0.425210238 -3.16270399
  0.429111242 -3.21186638
  0.433012247 -3.27020884
  0.436913252 -3.32858181
  0.440814257 -3.38689041
  0.444715261 -3.37384796
  0.448616266 -3.36244535
  0.452517271 -3.41646719
  0.456418276 -3.47379017
  0.460319281 -3.53094816
  0.464220285 -3.55937147
  0.46812129 -3.53855228
  0.472022295 -3.54560518
  0.4759233 -3.60054493
  0.479824334 -3.65585184
  0.483725339 -3.71088076
  0.487626374 -3.6926651
  0.491527379 -3.66901302
  0.495428383 -3.70472622
  0.499329388 -3.75756454
  0.503230393 -3.81025791
  0.507131457 -3.81880569
  0.511032462 -3.79007912
  0.514933467 -3.7854538
  0.518834472 -3.8346014
  0.522735476 -3.88455105
  0.526636481 -3.91686964
  0.530537486 -3.88435936
  0.534438491 -3.85382748
  0.538339496 -3.88593102
  0.5422405 -3.93273401
  0.546141505 -3.97919273
  0.55004251 -3.95045757
  0.553943515 -3.91433382
  0.55784452 -3.91112185
  0.561745524 -3.95402622
  0.565646529 -3.99739981
  0.569547534 -3.98790121
  0.573448539 -3.94799089
  0.577349544 -3.91411591
  0. -3.89876842
  0.00390100479 -3.86457729
  0.00780203938 -3.82326937
  0.0117030442 -3.79967356
  0.0156040788 -3.83764315
  0.0195050836 -3.87425041
  0.0234060884 -3.86379957
  0.0273070931 -3.81950092
  0.0312081277 -3.77403259
  0.0351091325 -3.78250456
  0.0390101522 -3.81621742
  0.042911157 -3.83426571
  0.0468121916 -3.78890419
  0.0507131964 -3.74061775
  0.0546142161 -3.69909954
  0.0585152358 -3.72922516
  0.0624162406 -3.75781488
  0.0663172603 -3.73180914
  0.0702182651 -3.68088341
  0.0741192997 -3.62918997
  0.0780203044 -3.61438894
  0.0819213241 -3.64027405
  0.0858223289 -3.64826441
  0.0897233486 -3.5960741
  0.0936243683 -3.54185629
  0.0975253731 -3.48723221
  0.101426408 -3.49386072
  0.105327412 -3.51505184
  0.109228432 -3.48769283
  0.113129437 -3.43171024
  0.117030457 -3.37511873
  0.120931476 -3.31974697
  0.124832481 -3.33777189
  0.128733501 -3.35200214
  0.132634521 -3.30011988
  0.13653554 -3.24225235
  0.140436545 -3.18405342
  0.144337565 -3.13279247
  0.148238584 -3.14672279
  0.152139589 -3.15109539
  0.156040609 -3.09419966
  0.159941629 -3.03570175
  0.163842648 -2.97713757
  0.167743668 -2.91872215
  0.171644688 -2.92136192
  0.175545692 -2.92882919
  0.179446697 -2.87580442
  0.183347717 -2.81854677
  0.187248737 -2.7616024
  0.191149756 -2.70511389
  0.195050776 -2.66332769
  0.198951781 -2.66932344
  0.2028528 -2.65836239
  0.20675382 -2.60537863
  0.210654825 -2.55299997
  0.214555845 -2.5016408
  0.218456864 -2.45150089
  0.222357869 -2.40265465
  0.226258889 -2.37985706
  0.230159909 -2.38232422
  0.234060928 -2.37408352
  0.237961948 -2.33273029
  0.241862968 -2.29331207
  0.245763987 -2.25615358
  0.249664992 -2.22143936
  0.253566027 -2.18934011
  0.257467031 -2.160079
  0.261368036 -2.13381195
  0.265269041 -2.11057091
  0.269170046 -2.09068203
  0.273071051 -2.07418442
  0.276972055 -2.06128454
  0.28087306 -2.05964756
  0.284774065 -2.05973816
  0.28867507 -2.05974388
  0.28867507 -2.05974388
  0.292576075 -2.05973816
  0.296477079 -2.05964756
  0.300378084 -2.06128454
  0.304279089 -2.07418442
  0.308180094 -2.09068203
  0.312081099 -2.11057091
  0.315982103 -2.13381195
  0.319883108 -2.160079
  0.323784113 -2.18934011
  0.327685118 -2.22143936
  0.331586123 -2.25615358
  0.335487127 -2.29331207
  0.339388132 -2.33273029
  0.343289137 -2.37408352
  0.347190142 -2.38232422
  0.351091146 -2.37985706
  0.354992151 -2.40265465
  0.358893156 -2.45150089
  0.362794161 -2.5016408
  0.366695166 -2.55299997
  0.37059617 -2.60537863
  0.374497175 -2.65836239
  0.37839818 -2.66932344
  0.382299185 -2.66332769
  0.38620019 -2.70511389
  0.390101194 -2.7616024
  0.394002199 -2.81854677
  0.397903204 -2.87580442
  0.401804209 -2.92882919
  0.405705214 -2.92136192
  0.409606218 -2.91872215
  0.413507223 -2.97713757
  0.417408228 -3.03570175
  0.421309233 -3.09419966
  0.425210238 -3.15109539
  0.429111242 -3.14672279
  0.433012247 -3.13279247
  0.436913252 -3.18405342
  0.440814257 -3.24225235
  0.444715261 -3.30011988
  0.448616266 -3.35200214
  0.452517271 -3.33777189
  0.456418276 -3.31974697
  0.460319281 -3.37511873
  0.464220285 -3.43171024
  0.46812129 -3.48769283
  0.472022295 -3.51505184
  0.4759233 -3.49386072
  0.479824334 -3.48723221
  0.483725339 -3.54185629
  0.487626374 -3.5960741
  0.491527379 -3.64826441
  0.495428383 -3.64027405
  0.499329388 -3.61438894
  0.503230393 -3.62918997
  0.507131457 -3.68088341
  0.511032462 -3.73180914
  0.514933467 -3.75781488
  0.518834472 -3.72922516
  0.522735476 -3.69909954
  0.526636481 -3.74061775
  0.530537486 -3.78890419
  0.534438491 -3.83426571
  0.538339496 -3.81621742
  0.5422405 -3.78250456
  0.546141505 -3.77403259
  0.55004251 -3.81950092
  0.553943515 -3.86379957
  0.55784452 -3.87425041
  0.561745524 -3.83764315
  0.565646529 -3.79967356
  0.569547534 -3.82326937
  0.573448539 -3.86457729
  0.577349544 -3.89876842
  0. -3.69021702
  0.00390100479 -3.72252703
  0.00780203938 -3.76120758
  0.0117030442 -3.78129625
  0.0156040788 -3.7388835
  0.0195050836 -3.69653893
  0.0234060884 -3.67962217
  0.0273070931 -3.71336937
  0.0312081277 -3.74810696
  0.0351091325 -3.72845507
  0.0390101522 -3.68236685
  0.042911157 -3.63699341
  0.0468121916 -3.637887
  0.0507131964 -3.6684227
  0.0546142161 -3.69170189
  0.0585152358 -3.64240503
  0.0624162406 -3.59284878
  0.0663172603 -3.54612398
  0.0702182651 -3.56127262
  0.0741192997 -3.58790827
  0.0780203044 -3.57703924
  0.0819213241 -3.52452278
  0.0858223289 -3.47180271
  0.0897233486 -3.42923784
  0.0936243683 -3.4490447
  0.0975253731 -3.47160912
  0.101426408 -3.43221283
  0.105327412 -3.37690544
  0.109228432 -3.32158041
  0.113129437 -3.28381014
  0.117030457 -3.3013773
  0.120931476 -3.31821156
  0.124832481 -3.26097918
  0.128733501 -3.20359564
  0.132634521 -3.14606237
  0.13653554 -3.10490847
  0.140436545 -3.11826849
  0.144337565 -3.12574148
  0.148238584 -3.06728411
  0.152139589 -3.00868607
  0.156040609 -2.95022964
  0.159941629 -2.89520168
  0.163842648 -2.90097046
  0.167743668 -2.91115046
  0.171644688 -2.86040115
  0.175545692 -2.80228472
  0.179446697 -2.74439669
  0.183347717 -2.68697834
  0.187248737 -2.65109062
  0.191149756 -2.65709162
  0.195050776 -2.6492238
  0.198951781 -2.59384394
  0.2028528 -2.53921747
  0.20675382 -2.48545933
  0.210654825 -2.43264484
  0.214555845 -2.38113117
  0.218456864 -2.37456369
  0.222357869 -2.37723303
  0.226258889 -2.35527754
  0.230159909 -2.30948925
  0.234060928 -2.26549339
  0.237961948 -2.22341013
  0.241862968 -2.18343592
  0.245763987 -2.1457305
  0.249664992 -2.11048031
  0.253566027 -2.07790232
  0.257467031 -2.05898571
  0.261368036 -2.05906057
  0.265269041 -2.05929041
  0.269170046 -2.05940199
  0.273071051 -2.05946684
  0.276972055 -2.05960083
  0.28087306 -2.05197954
  0.284774065 -2.04650497
  0.28867507 -2.04392576
  0.28867507 -2.04392576
  0.292576075 -2.04650497
  0.296477079 -2.05197954
  0.300378084 -2.05960083
  0.304279089 -2.05946684
  0.308180094 -2.05940199
  0.312081099 -2.05929041
  0.315982103 -2.05906057
  0.319883108 -2.05898571
  0.323784113 -2.07790232
  0.327685118 -2.11048031
  0.331586123 -2.1457305
  0.335487127 -2.18343592
  0.339388132 -2.22341013
  0.343289137 -2.26549339
  0.347190142 -2.30948925
  0.351091146 -2.35527754
  0.354992151 -2.37723303
  0.358893156 -2.37456369
  0.362794161 -2.38113117
  0.366695166 -2.43264484
  0.37059617 -2.48545933
  0.374497175 -2.53921747
  0.37839818 -2.59384394
  0.382299185 -2.6492238
  0.38620019 -2.65709162
  0.390101194 -2.65109062
  0.394002199 -2.68697834
  0.397903204 -2.74439669
  0.401804209 -2.80228472
  0.405705214 -2.86040115
  0.409606218 -2.91115046
  0.413507223 -2.90097046
  0.417408228 -2.89520168
  0.421309233 -2.95022964
  0.425210238 -3.00868607
  0.429111242 -3.06728411
  0.433012247 -3.12574148
  0.436913252 -3.11826849
  0.440814257 -3.10490847
  0.444715261 -3.14606237
  0.448616266 -3.20359564
  0.452517271 -3.26097918
  0.456418276 -3.31821156
  0.460319281 -3.3013773
  0.464220285 -3.28381014
  0.46812129 -3.32158041
  0.472022295 -3.37690544
  0.4759233 -3.43221283
  0.479824334 -3.47160912
  0.483725339 -3.4490447
  0.487626374 -3.42923784
  0.491527379 -3.47180271
  0.495428383 -3.52452278
  0.499329388 -3.57703924
  0.503230393 -3.58790827
  0.507131457 -3.56127262
  0.511032462 -3.54612398
  0.514933467 -3.59284878
  0.518834472 -3.64240503
  0.522735476 -3.69170189
  0.526636481 -3.6684227
  0.530537486 -3.637887
  0.534438491 -3.63699341
  0.538339496 -3.68236685
  0.5422405 -3.72845507
  0.546141505 -3.74810696
  0.55004251 -3.71336937
  0.553943515 -3.67962217
  0.55784452 -3.69653893
  0.561745524 -3.7388835
  0.565646529 -3.78129625
  0.569547534 -3.76120758
  0.573448539 -3.72252703
  0.577349544 -3.69021702
  0. -3.67397976
  0.00390100479 -3.64137506
  0.00780203938 -3.60138845
  0.0117030442 -3.56806755
  0.0156040788 -3.60461283
  0.0195050836 -3.64023018
  0.0234060884 -3.64957094
  0.0273070931 -3.6073637
  0.0312081277 -3.56321573
  0.0351091325 -3.54015112
  0.0390101522 -3.57239389
  0.042911157 -3.60305977
  0.0468121916 -3.58669043
  0.0507131964 -3.53977919
  0.0546142161 -3.49181795
  0.0585152358 -3.47681713
  0.0624162406 -3.50467968
  0.0663172603 -3.52899361
  0.0702182651 -3.49053383
  0.0741192997 -3.43985033
  0.0780203044 -3.38847876
  0.0819213241 -3.37756729
  0.0858223289 -3.40106821
  0.0897233486 -3.41375875
  0.0936243683 -3.36339617
  0.0975253731 -3.30947399
  0.101426408 -3.25494719
  0.105327412 -3.24281168
  0.109228432 -3.26197577
  0.113129437 -3.26294613
  0.117030457 -3.20815611
  0.120931476 -3.15174723
  0.124832481 -3.09491158
  0.128733501 -3.07294321
  0.132634521 -3.08783817
  0.13653554 -3.08603144
  0.140436545 -3.02923918
  0.144337565 -2.97108269
  0.148238584 -2.91277552
  0.152139589 -2.8683691
  0.156040609 -2.87903976
  0.159941629 -2.88621521
  0.163842648 -2.8324151
  0.167743668 -2.77397203
  0.171644688 -2.71555281
  0.175545692 -2.65726614
  0.179446697 -2.63698244
  0.183347717 -2.64360714
  0.187248737 -2.62888193
  0.191149756 -2.57247353
  0.195050776 -2.51622105
  0.198951781 -2.46052456
  0.2028528 -2.40545988
  0.20675382 -2.36549711
  0.210654825 -2.36850119
  0.214555845 -2.37087727
  0.218456864 -2.32964468
  0.222357869 -2.28029871
  0.226258889 -2.2323494
  0.230159909 -2.18598127
  0.234060928 -2.14130259
  0.237961948 -2.09854412
  0.241862968 -2.05819654
  0.245763987 -2.05833721
  0.249664992 -2.05849791
  0.253566027 -2.05860376
  0.257467031 -2.04788351
  0.261368036 -2.02116299
  0.265269041 -1.99753571
  0.269170046 -1.97729397
  0.273071051 -1.96038437
  0.276972055 -1.9471693
  0.28087306 -1.93761778
  0.284774065 -1.9318428
  0.28867507 -1.92905664
  0.28867507 -1.92905664
  0.292576075 -1.9318428
  0.296477079 -1.93761778
  0.300378084 -1.9471693
  0.304279089 -1.96038437
  0.308180094 -1.97729397
  0.312081099 -1.99753571
  0.315982103 -2.02116299
  0.319883108 -2.04788351
  0.323784113 -2.05860376
  0.327685118 -2.05849791
  0.331586123 -2.05833721
  0.335487127 -2.05819654
  0.339388132 -2.09854412
  0.343289137 -2.14130259
  0.347190142 -2.18598127
  0.351091146 -2.2323494
  0.354992151 -2.28029871
  0.358893156 -2.32964468
  0.362794161 -2.37087727
  0.366695166 -2.36850119
  0.37059617 -2.36549711
  0.374497175 -2.40545988
  0.37839818 -2.46052456
  0.382299185 -2.51622105
  0.38620019 -2.57247353
  0.390101194 -2.62888193
  0.394002199 -2.64360714
  0.397903204 -2.63698244
  0.401804209 -2.65726614
  0.405705214 -2.71555281
  0.409606218 -2.77397203
  0.413507223 -2.8324151
  0.417408228 -2.88621521
  0.421309233 -2.87903976
  0.425210238 -2.8683691
  0.429111242 -2.91277552
  0.433012247 -2.97108269
  0.436913252 -3.02923918
  0.440814257 -3.08603144
  0.444715261 -3.08783817
  0.448616266 -3.07294321
  0.452517271 -3.09491158
  0.456418276 -3.15174723
  0.460319281 -3.20815611
  0.464220285 -3.26294613
  0.46812129 -3.26197577
  0.472022295 -3.24281168
  0.4759233 -3.25494719
  0.479824334 -3.30947399
  0.483725339 -3.36339617
  0.487626374 -3.41375875
  0.491527379 -3.40106821
  0.495428383 -3.37756729
  0.499329388 -3.38847876
  0.503230393 -3.43985033
  0.507131457 -3.49053383
  0.511032462 -3.52899361
  0.514933467 -3.50467968
  0.518834472 -3.47681713
  0.522735476 -3.49181795
  0.526636481 -3.53977919
  0.530537486 -3.58669043
  0.534438491 -3.60305977
  0.538339496 -3.57239389
  0.5422405 -3.54015112
  0.546141505 -3.56321573
  0.55004251 -3.6073637
  0.553943515 -3.64957094
  0.55784452 -3.64023018
  0.561745524 -3.60461283
  0.565646529 -3.56806755
  0.569547534 -3.60138845
  0.573448539 -3.64137506
  0.577349544 -3.67397976
  0. -3.46347761
  0.00390100479 -3.4940362
  0.00780203938 -3.53112221
  0.0117030442 -3.56072474
  0.0156040788 -3.51961803
  0.0195050836 -3.47843313
  0.0234060884 -3.44627428
  0.0273070931 -3.47452497
  0.0312081277 -3.50743961
  0.0351091325 -3.51862526
  0.0390101522 -3.4736042
  0.042911157 -3.42835855
  0.0468121916 -3.39474154
  0.0507131964 -3.42002392
  0.0546142161 -3.44860506
  0.0585152358 -3.44343901
  0.0624162406 -3.39469194
  0.0663172603 -3.3458395
  0.0702182651 -3.30816603
  0.0741192997 -3.3293066
  0.0780203044 -3.35352421
  0.0819213241 -3.33667517
  0.0858223289 -3.28447533
  0.0897233486 -3.23220158
  0.0936243683 -3.18755531
  0.0975253731 -3.20335913
  0.101426408 -3.22319889
  0.105327412 -3.20010185
  0.109228432 -3.1450057
  0.113129437 -3.08971405
  0.117030457 -3.03677845
  0.120931476 -3.04218769
  0.124832481 -3.05760241
  0.128733501 -3.03776598
  0.132634521 -2.98032093
  0.13653554 -2.92279863
  0.140436545 -2.86551714
  0.144337565 -2.84631634
  0.148238584 -2.85729122
  0.152139589 -2.85420847
  0.156040609 -2.79563332
  0.159941629 -2.7370224
  0.163842648 -2.67857695
  0.167743668 -2.62236452
  0.171644688 -2.62314558
  0.175545692 -2.63010216
  0.179446697 -2.59914064
  0.183347717 -2.54131603
  0.187248737 -2.48376989
  0.191149756 -2.42664528
  0.195050776 -2.37050581
  0.198951781 -2.35937977
  0.2028528 -2.36240625
  0.20675382 -2.35120487
  0.210654825 -2.29780865
  0.214555845 -2.24514627
  0.218456864 -2.1937685
  0.222357869 -2.14369488
  0.226258889 -2.09498596
  0.230159909 -2.05858326
  0.234060928 -2.05815744
  0.237961948 -2.05809641
  0.241862968 -2.05788231
  0.245763987 -2.01952457
  0.249664992 -1.98356056
  0.253566027 -1.95026684
  0.257467031 -1.91960239
  0.261368036 -1.89219427
  0.265269041 -1.86796856
  0.269170046 -1.84717989
  0.273071051 -1.82964706
  0.276972055 -1.81607342
  0.28087306 -1.80601501
  0.284774065 -1.80006218
  0.28867507 -1.79771662
  0.28867507 -1.79771662
  0.292576075 -1.80006218
  0.296477079 -1.80601501
  0.300378084 -1.81607342
  0.304279089 -1.82964706
  0.308180094 -1.84717989
  0.312081099 -1.86796856
  0.315982103 -1.89219427
  0.319883108 -1.91960239
  0.323784113 -1.95026684
  0.327685118 -1.98356056
  0.331586123 -2.01952457
  0.335487127 -2.05788231
  0.339388132 -2.05809641
  0.343289137 -2.05815744
  0.347190142 -2.05858326
  0.351091146 -2.09498596
  0.354992151 -2.14369488
  0.358893156 -2.1937685
  0.362794161 -2.24514627
  0.366695166 -2.29780865
  0.37059617 -2.35120487
  0.374497175 -2.36240625
  0.37839818 -2.35937977
  0.382299185 -2.37050581
  0.38620019 -2.42664528
  0.390101194 -2.48376989
  0.394002199 -2.54131603
  0.397903204 -2.59914064
  0.401804209 -2.63010216
  0.405705214 -2.62314558
  0.409606218 -2.62236452
  0.413507223 -2.67857695
  0.417408228 -2.7370224
  0.421309233 -2.79563332
  0.425210238 -2.85420847
  0.429111242 -2.85729122
  0.433012247 -2.84631634
  0.436913252 -2.86551714
  0.440814257 -2.92279863
  0.444715261 -2.98032093
  0.448616266 -3.03776598
  0.452517271 -3.05760241
  0.456418276 -3.04218769
  0.460319281 -3.03677845
  0.464220285 -3.08971405
  0.46812129 -3.1450057
  0.472022295 -3.20010185
  0.4759233 -3.22319889
  0.479824334 -3.20335913
  0.483725339 -3.18755531
  0.487626374 -3.23220158
  0.491527379 -3.28447533
  0.495428383 -3.33667517
  0.499329388 -3.35352421
  0.503230393 -3.3293066
  0.507131457 -3.30816603
  0.511032462 -3.3458395
  0.514933467 -3.39469194
  0.518834472 -3.44343901
  0.522735476 -3.44860506
  0.526636481 -3.42002392
  0.530537486 -3.39474154
  0.534438491 -3.42835855
  0.538339496 -3.4736042
  0.5422405 -3.51862526
  0.546141505 -3.50743961
  0.55004251 -3.47452497
  0.553943515 -3.44627428
  0.55784452 -3.47843313
  0.561745524 -3.51961803
  0.565646529 -3.56072474
  0.569547534 -3.53112221
  0.573448539 -3.4940362
  0.577349544 -3.46347761
  0. -3.44682884
  0.00390100479 -3.41590357
  0.00780203938 -3.37763929
  0.0117030442 -3.33870411
  0.0156040788 -3.37113237
  0.0195050836 -3.40507507
  0.0234060884 -3.42916489
  0.0273070931 -3.39198351
  0.0312081277 -3.34949446
  0.0351091325 -3.30634451
  0.0390101522 -3.32962704
  0.042911157 -3.35932684
  0.0468121916 -3.37669754
  0.0507131964 -3.33421707
  0.0546142161 -3.28773308
  0.0585152358 -3.24064541
  0.0624162406 -3.25287867
  0.0663172603 -3.27794933
  0.0702182651 -3.29095364
  0.0741192997 -3.24461651
  0.0780203044 -3.19443417
  0.0819213241 -3.14367008
  0.0858223289 -3.14032078
  0.0897233486 -3.16093397
  0.0936243683 -3.1732254
  0.0975253731 -3.12435532
  0.101426408 -3.07080126
  0.105327412 -3.01676273
  0.109228432 -2.99270344
  0.113129437 -3.00890207
  0.117030457 -3.02217054
  0.120931476 -2.97667122
  0.124832481 -2.92057514
  0.128733501 -2.86388588
  0.132634521 -2.80990362
  0.13653554 -2.82171488
  0.140436545 -2.83288336
  0.144337565 -2.80579996
  0.148238584 -2.74809265
  0.152139589 -2.68981028
  0.156040609 -2.63133907
  0.159941629 -2.60010433
  0.163842648 -2.60745525
  0.167743668 -2.61243153
  0.171644688 -2.56078339
  0.175545692 -2.50247335
  0.179446697 -2.44419336
  0.183347717 -2.38602638
  0.187248737 -2.34899855
  0.191149756 -2.35220385
  0.195050776 -2.35490656
  0.198951781 -2.31333876
  0.2028528 -2.25788689
  0.20675382 -2.20306396
  0.210654825 -2.14905119
  0.214555845 -2.09590673
  0.218456864 -2.05816031
  0.222357869 -2.05801725
  0.226258889 -2.05798721
  0.230159909 -2.0472374
  0.234060928 -2.00207806
  0.237961948 -1.95852089
  0.241862968 -1.91700172
  0.245763987 -1.87776518
  0.249664992 -1.84093428
  0.253566027 -1.80676746
  0.257467031 -1.77518225
  0.261368036 -1.74695683
  0.265269041 -1.72245455
  0.269170046 -1.72129679
  0.273071051 -1.7203455
  0.276972055 -1.71962786
  0.28087306 -1.71913767
  0.284774065 -1.71888971
  0.28867507 -1.71876669
  0.28867507 -1.71876669
  0.292576075 -1.71888971
  0.296477079 -1.71913767
  0.300378084 -1.71962786
  0.304279089 -1.7203455
  0.308180094 -1.72129679
  0.312081099 -1.72245455
  0.315982103 -1.74695683
  0.319883108 -1.77518225
  0.323784113 -1.80676746
  0.327685118 -1.84093428
  0.331586123 -1.87776518
  0.335487127 -1.91700172
  0.339388132 -1.95852089
  0.343289137 -2.00207806
  0.347190142 -2.0472374
  0.351091146 -2.05798721
  0.354992151 -2.05801725
  0.358893156 -2.05816031
  0.362794161 -2.09590673
  0.366695166 -2.14905119
  0.37059617 -2.20306396
  0.374497175 -2.25788689
  0.37839818 -2.31333876
  0.382299185 -2.35490656
  0.38620019 -2.35220385
  0.390101194 -2.34899855
  0.394002199 -2.38602638
  0.397903204 -2.44419336
  0.401804209 -2.50247335
  0.405705214 -2.56078339
  0.409606218 -2.61243153
  0.413507223 -2.60745525
  0.417408228 -2.60010433
  0.421309233 -2.63133907
  0.425210238 -2.68981028
  0.429111242 -2.74809265
  0.433012247 -2.80579996
  0.436913252 -2.83288336
  0.440814257 -2.82171488
  0.444715261 -2.80990362
  0.448616266 -2.86388588
  0.452517271 -2.92057514
  0.456418276 -2.97667122
  0.460319281 -3.02217054
  0.464220285 -3.00890207
  0.46812129 -2.99270344
  0.472022295 -3.01676273
  0.4759233 -3.07080126
  0.479824334 -3.12435532
  0.483725339 -3.1732254
  0.487626374 -3.16093397
  0.491527379 -3.14032078
  0.495428383 -3.14367008
  0.499329388 -3.19443417
  0.503230393 -3.24461651
  0.507131457 -3.29095364
  0.511032462 -3.27794933
  0.514933467 -3.25287867
  0.518834472 -3.24064541
  0.522735476 -3.28773308
  0.526636481 -3.33421707
  0.530537486 -3.37669754
  0.534438491 -3.35932684
  0.538339496 -3.32962704
  0.5422405 -3.30634451
  0.546141505 -3.34949446
  0.55004251 -3.39198351
  0.553943515 -3.42916489
  0.55784452 -3.40507507
  0.561745524 -3.37113237
  0.565646529 -3.33870411
  0.569547534 -3.37763929
  0.573448539 -3.41590357
  0.577349544 -3.44682884
  0. -3.23804951
  0.00390100479 -3.26656532
  0.00780203938 -3.30156755
  0.0117030442 -3.33649826
  0.0156040788 -3.29938936
  0.0195050836 -3.25990391
  0.0234060884 -3.22288227
  0.0273070931 -3.23863363
  0.0312081277 -3.26904964
  0.0351091325 -3.29949808
  0.0390101522 -3.26281738
  0.042911157 -3.21883392
  0.0468121916 -3.1760602
  0.0507131964 -3.175982
  0.0546142161 -3.20155334
  0.0585152358 -3.22728014
  0.0624162406 -3.19319057
  0.0663172603 -3.14553356
  0.0702182651 -3.09796047
  0.0741192997 -3.07764292
  0.0780203044 -3.09806967
  0.0819213241 -3.11929846
  0.0858223289 -3.09246588
  0.0897233486 -3.0410428
  0.0936243683 -2.98941422
  0.0975253731 -2.94647837
  0.101426408 -2.95964193
  0.105327412 -2.976192
  0.109228432 -2.96237803
  0.113129437 -2.90765858
  0.117030457 -2.85265684
  0.120931476 -2.79834318
  0.124832481 -2.78618431
  0.128733501 -2.79794931
  0.132634521 -2.80692148
  0.13653554 -2.74985504
  0.140436545 -2.69237947
  0.144337565 -2.63491154
  0.148238584 -2.58205795
  0.152139589 -2.58518267
  0.156040609 -2.59263611
  0.159941629 -2.5727663
  0.163842648 -2.51430321
  0.167743668 -2.45570755
  0.171644688 -2.39724112
  0.175545692 -2.34271145
  0.179446697 -2.34238005
  0.183347717 -2.34566832
  0.187248737 -2.32816553
  0.191149756 -2.27062559
  0.195050776 -2.21342802
  0.198951781 -2.15677452
  0.2028528 -2.1007328
  0.20675382 -2.05956125
  0.210654825 -2.05869293
  0.214555845 -2.05837202
  0.218456864 -2.04365683
  0.222357869 -1.99276066
  0.226258889 -1.94294739
  0.230159909 -1.89483643
  0.234060928 -1.84834146
  0.237961948 -1.80365944
  0.241862968 -1.76107264
  0.245763987 -1.73169613
  0.249664992 -1.72921419
  0.253566027 -1.72713232
  0.257467031 -1.72531319
  0.261368036 -1.72376919
  0.265269041 -1.72198725
  0.269170046 -1.70031643
  0.273071051 -1.68228436
  0.276972055 -1.66824484
  0.28087306 -1.65789318
  0.284774065 -1.65171194
  0.28867507 -1.64938498
  0.28867507 -1.64938498
  0.292576075 -1.65171194
  0.296477079 -1.65789318
  0.300378084 -1.66824484
  0.304279089 -1.68228436
  0.308180094 -1.70031643
  0.312081099 -1.72198725
  0.315982103 -1.72376919
  0.319883108 -1.72531319
  0.323784113 -1.72713232
  0.327685118 -1.72921419
  0.331586123 -1.73169613
  0.335487127 -1.76107264
  0.339388132 -1.80365944
  0.343289137 -1.84834146
  0.347190142 -1.89483643
  0.351091146 -1.94294739
  0.354992151 -1.99276066
  0.358893156 -2.04365683
  0.362794161 -2.05837202
  0.366695166 -2.05869293
  0.37059617 -2.05956125
  0.374497175 -2.1007328
  0.37839818 -2.15677452
  0.382299185 -2.21342802
  0.38620019 -2.27062559
  0.390101194 -2.32816553
  0.394002199 -2.34566832
  0.397903204 -2.34238005
  0.401804209 -2.34271145
  0.405705214 -2.39724112
  0.409606218 -2.45570755
  0.413507223 -2.51430321
  0.417408228 -2.5727663
  0.421309233 -2.59263611
  0.425210238 -2.58518267
  0.429111242 -2.58205795
  0.433012247 -2.63491154
  0.436913252 -2.69237947
  0.440814257 -2.74985504
  0.444715261 -2.80692148
  0.448616266 -2.79794931
  0.452517271 -2.78618431
  0.456418276 -2.79834318
  0.460319281 -2.85265684
  0.464220285 -2.90765858
  0.46812129 -2.96237803
  0.472022295 -2.976192
  0.4759233 -2.95964193
  0.479824334 -2.94647837
  0.483725339 -2.98941422
  0.487626374 -3.0410428
  0.491527379 -3.09246588
  0.495428383 -3.11929846
  0.499329388 -3.09806967
  0.503230393 -3.07764292
  0.507131457 -3.09796047
  0.511032462 -3.14553356
  0.514933467 -3.19319057
  0.518834472 -3.22728014
  0.522735476 -3.20155334
  0.526636481 -3.175982
  0.530537486 -3.1760602
  0.534438491 -3.21883392
  0.538339496 -3.26281738
  0.5422405 -3.29949808
  0.546141505 -3.26904964
  0.55004251 -3.23863363
  0.553943515 -3.22288227
  0.55784452 -3.25990391
  0.561745524 -3.29938936
  0.565646529 -3.33649826
  0.569547534 -3.30156755
  0.573448539 -3.26656532
  0.577349544 -3.23804951
  0. -3.22153282
  0.00390100479 -3.19268751
  0.00780203938 -3.15670252
  0.0117030442 -3.12013102
  0.0156040788 -3.14237595
  0.0195050836 -3.1739192
  0.0234060884 -3.20224857
  0.0273070931 -3.17694759
  0.0312081277 -3.13657475
  0.0351091325 -3.09555626
  0.0390101522 -3.09339094
  0.042911157 -3.12041044
  0.0468121916 -3.14579058
  0.0507131964 -3.12768698
  0.0546142161 -3.08334589
  0.0585152358 -3.03803492
  0.0624162406 -3.00921392
  0.0663172603 -3.03141785
  0.0702182651 -3.05256939
  0.0741192997 -3.04613066
  0.0780203044 -2.99829006
  0.0819213241 -2.94901609
  0.0858223289 -2.8992753
  0.0897233486 -2.90705299
  0.0936243683 -2.92408609
  0.0975253731 -2.93172503
  0.101426408 -2.88291788
  0.105327412 -2.83015585
  0.109228432 -2.77688694
  0.113129437 -2.74775982
  0.117030457 -2.7601943
  0.120931476 -2.77163553
  0.124832481 -2.74034452
  0.128733501 -2.68480492
  0.132634521 -2.62862968
  0.13653554 -2.57226181
  0.140436545 -2.56125402
  0.144337565 -2.56890488
  0.148238584 -2.57172012
  0.152139589 -2.51813364
  0.156040609 -2.46013832
  0.159941629 -2.40186214
  0.163842648 -2.34356594
  0.167743668 -2.33161783
  0.171644688 -2.33500433
  0.175545692 -2.33433962
  0.179446697 -2.27960634
  0.183347717 -2.22130871
  0.187248737 -2.16318417
  0.191149756 -2.10528564
  0.195050776 -2.06033659
  0.198951781 -2.05979872
  0.2028528 -2.05908585
  0.20675382 -2.04438543
  0.210654825 -1.99016762
  0.214555845 -1.93623304
  0.218456864 -1.88317251
  0.222357869 -1.83122015
  0.226258889 -1.78042984
  0.230159909 -1.74323606
  0.234060928 -1.7398324
  0.237961948 -1.7367382
  0.241862968 -1.73387289
  0.245763987 -1.72025156
  0.249664992 -1.68247128
  0.253566027 -1.64718819
  0.257467031 -1.61446428
  0.261368036 -1.58518934
  0.265269041 -1.55923653
  0.269170046 -1.53645182
  0.273071051 -1.5177474
  0.276972055 -1.50308514
  0.28087306 -1.49249458
  0.284774065 -1.48605394
  0.28867507 -1.48386621
  0.28867507 -1.48386621
  0.292576075 -1.48605394
  0.296477079 -1.49249458
  0.300378084 -1.50308514
  0.304279089 -1.5177474
  0.308180094 -1.53645182
  0.312081099 -1.55923653
  0.315982103 -1.58518934
  0.319883108 -1.61446428
  0.323784113 -1.64718819
  0.327685118 -1.68247128
  0.331586123 -1.72025156
  0.335487127 -1.73387289
  0.339388132 -1.7367382
  0.343289137 -1.7398324
  0.347190142 -1.74323606
  0.351091146 -1.78042984
  0.354992151 -1.83122015
  0.358893156 -1.88317251
  0.362794161 -1.93623304
  0.366695166 -1.99016762
  0.37059617 -2.04438543
  0.374497175 -2.05908585
  0.37839818 -2.05979872
  0.382299185 -2.06033659
  0.38620019 -2.10528564
  0.390101194 -2.16318417
  0.394002199 -2.22130871
  0.397903204 -2.27960634
  0.401804209 -2.33433962
  0.405705214 -2.33500433
  0.409606218 -2.33161783
  0.413507223 -2.34356594
  0.417408228 -2.40186214
  0.421309233 -2.46013832
  0.425210238 -2.51813364
  0.429111242 -2.57172012
  0.433012247 -2.56890488
  0.436913252 -2.56125402
  0.440814257 -2.57226181
  0.444715261 -2.62862968
  0.448616266 -2.68480492
  0.452517271 -2.74034452
  0.456418276 -2.77163553
  0.460319281 -2.7601943
  0.464220285 -2.74775982
  0.46812129 -2.77688694
  0.472022295 -2.83015585
  0.4759233 -2.88291836
  0.479824334 -2.93172503
  0.483725339 -2.92408609
  0.487626374 -2.90705299
  0.491527379 -2.8992753
  0.495428383 -2.94901609
  0.499329388 -2.99829006
  0.503230393 -3.04613066
  0.507131457 -3.05256939
  0.511032462 -3.03141785
  0.514933467 -3.00921392
  0.518834472 -3.03803492
  0.522735476 -3.08334589
  0.526636481 -3.12768698
  0.530537486 -3.14579058
  0.534438491 -3.12041044
  0.538339496 -3.09339094
  0.5422405 -3.09555626
  0.546141505 -3.13657475
  0.55004251 -3.17694759
  0.553943515 -3.20224857
  0.55784452 -3.1739192
  0.561745524 -3.14237595
  0.565646529 -3.12013102
  0.569547534 -3.15670252
  0.573448539 -3.19268751
  0.577349544 -3.22153282
  0. -3.01991844
  0.00390100479 -3.04591846
  0.00780203938 -3.07814741
  0.0117030442 -3.11039162
  0.0156040788 -3.08317995
  0.0195050836 -3.04608727
  0.0234060884 -3.0098834
  0.0273070931 -3.01165581
  0.0312081277 -3.03866863
  0.0351091325 -3.06614494
  0.0390101522 -3.05411959
  0.042911157 -3.01236296
  0.0468121916 -2.97072411
  0.0507131964 -2.94410181
  0.0546142161 -2.96441221
  0.0585152358 -2.98679304
  0.0624162406 -2.99236298
  0.0663172603 -2.94642925
  0.0702182651 -2.90015268
  0.0741192997 -2.85527945
  0.0780203044 -2.85508585
  0.0819213241 -2.87214518
  0.0858223289 -2.88965368
  0.0897233486 -2.84925699
  0.0936243683 -2.79886913
  0.0975253731 -2.7484293
  0.101426408 -2.71187592
  0.105327412 -2.72259617
  0.109228432 -2.73516035
  0.113129437 -2.7232213
  0.117030457 -2.66923666
  0.120931476 -2.6150322
  0.124832481 -2.56103706
  0.128733501 -2.53842306
  0.132634521 -2.54570484
  0.13653554 -2.55347395
  0.140436545 -2.5154357
  0.144337565 -2.45839167
  0.148238584 -2.40130663
  0.152139589 -2.34440851
  0.156040609 -2.32225227
  0.159941629 -2.32504702
  0.163842648 -2.32836342
  0.167743668 -2.28504229
  0.171644688 -2.22658348
  0.175545692 -2.16807079
  0.179446697 -2.10969496
  0.183347717 -2.06430864
  0.187248737 -2.0623312
  0.191149756 -2.06122255
  0.195050776 -2.04757833
  0.198951781 -1.99029398
  0.2028528 -1.93348074
  0.20675382 -1.87739325
  0.210654825 -1.82181168
  0.214555845 -1.76757288
  0.218456864 -1.75488997
  0.222357869 -1.75054169
  0.226258889 -1.74687576
  0.230159909 -1.73111773
  0.234060928 -1.68335962
  0.237961948 -1.63689709
  0.241862968 -1.59284592
  0.245763987 -1.55099058
  0.249664992 -1.51148939
  0.253566027 -1.47468472
  0.257467031 -1.44038296
  0.261368036 -1.40970421
  0.265269041 -1.39101791
  0.269170046 -1.38784456
  0.273071051 -1.38528109
  0.276972055 -1.38328266
  0.28087306 -1.38188171
  0.284774065 -1.38102055
  0.28867507 -1.38072395
  0.28867507 -1.38072395
  0.292576075 -1.38102055
  0.296477079 -1.38188171
  0.300378084 -1.38328266
  0.304279089 -1.38528109
  0.308180094 -1.38784456
  0.312081099 -1.39101791
  0.315982103 -1.40970421
  0.319883108 -1.44038296
  0.323784113 -1.47468472
  0.327685118 -1.51148939
  0.331586123 -1.55099058
  0.335487127 -1.59284592
  0.339388132 -1.63689709
  0.343289137 -1.68335962
  0.347190142 -1.73111773
  0.351091146 -1.74687576
  0.354992151 -1.75054169
  0.358893156 -1.75488997
  0.362794161 -1.76757288
  0.366695166 -1.82181168
  0.37059617 -1.87739325
  0.374497175 -1.93348074
  0.37839818 -1.99029398
  0.382299185 -2.04757833
  0.38620019 -2.06122255
  0.390101194 -2.0623312
  0.394002199 -2.06430864
  0.397903204 -2.10969496
  0.401804209 -2.16807079
  0.405705214 -2.22658348
  0.409606218 -2.28504229
  0.413507223 -2.32836342
  0.417408228 -2.32504702
  0.421309233 -2.32225227
  0.425210238 -2.34440851
  0.429111242 -2.40130663
  0.433012247 -2.45839167
  0.436913252 -2.5154357
  0.440814257 -2.55347395
  0.444715261 -2.54570484
  0.448616266 -2.53842306
  0.452517271 -2.56103706
  0.456418276 -2.6150322
  0.460319281 -2.66923666
  0.464220285 -2.7232213
  0.46812129 -2.73516035
  0.472022295 -2.72259617
  0.4759233 -2.71187592
  0.479824334 -2.7484293
  0.483725339 -2.79886913
  0.487626374 -2.84925699
  0.491527379 -2.88965368
  0.495428383 -2.87214518
  0.499329388 -2.85508585
  0.503230393 -2.85527945
  0.507131457 -2.90015268
  0.511032462 -2.94642925
  0.514933467 -2.99236298
  0.518834472 -2.98679304
  0.522735476 -2.96441221
  0.526636481 -2.94410181
  0.530537486 -2.97072411
  0.534438491 -3.01236296
  0.538339496 -3.05411959
  0.5422405 -3.06614494
  0.546141505 -3.03866863
  0.55004251 -3.01165581
  0.553943515 -3.0098834
  0.55784452 -3.04608727
  0.561745524 -3.08317995
  0.565646529 -3.11039162
  0.569547534 -3.07814741
  0.573448539 -3.04591846
  0.577349544 -3.01991844
  0. -3.0041647
  0.00390100479 -2.97793818
  0.00780203938 -2.94504929
  0.0117030442 -2.91161823
  0.0156040788 -2.92505503
  0.0195050836 -2.95324755
  0.0234060884 -2.97993612
  0.0273070931 -2.9681735
  0.0312081277 -2.93077612
  0.0351091325 -2.8925786
  0.0390101522 -2.87072945
  0.042911157 -2.89393854
  0.0468121916 -2.91659927
  0.0507131964 -2.92385435
  0.0546142161 -2.88344574
  0.0585152358 -2.84062052
  0.0624162406 -2.79734898
  0.0663172603 -2.79956245
  0.0702182651 -2.8173852
  0.0741192997 -2.83350277
  0.0780203044 -2.80442142
  0.0819213241 -2.75744629
  0.0858223289 -2.70979261
  0.0897233486 -2.67023611
  0.0936243683 -2.68298435
  0.0975253731 -2.69544268
  0.101426408 -2.69374847
  0.105327412 -2.64437294
  0.109228432 -2.59280443
  0.113129437 -2.54078436
  0.117030457 -2.51376152
  0.120931476 -2.52147865
  0.124832481 -2.52846575
  0.128733501 -2.50414085
  0.132634521 -2.44957685
  0.13653554 -2.39425755
  0.140436545 -2.3385191
  0.144337565 -2.31247425
  0.148238584 -2.31526279
  0.152139589 -2.31763649
  0.156040609 -2.28523493
  0.159941629 -2.22780466
  0.163842648 -2.16996479
  0.167743668 -2.11194468
  0.171644688 -2.06770849
  0.175545692 -2.06588078
  0.179446697 -2.0642252
  0.183347717 -2.04981375
  0.187248737 -1.99234438
  0.191149756 -1.9342227
  0.195050776 -1.87615347
  0.198951781 -1.81837702
  0.2028528 -1.77479601
  0.20675382 -1.76923895
  0.210654825 -1.76398325
  0.214555845 -1.75840092
  0.218456864 -1.71231604
  0.222357869 -1.65918112
  0.226258889 -1.60715771
  0.230159909 -1.5563817
  0.234060928 -1.50702667
  0.237961948 -1.45877457
  0.241862968 -1.42163754
  0.245763987 -1.41500854
  0.249664992 -1.40897465
  0.253566027 -1.40369081
  0.257467031 -1.39882708
  0.261368036 -1.39452696
  0.265269041 -1.38222456
  0.269170046 -1.35854483
  0.273071051 -1.33880663
  0.276972055 -1.32327271
  0.28087306 -1.31201315
  0.284774065 -1.3051362
  0.28867507 -1.30283117
  0.28867507 -1.30283117
  0.292576075 -1.3051362
  0.296477079 -1.31201315
  0.300378084 -1.32327271
  0.304279089 -1.33880663
  0.308180094 -1.35854483
  0.312081099 -1.38222456
  0.315982103 -1.39452696
  0.319883108 -1.39882708
  0.323784113 -1.40369081
  0.327685118 -1.40897465
  0.331586123 -1.41500854
  0.335487127 -1.42163754
  0.339388132 -1.45877457
  0.343289137 -1.50702667
  0.347190142 -1.5563817
  0.351091146 -1.60715771
  0.354992151 -1.65918112
  0.358893156 -1.71231604
  0.362794161 -1.75840092
  0.366695166 -1.76398325
  0.37059617 -1.76923895
  0.374497175 -1.77479601
  0.37839818 -1.81837702
  0.382299185 -1.87615347
  0.38620019 -1.9342227
  0.390101194 -1.99234438
  0.394002199 -2.04981375
  0.397903204 -2.0642252
  0.401804209 -2.06588078
  0.405705214 -2.06770849
  0.409606218 -2.11194468
  0.413507223 -2.16996479
  0.417408228 -2.22780466
  0.421309233 -2.28523493
  0.425210238 -2.31763649
  0.429111242 -2.31526279
  0.433012247 -2.31247425
  0.436913252 -2.3385191
  0.440814257 -2.39425755
  0.444715261 -2.44957685
  0.448616266 -2.50414085
  0.452517271 -2.52846575
  0.456418276 -2.52147865
  0.460319281 -2.51376152
  0.464220285 -2.54078436
  0.46812129 -2.59280443
  0.472022295 -2.64437294
  0.4759233 -2.69374847
  0.479824334 -2.69544268
  0.483725339 -2.68298435
  0.487626374 -2.67023611
  0.491527379 -2.70979261
  0.495428383 -2.75744629
  0.499329388 -2.80442142
  0.503230393 -2.83350277
  0.507131457 -2.8173852
  0.511032462 -2.79956245
  0.514933467 -2.79734898
  0.518834472 -2.84062052
  0.522735476 -2.88344574
  0.526636481 -2.92385435
  0.530537486 -2.91659927
  0.534438491 -2.89393854
  0.538339496 -2.87072945
  0.5422405 -2.8925786
  0.546141505 -2.93077612
  0.55004251 -2.9681735
  0.553943515 -2.97993612
  0.55784452 -2.95324755
  0.561745524 -2.92505503
  0.565646529 -2.91161823
  0.569547534 -2.94504929
  0.573448539 -2.97793818
  0.577349544 -3.0041647
  0. -2.81665134
  0.00390100479 -2.83941507
  0.00780203938 -2.86792994
  0.0117030442 -2.89656496
  0.0156040788 -2.87787771
  0.0195050836 -2.84410286
  0.0234060884 -2.81068087
  0.0273070931 -2.80152321
  0.0312081277 -2.8239212
  0.0351091325 -2.84735727
  0.0390101522 -2.85399008
  0.042911157 -2.81514168
  0.0468121916 -2.77624369
  0.0507131964 -2.73970222
  0.0546142161 -2.74556351
  0.0585152358 -2.76336098
  0.0624162406 -2.78147507
  0.0663172603 -2.75376701
  0.0702182651 -2.70993471
  0.0741192997 -2.66617918
  0.0780203044 -2.63438749
  0.0819213241 -2.64468718
  0.0858223289 -2.65740347
  0.0897233486 -2.66177273
  0.0936243683 -2.6134429
  0.0975253731 -2.56497097
  0.101426408 -2.51663351
  0.105327412 -2.49178791
  0.109228432 -2.49852419
  0.113129437 -2.50609732
  0.117030457 -2.48843575
  0.120931476 -2.43575048
  0.124832481 -2.38286018
  0.128733501 -2.33026075
  0.132634521 -2.30542183
  0.13653554 -2.30731869
  0.140436545 -2.30982494
  0.144337565 -2.2823782
  0.148238584 -2.22625303
  0.152139589 -2.16990805
  0.156040609 -2.11353731
  0.159941629 -2.07500982
  0.163842648 -2.07204485
  0.167743668 -2.06973124
  0.171644688 -2.05378675
  0.175545692 -1.9955039
  0.179446697 -1.93717575
  0.183347717 -1.87883711
  0.187248737 -1.8209219
  0.191149756 -1.79380512
  0.195050776 -1.78696346
  0.198951781 -1.78067541
  0.2028528 -1.76089621
  0.20675382 -1.70390701
  0.210654825 -1.64729929
  0.214555845 -1.59128618
  0.218456864 -1.53560829
  0.222357869 -1.48117113
  0.226258889 -1.45430422
  0.230159909 -1.44517279
  0.234060928 -1.43668413
  0.237961948 -1.42885876
  0.241862968 -1.41278696
  0.245763987 -1.36898613
  0.249664992 -1.32750559
  0.253566027 -1.28866386
  0.257467031 -1.25232553
  0.261368036 -1.2196157
  0.265269041 -1.19038701
  0.269170046 -1.16502762
  0.273071051 -1.14380288
  0.276972055 -1.12698293
  0.28087306 -1.11472249
  0.284774065 -1.1072185
  0.28867507 -1.10472488
  0.28867507 -1.10472488
  0.292576075 -1.1072185
  0.296477079 -1.11472249
  0.300378084 -1.12698293
  0.304279089 -1.14380288
  0.308180094 -1.16502762
  0.312081099 -1.19038701
  0.315982103 -1.2196157
  0.319883108 -1.25232553
  0.323784113 -1.28866386
  0.327685118 -1.32750559
  0.331586123 -1.36898613
  0.335487127 -1.41278696
  0.339388132 -1.42885876
  0.343289137 -1.43668413
  0.347190142 -1.44517279
  0.351091146 -1.45430422
  0.354992151 -1.48117113
  0.358893156 -1.53560829
  0.362794161 -1.59128618
  0.366695166 -1.64729929
  0.37059617 -1.70390701
  0.374497175 -1.76089621
  0.37839818 -1.78067541
  0.382299185 -1.78696346
  0.38620019 -1.79380512
  0.390101194 -1.8209219
  0.394002199 -1.87883711
  0.397903204 -1.93717575
  0.401804209 -1.9955039
  0.405705214 -2.05378675
  0.409606218 -2.06973124
  0.413507223 -2.07204485
  0.417408228 -2.07500982
  0.421309233 -2.11353731
  0.425210238 -2.16990805
  0.429111242 -2.22625303
  0.433012247 -2.2823782
  0.436913252 -2.30982494
  0.440814257 -2.30731869
  0.444715261 -2.30542183
  0.448616266 -2.33026075
  0.452517271 -2.38286018
  0.456418276 -2.43575048
  0.460319281 -2.48843575
  0.464220285 -2.50609732
  0.46812129 -2.49852419
  0.472022295 -2.49178791
  0.4759233 -2.51663351
  0.479824334 -2.56497097
  0.483725339 -2.6134429
  0.487626374 -2.66177273
  0.491527379 -2.65740347
  0.495428383 -2.64468718
  0.499329388 -2.63438749
  0.503230393 -2.66617918
  0.507131457 -2.70993471
  0.511032462 -2.75376701
  0.514933467 -2.78147507
  0.518834472 -2.76336098
  0.522735476 -2.74556351
  0.526636481 -2.73970222
  0.530537486 -2.77624369
  0.534438491 -2.81514168
  0.538339496 -2.85399008
  0.5422405 -2.84735727
  0.546141505 -2.8239212
  0.55004251 -2.80152321
  0.553943515 -2.81068087
  0.55784452 -2.84410286
  0.561745524 -2.87787771
  0.565646529 -2.89656496
  0.569547534 -2.86792994
  0.573448539 -2.83941507
  0.577349544 -2.81665134
  0. -2.80216837
  0.00390100479 -2.77934074
  0.00780203938 -2.75051165
  0.0117030442 -2.72126579
  0.0156040788 -2.72780323
  0.0195050836 -2.75148869
  0.0234060884 -2.77431774
  0.0273070931 -2.77283001
  0.0312081277 -2.73949337
  0.0351091325 -2.70502901
  0.0390101522 -2.67093849
  0.042911157 -2.68917704
  0.0468121916 -2.70715237
  0.0507131964 -2.7226615
  0.0546142161 -2.69538355
  0.0585152358 -2.65604782
  0.0624162406 -2.61607027
  0.0663172603 -2.59236956
  0.0702182651 -2.60501432
  0.0741192997 -2.61747599
  0.0780203044 -2.61762762
  0.0819213241 -2.57535934
  0.0858223289 -2.5306859
  0.0897233486 -2.48557425
  0.0936243683 -2.46772337
  0.0975253731 -2.474895
  0.101426408 -2.48178053
  0.105327412 -2.46495104
  0.109228432 -2.41641331
  0.113129437 -2.3668375
  0.117030457 -2.31690264
  0.120931476 -2.29800844
  0.124832481 -2.29974699
  0.128733501 -2.30122519
  0.132634521 -2.27487659
  0.13653554 -2.2217474
  0.140436545 -2.16770744
  0.144337565 -2.11340761
  0.148238584 -2.08297729
  0.152139589 -2.07959604
  0.156040609 -2.07630587
  0.159941629 -2.0551877
  0.163842648 -1.99882889
  0.167743668 -1.94188023
  0.171644688 -1.88454866
  0.175545692 -1.82703495
  0.179446697 -1.8155899
  0.183347717 -1.80774212
  0.187248737 -1.79999495
  0.191149756 -1.76174593
  0.195050776 -1.70363283
  0.198951781 -1.64533186
  0.2028528 -1.5873785
  0.20675382 -1.52968216
  0.210654825 -1.49621391
  0.214555845 -1.4847002
  0.218456864 -1.47386312
  0.222357869 -1.46339369
  0.226258889 -1.42709732
  0.230159909 -1.37464428
  0.234060928 -1.32328272
  0.237961948 -1.27331686
  0.241862968 -1.2246244
  0.245763987 -1.17802191
  0.249664992 -1.13388371
  0.253566027 -1.09603429
  0.257467031 -1.08623791
  0.261368036 -1.07751775
  0.265269041 -1.06994891
  0.269170046 -1.0636096
  0.273071051 -1.05834723
  0.276972055 -1.05423331
  0.28087306 -1.05133295
  0.284774065 -1.04951477
  0.28867507 -1.0489254
  0.28867507 -1.0489254
  0.292576075 -1.04951477
  0.296477079 -1.05133295
  0.300378084 -1.05423331
  0.304279089 -1.05834723
  0.308180094 -1.0636096
  0.312081099 -1.06994891
  0.315982103 -1.07751775
  0.319883108 -1.08623791
  0.323784113 -1.09603429
  0.327685118 -1.13388371
  0.331586123 -1.17802191
  0.335487127 -1.2246244
  0.339388132 -1.27331686
  0.343289137 -1.32328272
  0.347190142 -1.37464428
  0.351091146 -1.42709732
  0.354992151 -1.46339369
  0.358893156 -1.47386312
  0.362794161 -1.4847002
  0.366695166 -1.49621391
  0.37059617 -1.52968216
  0.374497175 -1.5873785
  0.37839818 -1.64533186
  0.382299185 -1.70363283
  0.38620019 -1.76174593
  0.390101194 -1.79999495
  0.394002199 -1.80774212
  0.397903204 -1.8155899
  0.401804209 -1.82703495
  0.405705214 -1.88454866
  0.409606218 -1.94188023
  0.413507223 -1.99882889
  0.417408228 -2.0551877
  0.421309233 -2.07630587
  0.425210238 -2.07959604
  0.429111242 -2.08297729
  0.433012247 -2.11340761
  0.436913252 -2.16770744
  0.440814257 -2.2217474
  0.444715261 -2.27487659
  0.448616266 -2.30122519
  0.452517271 -2.29974699
  0.456418276 -2.29800844
  0.460319281 -2.31690264
  0.464220285 -2.3668375
  0.46812129 -2.41641331
  0.472022295 -2.46495104
  0.4759233 -2.48178053
  0.479824334 -2.474895
  0.483725339 -2.46772337
  0.487626374 -2.48557425
  0.491527379 -2.5306859
  0.495428383 -2.57535934
  0.499329388 -2.61762762
  0.503230393 -2.61747599
  0.507131457 -2.60501432
  0.511032462 -2.59236956
  0.514933467 -2.61607027
  0.518834472 -2.65604782
  0.522735476 -2.69538355
  0.526636481 -2.7226615
  0.530537486 -2.70715237
  0.534438491 -2.68917704
  0.538339496 -2.67093849
  0.5422405 -2.70502901
  0.546141505 -2.73949337
  0.55004251 -2.77283001
  0.553943515 -2.77431774
  0.55784452 -2.75148869
  0.561745524 -2.72780323
  0.565646529 -2.72126579
  0.569547534 -2.75051165
  0.573448539 -2.77934074
  0.577349544 -2.80216837
  0. -2.63822985
  0.00390100479 -2.6566515
  0.00780203938 -2.68019199
  0.0117030442 -2.70399809
  0.0156040788 -2.69189024
  0.0195050836 -2.66259813
  0.0234060884 -2.63353539
  0.0273070931 -2.61836863
  0.0312081277 -2.63467836
  0.0351091325 -2.65269852
  0.0390101522 -2.67028904
  0.042911157 -2.63540697
  0.0468121916 -2.60051727
  0.0507131964 -2.56631517
  0.0546142161 -2.5556941
  0.0585152358 -2.56729364
  0.0624162406 -2.57971954
  0.0663172603 -2.57596302
  0.0702182651 -2.53568888
  0.0741192997 -2.49536037
  0.0780203044 -2.45610905
  0.0819213241 -2.44784307
  0.0858223289 -2.45414305
  0.0897233486 -2.46088886
  0.0936243683 -2.44024563
  0.0975253731 -2.39495373
  0.101426408 -2.34937382
  0.105327412 -2.30506659
  0.109228432 -2.29419136
  0.113129437 -2.29505682
  0.117030457 -2.29637671
  0.120931476 -2.26663542
  0.124832481 -2.21619129
  0.128733501 -2.16563702
  0.132634521 -2.11566782
  0.13653554 -2.09543848
  0.140436545 -2.09077644
  0.144337565 -2.08665657
  0.148238584 -2.05900002
  0.152139589 -2.00432396
  0.156040609 -1.94946575
  0.159941629 -1.89454508
  0.163842648 -1.85209227
  0.167743668 -1.84185696
  0.171644688 -1.83263445
  0.175545692 -1.82388496
  0.179446697 -1.76934862
  0.183347717 -1.71160364
  0.187248737 -1.65383053
  0.191149756 -1.59604883
  0.195050776 -1.54900169
  0.198951781 -1.53451157
  0.2028528 -1.52111435
  0.20675382 -1.50834751
  0.210654825 -1.47225904
  0.214555845 -1.41522217
  0.218456864 -1.35847282
  0.222357869 -1.30217791
  0.226258889 -1.24682188
  0.230159909 -1.19240618
  0.234060928 -1.16096783
  0.237961948 -1.14578032
  0.241862968 -1.1316781
  0.245763987 -1.11863065
  0.249664992 -1.10664463
  0.253566027 -1.09223962
  0.257467031 -1.05336571
  0.261368036 -1.01777339
  0.265269041 -0.985765457
  0.269170046 -0.957752705
  0.273071051 -0.934201717
  0.276972055 -0.91540575
  0.28087306 -0.901517868
  0.284774065 -0.893101215
  0.28867507 -0.890291929
  0.28867507 -0.890291929
  0.292576075 -0.893101215
  0.296477079 -0.901517868
  0.300378084 -0.91540575
  0.304279089 -0.934201717
  0.308180094 -0.957752705
  0.312081099 -0.985765457
  0.315982103 -1.01777339
  0.319883108 -1.05336571
  0.323784113 -1.09223962
  0.327685118 -1.10664463
  0.331586123 -1.11863065
  0.335487127 -1.1316781
  0.339388132 -1.14578032
  0.343289137 -1.16096783
  0.347190142 -1.19240618
  0.351091146 -1.24682188
  0.354992151 -1.30217791
  0.358893156 -1.35847282
  0.362794161 -1.41522217
  0.366695166 -1.47225904
  0.37059617 -1.50834751
  0.374497175 -1.52111435
  0.37839818 -1.53451157
  0.382299185 -1.54900169
  0.38620019 -1.59604883
  0.390101194 -1.65383053
  0.394002199 -1.71160364
  0.397903204 -1.76934862
  0.401804209 -1.82388496
  0.405705214 -1.83263445
  0.409606218 -1.84185696
  0.413507223 -1.85209227
  0.417408228 -1.89454508
  0.421309233 -1.94946575
  0.425210238 -2.00432396
  0.429111242 -2.05900002
  0.433012247 -2.08665657
  0.436913252 -2.09077644
  0.440814257 -2.09543848
  0.444715261 -2.11566782
  0.448616266 -2.16563702
  0.452517271 -2.21619129
  0.456418276 -2.26663542
  0.460319281 -2.29637671
  0.464220285 -2.29505682
  0.46812129 -2.29419136
  0.472022295 -2.30506659
  0.4759233 -2.34937382
  0.479824334 -2.39495373
  0.483725339 -2.44024563
  0.487626374 -2.46088886
  0.491527379 -2.45414305
  0.495428383 -2.44784307
  0.499329388 -2.45610905
  0.503230393 -2.49536037
  0.507131457 -2.53568888
  0.511032462 -2.57596302
  0.514933467 -2.57971954
  0.518834472 -2.56729364
  0.522735476 -2.5556941
  0.526636481 -2.56631517
  0.530537486 -2.60051727
  0.534438491 -2.63540697
  0.538339496 -2.67028904
  0.5422405 -2.65269852
  0.546141505 -2.63467836
  0.55004251 -2.61836863
  0.553943515 -2.63353539
  0.55784452 -2.66259813
  0.561745524 -2.69189024
  0.565646529 -2.70399809
  0.569547534 -2.68019199
  0.573448539 -2.6566515
  0.577349544 -2.63822985
  0. -2.62532139
  0.00390100479 -2.60705614
  0.00780203938 -2.58360481
  0.0117030442 -2.55997753
  0.0156040788 -2.56136751
  0.0195050836 -2.57912111
  0.0234060884 -2.59649038
  0.0273070931 -2.60015297
  0.0312081277 -2.57239628
  0.0351091325 -2.54300261
  0.0390101522 -2.51348448
  0.042911157 -2.51744175
  0.0468121916 -2.52913666
  0.0507131964 -2.54034996
  0.0546142161 -2.52813578
  0.0585152358 -2.49373293
  0.0624162406 -2.45829248
  0.0663172603 -2.42298365
  0.0702182651 -2.4273181
  0.0741192997 -2.43330622
  0.0780203044 -2.43821335
  0.0819213241 -2.41226149
  0.0858223289 -2.37189388
  0.0897233486 -2.331007
  0.0936243683 -2.29122353
  0.0975253731 -2.29122972
  0.101426408 -2.29146481
  0.105327412 -2.29035568
  0.109228432 -2.25613642
  0.113129437 -2.21023989
  0.117030457 -2.16386557
  0.120931476 -2.11731148
  0.124832481 -2.10958862
  0.128733501 -2.10404253
  0.132634521 -2.09815168
  0.13653554 -2.06274319
  0.140436545 -2.01168013
  0.144337565 -1.96030331
  0.148238584 -1.90876436
  0.152139589 -1.88238525
  0.156040609 -1.87152004
  0.159941629 -1.86073256
  0.163842648 -1.83783817
  0.167743668 -1.78313589
  0.171644688 -1.72764587
  0.175545692 -1.67187262
  0.179446697 -1.61561966
  0.183347717 -1.59393311
  0.187248737 -1.57807779
  0.191149756 -1.56274605
  0.195050776 -1.53723717
  0.198951781 -1.47945404
  0.2028528 -1.42156124
  0.20675382 -1.36374664
  0.210654825 -1.30597544
  0.214555845 -1.25111651
  0.218456864 -1.23126268
  0.222357869 -1.21225739
  0.226258889 -1.19409013
  0.230159909 -1.17687869
  0.234060928 -1.13841963
  0.237961948 -1.08593059
  0.241862968 -1.03444672
  0.245763987 -0.984607935
  0.249664992 -0.936847687
  0.253566027 -0.891282558
  0.257467031 -0.848178864
  0.261368036 -0.808266163
  0.265269041 -0.771906853
  0.269170046 -0.75584197
  0.273071051 -0.745589495
  0.276972055 -0.737412453
  0.28087306 -0.731606722
  0.284774065 -0.728316069
  0.28867507 -0.727141619
  0.28867507 -0.727141619
  0.292576075 -0.728316069
  0.296477079 -0.731606722
  0.300378084 -0.737412453
  0.304279089 -0.745589495
  0.308180094 -0.75584197
  0.312081099 -0.771906853
  0.315982103 -0.808266163
  0.319883108 -0.848178864
  0.323784113 -0.891282558
  0.327685118 -0.936847687
  0.331586123 -0.984607935
  0.335487127 -1.03444672
  0.339388132 -1.08593059
  0.343289137 -1.13841963
  0.347190142 -1.17687869
  0.351091146 -1.19409013
  0.354992151 -1.21225739
  0.358893156 -1.23126268
  0.362794161 -1.25111651
  0.366695166 -1.30597544
  0.37059617 -1.36374664
  0.374497175 -1.42156124
  0.37839818 -1.47945404
  0.382299185 -1.53723717
  0.38620019 -1.56274605
  0.390101194 -1.57807779
  0.394002199 -1.59393311
  0.397903204 -1.61561966
  0.401804209 -1.67187262
  0.405705214 -1.72764587
  0.409606218 -1.78313589
  0.413507223 -1.83783817
  0.417408228 -1.86073256
  0.421309233 -1.87152004
  0.425210238 -1.88238525
  0.429111242 -1.90876436
  0.433012247 -1.96030331
  0.436913252 -2.01168013
  0.440814257 -2.06274319
  0.444715261 -2.09815168
  0.448616266 -2.10404253
  0.452517271 -2.10958862
  0.456418276 -2.11731148
  0.460319281 -2.16386557
  0.464220285 -2.21023989
  0.46812129 -2.25613642
  0.472022295 -2.29035568
  0.4759233 -2.29146481
  0.479824334 -2.29122972
  0.483725339 -2.29122353
  0.487626374 -2.331007
  0.491527379 -2.37189388
  0.495428383 -2.41226149
  0.499329388 -2.43821335
  0.503230393 -2.43330622
  0.507131457 -2.4273181
  0.511032462 -2.42298365
  0.514933467 -2.45829248
  0.518834472 -2.49373293
  0.522735476 -2.52813578
  0.526636481 -2.54034996
  0.530537486 -2.52913666
  0.534438491 -2.51744175
  0.538339496 -2.51348448
  0.5422405 -2.54300261
  0.546141505 -2.57239628
  0.55004251 -2.60015297
  0.553943515 -2.59649038
  0.55784452 -2.57912111
  0.561745524 -2.56136751
  0.565646529 -2.55997753
  0.569547534 -2.58360481
  0.573448539 -2.60705614
  0.577349544 -2.62532139
  0. -2.49641466
  0.00390100479 -2.5091548
  0.00780203938 -2.52623367
  0.0117030442 -2.54372025
  0.0156040788 -2.53636312
  0.0195050836 -2.51294422
  0.0234060884 -2.48991299
  0.0273070931 -2.47436285
  0.0312081277 -2.48293877
  0.0351091325 -2.49409437
  0.0390101522 -2.50566292
  0.042911157 -2.48398018
  0.0468121916 -2.45458841
  0.0507131964 -2.42568064
  0.0546142161 -2.40717506
  0.0585152358 -2.41070414
  0.0624162406 -2.41588449
  0.0663172603 -2.42154741
  0.0702182651 -2.38763428
  0.0741192997 -2.35231209
  0.0780203044 -2.31740522
  0.0819213241 -2.29473066
  0.0858223289 -2.29268265
  0.0897233486 -2.29188395
  0.0936243683 -2.28998232
  0.0975253731 -2.24899244
  0.101426408 -2.20788574
  0.105327412 -2.16703033
  0.109228432 -2.13632345
  0.113129437 -2.12826204
  0.117030457 -2.1215539
  0.120931476 -2.11538601
  0.124832481 -2.07066107
  0.128733501 -2.02390575
  0.132634521 -1.97716475
  0.13653554 -1.93421459
  0.140436545 -1.91856718
  0.144337565 -1.9059062
  0.148238584 -1.89389277
  0.152139589 -1.85699129
  0.156040609 -1.80506516
  0.159941629 -1.75289822
  0.163842648 -1.7009058
  0.167743668 -1.66379642
  0.171644688 -1.64523172
  0.175545692 -1.62746048
  0.179446697 -1.61036158
  0.183347717 -1.55947542
  0.187248737 -1.50320339
  0.191149756 -1.44684124
  0.195050776 -1.39042759
  0.198951781 -1.33985806
  0.2028528 -1.31610823
  0.20675382 -1.29358935
  0.210654825 -1.27191734
  0.214555845 -1.24835968
  0.218456864 -1.1908896
  0.222357869 -1.13321948
  0.226258889 -1.07636976
  0.230159909 -1.01992249
  0.234060928 -0.963996887
  0.237961948 -0.909029722
  0.241862968 -0.882563353
  0.245763987 -0.859241009
  0.249664992 -0.837501764
  0.253566027 -0.817515612
  0.257467031 -0.79920435
  0.261368036 -0.782747269
  0.265269041 -0.768251657
  0.269170046 -0.7396667
  0.273071051 -0.712164879
  0.276972055 -0.689923763
  0.28087306 -0.673504114
  0.284774065 -0.663402319
  0.28867507 -0.660021067
  0.28867507 -0.660021067
  0.292576075 -0.663402319
  0.296477079 -0.673504114
  0.300378084 -0.689923763
  0.304279089 -0.712164879
  0.308180094 -0.7396667
  0.312081099 -0.768251657
  0.315982103 -0.782747269
  0.319883108 -0.79920435
  0.323784113 -0.817515612
  0.327685118 -0.837501764
  0.331586123 -0.859241009
  0.335487127 -0.882563353
  0.339388132 -0.909029722
  0.343289137 -0.963996887
  0.347190142 -1.01992249
  0.351091146 -1.07636976
  0.354992151 -1.13321948
  0.358893156 -1.1908896
  0.362794161 -1.24835968
  0.366695166 -1.27191734
  0.37059617 -1.29358935
  0.374497175 -1.31610823
  0.37839818 -1.33985806
  0.382299185 -1.39042759
  0.38620019 -1.44684124
  0.390101194 -1.50320339
  0.394002199 -1.55947542
  0.397903204 -1.61036158
  0.401804209 -1.62746048
  0.405705214 -1.64523172
  0.409606218 -1.66379642
  0.413507223 -1.7009058
  0.417408228 -1.75289822
  0.421309233 -1.80506516
  0.425210238 -1.85699129
  0.429111242 -1.89389277
  0.433012247 -1.9059062
  0.436913252 -1.91856718
  0.440814257 -1.93421459
  0.444715261 -1.97716475
  0.448616266 -2.02390575
  0.452517271 -2.07066107
  0.456418276 -2.11538601
  0.460319281 -2.1215539
  0.464220285 -2.12826204
  0.46812129 -2.13632345
  0.472022295 -2.16703033
  0.4759233 -2.20788574
  0.479824334 -2.24899244
  0.483725339 -2.28998232
  0.487626374 -2.29188395
  0.491527379 -2.29268265
  0.495428383 -2.29473066
  0.499329388 -2.31740522
  0.503230393 -2.35231209
  0.507131457 -2.38763428
  0.511032462 -2.42154741
  0.514933467 -2.41588449
  0.518834472 -2.41070414
  0.522735476 -2.40717506
  0.526636481 -2.42568064
  0.530537486 -2.45458841
  0.534438491 -2.48398018
  0.538339496 -2.50566292
  0.5422405 -2.49409437
  0.546141505 -2.48293877
  0.55004251 -2.47436285
  0.553943515 -2.48991299
  0.55784452 -2.51294422
  0.561745524 -2.53636312
  0.565646529 -2.54372025
  0.569547534 -2.52623367
  0.573448539 -2.5091548
  0.577349544 -2.49641466
  0. -2.48551416
  0.00390100479 -2.47302961
  0.00780203938 -2.45656729
  0.0117030442 -2.44011402
  0.0156040788 -2.4386158
  0.0195050836 -2.44888639
  0.0234060884 -2.45909786
  0.0273070931 -2.46229029
  0.0312081277 -2.44160652
  0.0351091325 -2.41888475
  0.0390101522 -2.3961792
  0.042911157 -2.39108133
  0.0468121916 -2.39506435
  0.0507131964 -2.39904356
  0.0546142161 -2.3930378
  0.0585152358 -2.36537313
  0.0624162406 -2.33638573
  0.0663172603 -2.30748701
  0.0702182651 -2.29783869
  0.0741192997 -2.29571819
  0.0780203044 -2.29336596
  0.0819213241 -2.27933788
  0.0858223289 -2.24518442
  0.0897233486 -2.21012735
  0.0936243683 -2.17503548
  0.0975253731 -2.15797234
  0.101426408 -2.14967585
  0.105327412 -2.14129448
  0.109228432 -2.12345076
  0.113129437 -2.08335733
  0.117030457 -2.04220152
  0.120931476 -2.00100851
  0.124832481 -1.97270393
  0.128733501 -1.9582181
  0.132634521 -1.94413042
  0.13653554 -1.926723
  0.140436545 -1.88245916
  0.144337565 -1.83552599
  0.148238584 -1.78847837
  0.152139589 -1.74197245
  0.156040609 -1.72147417
  0.159941629 -1.70131254
  0.163842648 -1.68158102
  0.167743668 -1.64758396
  0.171644688 -1.59556103
  0.175545692 -1.54299688
  0.179446697 -1.49013376
  0.183347717 -1.43986273
  0.187248737 -1.41360998
  0.191149756 -1.38809586
  0.195050776 -1.36325121
  0.198951781 -1.33310366
  0.2028528 -1.2765379
  0.20675382 -1.21988249
  0.210654825 -1.16311264
  0.214555845 -1.10627055
  0.218456864 -1.04982877
  0.222357869 -1.01895022
  0.226258889 -0.989236116
  0.230159909 -0.960664272
  0.234060928 -0.933225632
  0.237961948 -0.906850338
  0.241862968 -0.854169607
  0.245763987 -0.800654173
  0.249664992 -0.748346567
  0.253566027 -0.697551727
  0.257467031 -0.648302555
  0.261368036 -0.601800203
  0.265269041 -0.558309793
  0.269170046 -0.518588781
  0.273071051 -0.483623505
  0.276972055 -0.454478025
  0.28087306 -0.432501316
  0.284774065 -0.420349836
  0.28867507 -0.417718649
  0.28867507 -0.417718649
  0.292576075 -0.420349836
  0.296477079 -0.432501316
  0.300378084 -0.454478025
  0.304279089 -0.483623505
  0.308180094 -0.518588781
  0.312081099 -0.558309793
  0.315982103 -0.601800203
  0.319883108 -0.648302555
  0.323784113 -0.697551727
  0.327685118 -0.748346567
  0.331586123 -0.800654173
  0.335487127 -0.854169607
  0.339388132 -0.906850338
  0.343289137 -0.933225632
  0.347190142 -0.960664272
  0.351091146 -0.989236116
  0.354992151 -1.01895022
  0.358893156 -1.04982877
  0.362794161 -1.10627055
  0.366695166 -1.16311264
  0.37059617 -1.21988249
  0.374497175 -1.2765379
  0.37839818 -1.33310366
  0.382299185 -1.36325121
  0.38620019 -1.38809586
  0.390101194 -1.41360998
  0.394002199 -1.43986273
  0.397903204 -1.49013376
  0.401804209 -1.54299688
  0.405705214 -1.59556103
  0.409606218 -1.64758396
  0.413507223 -1.68158102
  0.417408228 -1.70131254
  0.421309233 -1.72147417
  0.425210238 -1.74197245
  0.429111242 -1.78847837
  0.433012247 -1.83552599
  0.436913252 -1.88245916
  0.440814257 -1.926723
  0.444715261 -1.94413042
  0.448616266 -1.9582181
  0.452517271 -1.97270393
  0.456418276 -2.00100851
  0.460319281 -2.04220152
  0.464220285 -2.08335733
  0.46812129 -2.12345076
  0.472022295 -2.14129448
  0.4759233 -2.14967585
  0.479824334 -2.15797234
  0.483725339 -2.17503548
  0.487626374 -2.21012735
  0.491527379 -2.24518442
  0.495428383 -2.27933788
  0.499329388 -2.29336596
  0.503230393 -2.29571819
  0.507131457 -2.29783869
  0.511032462 -2.30748701
  0.514933467 -2.33638573
  0.518834472 -2.36537313
  0.522735476 -2.3930378
  0.526636481 -2.39904356
  0.530537486 -2.39506435
  0.534438491 -2.39108133
  0.538339496 -2.3961792
  0.5422405 -2.41888475
  0.546141505 -2.44160652
  0.55004251 -2.46229029
  0.553943515 -2.45909786
  0.55784452 -2.44888639
  0.561745524 -2.4386158
  0.565646529 -2.44011402
  0.569547534 -2.45656729
  0.573448539 -2.47302961
  0.577349544 -2.48551416
  0. -2.40454483
  0.00390100479 -2.41007948
  0.00780203938 -2.419034
  0.0117030442 -2.42866325
  0.0156040788 -2.42384624
  0.0195050836 -2.40792084
  0.0234060884 -2.39270496
  0.0273070931 -2.38172245
  0.0312081277 -2.38123322
  0.0351091325 -2.38390732
  0.0390101522 -2.38726711
  0.042911157 -2.37365961
  0.0468121916 -2.35143948
  0.0507131964 -2.32992697
  0.0546142161 -2.3128829
  0.0585152358 -2.3068099
  0.0624162406 -2.30325365
  0.0663172603 -2.30041313
  0.0702182651 -2.27871037
  0.0741192997 -2.25007725
  0.0780203044 -2.222157
  0.0819213241 -2.19842911
  0.0858223289 -2.18601084
  0.0897233486 -2.17615891
  0.0936243683 -2.16663313
  0.0975253731 -2.14005327
  0.101426408 -2.10525131
  0.105327412 -2.07083035
  0.109228432 -2.03928185
  0.113129437 -2.01967335
  0.117030457 -2.00308371
  0.120931476 -1.98771763
  0.124832481 -1.95978642
  0.128733501 -1.9187212
  0.132634521 -1.87793779
  0.13653554 -1.83799219
  0.140436545 -1.80797529
  0.144337565 -1.78508759
  0.148238584 -1.76319647
  0.152139589 -1.7413516
  0.156040609 -1.6942153
  0.159941629 -1.64682531
  0.163842648 -1.59987354
  0.167743668 -1.55449677
  0.171644688 -1.52273893
  0.175545692 -1.49432993
  0.179446697 -1.46679974
  0.183347717 -1.4373312
  0.187248737 -1.38451385
  0.191149756 -1.33166838
  0.195050776 -1.27881551
  0.198951781 -1.22611308
  0.2028528 -1.18187022
  0.20675382 -1.14750099
  0.210654825 -1.11407566
  0.214555845 -1.08150125
  0.218456864 -1.0491333
  0.222357869 -0.992134809
  0.226258889 -0.935324192
  0.230159909 -0.87850523
  0.234060928 -0.821805477
  0.237961948 -0.765298128
  0.241862968 -0.708958864
  0.245763987 -0.667689562
  0.249664992 -0.631017447
  0.253566027 -0.596037149
  0.257467031 -0.563031912
  0.261368036 -0.532304525
  0.265269041 -0.504182339
  0.269170046 -0.479260683
  0.273071051 -0.457998514
  0.276972055 -0.440599442
  0.28087306 -0.42788744
  0.284774065 -0.418698072
  0.28867507 -0.414006233
  0.28867507 -0.414006233
  0.292576075 -0.418698072
  0.296477079 -0.42788744
  0.300378084 -0.440599442
  0.304279089 -0.457998514
  0.308180094 -0.479260683
  0.312081099 -0.504182339
  0.315982103 -0.532304525
  0.319883108 -0.563031912
  0.323784113 -0.596037149
  0.327685118 -0.631017447
  0.331586123 -0.667689562
  0.335487127 -0.708958864
  0.339388132 -0.765298128
  0.343289137 -0.821805477
  0.347190142 -0.87850523
  0.351091146 -0.935324192
  0.354992151 -0.992134809
  0.358893156 -1.0491333
  0.362794161 -1.08150125
  0.366695166 -1.11407566
  0.37059617 -1.14750099
  0.374497175 -1.18187022
  0.37839818 -1.22611308
  0.382299185 -1.27881551
  0.38620019 -1.33166838
  0.390101194 -1.38451385
  0.394002199 -1.4373312
  0.397903204 -1.46679974
  0.401804209 -1.49432993
  0.405705214 -1.52273893
  0.409606218 -1.55449677
  0.413507223 -1.59987354
  0.417408228 -1.64682531
  0.421309233 -1.6942153
  0.425210238 -1.7413516
  0.429111242 -1.76319647
  0.433012247 -1.78508759
  0.436913252 -1.80797529
  0.440814257 -1.83799219
  0.444715261 -1.87793779
  0.448616266 -1.9187212
  0.452517271 -1.95978642
  0.456418276 -1.98771763
  0.460319281 -2.00308371
  0.464220285 -2.01967335
  0.46812129 -2.03928185
  0.472022295 -2.07083035
  0.4759233 -2.10525131
  0.479824334 -2.14005327
  0.483725339 -2.16663313
  0.487626374 -2.17615891
  0.491527379 -2.18601084
  0.495428383 -2.19842911
  0.499329388 -2.222157
  0.503230393 -2.25007725
  0.507131457 -2.27871037
  0.511032462 -2.30041313
  0.514933467 -2.30325365
  0.518834472 -2.3068099
  0.522735476 -2.3128829
  0.526636481 -2.32992697
  0.530537486 -2.35143948
  0.534438491 -2.37365961
  0.538339496 -2.38726711
  0.5422405 -2.38390732
  0.546141505 -2.38123322
  0.55004251 -2.38172245
  0.553943515 -2.39270496
  0.55784452 -2.40792084
  0.561745524 -2.42384624
  0.565646529 -2.42866325
  0.569547534 -2.419034
  0.573448539 -2.41007948
  0.577349544 -2.40454483
  0. -2.39455128
  0.00390100479 -2.38935423
  0.00780203938 -2.38139963
  0.0117030442 -2.37342215
  0.0156040788 -2.37053204
  0.0195050836 -2.37205696
  0.0234060884 -2.37345982
  0.0273070931 -2.37136889
  0.0312081277 -2.35909033
  0.0351091325 -2.34496784
  0.0390101522 -2.33048773
  0.042911157 -2.32147646
  0.0468121916 -2.31663942
  0.0507131964 -2.31172132
  0.0546142161 -2.30298138
  0.0585152358 -2.28388405
  0.0624162406 -2.26311302
  0.0663172603 -2.24223948
  0.0702182651 -2.22702312
  0.0741192997 -2.21564722
  0.0780203044 -2.20403481
  0.0819213241 -2.1890831
  0.0858223289 -2.16360998
  0.0897233486 -2.13624525
  0.0936243683 -2.1089325
  0.0975253731 -2.08637619
  0.101426408 -2.06864262
  0.105327412 -2.05103779
  0.109228432 -2.031353
  0.113129437 -2.00009155
  0.117030457 -1.96614981
  0.120931476 -1.9322238
  0.124832481 -1.90048981
  0.128733501 -1.8762536
  0.132634521 -1.85239363
  0.13653554 -1.82819986
  0.140436545 -1.79453659
  0.144337565 -1.75448847
  0.148238584 -1.71401834
  0.152139589 -1.67379951
  0.156040609 -1.64021015
  0.159941629 -1.60976791
  0.163842648 -1.57977819
  0.167743668 -1.54883957
  0.171644688 -1.50495481
  0.175545692 -1.45792484
  0.179446697 -1.41116476
  0.183347717 -1.36447906
  0.187248737 -1.32452679
  0.191149756 -1.28784966
  0.195050776 -1.25175285
  0.198951781 -1.21601486
  0.2028528 -1.17206597
  0.20675382 -1.11933899
  0.210654825 -1.06642485
  0.214555845 -1.01344109
  0.218456864 -0.960351467
  0.222357869 -0.911705256
  0.226258889 -0.868868589
  0.230159909 -0.826712608
  0.234060928 -0.78537488
  0.237961948 -0.745029211
  0.241862968 -0.705672741
  0.245763987 -0.652578831
  0.249664992 -0.596635818
  0.253566027 -0.541048765
  0.257467031 -0.485861778
  0.261368036 -0.431437492
  0.265269041 -0.377988815
  0.269170046 -0.325792551
  0.273071051 -0.276138783
  0.276972055 -0.230300188
  0.28087306 -0.190971851
  0.284774065 -0.162879467
  0.28867507 -0.152361631
  0.28867507 -0.152361631
  0.292576075 -0.162879467
  0.296477079 -0.190971851
  0.300378084 -0.230300188
  0.304279089 -0.276138783
  0.308180094 -0.325792551
  0.312081099 -0.377988815
  0.315982103 -0.431437492
  0.319883108 -0.485861778
  0.323784113 -0.541048765
  0.327685118 -0.596635818
  0.331586123 -0.652578831
  0.335487127 -0.705672741
  0.339388132 -0.745029211
  0.343289137 -0.78537488
  0.347190142 -0.826712608
  0.351091146 -0.868868589
  0.354992151 -0.911705256
  0.358893156 -0.960351467
  0.362794161 -1.01344109
  0.366695166 -1.06642485
  0.37059617 -1.11933899
  0.374497175 -1.17206597
  0.37839818 -1.21601486
  0.382299185 -1.25175285
  0.38620019 -1.28784966
  0.390101194 -1.32452679
  0.394002199 -1.36447906
  0.397903204 -1.41116476
  0.401804209 -1.45792484
  0.405705214 -1.50495481
  0.409606218 -1.54883957
  0.413507223 -1.57977819
  0.417408228 -1.60976791
  0.421309233 -1.64021015
  0.425210238 -1.67379951
  0.429111242 -1.71401834
  0.433012247 -1.75448847
  0.436913252 -1.79453659
  0.440814257 -1.82819986
  0.444715261 -1.85239363
  0.448616266 -1.8762536
  0.452517271 -1.90048981
  0.456418276 -1.9322238
  0.460319281 -1.96614981
  0.464220285 -2.00009155
  0.46812129 -2.031353
  0.472022295 -2.05103779
  0.4759233 -2.06864262
  0.479824334 -2.08637619
  0.483725339 -2.1089325
  0.487626374 -2.13624525
  0.491527379 -2.16360998
  0.495428383 -2.1890831
  0.499329388 -2.20403481
  0.503230393 -2.21564722
  0.507131457 -2.22702312
  0.511032462 -2.24223948
  0.514933467 -2.26311302
  0.518834472 -2.28388405
  0.522735476 -2.30298138
  0.526636481 -2.31172132
  0.530537486 -2.31663942
  0.534438491 -2.32147646
  0.538339496 -2.33048773
  0.5422405 -2.34496784
  0.546141505 -2.35909033
  0.55004251 -2.37136889
  0.553943515 -2.37345982
  0.55784452 -2.37205696
  0.561745524 -2.37053204
  0.565646529 -2.37342215
  0.569547534 -2.38139963
  0.573448539 -2.38935423
  0.577349544 -2.39455128
  0. -2.36771917
  0.00390100479 -2.3679142
  0.00780203938 -2.36848164
  0.0117030442 -2.36940908
  0.0156040788 -2.36559534
  0.0195050836 -2.35817862
  0.0234060884 -2.35108423
  0.0273070931 -2.34441471
  0.0312081277 -2.33793163
  0.0351091325 -2.33228016
  0.0390101522 -2.32668972
  0.042911157 -2.3162508
  0.0468121916 -2.30242062
  0.0507131964 -2.28893232
  0.0546142161 -2.27579308
  0.0585152358 -2.26304626
  0.0624162406 -2.25073624
  0.0663172603 -2.23878431
  0.0702182651 -2.22150278
  0.0741192997 -2.20095396
  0.0780203044 -2.18085051
  0.0819213241 -2.1611681
  0.0858223289 -2.14188957
  0.0897233486 -2.12299109
  0.0936243683 -2.1044178
  0.0975253731 -2.08183289
  0.101426408 -2.05497122
  0.105327412 -2.02842188
  0.109228432 -2.00226974
  0.113129437 -1.97628069
  0.117030457 -1.95035696
  0.120931476 -1.92532206
  0.124832481 -1.89832449
  0.128733501 -1.8649044
  0.132634521 -1.83190918
  0.13653554 -1.79909658
  0.140436545 -1.76637459
  0.144337565 -1.7342453
  0.148238584 -1.70233011
  0.152139589 -1.67103577
  0.156040609 -1.6337738
  0.159941629 -1.59381342
  0.163842648 -1.55429697
  0.167743668 -1.51509666
  0.171644688 -1.47622728
  0.175545692 -1.43748903
  0.179446697 -1.39941549
  0.183347717 -1.36173677
  0.187248737 -1.31796169
  0.191149756 -1.2716372
  0.195050776 -1.22556067
  0.198951781 -1.17968464
  0.2028528 -1.1340754
  0.20675382 -1.08881855
  0.210654825 -1.04393077
  0.214555845 -0.999446154
  0.218456864 -0.95543766
  0.222357869 -0.90743351
  0.226258889 -0.854650497
  0.230159909 -0.801946402
  0.234060928 -0.749352217
  0.237961948 -0.696949244
  0.241862968 -0.644684792
  0.245763987 -0.592628717
  0.249664992 -0.540837765
  0.253566027 -0.489399433
  0.257467031 -0.43849659
  0.261368036 -0.388060331
  0.265269041 -0.338275433
  0.269170046 -0.289571762
  0.273071051 -0.243115187
  0.276972055 -0.199730158
  0.28087306 -0.162002325
  0.284774065 -0.134435415
  0.28867507 -0.123895645
  0.28867507 -0.123895645
  0.292576075 -0.134435415
  0.296477079 -0.162002325
  0.300378084 -0.199730158
  0.304279089 -0.243115187
  0.308180094 -0.289571762
  0.312081099 -0.338275433
  0.315982103 -0.388060331
  0.319883108 -0.43849659
  0.323784113 -0.489399433
  0.327685118 -0.540837765
  0.331586123 -0.592628717
  0.335487127 -0.644684792
  0.339388132 -0.696949244
  0.343289137 -0.749352217
  0.347190142 -0.801946402
  0.351091146 -0.854650497
  0.354992151 -0.90743351
  0.358893156 -0.95543766
  0.362794161 -0.999446154
  0.366695166 -1.04393077
  0.37059617 -1.08881855
  0.374497175 -1.1340754
  0.37839818 -1.17968464
  0.382299185 -1.22556067
  0.38620019 -1.2716372
  0.390101194 -1.31796169
  0.394002199 -1.36173677
  0.397903204 -1.39941549
  0.401804209 -1.43748903
  0.405705214 -1.47622728
  0.409606218 -1.51509666
  0.413507223 -1.55429697
  0.417408228 -1.59381342
  0.421309233 -1.6337738
  0.425210238 -1.67103577
  0.429111242 -1.70233011
  0.433012247 -1.7342453
  0.436913252 -1.76637459
  0.440814257 -1.79909658
  0.444715261 -1.83190918
  0.448616266 -1.8649044
  0.452517271 -1.89832449
  0.456418276 -1.92532206
  0.460319281 -1.95035696
  0.464220285 -1.97628069
  0.46812129 -2.00226974
  0.472022295 -2.02842188
  0.4759233 -2.05497122
  0.479824334 -2.08183289
  0.483725339 -2.1044178
  0.487626374 -2.12299109
  0.491527379 -2.14188957
  0.495428383 -2.1611681
  0.499329388 -2.18085051
  0.503230393 -2.20095396
  0.507131457 -2.22150278
  0.511032462 -2.23878431
  0.514933467 -2.25073624
  0.518834472 -2.26304626
  0.522735476 -2.27579308
  0.526636481 -2.28893232
  0.530537486 -2.30242062
  0.534438491 -2.3162508
  0.538339496 -2.32668972
  0.5422405 -2.33228016
  0.546141505 -2.33793163
  0.55004251 -2.34441471
  0.553943515 -2.35108423
  0.55784452 -2.35817862
  0.561745524 -2.36559534
  0.565646529 -2.36940908
  0.569547534 -2.36848164
  0.573448539 -2.3679142
  0.577349544 -2.36771917
  0.  1.69437373
  0.00390100479  1.69479477
  0.00780203938  1.69604552
  0.0117030442  1.69813728
  0.0156040788  1.70089567
  0.0195050836  1.69754851
  0.0234060884  1.69350779
  0.0273070931  1.69021225
  0.0312081277  1.68789041
  0.0351091325  1.68608546
  0.0390101522  1.68525183
  0.042911157  1.68519056
  0.0468121916  1.68582475
  0.0507131964  1.68159223
  0.0546142161  1.67508888
  0.0585152358  1.66927373
  0.0624162406  1.66414368
  0.0663172603  1.65981436
  0.0702182651  1.65625417
  0.0741192997  1.65347219
  0.0780203044  1.65149641
  0.0819213241  1.64423573
  0.0858223289  1.63428116
  0.0897233486  1.62478638
  0.0936243683  1.61593032
  0.0975253731  1.6079644
  0.101426408  1.60073042
  0.105327412  1.59433699
  0.109228432  1.58836675
  0.113129437  1.57402861
  0.117030457  1.55965889
  0.120931476  1.54540896
  0.124832481  1.5318563
  0.128733501  1.51883602
  0.132634521  1.50635815
  0.13653554  1.49454188
  0.140436545  1.47790384
  0.144337565  1.45652771
  0.148238584  1.4353801
  0.152139589  1.4147079
  0.156040609  1.39446282
  0.159941629  1.37469304
  0.163842648  1.35537016
  0.167743668  1.33312726
  0.171644688  1.30339503
  0.175545692  1.27390599
  0.179446697  1.24468076
  0.183347717  1.21610737
  0.187248737  1.18757057
  0.191149756  1.15938115
  0.195050776  1.13071024
  0.198951781  1.0915767
  0.2028528  1.05252028
  0.20675382  1.01362288
  0.210654825  0.974853158
  0.214555845  0.936287522
  0.218456864  0.898023486
  0.222357869  0.860150456
  0.226258889  0.82145977
  0.230159909  0.772504091
  0.234060928  0.723446012
  0.237961948  0.674307585
  0.241862968  0.625141859
  0.245763987  0.57596159
  0.249664992  0.526889563
  0.253566027  0.477872849
  0.257467031  0.429069757
  0.261368036  0.380825758
  0.265269041  0.333074093
  0.269170046  0.286177158
  0.273071051  0.241033792
  0.276972055  0.198627949
  0.28087306  0.161481857
  0.284774065  0.134291172
  0.28867507  0.123889685
  0.28867507  0.123889685
  0.292576075  0.134291172
  0.296477079  0.161481857
  0.300378084  0.198627949
  0.304279089  0.241033792
  0.308180094  0.286177158
  0.312081099  0.333074093
  0.315982103  0.380825758
  0.319883108  0.429069757
  0.323784113  0.477872849
  0.327685118  0.526889563
  0.331586123  0.57596159
  0.335487127  0.625141859
  0.339388132  0.674307585
  0.343289137  0.723446012
  0.347190142  0.772504091
  0.351091146  0.82145977
  0.354992151  0.860150456
  0.358893156  0.898023486
  0.362794161  0.936287522
  0.366695166  0.974853158
  0.37059617  1.01362288
  0.374497175  1.05252028
  0.37839818  1.0915767
  0.382299185  1.13071024
  0.38620019  1.15938115
  0.390101194  1.18757057
  0.394002199  1.21610737
  0.397903204  1.24468076
  0.401804209  1.27390599
  0.405705214  1.30339503
  0.409606218  1.33312726
  0.413507223  1.35537016
  0.417408228  1.37469304
  0.421309233  1.39446282
  0.425210238  1.4147079
  0.429111242  1.4353801
  0.433012247  1.45652771
  0.436913252  1.47790384
  0.440814257  1.49454188
  0.444715261  1.50635815
  0.448616266  1.51883602
  0.452517271  1.5318563
  0.456418276  1.54540896
  0.460319281  1.55965889
  0.464220285  1.57402861
  0.46812129  1.58836675
  0.472022295  1.59433699
  0.4759233  1.60073042
  0.479824334  1.6079644
  0.483725339  1.61593032
  0.487626374  1.62478638
  0.491527379  1.63428116
  0.495428383  1.64423573
  0.499329388  1.65149641
  0.503230393  1.65347219
  0.507131457  1.65625417
  0.511032462  1.65981436
  0.514933467  1.66414368
  0.518834472  1.66927373
  0.522735476  1.67508888
  0.526636481  1.68159223
  0.530537486  1.68582475
  0.534438491  1.68519056
  0.538339496  1.68525183
  0.5422405  1.68608546
  0.546141505  1.68789041
  0.55004251  1.69021225
  0.553943515  1.69350779
  0.55784452  1.69754851
  0.561745524  1.70089567
  0.565646529  1.69813728
  0.569547534  1.69604552
  0.573448539  1.69479477
  0.577349544  1.69437373
  0.  1.7181673
  0.00390100479  1.71644652
  0.00780203938  1.71226335
  0.0117030442  1.70731163
  0.0156040788  1.70216143
  0.0195050836  1.70426321
  0.0234060884  1.70774627
  0.0273070931  1.71065354
  0.0312081277  1.71177554
  0.0351091325  1.70887721
  0.0390101522  1.70309889
  0.042911157  1.69598687
  0.0468121916  1.68862665
  0.0507131964  1.68705547
  0.0546142161  1.68852651
  0.0585152358  1.68955958
  0.0624162406  1.68858683
  0.0663172603  1.68370128
  0.0702182651  1.67517555
  0.0741192997  1.66502535
  0.0780203044  1.65452111
  0.0819213241  1.65000117
  0.0858223289  1.64842808
  0.0897233486  1.64645386
  0.0936243683  1.64197683
  0.0975253731  1.63254786
  0.101426408  1.61899304
  0.105327412  1.60410833
  0.109228432  1.58898485
  0.113129437  1.58279264
  0.117030457  1.57749128
  0.120931476  1.57075274
  0.124832481  1.55974567
  0.128733501  1.54215372
  0.132634521  1.52123618
  0.13653554  1.49954867
  0.140436545  1.4830991
  0.144337565  1.47192299
  0.148238584  1.46027672
  0.152139589  1.44517338
  0.156040609  1.42133033
  0.159941629  1.3926934
  0.163842648  1.36298156
  0.167743668  1.33642364
  0.171644688  1.3178103
  0.175545692  1.29911649
  0.179446697  1.27795064
  0.183347717  1.2467078
  0.187248737  1.20883524
  0.191149756  1.16989493
  0.195050776  1.13151133
  0.198951781  1.1040889
  0.2028528  1.07717061
  0.20675382  1.04966497
  0.210654825  1.01412129
  0.214555845  0.967347383
  0.218456864  0.919048667
  0.222357869  0.870428562
  0.226258889  0.82232666
  0.230159909  0.785173893
  0.234060928  0.74856472
  0.237961948  0.712543845
  0.241862968  0.677111387
  0.245763987  0.638114452
  0.249664992  0.585175991
  0.253566027  0.531249046
  0.257467031  0.477565765
  0.261368036  0.424512863
  0.265269041  0.372321367
  0.269170046  0.321363449
  0.273071051  0.272600412
  0.276972055  0.227389574
  0.28087306  0.188417912
  0.284774065  0.160571098
  0.28867507  0.150111914
  0.28867507  0.150111914
  0.292576075  0.160571098
  0.296477079  0.188417912
  0.300378084  0.227389574
  0.304279089  0.272600412
  0.308180094  0.321363449
  0.312081099  0.372321367
  0.315982103  0.424512863
  0.319883108  0.477565765
  0.323784113  0.531249046
  0.327685118  0.585175991
  0.331586123  0.638114452
  0.335487127  0.677111387
  0.339388132  0.712543845
  0.343289137  0.74856472
  0.347190142  0.785173893
  0.351091146  0.82232666
  0.354992151  0.870428562
  0.358893156  0.919048667
  0.362794161  0.967347383
  0.366695166  1.01412129
  0.37059617  1.04966497
  0.374497175  1.07717061
  0.37839818  1.1040889
  0.382299185  1.13151133
  0.38620019  1.16989493
  0.390101194  1.20883524
  0.394002199  1.2467078
  0.397903204  1.27795064
  0.401804209  1.29911649
  0.405705214  1.3178103
  0.409606218  1.33642364
  0.413507223  1.36298156
  0.417408228  1.3926934
  0.421309233  1.42133045
  0.425210238  1.44517338
  0.429111242  1.46027672
  0.433012247  1.47192299
  0.436913252  1.4830991
  0.440814257  1.49954867
  0.444715261  1.52123618
  0.448616266  1.54215372
  0.452517271  1.55974567
  0.456418276  1.57075274
  0.460319281  1.57749128
  0.464220285  1.58279264
  0.46812129  1.58898485
  0.472022295  1.60410833
  0.4759233  1.61899304
  0.479824334  1.63254786
  0.483725339  1.64197683
  0.487626374  1.64645386
  0.491527379  1.64842808
  0.495428383  1.65000117
  0.499329388  1.65452111
  0.503230393  1.66502535
  0.507131457  1.67517555
  0.511032462  1.68370128
  0.514933467  1.68858683
  0.518834472  1.68955958
  0.522735476  1.68852651
  0.526636481  1.68705547
  0.530537486  1.68862665
  0.534438491  1.69598687
  0.538339496  1.70309889
  0.5422405  1.70887721
  0.546141505  1.71177554
  0.55004251  1.71065354
  0.553943515  1.70774627
  0.55784452  1.70426321
  0.561745524  1.70216143
  0.565646529  1.70731163
  0.569547534  1.71226335
  0.573448539  1.71644652
  0.577349544  1.7181673
  0.  1.75958824
  0.00390100479  1.76217175
  0.00780203938  1.76893163
  0.0117030442  1.77836394
  0.0156040788  1.78931022
  0.0195050836  1.77958155
  0.0234060884  1.76775789
  0.0273070931  1.75810814
  0.0312081277  1.75235426
  0.0351091325  1.75169802
  0.0390101522  1.75580192
  0.042911157  1.76287484
  0.0468121916  1.77179837
  0.0507131964  1.76389778
  0.0546142161  1.74914777
  0.0585152358  1.73646116
  0.0624162406  1.72707725
  0.0663172603  1.72328854
  0.0702182651  1.72484589
  0.0741192997  1.72949696
  0.0780203044  1.7359364
  0.0819213241  1.72455931
  0.0858223289  1.70597351
  0.0897233486  1.68911302
  0.0936243683  1.67631567
  0.0975253731  1.66989326
  0.101426408  1.66902649
  0.105327412  1.67095542
  0.109228432  1.67354369
  0.113129437  1.64920926
  0.117030457  1.62579572
  0.120931476  1.60439432
  0.124832481  1.58839917
  0.128733501  1.58017635
  0.132634521  1.57632792
  0.13653554  1.574543
  0.140436545  1.55429828
  0.144337565  1.52329504
  0.148238584  1.49340558
  0.152139589  1.46786821
  0.156040609  1.45181048
  0.159941629  1.44150829
  0.163842648  1.43309772
  0.167743668  1.40977216
  0.171644688  1.37040186
  0.175545692  1.33164716
  0.179446697  1.29588938
  0.183347717  1.27125144
  0.187248737  1.2534399
  0.191149756  1.23728657
  0.195050776  1.2107451
  0.198951781  1.16276252
  0.2028528  1.11486638
  0.20675382  1.06756008
  0.210654825  1.02882326
  0.214555845  1.00177538
  0.218456864  0.976805925
  0.222357869  0.952795029
  0.226258889  0.912649274
  0.230159909  0.858226061
  0.234060928  0.803707719
  0.237961948  0.749175668
  0.241862968  0.694907188
  0.245763987  0.645230293
  0.249664992  0.610886335
  0.253566027  0.57903862
  0.257467031  0.548927784
  0.261368036  0.520879745
  0.265269041  0.495126724
  0.269170046  0.472321987
  0.273071051  0.452548504
  0.276972055  0.436723709
  0.28087306  0.420838833
  0.284774065  0.407186747
  0.28867507  0.402438402
  0.28867507  0.402438402
  0.292576075  0.407186747
  0.296477079  0.420838833
  0.300378084  0.436723709
  0.304279089  0.452548504
  0.308180094  0.472321987
  0.312081099  0.495126724
  0.315982103  0.520879745
  0.319883108  0.548927784
  0.323784113  0.57903862
  0.327685118  0.610886335
  0.331586123  0.645230293
  0.335487127  0.694907188
  0.339388132  0.749175668
  0.343289137  0.803707719
  0.347190142  0.858226061
  0.351091146  0.912649274
  0.354992151  0.952795029
  0.358893156  0.976805925
  0.362794161  1.00177538
  0.366695166  1.02882326
  0.37059617  1.06756008
  0.374497175  1.11486638
  0.37839818  1.16276252
  0.382299185  1.2107451
  0.38620019  1.23728657
  0.390101194  1.2534399
  0.394002199  1.27125144
  0.397903204  1.2958895
  0.401804209  1.33164716
  0.405705214  1.37040186
  0.409606218  1.40977216
  0.413507223  1.43309772
  0.417408228  1.44150829
  0.421309233  1.45181048
  0.425210238  1.46786821
  0.429111242  1.49340558
  0.433012247  1.52329504
  0.436913252  1.5542984
  0.440814257  1.574543
  0.444715261  1.57632792
  0.448616266  1.58017635
  0.452517271  1.58839917
  0.456418276  1.60439432
  0.460319281  1.62579572
  0.464220285  1.64920926
  0.46812129  1.67354369
  0.472022295  1.67095542
  0.4759233  1.66902649
  0.479824334  1.66989326
  0.483725339  1.67631567
  0.487626374  1.68911302
  0.491527379  1.70597351
  0.495428383  1.72455931
  0.499329388  1.7359364
  0.503230393  1.72949696
  0.507131457  1.72484589
  0.511032462  1.72328854
  0.514933467  1.72707725
  0.518834472  1.73646116
  0.522735476  1.74914777
  0.526636481  1.76389778
  0.530537486  1.77179837
  0.534438491  1.76287484
  0.538339496  1.75580192
  0.5422405  1.75169802
  0.546141505  1.75235426
  0.55004251  1.75810814
  0.553943515  1.76775789
  0.55784452  1.77958155
  0.561745524  1.78931022
  0.565646529  1.77836394
  0.569547534  1.76893163
  0.573448539  1.76217175
  0.577349544  1.75958824
  0.  1.83844221
  0.00390100479  1.83275604
  0.00780203938  1.82050204
  0.0117030442  1.80670333
  0.0156040788  1.79273891
  0.0195050836  1.80125439
  0.0234060884  1.8135283
  0.0273070931  1.82476711
  0.0312081277  1.83120465
  0.0351091325  1.82598424
  0.0390101522  1.81233132
  0.042911157  1.79619527
  0.0468121916  1.77980781
  0.0507131964  1.7817657
  0.0546142161  1.79223979
  0.0585152358  1.80206096
  0.0624162406  1.80735421
  0.0663172603  1.80036473
  0.0702182651  1.78354931
  0.0741192997  1.76399422
  0.0780203044  1.74405217
  0.0819213241  1.74359632
  0.0858223289  1.75146818
  0.0897233486  1.7587471
  0.0936243683  1.76031995
  0.0975253731  1.74647987
  0.101426408  1.72333217
  0.105327412  1.69851267
  0.109228432  1.67406428
  0.113129437  1.67830777
  0.117030457  1.68280971
  0.120931476  1.68536639
  0.124832481  1.67535508
  0.128733501  1.64852834
  0.132634521  1.61756194
  0.13653554  1.58594525
  0.140436545  1.57357895
  0.144337565  1.57314789
  0.148238584  1.57200515
  0.152139589  1.56100059
  0.156040609  1.5273484
  0.159941629  1.48866558
  0.163842648  1.44931066
  0.167743668  1.42544973
  0.171644688  1.41853678
  0.175545692  1.41142952
  0.179446697  1.39565718
  0.183347717  1.35322118
  0.187248737  1.30621445
  0.191149756  1.25859439
  0.195050776  1.22185552
  0.198951781  1.20716345
  0.2028528  1.19333947
  0.20675382  1.17615092
  0.210654825  1.12924504
  0.214555845  1.07556057
  0.218456864  1.02140427
  0.222357869  0.967082858
  0.226258889  0.92952311
  0.230159909  0.907015681
  0.234060928  0.885440469
  0.237961948  0.864620447
  0.241862968  0.836967945
  0.245763987  0.785059452
  0.249664992  0.733416915
  0.253566027  0.683169842
  0.257467031  0.634767532
  0.261368036  0.58869791
  0.265269041  0.54558897
  0.269170046  0.506072521
  0.273071051  0.471450567
  0.276972055  0.442662716
  0.28087306  0.424900055
  0.284774065  0.417620897
  0.28867507  0.415176392
  0.28867507  0.415176392
  0.292576075  0.417620897
  0.296477079  0.424900055
  0.300378084  0.442662716
  0.304279089  0.471450567
  0.308180094  0.506072521
  0.312081099  0.54558897
  0.315982103  0.58869791
  0.319883108  0.634767532
  0.323784113  0.683169842
  0.327685118  0.733416915
  0.331586123  0.785059452
  0.335487127  0.836967945
  0.339388132  0.864620447
  0.343289137  0.885440469
  0.347190142  0.907015681
  0.351091146  0.92952311
  0.354992151  0.967082858
  0.358893156  1.02140427
  0.362794161  1.07556057
  0.366695166  1.12924504
  0.37059617  1.17615092
  0.374497175  1.19333947
  0.37839818  1.20716345
  0.382299185  1.22185552
  0.38620019  1.25859439
  0.390101194  1.30621445
  0.394002199  1.35322118
  0.397903204  1.39565718
  0.401804209  1.41142952
  0.405705214  1.41853678
  0.409606218  1.42544973
  0.413507223  1.44931066
  0.417408228  1.48866558
  0.421309233  1.5273484
  0.425210238  1.56100059
  0.429111242  1.57200515
  0.433012247  1.57314789
  0.436913252  1.57357895
  0.440814257  1.58594525
  0.444715261  1.61756194
  0.448616266  1.64852834
  0.452517271  1.67535508
  0.456418276  1.68536639
  0.460319281  1.68280971
  0.464220285  1.67830777
  0.46812129  1.67406428
  0.472022295  1.69851267
  0.4759233  1.72333217
  0.479824334  1.74647987
  0.483725339  1.76031995
  0.487626374  1.7587471
  0.491527379  1.75146818
  0.495428383  1.74359632
  0.499329388  1.74405217
  0.503230393  1.76399422
  0.507131457  1.78354931
  0.511032462  1.80036473
  0.514933467  1.80735421
  0.518834472  1.80206096
  0.522735476  1.79223979
  0.526636481  1.7817657
  0.530537486  1.77980781
  0.534438491  1.79619527
  0.538339496  1.81233132
  0.5422405  1.82598424
  0.546141505  1.83120465
  0.55004251  1.82476711
  0.553943515  1.8135283
  0.55784452  1.80125439
  0.561745524  1.79273891
  0.565646529  1.80670333
  0.569547534  1.82050204
  0.573448539  1.83275604
  0.577349544  1.83844221
  0.  1.88789189
  0.00390100479  1.89438856
  0.00780203938  1.90905714
  0.0117030442  1.92698038
  0.0156040788  1.94656432
  0.0195050836  1.92961335
  0.0234060884  1.90906024
  0.0273070931  1.89120674
  0.0312081277  1.87997365
  0.0351091325  1.88177443
  0.0390101522  1.89354932
  0.042911157  1.9093678
  0.0468121916  1.92720282
  0.0507131964  1.91369045
  0.0546142161  1.89019012
  0.0585152358  1.86893106
  0.0624162406  1.85356665
  0.0663172603  1.85190022
  0.0702182651  1.86162138
  0.0741192997  1.87538695
  0.0780203044  1.89065146
  0.0819213241  1.87082934
  0.0858223289  1.84341836
  0.0897233486  1.81807697
  0.0936243683  1.79976487
  0.0975253731  1.79817402
  0.101426408  1.8067131
  0.105327412  1.81827331
  0.109228432  1.82222557
  0.113129437  1.78898549
  0.117030457  1.75661397
  0.120931476  1.72701657
  0.124832481  1.71063387
  0.128733501  1.71229589
  0.132634521  1.71900272
  0.13653554  1.7272402
  0.140436545  1.69273424
  0.144337565  1.65315831
  0.148238584  1.61495566
  0.152139589  1.58724713
  0.156040609  1.58278978
  0.159941629  1.58401036
  0.163842648  1.58654428
  0.167743668  1.54582155
  0.171644688  1.49880707
  0.175545692  1.45245266
  0.179446697  1.41522276
  0.183347717  1.40507519
  0.187248737  1.39987075
  0.191149756  1.39562392
  0.195050776  1.34661436
  0.198951781  1.29297554
  0.2028528  1.23944712
  0.20675382  1.18906617
  0.210654825  1.16910064
  0.214555845  1.15642011
  0.218456864  1.14463174
  0.222357869  1.11405134
  0.226258889  1.05794084
  0.230159909  1.00222933
  0.234060928  0.947048664
  0.237961948  0.892584682
  0.241862968  0.846714616
  0.245763987  0.827043891
  0.249664992  0.809688687
  0.253566027  0.793645024
  0.257467031  0.779002547
  0.261368036  0.765830517
  0.265269041  0.743552685
  0.269170046  0.710900068
  0.273071051  0.68320179
  0.276972055  0.660857916
  0.28087306  0.644439697
  0.284774065  0.634421587
  0.28867507  0.631057978
  0.28867507  0.631057978
  0.292576075  0.634421587
  0.296477079  0.644439697
  0.300378084  0.660857916
  0.304279089  0.68320179
  0.308180094  0.710900068
  0.312081099  0.743552685
  0.315982103  0.765830517
  0.319883108  0.779002547
  0.323784113  0.793645024
  0.327685118  0.809688687
  0.331586123  0.827043891
  0.335487127  0.846714616
  0.339388132  0.892584682
  0.343289137  0.947048664
  0.347190142  1.00222933
  0.351091146  1.05794084
  0.354992151  1.11405134
  0.358893156  1.14463174
  0.362794161  1.15642011
  0.366695166  1.16910064
  0.37059617  1.18906617
  0.374497175  1.23944712
  0.37839818  1.29297554
  0.382299185  1.34661436
  0.38620019  1.39562392
  0.390101194  1.39987075
  0.394002199  1.40507519
  0.397903204  1.41522276
  0.401804209  1.45245266
  0.405705214  1.49880707
  0.409606218  1.54582155
  0.413507223  1.58654428
  0.417408228  1.58401036
  0.421309233  1.58278978
  0.425210238  1.58724713
  0.429111242  1.61495566
  0.433012247  1.65315831
  0.436913252  1.69273424
  0.440814257  1.7272402
  0.444715261  1.71900272
  0.448616266  1.71229589
  0.452517271  1.71063387
  0.456418276  1.72701657
  0.460319281  1.75661397
  0.464220285  1.78898549
  0.46812129  1.82222557
  0.472022295  1.81827331
  0.4759233  1.8067131
  0.479824334  1.79817402
  0.483725339  1.79976487
  0.487626374  1.81807697
  0.491527379  1.84341836
  0.495428383  1.87082934
  0.499329388  1.89065146
  0.503230393  1.87538695
  0.507131457  1.86162138
  0.511032462  1.85190022
  0.514933467  1.85356665
  0.518834472  1.86893106
  0.522735476  1.89019012
  0.526636481  1.91369045
  0.530537486  1.92720282
  0.534438491  1.9093678
  0.538339496  1.89354932
  0.5422405  1.88177443
  0.546141505  1.87997365
  0.55004251  1.89120674
  0.553943515  1.90906024
  0.55784452  1.92961335
  0.561745524  1.94656432
  0.565646529  1.92698038
  0.569547534  1.90905714
  0.573448539  1.89438856
  0.577349544  1.88789189
  0.  2.0274384
  0.00390100479  2.01678276
  0.00780203938  1.99622834
  0.0117030442  1.97381246
  0.0156040788  1.95141077
  0.0195050836  1.96703207
  0.0234060884  1.9878304
  0.0273070931  2.00734019
  0.0312081277  2.01940632
  0.0351091325  2.01008821
  0.0390101522  1.98794055
  0.042911157  1.96321154
  0.0468121916  1.93824911
  0.0507131964  1.94595015
  0.0546142161  1.96497226
  0.0585152358  1.98310089
  0.0624162406  1.99431968
  0.0663172603  1.98223293
  0.0702182651  1.95613194
  0.0741192997  1.92778456
  0.0780203044  1.89916682
  0.0819213241  1.90718591
  0.0858223289  1.92398071
  0.0897233486  1.93973756
  0.0936243683  1.94460785
  0.0975253731  1.92184281
  0.101426408  1.88954353
  0.105327412  1.85603976
  0.109228432  1.83100343
  0.113129437  1.84454334
  0.117030457  1.8580147
  0.120931476  1.86772501
  0.124832481  1.84973156
  0.128733501  1.81241786
  0.132634521  1.77286386
  0.13653554  1.73286319
  0.140436545  1.73616767
  0.144337565  1.74541569
  0.148238584  1.75249946
  0.152139589  1.73068142
  0.156040609  1.68592119
  0.159941629  1.639382
  0.163842648  1.59283423
  0.167743668  1.5895381
  0.171644688  1.59297717
  0.175545692  1.59429848
  0.179446697  1.5589366
  0.183347717  1.5066638
  0.187248737  1.45357859
  0.191149756  1.40013134
  0.195050776  1.39183414
  0.198951781  1.3884666
  0.2028528  1.38409626
  0.20675382  1.34046984
  0.210654825  1.28384781
  0.214555845  1.22708595
  0.218456864  1.17045105
  0.222357869  1.13358271
  0.226258889  1.12315512
  0.230159909  1.11322653
  0.234060928  1.10332322
  0.237961948  1.0602144
  0.241862968  1.00844705
  0.245763987  0.958248973
  0.249664992  0.909948945
  0.253566027  0.863902807
  0.257467031  0.820512056
  0.261368036  0.78022182
  0.265269041  0.754289269
  0.269170046  0.74438858
  0.273071051  0.736062407
  0.276972055  0.729680181
  0.28087306  0.725005031
  0.284774065  0.722259402
  0.28867507  0.721310258
  0.28867507  0.721310258
  0.292576075  0.722259402
  0.296477079  0.725005031
  0.300378084  0.729680181
  0.304279089  0.736062407
  0.308180094  0.74438858
  0.312081099  0.754289269
  0.315982103  0.78022182
  0.319883108  0.820512056
  0.323784113  0.863902807
  0.327685118  0.909948945
  0.331586123  0.958248973
  0.335487127  1.00844705
  0.339388132  1.0602144
  0.343289137  1.10332322
  0.347190142  1.11322653
  0.351091146  1.12315512
  0.354992151  1.13358271
  0.358893156  1.17045105
  0.362794161  1.22708595
  0.366695166  1.28384781
  0.37059617  1.34046984
  0.374497175  1.38409626
  0.37839818  1.3884666
  0.382299185  1.39183414
  0.38620019  1.40013134
  0.390101194  1.45357859
  0.394002199  1.5066638
  0.397903204  1.5589366
  0.401804209  1.59429848
  0.405705214  1.59297717
  0.409606218  1.5895381
  0.413507223  1.59283423
  0.417408228  1.639382
  0.421309233  1.68592119
  0.425210238  1.73068142
  0.429111242  1.75249946
  0.433012247  1.74541569
  0.436913252  1.73616767
  0.440814257  1.73286319
  0.444715261  1.77286386
  0.448616266  1.81241786
  0.452517271  1.84973156
  0.456418276  1.86772501
  0.460319281  1.8580147
  0.464220285  1.84454334
  0.46812129  1.83100343
  0.472022295  1.85603976
  0.4759233  1.88954353
  0.479824334  1.92184281
  0.483725339  1.94460785
  0.487626374  1.93973756
  0.491527379  1.92398071
  0.495428383  1.90718591
  0.499329388  1.89916682
  0.503230393  1.92778456
  0.507131457  1.95613194
  0.511032462  1.98223293
  0.514933467  1.99431968
  0.518834472  1.98310089
  0.522735476  1.96497226
  0.526636481  1.94595015
  0.530537486  1.93824911
  0.534438491  1.96321154
  0.538339496  1.98794055
  0.5422405  2.01008821
  0.546141505  2.01940632
  0.55004251  2.00734019
  0.553943515  1.9878304
  0.55784452  1.96703207
  0.561745524  1.95141077
  0.565646529  1.97381246
  0.569547534  1.99622834
  0.573448539  2.01678276
  0.577349544  2.0274384
  0.  2.07805514
  0.00390100479  2.08937311
  0.00780203938  2.11182189
  0.0117030442  2.13719773
  0.0156040788  2.1640892
  0.0195050836  2.13967562
  0.0234060884  2.1117568
  0.0273070931  2.08627129
  0.0312081277  2.06951356
  0.0351091325  2.07534552
  0.0390101522  2.09518838
  0.042911157  2.11882114
  0.0468121916  2.14408731
  0.0507131964  2.12133026
  0.0546142161  2.0904007
  0.0585152358  2.06146908
  0.0624162406  2.04065871
  0.0663172603  2.04417133
  0.0702182651  2.06254387
  0.0741192997  2.08417225
  0.0780203044  2.1072669
  0.0819213241  2.07228661
  0.0858223289  2.03749514
  0.0897233486  2.00485468
  0.0936243683  1.98380327
  0.0975253731  1.99168229
  0.101426408  2.0093751
  0.105327412  2.02921247
  0.109228432  2.02050662
  0.113129437  1.9801023
  0.117030457  1.94057548
  0.120931476  1.90541029
  0.124832481  1.89834607
  0.128733501  1.91112852
  0.132634521  1.92687297
  0.13653554  1.92310154
  0.140436545  1.87671804
  0.144337565  1.83053541
  0.148238584  1.78685224
  0.152139589  1.77235031
  0.156040609  1.78135037
  0.159941629  1.7922411
  0.163842648  1.77275968
  0.167743668  1.7202605
  0.171644688  1.66780293
  0.175545692  1.61773288
  0.179446697  1.60471177
  0.183347717  1.60856164
  0.187248737  1.61349773
  0.191149756  1.57017839
  0.195050776  1.51308298
  0.198951781  1.45608211
  0.2028528  1.40066576
  0.20675382  1.38475859
  0.210654825  1.38233054
  0.214555845  1.38050771
  0.218456864  1.33734584
  0.222357869  1.28032672
  0.226258889  1.22395861
  0.230159909  1.16836798
  0.234060928  1.11462867
  0.237961948  1.09588897
  0.241862968  1.08777988
  0.245763987  1.08020651
  0.249664992  1.07346284
  0.253566027  1.04166472
  0.257467031  1.00153518
  0.261368036  0.964764595
  0.265269041  0.93175447
  0.269170046  0.90290451
  0.273071051  0.878634453
  0.276972055  0.859289765
  0.28087306  0.845289707
  0.284774065  0.836816549
  0.28867507  0.834037781
  0.28867507  0.834037781
  0.292576075  0.836816549
  0.296477079  0.845289707
  0.300378084  0.859289765
  0.304279089  0.878634453
  0.308180094  0.90290451
  0.312081099  0.93175447
  0.315982103  0.964764595
  0.319883108  1.00153518
  0.323784113  1.04166472
  0.327685118  1.07346284
  0.331586123  1.08020651
  0.335487127  1.08777988
  0.339388132  1.09588897
  0.343289137  1.11462867
  0.347190142  1.16836798
  0.351091146  1.22395861
  0.354992151  1.28032672
  0.358893156  1.33734584
  0.362794161  1.38050771
  0.366695166  1.38233054
  0.37059617  1.38475859
  0.374497175  1.40066576
  0.37839818  1.45608211
  0.382299185  1.51308298
  0.38620019  1.57017839
  0.390101194  1.61349773
  0.394002199  1.60856164
  0.397903204  1.60471177
  0.401804209  1.61773288
  0.405705214  1.66780293
  0.409606218  1.7202605
  0.413507223  1.77275968
  0.417408228  1.7922411
  0.421309233  1.78135037
  0.425210238  1.77235031
  0.429111242  1.78685224
  0.433012247  1.83053541
  0.436913252  1.87671804
  0.440814257  1.92310154
  0.444715261  1.92687297
  0.448616266  1.91112852
  0.452517271  1.89834607
  0.456418276  1.90541029
  0.460319281  1.94057548
  0.464220285  1.9801023
  0.46812129  2.02050662
  0.472022295  2.02921247
  0.4759233  2.0093751
  0.479824334  1.99168229
  0.483725339  1.98380327
  0.487626374  2.00485468
  0.491527379  2.03749514
  0.495428383  2.07228661
  0.499329388  2.1072669
  0.503230393  2.08417225
  0.507131457  2.06254387
  0.511032462  2.04417133
  0.514933467  2.04065871
  0.518834472  2.06146908
  0.522735476  2.0904007
  0.526636481  2.12133026
  0.530537486  2.14408731
  0.534438491  2.11882114
  0.538339496  2.09518838
  0.5422405  2.07534552
  0.546141505  2.06951356
  0.55004251  2.08627129
  0.553943515  2.1117568
  0.55784452  2.13967562
  0.561745524  2.1640892
  0.565646529  2.13719773
  0.569547534  2.11182189
  0.573448539  2.08937311
  0.577349544  2.07805514
  0.  2.27079439
  0.00390100479  2.25523591
  0.00780203938  2.22748423
  0.0117030442  2.19805717
  0.0156040788  2.16874552
  0.0195050836  2.19164443
  0.0234060884  2.21956539
  0.0273070931  2.24581003
  0.0312081277  2.26216602
  0.0351091325  2.2467339
  0.0390101522  2.21703291
  0.042911157  2.18517113
  0.0468121916  2.15309095
  0.0507131964  2.17011452
  0.0546142161  2.19610405
  0.0585152358  2.22075629
  0.0624162406  2.23430634
  0.0663172603  2.21302152
  0.0702182651  2.17902613
  0.0741192997  2.14348173
  0.0780203044  2.10777354
  0.0819213241  2.13119411
  0.0858223289  2.1550169
  0.0897233486  2.176893
  0.0936243683  2.17615008
  0.0975253731  2.14171791
  0.101426408  2.10194111
  0.105327412  2.06141853
  0.109228432  2.04984331
  0.113129437  2.07088995
  0.117030457  2.09118462
  0.120931476  2.09853601
  0.124832481  2.06146765
  0.128733501  2.01612854
  0.132634521  1.96982956
  0.13653554  1.94344807
  0.140436545  1.96036649
  0.144337565  1.9767952
  0.148238584  1.97627902
  0.152139589  1.92893505
  0.156040609  1.87721872
  0.159941629  1.82496452
  0.163842648  1.80365968
  0.167743668  1.81527758
  0.171644688  1.82588303
  0.175545692  1.79770601
  0.179446697  1.74172938
  0.183347717  1.68477893
  0.187248737  1.62745714
  0.191149756  1.61877429
  0.195050776  1.62410939
  0.198951781  1.62492537
  0.2028528  1.57063806
  0.20675382  1.51181555
  0.210654825  1.45324516
  0.214555845  1.39501262
  0.218456864  1.37897694
  0.222357869  1.37803161
  0.226258889  1.3765254
  0.230159909  1.3343786
  0.234060928  1.28087902
  0.237961948  1.2288878
  0.241862968  1.17870462
  0.245763987  1.1305902
  0.249664992  1.0848012
  0.253566027  1.06736517
  0.257467031  1.06188726
  0.261368036  1.05712795
  0.265269041  1.05307698
  0.269170046  1.04951501
  0.273071051  1.04655004
  0.276972055  1.03359747
  0.28087306  1.0208813
  0.284774065  1.01309371
  0.28867507  1.01050889
  0.28867507  1.01050889
  0.292576075  1.01309371
  0.296477079  1.0208813
  0.300378084  1.03359747
  0.304279089  1.04654992
  0.308180094  1.04951501
  0.312081099  1.05307698
  0.315982103  1.05712795
  0.319883108  1.06188726
  0.323784113  1.06736517
  0.327685118  1.0848012
  0.331586123  1.1305902
  0.335487127  1.17870462
  0.339388132  1.2288878
  0.343289137  1.28087902
  0.347190142  1.3343786
  0.351091146  1.3765254
  0.354992151  1.37803161
  0.358893156  1.37897694
  0.362794161  1.39501262
  0.366695166  1.45324516
  0.37059617  1.51181555
  0.374497175  1.57063806
  0.37839818  1.62492537
  0.382299185  1.62410939
  0.38620019  1.61877429
  0.390101194  1.62745714
  0.394002199  1.68477893
  0.397903204  1.74172938
  0.401804209  1.79770601
  0.405705214  1.82588303
  0.409606218  1.81527758
  0.413507223  1.80365968
  0.417408228  1.82496452
  0.421309233  1.87721872
  0.425210238  1.92893505
  0.429111242  1.97627902
  0.433012247  1.9767952
  0.436913252  1.96036649
  0.440814257  1.94344807
  0.444715261  1.96982956
  0.448616266  2.01612854
  0.452517271  2.06146741
  0.456418276  2.09853601
  0.460319281  2.09118462
  0.464220285  2.07088995
  0.46812129  2.04984331
  0.472022295  2.06141853
  0.4759233  2.10194111
  0.479824334  2.14171791
  0.483725339  2.17615008
  0.487626374  2.176893
  0.491527379  2.1550169
  0.495428383  2.13119411
  0.499329388  2.10777354
  0.503230393  2.14348173
  0.507131457  2.17902613
  0.511032462  2.21302152
  0.514933467  2.23430634
  0.518834472  2.22075629
  0.522735476  2.19610405
  0.526636481  2.17011452
  0.530537486  2.15309095
  0.534438491  2.18517113
  0.538339496  2.21703291
  0.5422405  2.2467339
  0.546141505  2.26216602
  0.55004251  2.24581003
  0.553943515  2.21956539
  0.55784452  2.19164443
  0.561745524  2.16874552
  0.565646529  2.19805717
  0.569547534  2.22748423
  0.573448539  2.25523591
  0.577349544  2.27079439
  0.  2.3207171
  0.00390100479  2.3367486
  0.00780203938  2.36572099
  0.0117030442  2.39734912
  0.0156040788  2.43008304
  0.0195050836  2.39718556
  0.0234060884  2.36346102
  0.0273070931  2.33176637
  0.0312081277  2.3110168
  0.0351091325  2.32272577
  0.0390101522  2.34965801
  0.042911157  2.37959647
  0.0468121916  2.41061091
  0.0507131964  2.37319303
  0.0546142161  2.3361733
  0.0585152358  2.30136442
  0.0624162406  2.27848697
  0.0663172603  2.29113364
  0.0702182651  2.31713414
  0.0741192997  2.34516954
  0.0780203044  2.35523319
  0.0819213241  2.31393552
  0.0858223289  2.27328372
  0.0897233486  2.23546243
  0.0936243683  2.22057033
  0.0975253731  2.24027181
  0.101426408  2.26541424
  0.105327412  2.29171348
  0.109228432  2.25238442
  0.113129437  2.20636034
  0.117030457  2.16120434
  0.120931476  2.12984228
  0.124832481  2.14297771
  0.128733501  2.16434431
  0.132634521  2.18703651
  0.13653554  2.13949108
  0.140436545  2.08823514
  0.144337565  2.03745437
  0.148238584  2.00368285
  0.152139589  2.0168376
  0.156040609  2.03459454
  0.159941629  2.02762651
  0.163842648  1.97089136
  0.167743668  1.91422582
  0.171644688  1.8587451
  0.175545692  1.84217572
  0.179446697  1.85358024
  0.183347717  1.86581254
  0.187248737  1.80980146
  0.191149756  1.74980521
  0.195050776  1.69045401
  0.198951781  1.63578963
  0.2028528  1.63657582
  0.20675382  1.64219844
  0.210654825  1.62103951
  0.214555845  1.56186104
  0.218456864  1.50360537
  0.222357869  1.44636261
  0.226258889  1.39043915
  0.230159909  1.37668788
  0.234060928  1.3760004
  0.237961948  1.37558949
  0.241862968  1.33642077
  0.245763987  1.28964937
  0.249664992  1.24548042
  0.253566027  1.20417166
  0.257467031  1.16607285
  0.261368036  1.13140881
  0.265269041  1.10053158
  0.269170046  1.07374716
  0.273071051  1.0514257
  0.276972055  1.04437971
  0.28087306  1.04279137
  0.284774065  1.04206336
  0.28867507  1.04176855
  0.28867507  1.04176855
  0.292576075  1.04206336
  0.296477079  1.04279137
  0.300378084  1.04437971
  0.304279089  1.0514257
  0.308180094  1.07374716
  0.312081099  1.10053158
  0.315982103  1.13140881
  0.319883108  1.16607285
  0.323784113  1.20417166
  0.327685118  1.24548042
  0.331586123  1.28964925
  0.335487127  1.33642077
  0.339388132  1.37558949
  0.343289137  1.3760004
  0.347190142  1.37668788
  0.351091146  1.39043915
  0.354992151  1.44636261
  0.358893156  1.50360537
  0.362794161  1.56186104
  0.366695166  1.62103951
  0.37059617  1.64219844
  0.374497175  1.63657582
  0.37839818  1.63578963
  0.382299185  1.69045401
  0.38620019  1.74980521
  0.390101194  1.80980146
  0.394002199  1.86581254
  0.397903204  1.85358024
  0.401804209  1.84217572
  0.405705214  1.8587451
  0.409606218  1.91422582
  0.413507223  1.97089136
  0.417408228  2.02762651
  0.421309233  2.03459454
  0.425210238  2.0168376
  0.429111242  2.00368285
  0.433012247  2.03745437
  0.436913252  2.08823514
  0.440814257  2.13949108
  0.444715261  2.18703651
  0.448616266  2.16434431
  0.452517271  2.14297771
  0.456418276  2.12984228
  0.460319281  2.16120434
  0.464220285  2.20636034
  0.46812129  2.25238442
  0.472022295  2.29171348
  0.4759233  2.26541424
  0.479824334  2.24027181
  0.483725339  2.22057033
  0.487626374  2.23546243
  0.491527379  2.27328372
  0.495428383  2.31393552
  0.499329388  2.35523319
  0.503230393  2.34516954
  0.507131457  2.31713414
  0.511032462  2.29113364
  0.514933467  2.27848697
  0.518834472  2.30136442
  0.522735476  2.3361733
  0.526636481  2.37319303
  0.530537486  2.41061091
  0.534438491  2.37959647
  0.538339496  2.34965801
  0.5422405  2.32272577
  0.546141505  2.3110168
  0.55004251  2.33176637
  0.553943515  2.36346102
  0.55784452  2.39718556
  0.561745524  2.43008304
  0.565646529  2.39734912
  0.569547534  2.36572099
  0.573448539  2.3367486
  0.577349544  2.3207171
  0.  2.55540228
  0.00390100479  2.53545213
  0.00780203938  2.50194955
  0.0117030442  2.46693516
  0.0156040788  2.43201852
  0.0195050836  2.46331477
  0.0234060884  2.49661446
  0.0273070931  2.5280242
  0.0312081277  2.54560566
  0.0351091325  2.52214551
  0.0390101522  2.48619556
  0.042911157  2.44856977
  0.0468121916  2.41075659
  0.0507131964  2.4422071
  0.0546142161  2.47362232
  0.0585152358  2.50290966
  0.0624162406  2.511271
  0.0663172603  2.47838998
  0.0702182651  2.43804383
  0.0741192997  2.39666653
  0.0780203044  2.3743391
  0.0819213241  2.40392327
  0.0858223289  2.43303108
  0.0897233486  2.45629978
  0.0936243683  2.43443608
  0.0975253731  2.39061117
  0.101426408  2.34479666
  0.105327412  2.29865742
  0.109228432  2.31841421
  0.113129437  2.34499741
  0.117030457  2.36778116
  0.120931476  2.34382296
  0.124832481  2.29417777
  0.128733501  2.24294257
  0.132634521  2.19139075
  0.13653554  2.21004605
  0.140436545  2.2327981
  0.144337565  2.24515867
  0.148238584  2.19673061
  0.152139589  2.14076972
  0.156040609  2.08427978
  0.159941629  2.05271649
  0.163842648  2.07085752
  0.167743668  2.08737278
  0.171644688  2.05021977
  0.175545692  1.99040627
  0.179446697  1.93024659
  0.183347717  1.87008071
  0.187248737  1.87816381
  0.191149756  1.89029408
  0.195050776  1.86325109
  0.198951781  1.80213642
  0.2028528  1.74126625
  0.20675382  1.68080974
  0.210654825  1.6480788
  0.214555845  1.6539408
  0.218456864  1.65625107
  0.222357869  1.60094023
  0.226258889  1.54460669
  0.230159909  1.4898113
  0.234060928  1.43671572
  0.237961948  1.38552868
  0.241862968  1.37532091
  0.245763987  1.37516391
  0.249664992  1.37499797
  0.253566027  1.34582758
  0.257467031  1.30898571
  0.261368036  1.27558577
  0.265269041  1.24598229
  0.269170046  1.22043765
  0.273071051  1.19920087
  0.276972055  1.18239987
  0.28087306  1.17034686
  0.284774065  1.16294539
  0.28867507  1.16050255
  0.28867507  1.16050255
  0.292576075  1.16294539
  0.296477079  1.17034686
  0.300378084  1.18239987
  0.304279089  1.19920087
  0.308180094  1.22043765
  0.312081099  1.24598229
  0.315982103  1.27558577
  0.319883108  1.30898571
  0.323784113  1.34582758
  0.327685118  1.37499785
  0.331586123  1.37516391
  0.335487127  1.37532091
  0.339388132  1.38552868
  0.343289137  1.43671584
  0.347190142  1.48981142
  0.351091146  1.54460669
  0.354992151  1.60094023
  0.358893156  1.65625107
  0.362794161  1.6539408
  0.366695166  1.6480788
  0.37059617  1.68080974
  0.374497175  1.74126637
  0.37839818  1.80213642
  0.382299185  1.86325109
  0.38620019  1.89029408
  0.390101194  1.87816381
  0.394002199  1.87008071
  0.397903204  1.93024659
  0.401804209  1.99040627
  0.405705214  2.05021977
  0.409606218  2.08737278
  0.413507223  2.07085752
  0.417408228  2.05271649
  0.421309233  2.08427978
  0.425210238  2.14076972
  0.429111242  2.19673061
  0.433012247  2.24515867
  0.436913252  2.2327981
  0.440814257  2.21004605
  0.444715261  2.19139075
  0.448616266  2.24294257
  0.452517271  2.29417777
  0.456418276  2.34382296
  0.460319281  2.36778116
  0.464220285  2.34499741
  0.46812129  2.31841421
  0.472022295  2.29865742
  0.4759233  2.34479666
  0.479824334  2.39061117
  0.483725339  2.43443608
  0.487626374  2.45629978
  0.491527379  2.43303108
  0.495428383  2.40392327
  0.499329388  2.3743391
  0.503230393  2.39666653
  0.507131457  2.43804383
  0.511032462  2.47838998
  0.514933467  2.511271
  0.518834472  2.50290966
  0.522735476  2.47362232
  0.526636481  2.4422071
  0.530537486  2.41075659
  0.534438491  2.44856977
  0.538339496  2.48619556
  0.5422405  2.52214551
  0.546141505  2.54560566
  0.55004251  2.5280242
  0.553943515  2.49661446
  0.55784452  2.46331477
  0.561745524  2.43201852
  0.565646529  2.46693516
  0.569547534  2.50194955
  0.573448539  2.53545213
  0.577349544  2.55540228
  0.  2.60424662
  0.00390100479  2.62446475
  0.00780203938  2.65868878
  0.0117030442  2.69528556
  0.0156040788  2.72974825
  0.0195050836  2.69018078
  0.0234060884  2.65154076
  0.0273070931  2.61503077
  0.0312081277  2.59290957
  0.0351091325  2.61220169
  0.0390101522  2.6449132
  0.042911157  2.67981362
  0.0468121916  2.69876194
  0.0507131964  2.65644288
  0.0546142161  2.61446905
  0.0585152358  2.57539892
  0.0624162406  2.55766296
  0.0663172603  2.58141685
  0.0702182651  2.61355925
  0.0741192997  2.64684534
  0.0780203044  2.62786055
  0.0819213241  2.58176756
  0.0858223289  2.536515
  0.0897233486  2.49753356
  0.0936243683  2.50384188
  0.0975253731  2.5326488
  0.101426408  2.56335521
  0.105327412  2.55401659
  0.109228432  2.50309134
  0.113129437  2.45262003
  0.117030457  2.4058826
  0.120931476  2.4064014
  0.124832481  2.43237853
  0.128733501  2.45989156
  0.132634521  2.42373848
  0.13653554  2.36775589
  0.140436545  2.31254816
  0.144337565  2.26765537
  0.148238584  2.28320813
  0.152139589  2.30627966
  0.156040609  2.29349804
  0.159941629  2.2331593
  0.163842648  2.17296243
  0.167743668  2.11455059
  0.171644688  2.10961628
  0.175545692  2.12746167
  0.179446697  2.11367989
  0.183347717  2.05084038
  0.187248737  1.98831427
  0.191149756  1.92639589
  0.195050776  1.90420163
  0.198951781  1.91613603
  0.2028528  1.90034819
  0.20675382  1.83858383
  0.210654825  1.77771723
  0.214555845  1.71783388
  0.218456864  1.66250777
  0.222357869  1.66632867
  0.226258889  1.67199075
  0.230159909  1.62731695
  0.234060928  1.57444286
  0.237961948  1.52369499
  0.241862968  1.47521305
  0.245763987  1.42930102
  0.249664992  1.3862282
  0.253566027  1.37527192
  0.257467031  1.37527394
  0.261368036  1.37556863
  0.265269041  1.36838782
  0.269170046  1.34363472
  0.273071051  1.32307065
  0.276972055  1.30682707
  0.28087306  1.29512501
  0.284774065  1.28801286
  0.28867507  1.28567135
  0.28867507  1.28567135
  0.292576075  1.28801286
  0.296477079  1.29512489
  0.300378084  1.30682707
  0.304279089  1.32307065
  0.308180094  1.34363472
  0.312081099  1.36838782
  0.315982103  1.37556863
  0.319883108  1.37527394
  0.323784113  1.37527192
  0.327685118  1.3862282
  0.331586123  1.42930102
  0.335487127  1.47521305
  0.339388132  1.52369499
  0.343289137  1.57444286
  0.347190142  1.62731695
  0.351091146  1.67199075
  0.354992151  1.66632867
  0.358893156  1.66250777
  0.362794161  1.71783388
  0.366695166  1.77771723
  0.37059617  1.83858383
  0.374497175  1.90034819
  0.37839818  1.91613603
  0.382299185  1.90420163
  0.38620019  1.92639589
  0.390101194  1.98831439
  0.394002199  2.05084038
  0.397903204  2.11367989
  0.401804209  2.12746167
  0.405705214  2.10961628
  0.409606218  2.11455059
  0.413507223  2.17296243
  0.417408228  2.2331593
  0.421309233  2.29349804
  0.425210238  2.30627966
  0.429111242  2.28320813
  0.433012247  2.26765537
  0.436913252  2.31254816
  0.440814257  2.36775589
  0.444715261  2.42373872
  0.448616266  2.45989156
  0.452517271  2.43237853
  0.456418276  2.4064014
  0.460319281  2.4058826
  0.464220285  2.45262003
  0.46812129  2.50309134
  0.472022295  2.55401659
  0.4759233  2.56335521
  0.479824334  2.5326488
  0.483725339  2.50384188
  0.487626374  2.49753356
  0.491527379  2.536515
  0.495428383  2.58176756
  0.499329388  2.62786055
  0.503230393  2.64684534
  0.507131457  2.61355925
  0.511032462  2.58141685
  0.514933467  2.55766296
  0.518834472  2.57539892
  0.522735476  2.61446905
  0.526636481  2.65644288
  0.530537486  2.69876194
  0.534438491  2.67981362
  0.538339496  2.6449132
  0.5422405  2.61220169
  0.546141505  2.59290957
  0.55004251  2.61503077
  0.553943515  2.65154076
  0.55784452  2.69018078
  0.561745524  2.72974825
  0.565646529  2.69528556
  0.569547534  2.65868878
  0.573448539  2.62446475
  0.577349544  2.60424662
  0.  2.87047887
  0.00390100479  2.84691334
  0.00780203938  2.8089664
  0.0117030442  2.76943922
  0.0156040788  2.73262572
  0.0195050836  2.77030444
  0.0234060884  2.80784488
  0.0273070931  2.84310269
  0.0312081277  2.85720944
  0.0351091325  2.82477927
  0.0390101522  2.78365946
  0.042911157  2.74128628
  0.0468121916  2.71547604
  0.0507131964  2.75136566
  0.0546142161  2.78680182
  0.0585152358  2.81781554
  0.0624162406  2.8082428
  0.0663172603  2.76580834
  0.0702182651  2.72016048
  0.0741192997  2.67395592
  0.0780203044  2.68065476
  0.0819213241  2.71458697
  0.0858223289  2.74673033
  0.0897233486  2.75066972
  0.0936243683  2.70553589
  0.0975253731  2.65561342
  0.101426408  2.60488582
  0.105327412  2.59461999
  0.109228432  2.62582111
  0.113129437  2.6551919
  0.117030457  2.64440799
  0.120931476  2.59128881
  0.124832481  2.53579521
  0.128733501  2.47968268
  0.132634521  2.48773432
  0.13653554  2.51522183
  0.140436545  2.52827144
  0.144337565  2.47371554
  0.148238584  2.41387558
  0.152139589  2.35382986
  0.156040609  2.32974887
  0.159941629  2.35300088
  0.163842648  2.36344385
  0.167743668  2.3035593
  0.171644688  2.23996091
  0.175545692  2.1767416
  0.179446697  2.14560294
  0.183347717  2.16342402
  0.187248737  2.15342903
  0.191149756  2.08965802
  0.195050776  2.02604914
  0.198951781  1.96285832
  0.2028528  1.92823398
  0.20675382  1.939744
  0.210654825  1.91683555
  0.214555845  1.8562324
  0.218456864  1.79674149
  0.222357869  1.7386632
  0.226258889  1.68215287
  0.230159909  1.67750728
  0.234060928  1.68260181
  0.237961948  1.64189672
  0.241862968  1.59373641
  0.245763987  1.54826665
  0.249664992  1.50560129
  0.253566027  1.46604848
  0.257467031  1.42988932
  0.261368036  1.39723921
  0.265269041  1.37552381
  0.269170046  1.37565887
  0.273071051  1.37577569
  0.276972055  1.37587893
  0.28087306  1.37593138
  0.284774065  1.37589431
  0.28867507  1.37599337
  0.28867507  1.37599337
  0.292576075  1.37589431
  0.296477079  1.37593126
  0.300378084  1.37587905
  0.304279089  1.37577569
  0.308180094  1.37565887
  0.312081099  1.37552381
  0.315982103  1.39723921
  0.319883108  1.4298892
  0.323784113  1.46604848
  0.327685118  1.50560117
  0.331586123  1.54826665
  0.335487127  1.59373641
  0.339388132  1.64189672
  0.343289137  1.68260181
  0.347190142  1.67750728
  0.351091146  1.68215287
  0.354992151  1.7386632
  0.358893156  1.79674149
  0.362794161  1.8562324
  0.366695166  1.91683555
  0.37059617  1.939744
  0.374497175  1.9282341
  0.37839818  1.96285832
  0.382299185  2.02604914
  0.38620019  2.08965802
  0.390101194  2.15342903
  0.394002199  2.16342402
  0.397903204  2.14560294
  0.401804209  2.1767416
  0.405705214  2.23996115
  0.409606218  2.3035593
  0.413507223  2.36344385
  0.417408228  2.35300088
  0.421309233  2.32974887
  0.425210238  2.35382986
  0.429111242  2.41387558
  0.433012247  2.47371554
  0.436913252  2.52827144
  0.440814257  2.5152216
  0.444715261  2.48773456
  0.448616266  2.47968245
  0.452517271  2.53579497
  0.456418276  2.59128881
  0.460319281  2.64440799
  0.464220285  2.6551919
  0.46812129  2.62582111
  0.472022295  2.59461999
  0.4759233  2.60488582
  0.479824334  2.65561342
  0.483725339  2.70553589
  0.487626374  2.75066972
  0.491527379  2.74673033
  0.495428383  2.71458697
  0.499329388  2.68065476
  0.503230393  2.67395592
  0.507131457  2.72016048
  0.511032462  2.76580834
  0.514933467  2.8082428
  0.518834472  2.81781554
  0.522735476  2.78680182
  0.526636481  2.75136566
  0.530537486  2.71547604
  0.534438491  2.74128628
  0.538339496  2.78365946
  0.5422405  2.82477903
  0.546141505  2.85720944
  0.55004251  2.84310269
  0.553943515  2.80784488
  0.55784452  2.77030444
  0.561745524  2.73262572
  0.565646529  2.76943922
  0.569547534  2.8089664
  0.573448539  2.84691334
  0.577349544  2.87047887
  0.  2.91817546
  0.00390100479  2.94205093
  0.00780203938  2.98052788
  0.0117030442  3.02105737
  0.0156040788  3.05093193
  0.0195050836  3.00746989
  0.0234060884  2.96482301
  0.0273070931  2.924649
  0.0312081277  2.90579081
  0.0351091325  2.93371844
  0.0390101522  2.97108674
  0.042911157  3.0099318
  0.0468121916  3.00562668
  0.0507131964  2.95948792
  0.0546142161  2.91371584
  0.0585152358  2.87274861
  0.0624162406  2.87227535
  0.0663172603  2.90514851
  0.0702182651  2.94187212
  0.0741192997  2.96443295
  0.0780203044  2.91404963
  0.0819213241  2.86390257
  0.0858223289  2.81565404
  0.0897233486  2.79530025
  0.0936243683  2.82448649
  0.0975253731  2.85870719
  0.101426408  2.8713913
  0.105327412  2.81630445
  0.109228432  2.76138878
  0.113129437  2.70841455
  0.117030457  2.69556761
  0.120931476  2.72498393
  0.124832481  2.75649953
  0.128733501  2.71590185
  0.132634521  2.65610862
  0.13653554  2.59644699
  0.140436545  2.55173063
  0.144337565  2.57429695
  0.148238584  2.60164094
  0.152139589  2.55911541
  0.156040609  2.49541903
  0.159941629  2.43213415
  0.163842648  2.38154459
  0.167743668  2.40132475
  0.171644688  2.41610885
  0.175545692  2.35019612
  0.179446697  2.28464079
  0.183347717  2.21970105
  0.187248737  2.18279481
  0.191149756  2.2000761
  0.195050776  2.17117596
  0.198951781  2.10613203
  0.2028528  2.04221272
  0.20675382  1.97934508
  0.210654825  1.95201635
  0.214555845  1.96329451
  0.218456864  1.91597772
  0.222357869  1.85737681
  0.226258889  1.80052662
  0.230159909  1.74547923
  0.234060928  1.69287658
  0.237961948  1.68815553
  0.241862968  1.69107592
  0.245763987  1.64579475
  0.249664992  1.60343039
  0.253566027  1.56424749
  0.257467031  1.52855909
  0.261368036  1.49631977
  0.265269041  1.46798849
  0.269170046  1.4436239
  0.273071051  1.42344141
  0.276972055  1.40752757
  0.28087306  1.39616621
  0.284774065  1.38925767
  0.28867507  1.3870827
  0.28867507  1.3870827
  0.292576075  1.38925767
  0.296477079  1.39616621
  0.300378084  1.40752757
  0.304279089  1.42344141
  0.308180094  1.4436239
  0.312081099  1.46798849
  0.315982103  1.49631977
  0.319883108  1.52855909
  0.323784113  1.56424749
  0.327685118  1.60343039
  0.331586123  1.64579475
  0.335487127  1.69107592
  0.339388132  1.68815553
  0.343289137  1.69287658
  0.347190142  1.74547923
  0.351091146  1.80052674
  0.354992151  1.85737681
  0.358893156  1.91597772
  0.362794161  1.96329451
  0.366695166  1.95201635
  0.37059617  1.97934508
  0.374497175  2.04221296
  0.37839818  2.10613203
  0.382299185  2.17117596
  0.38620019  2.2000761
  0.390101194  2.18279481
  0.394002199  2.21970105
  0.397903204  2.28464079
  0.401804209  2.35019612
  0.405705214  2.41610885
  0.409606218  2.40132475
  0.413507223  2.38154459
  0.417408228  2.43213415
  0.421309233  2.49541926
  0.425210238  2.55911565
  0.429111242  2.60164094
  0.433012247  2.57429695
  0.436913252  2.55173063
  0.440814257  2.59644699
  0.444715261  2.65610862
  0.448616266  2.71590185
  0.452517271  2.75649929
  0.456418276  2.72498393
  0.460319281  2.69556761
  0.464220285  2.70841455
  0.46812129  2.76138878
  0.472022295  2.81630445
  0.4759233  2.8713913
  0.479824334  2.85870719
  0.483725339  2.82448649
  0.487626374  2.79530025
  0.491527379  2.81565404
  0.495428383  2.86390257
  0.499329388  2.91404963
  0.503230393  2.96443295
  0.507131457  2.94187212
  0.511032462  2.90514851
  0.514933467  2.87227559
  0.518834472  2.87274861
  0.522735476  2.91371584
  0.526636481  2.95948792
  0.530537486  3.00562668
  0.534438491  3.0099318
  0.538339496  2.97108674
  0.5422405  2.93371844
  0.546141505  2.90579081
  0.55004251  2.924649
  0.553943515  2.96482301
  0.55784452  3.00746989
  0.561745524  3.05093193
  0.565646529  3.02105737
  0.569547534  2.98052788
  0.573448539  2.94205093
  0.577349544  2.91817546
  0.  3.20624161
  0.00390100479  3.17954421
  0.00780203938  3.13777852
  0.0117030442  3.09447622
  0.0156040788  3.0619247
  0.0195050836  3.10316825
  0.0234060884  3.14409924
  0.0273070931  3.18163729
  0.0312081277  3.18497419
  0.0351091325  3.14424515
  0.0390101522  3.09863091
  0.042911157  3.0521884
  0.0468121916  3.04927111
  0.0507131964  3.08852243
  0.0546142161  3.12660217
  0.0585152358  3.14975953
  0.0624162406  3.1137042
  0.0663172603  3.06492543
  0.0702182651  3.01485896
  0.0741192997  2.97920465
  0.0780203044  3.01651883
  0.0819213241  3.05315733
  0.0858223289  3.07660842
  0.0897233486  3.03442192
  0.0936243683  2.98072767
  0.0975253731  2.92640018
  0.101426408  2.89351368
  0.105327412  2.92860079
  0.109228432  2.9618392
  0.113129437  2.95233226
  0.117030457  2.89541793
  0.120931476  2.83573556
  0.124832481  2.77576494
  0.128733501  2.78819919
  0.132634521  2.81915092
  0.13653554  2.81186318
  0.140436545  2.75009918
  0.144337565  2.68651009
  0.148238584  2.6227057
  0.152139589  2.62930489
  0.156040609  2.65557718
  0.159941629  2.61510897
  0.163842648  2.54877663
  0.167743668  2.48242736
  0.171644688  2.42444873
  0.175545692  2.44715691
  0.179446697  2.43679118
  0.183347717  2.36969757
  0.187248737  2.30290341
  0.191149756  2.23665214
  0.195050776  2.21739221
  0.198951781  2.22849679
  0.2028528  2.16479659
  0.20675382  2.1006031
  0.210654825  2.03762221
  0.214555845  1.97600913
  0.218456864  1.97436368
  0.222357869  1.95532179
  0.226258889  1.89812732
  0.230159909  1.84285438
  0.234060928  1.78986406
  0.237961948  1.7391696
  0.241862968  1.69302821
  0.245763987  1.69761109
  0.249664992  1.68241751
  0.253566027  1.64345658
  0.257467031  1.60805237
  0.261368036  1.57604659
  0.265269041  1.54801774
  0.269170046  1.52387762
  0.273071051  1.50398302
  0.276972055  1.48828077
  0.28087306  1.47709382
  0.284774065  1.47027886
  0.28867507  1.46816194
  0.28867507  1.46816194
  0.292576075  1.47027886
  0.296477079  1.47709382
  0.300378084  1.48828077
  0.304279089  1.50398302
  0.308180094  1.52387762
  0.312081099  1.54801774
  0.315982103  1.57604659
  0.319883108  1.60805237
  0.323784113  1.64345658
  0.327685118  1.68241751
  0.331586123  1.69761097
  0.335487127  1.69302821
  0.339388132  1.7391696
  0.343289137  1.78986418
  0.347190142  1.84285438
  0.351091146  1.89812732
  0.354992151  1.95532179
  0.358893156  1.97436368
  0.362794161  1.97600913
  0.366695166  2.03762221
  0.37059617  2.1006031
  0.374497175  2.16479683
  0.37839818  2.22849679
  0.382299185  2.21739221
  0.38620019  2.23665214
  0.390101194  2.30290341
  0.394002199  2.36969757
  0.397903204  2.43679118
  0.401804209  2.44715691
  0.405705214  2.42444897
  0.409606218  2.4824276
  0.413507223  2.54877663
  0.417408228  2.61510921
  0.421309233  2.65557718
  0.425210238  2.62930512
  0.429111242  2.6227057
  0.433012247  2.68651009
  0.436913252  2.75009918
  0.440814257  2.81186295
  0.444715261  2.81915116
  0.448616266  2.78819919
  0.452517271  2.77576423
  0.456418276  2.83573556
  0.460319281  2.89541793
  0.464220285  2.9523325
  0.46812129  2.9618392
  0.472022295  2.92860079
  0.4759233  2.89351368
  0.479824334  2.92640018
  0.483725339  2.98072767
  0.487626374  3.03442168
  0.491527379  3.07660842
  0.495428383  3.05315733
  0.499329388  3.01651883
  0.503230393  2.97920465
  0.507131457  3.01485872
  0.511032462  3.06492543
  0.514933467  3.1137042
  0.518834472  3.14975953
  0.522735476  3.12660217
  0.526636481  3.08852243
  0.530537486  3.04927111
  0.534438491  3.0521884
  0.538339496  3.09863091
  0.5422405  3.14424515
  0.546141505  3.18497419
  0.55004251  3.18163729
  0.553943515  3.14409924
  0.55784452  3.10316825
  0.561745524  3.0619247
  0.565646529  3.09447622
  0.569547534  3.13777852
  0.573448539  3.17954421
  0.577349544  3.20624161
  0.  3.25296926
  0.00390100479  3.2800076
  0.00780203938  3.32205439
  0.0117030442  3.36590242
  0.0156040788  3.38672376
  0.0195050836  3.33995676
  0.0234060884  3.29389906
  0.0273070931  3.25131226
  0.0312081277  3.2430563
  0.0351091325  3.27879524
  0.0390101522  3.31992507
  0.042911157  3.36201143
  0.0468121916  3.32232428
  0.0507131964  3.27263856
  0.0546142161  3.22414684
  0.0585152358  3.19034004
  0.0624162406  3.21565342
  0.0663172603  3.25424767
  0.0702182651  3.29445887
  0.0741192997  3.25856972
  0.0780203044  3.20429277
  0.0819213241  3.15095019
  0.0858223289  3.11076498
  0.0897233486  3.13571191
  0.0936243683  3.17256188
  0.0975253731  3.19403243
  0.101426408  3.1351645
  0.105327412  3.07641602
  0.109228432  3.01912546
  0.113129437  3.00451016
  0.117030457  3.0371809
  0.120931476  3.07000685
  0.124832481  3.00619316
  0.128733501  2.9429481
  0.132634521  2.88037443
  0.13653554  2.8555212
  0.140436545  2.88560557
  0.144337565  2.88450241
  0.148238584  2.81706357
  0.152139589  2.74997163
  0.156040609  2.6845448
  0.159941629  2.68610072
  0.163842648  2.71201825
  0.167743668  2.64287353
  0.171644688  2.57413006
  0.175545692  2.50597787
  0.179446697  2.47113967
  0.183347717  2.49305582
  0.187248737  2.432019
  0.191149756  2.36403131
  0.195050776  2.29706287
  0.198951781  2.23648357
  0.2028528  2.25170708
  0.20675382  2.2019105
  0.210654825  2.13797021
  0.214555845  2.0756433
  0.218456864  2.01464248
  0.222357869  1.98540425
  0.226258889  1.9775703
  0.230159909  1.92200673
  0.234060928  1.86876321
  0.237961948  1.81809545
  0.241862968  1.76998615
  0.245763987  1.72478938
  0.249664992  1.70197618
  0.253566027  1.70505142
  0.257467031  1.66983533
  0.261368036  1.63805342
  0.265269041  1.6101352
  0.269170046  1.5861814
  0.273071051  1.56639695
  0.276972055  1.55083692
  0.28087306  1.53981602
  0.284774065  1.53306627
  0.28867507  1.53113174
  0.28867507  1.53113174
  0.292576075  1.53306627
  0.296477079  1.53981602
  0.300378084  1.55083692
  0.304279089  1.56639695
  0.308180094  1.5861814
  0.312081099  1.6101352
  0.315982103  1.63805342
  0.319883108  1.66983533
  0.323784113  1.70505142
  0.327685118  1.70197618
  0.331586123  1.72478938
  0.335487127  1.76998615
  0.339388132  1.81809533
  0.343289137  1.86876333
  0.347190142  1.92200673
  0.351091146  1.9775703
  0.354992151  1.98540425
  0.358893156  2.01464248
  0.362794161  2.0756433
  0.366695166  2.13797021
  0.37059617  2.2019105
  0.374497175  2.25170708
  0.37839818  2.23648357
  0.382299185  2.29706287
  0.38620019  2.36403131
  0.390101194  2.432019
  0.394002199  2.49305582
  0.397903204  2.47113967
  0.401804209  2.50597811
  0.405705214  2.5741303
  0.409606218  2.64287353
  0.413507223  2.71201825
  0.417408228  2.68610072
  0.421309233  2.6845448
  0.425210238  2.74997187
  0.429111242  2.81706333
  0.433012247  2.88450241
  0.436913252  2.88560557
  0.440814257  2.85552096
  0.444715261  2.88037467
  0.448616266  2.9429481
  0.452517271  3.00619173
  0.456418276  3.07000661
  0.460319281  3.0371809
  0.464220285  3.0045104
  0.46812129  3.01912546
  0.472022295  3.07641602
  0.4759233  3.1351645
  0.479824334  3.19403219
  0.483725339  3.17256188
  0.487626374  3.13571191
  0.491527379  3.11076498
  0.495428383  3.15095019
  0.499329388  3.20429277
  0.503230393  3.25856972
  0.507131457  3.29445887
  0.511032462  3.25424767
  0.514933467  3.21565342
  0.518834472  3.19034004
  0.522735476  3.22414684
  0.526636481  3.2726388
  0.530537486  3.32232428
  0.534438491  3.36201143
  0.538339496  3.31992507
  0.5422405  3.27879524
  0.546141505  3.2430563
  0.55004251  3.25131226
  0.553943515  3.29389906
  0.55784452  3.33995676
  0.561745524  3.38672376
  0.565646529  3.36590242
  0.569547534  3.32205439
  0.573448539  3.2800076
  0.577349544  3.25296926
  0.  3.55501223
  0.00390100479  3.52517605
  0.00780203938  3.4800899
  0.0117030442  3.43349671
  0.0156040788  3.40993547
  0.0195050836  3.4541986
  0.0234060884  3.49771976
  0.0273070931  3.53500271
  0.0312081277  3.51933241
  0.0351091325  3.4721508
  0.0390101522  3.42258787
  0.042911157  3.3724885
  0.0468121916  3.40426159
  0.0507131964  3.44584799
  0.0546142161  3.48345613
  0.0585152358  3.47127604
  0.0624162406  3.42050791
  0.0663172603  3.36696625
  0.0702182651  3.31285787
  0.0741192997  3.33490562
  0.0780203044  3.37455034
  0.0819213241  3.4062624
  0.0858223289  3.36828661
  0.0897233486  3.31104159
  0.0936243683  3.25257993
  0.0975253731  3.21031976
  0.101426408  3.24799705
  0.105327412  3.28358269
  0.109228432  3.25881791
  0.113129437  3.19686103
  0.117030457  3.13410568
  0.120931476  3.07197762
  0.124832481  3.1067338
  0.128733501  3.13682127
  0.132634521  3.08529115
  0.13653554  3.01846361
  0.140436545  2.95147371
  0.144337565  2.91691399
  0.148238584  2.94733453
  0.152139589  2.9205606
  0.156040609  2.85090017
  0.159941629  2.78146791
  0.163842648  2.71307015
  0.167743668  2.73978305
  0.171644688  2.71103907
  0.175545692  2.64061618
  0.179446697  2.57058406
  0.183347717  2.50073361
  0.187248737  2.5147419
  0.191149756  2.47003579
  0.195050776  2.40151286
  0.198951781  2.33375025
  0.2028528  2.26724148
  0.20675382  2.26771235
  0.210654825  2.21985865
  0.214555845  2.15674496
  0.218456864  2.09493542
  0.222357869  2.03528118
  0.226258889  1.99577069
  0.230159909  1.98426414
  0.234060928  1.93082523
  0.237961948  1.87998295
  0.241862968  1.83180118
  0.245763987  1.78646803
  0.249664992  1.74392867
  0.253566027  1.70605636
  0.257467031  1.70964158
  0.261368036  1.68546152
  0.265269041  1.65765607
  0.269170046  1.6338464
  0.273071051  1.61414146
  0.276972055  1.59863055
  0.28087306  1.58770812
  0.284774065  1.58072209
  0.28867507  1.57874537
  0.28867507  1.57874537
  0.292576075  1.58072221
  0.296477079  1.58770812
  0.300378084  1.59863055
  0.304279089  1.61414135
  0.308180094  1.6338464
  0.312081099  1.65765607
  0.315982103  1.68546152
  0.319883108  1.70964158
  0.323784113  1.70605636
  0.327685118  1.74392867
  0.331586123  1.78646791
  0.335487127  1.83180118
  0.339388132  1.87998295
  0.343289137  1.93082523
  0.347190142  1.98426414
  0.351091146  1.99577069
  0.354992151  2.03528118
  0.358893156  2.09493542
  0.362794161  2.15674472
  0.366695166  2.21985865
  0.37059617  2.26771235
  0.374497175  2.26724172
  0.37839818  2.33375025
  0.382299185  2.40151286
  0.38620019  2.47003603
  0.390101194  2.5147419
  0.394002199  2.50073338
  0.397903204  2.5705843
  0.401804209  2.6406157
  0.405705214  2.71103978
  0.409606218  2.73978305
  0.413507223  2.71307015
  0.417408228  2.78146839
  0.421309233  2.85090041
  0.425210238  2.92056084
  0.429111242  2.94733477
  0.433012247  2.91691399
  0.436913252  2.95147371
  0.440814257  3.01846194
  0.444715261  3.08529186
  0.448616266  3.13682127
  0.452517271  3.10673308
  0.456418276  3.07197762
  0.460319281  3.13410592
  0.464220285  3.19686127
  0.46812129  3.25881815
  0.472022295  3.28358293
  0.4759233  3.24799705
  0.479824334  3.21031952
  0.483725339  3.25258017
  0.487626374  3.31104136
  0.491527379  3.36828709
  0.495428383  3.4062624
  0.499329388  3.37455034
  0.503230393  3.33490586
  0.507131457  3.31285763
  0.511032462  3.36696625
  0.514933467  3.42050815
  0.518834472  3.47127581
  0.522735476  3.48345637
  0.526636481  3.44584799
  0.530537486  3.40426135
  0.534438491  3.37248826
  0.538339496  3.42258787
  0.5422405  3.4721508
  0.546141505  3.51933241
  0.55004251  3.53500271
  0.553943515  3.49771976
  0.55784452  3.4541986
  0.561745524  3.40993547
  0.565646529  3.43349671
  0.569547534  3.4800899
  0.573448539  3.52517605
  0.577349544  3.55501223
  0.  3.6010139
  0.00390100479  3.63083553
  0.00780203938  3.6760006
  0.0117030442  3.722754
  0.0156040788  3.73004246
  0.0195050836  3.68010998
  0.0234060884  3.63112831
  0.0273070931  3.5884707
  0.0312081277  3.59877586
  0.0351091325  3.64031386
  0.0390101522  3.68459392
  0.042911157  3.69532204
  0.0468121916  3.64179659
  0.0507131964  3.58860564
  0.0546142161  3.5399425
  0.0585152358  3.540622
  0.0624162406  3.5800395
  0.0663172603  3.62243128
  0.0702182651  3.60649061
  0.0741192997  3.5485878
  0.0780203044  3.49117255
  0.0819213241  3.44164371
  0.0858223289  3.46184278
  0.0897233486  3.50117278
  0.0936243683  3.51385522
  0.0975253731  3.45124531
  0.101426408  3.38896465
  0.105327412  3.32888055
  0.109228432  3.32873774
  0.113129437  3.3653338
  0.117030457  3.35616732
  0.120931476  3.28855419
  0.124832481  3.22162938
  0.128733501  3.1594162
  0.132634521  3.1788764
  0.13653554  3.2033782
  0.140436545  3.13287234
  0.144337565  3.06265712
  0.148238584  2.99286914
  0.152139589  2.98062944
  0.156040609  2.99878335
  0.159941629  2.92659307
  0.163842648  2.85458636
  0.167743668  2.78331852
  0.171644688  2.76778293
  0.175545692  2.75389481
  0.179446697  2.68190479
  0.183347717  2.61047268
  0.187248737  2.54029703
  0.191149756  2.53709078
  0.195050776  2.48761654
  0.198951781  2.41871285
  0.2028528  2.35112691
  0.20675382  2.28503895
  0.210654825  2.28398037
  0.214555845  2.22070026
  0.218456864  2.15852213
  0.222357869  2.09833097
  0.226258889  2.04021692
  0.230159909  2.00582051
  0.234060928  1.97837114
  0.237961948  1.92729402
  0.241862968  1.87898183
  0.245763987  1.83361113
  0.249664992  1.79128647
  0.253566027  1.7524066
  0.257467031  1.71715784
  0.261368036  1.71308732
  0.265269041  1.69290352
  0.269170046  1.6692307
  0.273071051  1.64958823
  0.276972055  1.63400531
  0.28087306  1.62296665
  0.284774065  1.61584044
  0.28867507  1.61364973
  0.28867507  1.61364973
  0.292576075  1.61584044
  0.296477079  1.62296665
  0.300378084  1.63400531
  0.304279089  1.64958823
  0.308180094  1.6692307
  0.312081099  1.69290352
  0.315982103  1.71308744
  0.319883108  1.71715784
  0.323784113  1.75240648
  0.327685118  1.79128647
  0.331586123  1.83361101
  0.335487127  1.87898183
  0.339388132  1.92729402
  0.343289137  1.97837114
  0.347190142  2.00582051
  0.351091146  2.04021692
  0.354992151  2.09833097
  0.358893156  2.15852213
  0.362794161  2.22070003
  0.366695166  2.28398013
  0.37059617  2.28503895
  0.374497175  2.35112691
  0.37839818  2.41871285
  0.382299185  2.48761654
  0.38620019  2.53709078
  0.390101194  2.54029703
  0.394002199  2.61047268
  0.397903204  2.68190479
  0.401804209  2.75389409
  0.405705214  2.76778316
  0.409606218  2.78331876
  0.413507223  2.85458636
  0.417408228  2.9265933
  0.421309233  2.99878383
  0.425210238  2.98062968
  0.429111242  2.99286866
  0.433012247  3.06265712
  0.436913252  3.13287234
  0.440814257  3.20337129
  0.444715261  3.17887688
  0.448616266  3.1594162
  0.452517271  3.2216258
  0.456418276  3.28855419
  0.460319281  3.35616827
  0.464220285  3.36533403
  0.46812129  3.32873774
  0.472022295  3.32888079
  0.4759233  3.38896465
  0.479824334  3.45124507
  0.483725339  3.51385474
  0.487626374  3.50117278
  0.491527379  3.46184254
  0.495428383  3.44164371
  0.499329388  3.49117327
  0.503230393  3.54858756
  0.507131457  3.60649014
  0.511032462  3.62243128
  0.514933467  3.58003974
  0.518834472  3.54062152
  0.522735476  3.53994274
  0.526636481  3.58860564
  0.530537486  3.64179659
  0.534438491  3.69532156
  0.538339496  3.68459368
  0.5422405  3.64031386
  0.546141505  3.59877586
  0.55004251  3.58847094
  0.553943515  3.63112831
  0.55784452  3.68010998
  0.561745524  3.73004246
  0.565646529  3.722754
  0.569547534  3.67600036
  0.573448539  3.63083553
  0.577349544  3.6010139
  0.  3.91026878
  0.00390100479  3.87758303
  0.00780203938  3.82944298
  0.0117030442  3.77986097
  0.0156040788  3.76978064
  0.0195050836  3.81662321
  0.0234060884  3.86213589
  0.0273070931  3.89150906
  0.0312081277  3.85397339
  0.0351091325  3.80207586
  0.0390101522  3.74889708
  0.042911157  3.72934771
  0.0468121916  3.77388525
  0.0507131964  3.81649375
  0.0546142161  3.82934356
  0.0585152358  3.77878952
  0.0624162406  3.72199106
  0.0663172603  3.66437578
  0.0702182651  3.66522264
  0.0741192997  3.7074759
  0.0780203044  3.74148679
  0.0819213241  3.6993928
  0.0858223289  3.63829374
  0.0897233486  3.57628584
  0.0936243683  3.54130077
  0.0975253731  3.58123899
  0.101426408  3.61146164
  0.105327412  3.55664015
  0.109228432  3.49033475
  0.113129437  3.42309284
  0.117030457  3.40259814
  0.120931476  3.43907022
  0.124832481  3.41421843
  0.128733501  3.34433985
  0.132634521  3.27402258
  0.13653554  3.21312237
  0.140436545  3.24689245
  0.144337565  3.21766138
  0.148238584  3.14475918
  0.152139589  3.07186103
  0.156040609  3.01104474
  0.159941629  3.03919411
  0.163842648  2.97414303
  0.167743668  2.90001774
  0.171644688  2.82666516
  0.175545692  2.79381466
  0.179446697  2.7739079
  0.183347717  2.70099735
  0.187248737  2.62888908
  0.191149756  2.55774188
  0.195050776  2.55459023
  0.198951781  2.48600388
  0.2028528  2.41746831
  0.20675382  2.35027242
  0.210654825  2.28464508
  0.214555845  2.27009082
  0.218456864  2.20745349
  0.222357869  2.14674926
  0.226258889  2.08823991
  0.230159909  2.03208375
  0.234060928  2.01362038
  0.237961948  1.96262217
  0.241862968  1.91413093
  0.245763987  1.86875057
  0.249664992  1.82664084
  0.253566027  1.78774107
  0.257467031  1.75224185
  0.261368036  1.7206111
  0.265269041  1.71581638
  0.269170046  1.69441569
  0.273071051  1.67482269
  0.276972055  1.65938592
  0.28087306  1.64826655
  0.284774065  1.64146996
  0.28867507  1.63925803
  0.28867507  1.63925803
  0.292576075  1.64146984
  0.296477079  1.64826655
  0.300378084  1.65938592
  0.304279089  1.67482269
  0.308180094  1.69441581
  0.312081099  1.71581638
  0.315982103  1.7206111
  0.319883108  1.75224185
  0.323784113  1.78774107
  0.327685118  1.82664073
  0.331586123  1.86875057
  0.335487127  1.91413093
  0.339388132  1.96262217
  0.343289137  2.01362038
  0.347190142  2.03208375
  0.351091146  2.08823991
  0.354992151  2.14674926
  0.358893156  2.20745325
  0.362794161  2.27009082
  0.366695166  2.28464508
  0.37059617  2.35027242
  0.374497175  2.41746831
  0.37839818  2.48600388
  0.382299185  2.55459023
  0.38620019  2.55774212
  0.390101194  2.62888908
  0.394002199  2.70099711
  0.397903204  2.7739079
  0.401804209  2.7938149
  0.405705214  2.82666588
  0.409606218  2.90001845
  0.413507223  2.97414303
  0.417408228  3.03919458
  0.421309233  3.01104498
  0.425210238  3.07186127
  0.429111242  3.1447587
  0.433012247  3.2176609
  0.436913252  3.24689245
  0.440814257  3.21311998
  0.444715261  3.27402425
  0.448616266  3.34433961
  0.452517271  3.41421461
  0.456418276  3.43906879
  0.460319281  3.40259886
  0.464220285  3.42309284
  0.46812129  3.49033618
  0.472022295  3.55664015
  0.4759233  3.61146116
  0.479824334  3.58123851
  0.483725339  3.54130101
  0.487626374  3.57628512
  0.491527379  3.6382966
  0.495428383  3.69939399
  0.499329388  3.74148607
  0.503230393  3.70747566
  0.507131457  3.66522312
  0.511032462  3.66437602
  0.514933467  3.72199082
  0.518834472  3.77878904
  0.522735476  3.82934308
  0.526636481  3.81649423
  0.530537486  3.77388525
  0.534438491  3.72934723
  0.538339496  3.74889708
  0.5422405  3.80207539
  0.546141505  3.85397339
  0.55004251  3.89150953
  0.553943515  3.86213589
  0.55784452  3.81662321
  0.561745524  3.76978064
  0.565646529  3.77986097
  0.569547534  3.82944298
  0.573448539  3.87758303
  0.577349544  3.91026878
  0.  3.95566225
  0.00390100479  3.98818445
  0.00780203938  4.03621531
  0.0117030442  4.08565283
  0.0156040788  4.07496357
  0.0195050836  4.02185392
  0.0234060884  3.97046471
  0.0273070931  3.93520308
  0.0312081277  3.96667719
  0.0351091325  4.01230335
  0.0390101522  4.05929327
  0.042911157  4.01365662
  0.0468121916  3.95695662
  0.0507131964  3.90176105
  0.0546142161  3.87642527
  0.0585152358  3.91430998
  0.0624162406  3.95858359
  0.0663172603  3.95147705
  0.0702182651  3.88998318
  0.0741192997  3.82896042
  0.0780203044  3.77581143
  0.0819213241  3.79860115
  0.0858223289  3.8403616
  0.0897233486  3.82484627
  0.0936243683  3.75900507
  0.0975253731  3.69309306
  0.101426408  3.63695097
  0.105327412  3.66555977
  0.109228432  3.69935036
  0.113129437  3.62851191
  0.117030457  3.55788803
  0.120931476  3.48811936
  0.124832481  3.48021531
  0.128733501  3.51399922
  0.132634521  3.44030428
  0.13653554  3.36621666
  0.140436545  3.29331255
  0.144337565  3.28311205
  0.148238584  3.27475977
  0.152139589  3.19908214
  0.156040609  3.12371707
  0.159941629  3.05142641
  0.163842648  3.07254553
  0.167743668  2.99808407
  0.171644688  2.92280269
  0.175545692  2.84827399
  0.179446697  2.82035732
  0.183347717  2.77331257
  0.187248737  2.69977236
  0.191149756  2.62739038
  0.195050776  2.55969477
  0.198951781  2.5385015
  0.2028528  2.46899843
  0.20675382  2.40103984
  0.210654825  2.33474469
  0.214555845  2.29953003
  0.218456864  2.24411201
  0.222357869  2.18304062
  0.226258889  2.12422633
  0.230159909  2.06778026
  0.234060928  2.01568913
  0.237961948  1.9877795
  0.241862968  1.93923998
  0.245763987  1.89378834
  0.249664992  1.85158753
  0.253566027  1.81274056
  0.257467031  1.77756977
  0.261368036  1.74579215
  0.265269041  1.71808422
  0.269170046  1.71173584
  0.273071051  1.6921556
  0.276972055  1.67676842
  0.28087306  1.66566372
  0.284774065  1.65901542
  0.28867507  1.6568011
  0.28867507  1.6568011
  0.292576075  1.65901542
  0.296477079  1.66566372
  0.300378084  1.67676854
  0.304279089  1.6921556
  0.308180094  1.71173584
  0.312081099  1.71808422
  0.315982103  1.74579215
  0.319883108  1.77756977
  0.323784113  1.81274056
  0.327685118  1.85158741
  0.331586123  1.89378834
  0.335487127  1.93923998
  0.339388132  1.9877795
  0.343289137  2.01568913
  0.347190142  2.06778026
  0.351091146  2.12422633
  0.354992151  2.18304062
  0.358893156  2.24411201
  0.362794161  2.29953003
  0.366695166  2.33474469
  0.37059617  2.40103984
  0.374497175  2.46899915
  0.37839818  2.5385015
  0.382299185  2.55969477
  0.38620019  2.62739062
  0.390101194  2.69977236
  0.394002199  2.77331281
  0.397903204  2.82035708
  0.401804209  2.84827423
  0.405705214  2.92280293
  0.409606218  2.99808407
  0.413507223  3.07254553
  0.417408228  3.0514276
  0.421309233  3.12371755
  0.425210238  3.19908237
  0.429111242  3.27475834
  0.433012247  3.28311205
  0.436913252  3.29331207
  0.440814257  3.36621141
  0.444715261  3.44030619
  0.448616266  3.51399779
  0.452517271  3.48020911
  0.456418276  3.48811817
  0.460319281  3.55788922
  0.464220285  3.62851238
  0.46812129  3.69934988
  0.472022295  3.66556144
  0.4759233  3.63694882
  0.479824334  3.69308853
  0.483725339  3.75900912
  0.487626374  3.82485318
  0.491527379  3.84036016
  0.495428383  3.79860067
  0.499329388  3.77580953
  0.503230393  3.82895851
  0.507131457  3.88998032
  0.511032462  3.95147991
  0.514933467  3.95858192
  0.518834472  3.91431189
  0.522735476  3.87642622
  0.526636481  3.90176153
  0.530537486  3.95695591
  0.534438491  4.01365662
  0.538339496  4.05929184
  0.5422405  4.0123024
  0.546141505  3.96667624
  0.55004251  3.93520355
  0.553943515  3.97046447
  0.55784452  4.02185297
  0.561745524  4.07496357
  0.565646529  4.08565331
  0.569547534  4.03621483
  0.573448539  3.98818493
  0.577349544  3.95566225
  0.  4.26681519
  0.00390100479  4.23134804
  0.00780203938  4.18020916
  0.0117030442  4.12780476
  0.0156040788  4.13525772
  0.0195050836  4.18441105
  0.0234060884  4.23073673
  0.0273070931  4.2350688
  0.0312081277  4.18372869
  0.0351091325  4.1275177
  0.0390101522  4.07088757
  0.042911157  4.10622835
  0.0468121916  4.15211725
  0.0507131964  4.13267708
  0.0546142161  4.10633373
  0.0585152358  4.07390118
  0.0624162406  4.01284218
  0.0663172603  4.00349617
  0.0702182651  3.99623966
  0.0741192997  3.96808958
  0.0780203044  3.93986821
  0.0819213241  3.91163921
  0.0858223289  3.8834753
  0.0897233486  3.85542607
  0.0936243683  3.82756424
  0.0975253731  3.7998991
  0.101426408  3.77248764
  0.105327412  3.74534512
  0.109228432  3.70548487
  0.113129437  3.69205999
  0.117030457  3.66597652
  0.120931476  3.6402812
  0.124832481  3.58797884
  0.128733501  3.5168345
  0.132634521  3.55284548
  0.13653554  3.50365973
  0.140436545  3.42731404
  0.144337565  3.35081363
  0.148238584  3.31658602
  0.152139589  3.30507541
  0.156040609  3.2277379
  0.159941629  3.1506505
  0.163842648  3.074368
  0.167743668  3.07655096
  0.171644688  2.99991369
  0.175545692  2.92356968
  0.179446697  2.84788322
  0.183347717  2.82975125
  0.187248737  2.75529361
  0.191149756  2.6816535
  0.195050776  2.60940814
  0.198951781  2.57720208
  0.2028528  2.50776482
  0.20675382  2.43917561
  0.210654825  2.37229729
  0.214555845  2.307235
  0.218456864  2.27041388
  0.222357869  2.20893455
  0.226258889  2.14986491
  0.230159909  2.0931592
  0.234060928  2.03907228
  0.237961948  2.00517249
  0.241862968  1.95661223
  0.245763987  1.91110933
  0.249664992  1.86886287
  0.253566027  1.83001947
  0.257467031  1.79491282
  0.261368036  1.7631408
  0.265269041  1.73543143
  0.269170046  1.71827912
  0.273071051  1.70334983
  0.276972055  1.68783844
  0.28087306  1.67683828
  0.284774065  1.67021275
  0.28867507  1.66807544
  0.28867507  1.66807544
  0.292576075  1.67021275
  0.296477079  1.67683828
  0.300378084  1.68783844
  0.304279089  1.70334983
  0.308180094  1.71827912
  0.312081099  1.73543143
  0.315982103  1.7631408
  0.319883108  1.79491282
  0.323784113  1.83001947
  0.327685118  1.86886275
  0.331586123  1.91110921
  0.335487127  1.95661223
  0.339388132  2.00517249
  0.343289137  2.03907251
  0.347190142  2.09315896
  0.351091146  2.14986491
  0.354992151  2.20893455
  0.358893156  2.27041388
  0.362794161  2.307235
  0.366695166  2.37229729
  0.37059617  2.43917561
  0.374497175  2.50776505
  0.37839818  2.57720208
  0.382299185  2.60940814
  0.38620019  2.68165374
  0.390101194  2.75529385
  0.394002199  2.82975125
  0.397903204  2.84788322
  0.401804209  2.92356896
  0.405705214  2.99991417
  0.409606218  3.07655144
  0.413507223  3.074368
  0.417408228  3.15065122
  0.421309233  3.22773838
  0.425210238  3.30509186
  0.429111242  3.31658506
  0.433012247  3.35081363
  0.436913252  3.42731476
  0.440814257  3.50364876
  0.444715261  3.55284762
  0.448616266  3.51683378
  0.452517271  3.58797145
  0.456418276  3.6402812
  0.460319281  3.66597652
  0.464220285  3.69205999
  0.46812129  3.70548534
  0.472022295  3.74534512
  0.4759233  3.77248764
  0.479824334  3.7998991
  0.483725339  3.82756424
  0.487626374  3.85542607
  0.491527379  3.8834753
  0.495428383  3.91163921
  0.499329388  3.93986821
  0.503230393  3.96808958
  0.507131457  3.99623966
  0.511032462  4.00349712
  0.514933467  4.01284409
  0.518834472  4.07389593
  0.522735476  4.10633373
  0.526636481  4.13267708
  0.530537486  4.1521163
  0.534438491  4.10622311
  0.538339496  4.07088518
  0.5422405  4.12751627
  0.546141505  4.18372822
  0.55004251  4.23506927
  0.553943515  4.23073673
  0.55784452  4.18441105
  0.561745524  4.13525772
  0.565646529  4.12780476
  0.569547534  4.18020916
  0.573448539  4.23135042
  0.577349544  4.26681519
  0.  4.31117821
  0.00390100479  4.33671904
  0.00780203938  4.33220434
  0.0117030442  4.32476902
  0.0156040788  4.3145771
  0.0195050836  4.30178452
  0.0234060884  4.28662252
  0.0273070931  4.26928711
  0.0312081277  4.25003862
  0.0351091325  4.22909737
  0.0390101522  4.20669413
  0.042911157  4.18302345
  0.0468121916  4.15830612
  0.0507131964  4.14308262
  0.0546142161  4.11733866
  0.0585152358  4.0793891
  0.0624162406  4.05198145
  0.0663172603  4.02422905
  0.0702182651  4.00957346
  0.0741192997  3.98196173
  0.0780203044  3.95426989
  0.0819213241  3.92655754
  0.0858223289  3.89109325
  0.0897233486  3.87134552
  0.0936243683  3.84395123
  0.0975253731  3.81674433
  0.101426408  3.78976202
  0.105327412  3.76305437
  0.109228432  3.71852708
  0.113129437  3.71059322
  0.117030457  3.68489814
  0.120931476  3.65959167
  0.124832481  3.61502028
  0.128733501  3.59020305
  0.132634521  3.56583643
  0.13653554  3.54195285
  0.140436545  3.51854205
  0.144337565  3.46229744
  0.148238584  3.38399649
  0.152139589  3.35112357
  0.156040609  3.31202245
  0.159941629  3.23295784
  0.163842648  3.15462565
  0.167743668  3.10304213
  0.171644688  3.06043363
  0.175545692  2.98270106
  0.179446697  2.90590763
  0.183347717  2.84627628
  0.187248737  2.79743743
  0.191149756  2.72278285
  0.195050776  2.64971232
  0.198951781  2.57990861
  0.2028528  2.53577971
  0.20675382  2.46668577
  0.210654825  2.39935446
  0.214555845  2.33389997
  0.218456864  2.28878641
  0.222357869  2.22698069
  0.226258889  2.16771388
  0.230159909  2.11079311
  0.234060928  2.05657816
  0.237961948  2.01667762
  0.241862968  1.96805632
  0.245763987  1.92230916
  0.249664992  1.88004029
  0.253566027  1.84118497
  0.257467031  1.80591273
  0.261368036  1.77432966
  0.265269041  1.7466501
  0.269170046  1.7229712
  0.273071051  1.71015179
  0.276972055  1.69462323
  0.28087306  1.68350708
  0.284774065  1.676893
  0.28867507  1.67471242
  0.28867507  1.67471254
  0.292576075  1.676893
  0.296477079  1.68350708
  0.300378084  1.69462323
  0.304279089  1.71015179
  0.308180094  1.7229712
  0.312081099  1.7466501
  0.315982103  1.77432966
  0.319883108  1.80591261
  0.323784113  1.84118497
  0.327685118  1.88004017
  0.331586123  1.92230916
  0.335487127  1.96805632
  0.339388132  2.01667762
  0.343289137  2.05657816
  0.347190142  2.11079311
  0.351091146  2.16771388
  0.354992151  2.22698069
  0.358893156  2.28878641
  0.362794161  2.33389997
  0.366695166  2.39935446
  0.37059617  2.46668577
  0.374497175  2.53577995
  0.37839818  2.57990861
  0.382299185  2.64971232
  0.38620019  2.72278309
  0.390101194  2.79743743
  0.394002199  2.84627628
  0.397903204  2.90590787
  0.401804209  2.98270035
  0.405705214  3.06043434
  0.409606218  3.10304403
  0.413507223  3.15462565
  0.417408228  3.23295879
  0.421309233  3.31202388
  0.425210238  3.35112762
  0.429111242  3.38399005
  0.433012247  3.46229744
  0.436913252  3.51854205
  0.440814257  3.54195285
  0.444715261  3.56583643
  0.448616266  3.59020305
  0.452517271  3.61502028
  0.456418276  3.65959167
  0.460319281  3.68489814
  0.464220285  3.71059322
  0.46812129  3.71852708
  0.472022295  3.76305437
  0.4759233  3.78976202
  0.479824334  3.81674409
  0.483725339  3.84395123
  0.487626374  3.87134552
  0.491527379  3.89111471
  0.495428383  3.92655754
  0.499329388  3.95426989
  0.503230393  3.98196173
  0.507131457  4.00957346
  0.511032462  4.02422905
  0.514933467  4.05198193
  0.518834472  4.07938862
  0.522735476  4.11733866
  0.526636481  4.14308262
  0.530537486  4.15830612
  0.534438491  4.18302345
  0.538339496  4.20669413
  0.5422405  4.22909737
  0.546141505  4.25003815
  0.55004251  4.26928711
  0.553943515  4.28662252
  0.55784452  4.30178452
  0.561745524  4.3145771
  0.565646529  4.32476902
  0.569547534  4.33220434
  0.573448539  4.33671904
  0.577349544  4.31117725
  0.  4.33824921
  0.00390100479  4.34129429
  0.00780203938  4.33694363
  0.0117030442  4.32974434
  0.0156040788  4.31988716
  0.0195050836  4.30751705
  0.0234060884  4.29282475
  0.0273070931  4.27604389
  0.0312081277  4.25737
  0.0351091325  4.23701763
  0.0390101522  4.21523333
  0.042911157  4.19217777
  0.0468121916  4.16809416
  0.0507131964  4.18162441
  0.0546142161  4.13388157
  0.0585152358  4.0909996
  0.0624162406  4.06417561
  0.0663172603  4.03700733
  0.0702182651  4.04765701
  0.0741192997  4.07700634
  0.0780203044  4.02206326
  0.0819213241  3.9569695
  0.0858223289  3.8988986
  0.0897233486  3.88271046
  0.0936243683  3.92352104
  0.0975253731  3.9090507
  0.101426408  3.84020519
  0.105327412  3.76988506
  0.109228432  3.73665524
  0.113129437  3.74489689
  0.117030457  3.73457384
  0.120931476  3.66142893
  0.124832481  3.6346879
  0.128733501  3.6102159
  0.132634521  3.5826273
  0.13653554  3.56265163
  0.140436545  3.5395658
  0.144337565  3.49564457
  0.148238584  3.47185636
  0.152139589  3.39168811
  0.156040609  3.3770299
  0.159941629  3.29780984
  0.163842648  3.21778917
  0.167743668  3.13872671
  0.171644688  3.10627508
  0.175545692  3.02758551
  0.179446697  2.94988942
  0.183347717  2.87303233
  0.187248737  2.82812834
  0.191149756  2.75294113
  0.195050776  2.67921424
  0.198951781  2.60696197
  0.2028528  2.55538821
  0.20675382  2.48592615
  0.210654825  2.4183073
  0.214555845  2.35254002
  0.218456864  2.30065107
  0.222357869  2.23885989
  0.226258889  2.17941594
  0.230159909  2.1225481
  0.234060928  2.06822181
  0.237961948  2.02338266
  0.241862968  1.97473633
  0.245763987  1.9290688
  0.249664992  1.88678622
  0.253566027  1.84792554
  0.257467031  1.81264305
  0.261368036  1.78104746
  0.265269041  1.75337601
  0.269170046  1.7297132
  0.273071051  1.72030091
  0.276972055  1.72183239
  0.28087306  1.72289765
  0.284774065  1.72315884
  0.28867507  1.72343791
  0.28867507  1.72343791
  0.292576075  1.72315884
  0.296477079  1.72289765
  0.300378084  1.72183239
  0.304279089  1.72030091
  0.308180094  1.7297132
  0.312081099  1.75337601
  0.315982103  1.78104746
  0.319883108  1.81264305
  0.323784113  1.84792554
  0.327685118  1.88678622
  0.331586123  1.9290688
  0.335487127  1.97473633
  0.339388132  2.02338266
  0.343289137  2.06822205
  0.347190142  2.1225481
  0.351091146  2.17941594
  0.354992151  2.23885989
  0.358893156  2.30065107
  0.362794161  2.35254002
  0.366695166  2.4183073
  0.37059617  2.48592615
  0.374497175  2.55538821
  0.37839818  2.60696197
  0.382299185  2.67921424
  0.38620019  2.75294137
  0.390101194  2.82812834
  0.394002199  2.87303233
  0.397903204  2.94988894
  0.401804209  3.02758551
  0.405705214  3.10627699
  0.409606218  3.13872671
  0.413507223  3.21778941
  0.417408228  3.29781151
  0.421309233  3.37703228
  0.425210238  3.39168882
  0.429111242  3.47184944
  0.433012247  3.49564457
  0.436913252  3.5395658
  0.440814257  3.56265163
  0.444715261  3.58262873
  0.448616266  3.6102159
  0.452517271  3.6346879
  0.456418276  3.66142702
  0.460319281  3.73458195
  0.464220285  3.74490118
  0.46812129  3.73665524
  0.472022295  3.76988268
  0.4759233  3.84020662
  0.479824334  3.90904522
  0.483725339  3.92351055
  0.487626374  3.88270879
  0.491527379  3.8988986
  0.495428383  3.95696878
  0.499329388  4.02205801
  0.503230393  4.07700539
  0.507131457  4.04765844
  0.511032462  4.03700733
  0.514933467  4.06417561
  0.518834472  4.0909996
  0.522735476  4.13388681
  0.526636481  4.18162727
  0.530537486  4.16809416
  0.534438491  4.19217777
  0.538339496  4.21523333
  0.5422405  4.23701763
  0.546141505  4.25737
  0.55004251  4.27604389
  0.553943515  4.29282475
  0.55784452  4.30751705
  0.561745524  4.31988716
  0.565646529  4.32974434
  0.569547534  4.33694363
  0.573448539  4.34129429
  0.577349544  4.33824921
  0.  4.34276676
  0.00390100479  4.34659481
  0.00780203938  4.39741707
  0.0117030442  4.44944382
  0.0156040788  4.41556644
  0.0195050836  4.35981274
  0.0234060884  4.30696011
  0.0273070931  4.29616165
  0.0312081277  4.34059525
  0.0351091325  4.38934422
  0.0390101522  4.3823185
  0.042911157  4.32178688
  0.0468121916  4.26250935
  0.0507131964  4.21921682
  0.0546142161  4.25277281
  0.0585152358  4.29887056
  0.0624162406  4.28748417
  0.0663172603  4.22247553
  0.0702182651  4.1579237
  0.0741192997  4.10796309
  0.0780203044  4.14196205
  0.0819213241  4.18593788
  0.0858223289  4.12234497
  0.0897233486  4.05260372
  0.0936243683  3.98423576
  0.0975253731  3.97103333
  0.101426408  4.01205158
  0.105327412  3.95942116
  0.109228432  3.88540173
  0.113129437  3.81198168
  0.117030457  3.78761387
  0.120931476  3.81233263
  0.124832481  3.73530102
  0.128733501  3.65829039
  0.132634521  3.58619785
  0.13653554  3.59188986
  0.140436545  3.54118371
  0.144337565  3.51698184
  0.148238584  3.47324085
  0.152139589  3.45137
  0.156040609  3.38605309
  0.159941629  3.3476727
  0.163842648  3.26632261
  0.167743668  3.18591118
  0.171644688  3.1324842
  0.175545692  3.06084991
  0.179446697  2.982162
  0.183347717  2.9045701
  0.187248737  2.84974909
  0.191149756  2.77406859
  0.195050776  2.69984436
  0.198951781  2.6271472
  0.2028528  2.56825256
  0.20675382  2.49850988
  0.210654825  2.43077087
  0.214555845  2.36478114
  0.218456864  2.30794668
  0.222357869  2.2463038
  0.226258889  2.1867733
  0.230159909  2.12936425
  0.234060928  2.07498145
  0.237961948  2.02485228
  0.241862968  2.0333209
  0.245763987  2.04114676
  0.249664992  2.0484581
  0.253566027  2.05539012
  0.257467031  2.06145668
  0.261368036  2.06689048
  0.265269041  2.07164001
  0.269170046  2.0756855
  0.273071051  2.07901096
  0.276972055  2.08131695
  0.28087306  2.08326936
  0.284774065  2.08395004
  0.28867507  2.08431292
  0.28867507  2.08431292
  0.292576075  2.08395004
  0.296477079  2.08326864
  0.300378084  2.08131647
  0.304279089  2.07901096
  0.308180094  2.07568598
  0.312081099  2.07164001
  0.315982103  2.06689072
  0.319883108  2.06145644
  0.323784113  2.05539012
  0.327685118  2.04845786
  0.331586123  2.04114652
  0.335487127  2.0333209
  0.339388132  2.02485228
  0.343289137  2.07498145
  0.347190142  2.12936425
  0.351091146  2.1867733
  0.354992151  2.2463038
  0.358893156  2.30794668
  0.362794161  2.36478114
  0.366695166  2.43077087
  0.37059617  2.49850988
  0.374497175  2.5682528
  0.37839818  2.6271472
  0.382299185  2.69984436
  0.38620019  2.77406883
  0.390101194  2.84974909
  0.394002199  2.90456986
  0.397903204  2.982162
  0.401804209  3.06084847
  0.405705214  3.1324904
  0.409606218  3.18591332
  0.413507223  3.26632261
  0.417408228  3.34767294
  0.421309233  3.38605523
  0.425210238  3.45137
  0.429111242  3.47324085
  0.433012247  3.51698184
  0.436913252  3.54118323
  0.440814257  3.59187722
  0.444715261  3.58619785
  0.448616266  3.65829849
  0.452517271  3.73528409
  0.456418276  3.81232166
  0.460319281  3.7876153
  0.464220285  3.81201267
  0.46812129  3.8854003
  0.472022295  3.9594183
  0.4759233  4.01205206
  0.479824334  3.97103119
  0.483725339  3.98424196
  0.487626374  4.05259609
  0.491527379  4.12233019
  0.495428383  4.18593454
  0.499329388  4.14196014
  0.503230393  4.10796928
  0.507131457  4.157938
  0.511032462  4.22248268
  0.514933467  4.28748465
  0.518834472  4.29887295
  0.522735476  4.25276995
  0.526636481  4.21922064
  0.530537486  4.26250839
  0.534438491  4.32178593
  0.538339496  4.38232136
  0.5422405  4.38934469
  0.546141505  4.34059477
  0.55004251  4.2961669
  0.553943515  4.30695963
  0.55784452  4.35980988
  0.561745524  4.4155674
  0.565646529  4.44944715
  0.569547534  4.39741611
  0.573448539  4.34659672
  0.577349544  4.34276676
  0.  4.61882401
  0.00390100479  4.58078909
  0.00780203938  4.52675104
  0.0117030442  4.47128391
  0.0156040788  4.50143051
  0.0195050836  4.55239773
  0.0234060884  4.59378242
  0.0273070931  4.56011677
  0.0312081277  4.50217628
  0.0351091325  4.44231892
  0.0390101522  4.43852139
  0.042911157  4.48691177
  0.0468121916  4.52450562
  0.0507131964  4.4799757
  0.0546142161  4.41682863
  0.0585152358  4.35237217
  0.0624162406  4.34548283
  0.0663172603  4.39099407
  0.0702182651  4.39641237
  0.0741192997  4.33049917
  0.0780203044  4.26146555
  0.0819213241  4.19204712
  0.0858223289  4.2300005
  0.0897233486  4.21945381
  0.0936243683  4.18100691
  0.0975253731  4.10733318
  0.101426408  4.03348684
  0.105327412  4.05369663
  0.109228432  4.04201984
  0.113129437  3.96727276
  0.117030457  3.88980412
  0.120931476  3.82630014
  0.124832481  3.85550499
  0.128733501  3.77921581
  0.132634521  3.69964719
  0.13653554  3.62041235
  0.140436545  3.62575817
  0.144337565  3.55243373
  0.148238584  3.49487782
  0.152139589  3.460114
  0.156040609  3.42967558
  0.159941629  3.38460159
  0.163842648  3.30226088
  0.167743668  3.22079992
  0.171644688  3.14053392
  0.175545692  3.08410406
  0.179446697  3.00483942
  0.183347717  2.92666864
  0.187248737  2.86339235
  0.191149756  2.78745723
  0.195050776  2.71289372
  0.198951781  2.63989377
  0.2028528  2.57623005
  0.20675382  2.50633001
  0.210654825  2.43819308
  0.214555845  2.37207532
  0.218456864  2.31448317
  0.222357869  2.32887578
  0.226258889  2.34270811
  0.230159909  2.35587955
  0.234060928  2.36860275
  0.237961948  2.38067532
  0.241862968  2.39174271
  0.245763987  2.40167975
  0.249664992  2.41101885
  0.253566027  2.41999769
  0.257467031  2.42781472
  0.261368036  2.43468618
  0.265269041  2.44075227
  0.269170046  2.44598055
  0.273071051  2.45026135
  0.276972055  2.45335603
  0.28087306  2.45580602
  0.284774065  2.45703864
  0.28867507  2.45752096
  0.28867507  2.45752239
  0.292576075  2.4570365
  0.296477079  2.45580649
  0.300378084  2.45336056
  0.304279089  2.45026135
  0.308180094  2.44598126
  0.312081099  2.44075227
  0.315982103  2.43468428
  0.319883108  2.42781401
  0.323784113  2.41999722
  0.327685118  2.41101789
  0.331586123  2.40167999
  0.335487127  2.39174247
  0.339388132  2.38067532
  0.343289137  2.36860323
  0.347190142  2.35587955
  0.351091146  2.34270811
  0.354992151  2.32887578
  0.358893156  2.31448293
  0.362794161  2.37207532
  0.366695166  2.43819308
  0.37059617  2.50633001
  0.374497175  2.57623029
  0.37839818  2.63989377
  0.382299185  2.71289372
  0.38620019  2.7874577
  0.390101194  2.86339235
  0.394002199  2.92666817
  0.397903204  3.00483966
  0.401804209  3.0841043
  0.405705214  3.14053488
  0.409606218  3.22080207
  0.413507223  3.30226135
  0.417408228  3.38460207
  0.421309233  3.42967725
  0.425210238  3.46011949
  0.429111242  3.49487782
  0.433012247  3.55243444
  0.436913252  3.62575817
  0.440814257  3.62039828
  0.444715261  3.69965243
  0.448616266  3.779212
  0.452517271  3.85549712
  0.456418276  3.82628131
  0.460319281  3.88984251
  0.464220285  3.96728468
  0.46812129  4.04201984
  0.472022295  4.05370283
  0.4759233  4.03349018
  0.479824334  4.10732365
  0.483725339  4.18099976
  0.487626374  4.21945429
  0.491527379  4.22997808
  0.495428383  4.19203663
  0.499329388  4.26149464
  0.503230393  4.33057404
  0.507131457  4.39640331
  0.511032462  4.39101505
  0.514933467  4.34548044
  0.518834472  4.35235786
  0.522735476  4.41684246
  0.526636481  4.47999334
  0.530537486  4.52449131
  0.534438491  4.4868927
  0.538339496  4.43850946
  0.5422405  4.44231367
  0.546141505  4.50217485
  0.55004251  4.56010532
  0.553943515  4.59378481
  0.55784452  4.55239582
  0.561745524  4.50142574
  0.565646529  4.4712801
  0.569547534  4.526752
  0.573448539  4.58080101
  0.577349544  4.6188302
  0.  4.66335535
  0.00390100479  4.70116711
  0.00780203938  4.75468254
  0.0117030442  4.80445385
  0.0156040788  4.7458992
  0.0195050836  4.68786716
  0.0234060884  4.6391902
  0.0273070931  4.66568565
  0.0312081277  4.71562386
  0.0351091325  4.7411952
  0.0390101522  4.6778183
  0.042911157  4.61494493
  0.0468121916  4.56232834
  0.0507131964  4.59167767
  0.0546142161  4.58464956
  0.0585152358  4.54118347
  0.0624162406  4.49842215
  0.0663172603  4.45638895
  0.0702182651  4.41508055
  0.0741192997  4.37449312
  0.0780203044  4.33464861
  0.0819213241  4.29551744
  0.0858223289  4.25712204
  0.0897233486  4.24663639
  0.0936243683  4.18251514
  0.0975253731  4.14629698
  0.101426408  4.1108098
  0.105327412  4.0760498
  0.109228432  4.04405546
  0.113129437  4.00872135
  0.117030457  3.97615957
  0.120931476  3.94004202
  0.124832481  3.87028456
  0.128733501  3.8791585
  0.132634521  3.79705262
  0.13653554  3.71552134
  0.140436545  3.63664603
  0.144337565  3.62452197
  0.148238584  3.54204583
  0.152139589  3.47329235
  0.156040609  3.43004084
  0.159941629  3.40926623
  0.163842648  3.32771826
  0.167743668  3.24542117
  0.171644688  3.16448474
  0.175545692  3.09933543
  0.179446697  3.01961732
  0.183347717  2.9407711
  0.187248737  2.8713901
  0.191149756  2.7958703
  0.195050776  2.72109985
  0.198951781  2.64788818
  0.2028528  2.59945226
  0.20675382  2.61916351
  0.210654825  2.63820076
  0.214555845  2.65669274
  0.218456864  2.67451525
  0.222357869  2.69162059
  0.226258889  2.70796442
  0.230159909  2.72353935
  0.234060928  2.73837996
  0.237961948  2.752285
  0.241862968  2.76528025
  0.245763987  2.77702451
  0.249664992  2.78797269
  0.253566027  2.79854608
  0.257467031  2.80766845
  0.261368036  2.81548023
  0.265269041  2.82271004
  0.269170046  2.82879782
  0.273071051  2.83368587
  0.276972055  2.83750963
  0.28087306  2.84014297
  0.284774065  2.84179878
  0.28867507  2.84233356
  0.28867507  2.84234118
  0.292576075  2.84178805
  0.296477079  2.8401401
  0.300378084  2.83750987
  0.304279089  2.83368635
  0.308180094  2.82880402
  0.312081099  2.82270932
  0.315982103  2.81547809
  0.319883108  2.80766702
  0.323784113  2.79854751
  0.327685118  2.78795338
  0.331586123  2.77702045
  0.335487127  2.76527977
  0.339388132  2.75228429
  0.343289137  2.73838162
  0.347190142  2.72354007
  0.351091146  2.70796561
  0.354992151  2.69161987
  0.358893156  2.67451453
  0.362794161  2.65669274
  0.366695166  2.63820076
  0.37059617  2.61916351
  0.374497175  2.59945226
  0.37839818  2.64788818
  0.382299185  2.72109985
  0.38620019  2.79587078
  0.390101194  2.87139034
  0.394002199  2.94077063
  0.397903204  3.01961803
  0.401804209  3.09933448
  0.405705214  3.16448617
  0.409606218  3.2454226
  0.413507223  3.32771873
  0.417408228  3.40926647
  0.421309233  3.43004084
  0.425210238  3.47329259
  0.429111242  3.5420413
  0.433012247  3.62452245
  0.436913252  3.63664651
  0.440814257  3.71547556
  0.444715261  3.79705811
  0.448616266  3.8791573
  0.452517271  3.87027931
  0.456418276  3.94004655
  0.460319281  3.97615981
  0.464220285  4.00872135
  0.46812129  4.04405546
  0.472022295  4.0760498
  0.4759233  4.11080933
  0.479824334  4.14629698
  0.483725339  4.18251514
  0.487626374  4.24663687
  0.491527379  4.25712204
  0.495428383  4.29551744
  0.499329388  4.33464813
  0.503230393  4.37449312
  0.507131457  4.41508102
  0.511032462  4.45638895
  0.514933467  4.49842215
  0.518834472  4.54118299
  0.522735476  4.58464956
  0.526636481  4.59170055
  0.530537486  4.56232595
  0.534438491  4.61488914
  0.538339496  4.67780876
  0.5422405  4.74121141
  0.546141505  4.71562958
  0.55004251  4.66566372
  0.553943515  4.63919067
  0.55784452  4.68785334
  0.561745524  4.74589252
  0.565646529  4.80444431
  0.569547534  4.7546854
  0.573448539  4.70118046
  0.577349544  4.66336489
  0.  4.96121931
  0.00390100479  4.92010784
  0.00780203938  4.86302996
  0.0117030442  4.80924892
  0.0156040788  4.86356831
  0.0195050836  4.91560936
  0.0234060884  4.92470264
  0.0273070931  4.86703777
  0.0312081277  4.80448055
  0.0351091325  4.76682186
  0.0390101522  4.76580381
  0.042911157  4.71942997
  0.0468121916  4.67378569
  0.0507131964  4.62885571
  0.0546142161  4.61128378
  0.0585152358  4.56787872
  0.0624162406  4.52518892
  0.0663172603  4.473423
  0.0702182651  4.44198465
  0.0741192997  4.40146255
  0.0780203044  4.36167479
  0.0819213241  4.3225975
  0.0858223289  4.28425932
  0.0897233486  4.2506032
  0.0936243683  4.20975351
  0.0975253731  4.17358303
  0.101426408  4.13814116
  0.105327412  4.10342598
  0.109228432  4.06944275
  0.113129437  4.0361886
  0.117030457  4.00365639
  0.120931476  3.94432378
  0.124832481  3.91321349
  0.128733501  3.88283539
  0.132634521  3.85318613
  0.13653554  3.79090214
  0.140436545  3.70751572
  0.144337565  3.6647234
  0.148238584  3.59588075
  0.152139589  3.51247215
  0.156040609  3.45223808
  0.159941629  3.41097784
  0.163842648  3.34445
  0.167743668  3.26162672
  0.171644688  3.18014932
  0.175545692  3.10829496
  0.179446697  3.02868199
  0.183347717  2.94962049
  0.187248737  2.87207317
  0.191149756  2.89612103
  0.195050776  2.92022634
  0.198951781  2.94366693
  0.2028528  2.96668315
  0.20675382  2.9889226
  0.210654825  3.01039553
  0.214555845  3.03116465
  0.218456864  3.05114222
  0.222357869  3.07025719
  0.226258889  3.08852863
  0.230159909  3.10589576
  0.234060928  3.12239599
  0.237961948  3.11766529
  0.241862968  3.10960317
  0.245763987  3.10218215
  0.249664992  3.09540296
  0.253566027  3.08925986
  0.257467031  3.08377647
  0.261368036  3.07892919
  0.265269041  3.07472301
  0.269170046  3.07117462
  0.273071051  3.06826496
  0.276972055  3.06599832
  0.28087306  3.06437874
  0.284774065  3.06341052
  0.28867507  3.06309271
  0.28867507  3.06309271
  0.292576075  3.06341052
  0.296477079  3.06437874
  0.300378084  3.06599832
  0.304279089  3.06826472
  0.308180094  3.07117462
  0.312081099  3.07472301
  0.315982103  3.07892919
  0.319883108  3.08377624
  0.323784113  3.08925986
  0.327685118  3.09540296
  0.331586123  3.10218215
  0.335487127  3.10960317
  0.339388132  3.11766529
  0.343289137  3.12242651
  0.347190142  3.10589552
  0.351091146  3.08853054
  0.354992151  3.07025552
  0.358893156  3.0511415
  0.362794161  3.03116417
  0.366695166  3.01039505
  0.37059617  2.9889226
  0.374497175  2.96668458
  0.37839818  2.94366789
  0.382299185  2.92022634
  0.38620019  2.89612293
  0.390101194  2.87207317
  0.394002199  2.94962025
  0.397903204  3.02868104
  0.401804209  3.1082921
  0.405705214  3.18015242
  0.409606218  3.26162672
  0.413507223  3.34445047
  0.417408228  3.41097975
  0.421309233  3.45223808
  0.425210238  3.5124836
  0.429111242  3.59588242
  0.433012247  3.66472244
  0.436913252  3.70751548
  0.440814257  3.7908659
  0.444715261  3.85318613
  0.448616266  3.88283539
  0.452517271  3.91321325
  0.456418276  3.94432378
  0.460319281  4.00365639
  0.464220285  4.0361886
  0.46812129  4.06944275
  0.472022295  4.10342598
  0.4759233  4.13814116
  0.479824334  4.17358303
  0.483725339  4.20975351
  0.487626374  4.25058508
  0.491527379  4.28425884
  0.495428383  4.3225975
  0.499329388  4.36167526
  0.503230393  4.40146255
  0.507131457  4.44198465
  0.511032462  4.47340775
  0.514933467  4.52518892
  0.518834472  4.56787825
  0.522735476  4.61128378
  0.526636481  4.62885571
  0.530537486  4.67378569
  0.534438491  4.71942997
  0.538339496  4.76580334
  0.5422405  4.76685333
  0.546141505  4.80445337
  0.55004251  4.86695671
  0.553943515  4.92473316
  0.55784452  4.91547298
  0.561745524  4.86358356
  0.565646529  4.80924511
  0.569547534  4.86303234
  0.573448539  4.92027903
  0.577349544  4.96120262
  0.  5.00500298
  0.00390100479  5.04566193
  0.00780203938  5.10247326
  0.0117030442  5.11033964
  0.0156040788  5.05902815
  0.0195050836  5.00144386
  0.0234060884  4.95845413
  0.0273070931  4.90922165
  0.0312081277  4.86069632
  0.0351091325  4.8128891
  0.0390101522  4.79206181
  0.042911157  4.7457962
  0.0468121916  4.70024109
  0.0507131964  4.65540218
  0.0546142161  4.63919401
  0.0585152358  4.60823202
  0.0624162406  4.5406251
  0.0663172603  4.48322964
  0.0702182651  4.44595814
  0.0741192997  4.44211054
  0.0780203044  4.40237427
  0.0819213241  4.36334991
  0.0858223289  4.32505846
  0.0897233486  4.28138828
  0.0936243683  4.25062609
  0.0975253731  4.21449471
  0.101426408  4.17908573
  0.105327412  4.12409449
  0.109228432  4.09853268
  0.113129437  4.07721233
  0.117030457  4.0204792
  0.120931476  3.97185493
  0.124832481  3.94078684
  0.128733501  3.9058733
  0.132634521  3.87449884
  0.13653554  3.82427645
  0.140436545  3.76460695
  0.144337565  3.68060923
  0.148238584  3.63635254
  0.152139589  3.55180526
  0.156040609  3.46798205
  0.159941629  3.4178133
  0.163842648  3.35431957
  0.167743668  3.2711823
  0.171644688  3.18941021
  0.175545692  3.1614666
  0.179446697  3.19014573
  0.183347717  3.21822762
  0.187248737  3.24586225
  0.191149756  3.263515
  0.195050776  3.24795246
  0.198951781  3.23300266
  0.2028528  3.21867681
  0.20675382  3.20494843
  0.210654825  3.1918478
  0.214555845  3.17936802
  0.218456864  3.16751337
  0.222357869  3.15627694
  0.226258889  3.1456759
  0.230159909  3.13570404
  0.234060928  3.12636876
  0.237961948  3.13792896
  0.241862968  3.13562608
  0.245763987  3.12829494
  0.249664992  3.12158942
  0.253566027  3.11551857
  0.257467031  3.11008573
  0.261368036  3.10529184
  0.265269041  3.10113001
  0.269170046  3.0976193
  0.273071051  3.0947504
  0.276972055  3.0925107
  0.28087306  3.09090948
  0.284774065  3.08993363
  0.28867507  3.08961773
  0.28867507  3.08961773
  0.292576075  3.08993363
  0.296477079  3.09090948
  0.300378084  3.0925107
  0.304279089  3.0947504
  0.308180094  3.0976193
  0.312081099  3.10113001
  0.315982103  3.10529208
  0.319883108  3.11008549
  0.323784113  3.11551857
  0.327685118  3.12158918
  0.331586123  3.12829494
  0.335487127  3.13562608
  0.339388132  3.13792038
  0.343289137  3.12636876
  0.347190142  3.1357038
  0.351091146  3.1456759
  0.354992151  3.15627694
  0.358893156  3.16751337
  0.362794161  3.17936802
  0.366695166  3.1918478
  0.37059617  3.20494843
  0.374497175  3.21867704
  0.37839818  3.23300266
  0.382299185  3.24795246
  0.38620019  3.263515
  0.390101194  3.24586248
  0.394002199  3.21822643
  0.397903204  3.19014359
  0.401804209  3.16146374
  0.405705214  3.18941092
  0.409606218  3.27118325
  0.413507223  3.35431981
  0.417408228  3.41781425
  0.421309233  3.46798325
  0.425210238  3.55181146
  0.429111242  3.63634586
  0.433012247  3.68061066
  0.436913252  3.76460695
  0.440814257  3.82427597
  0.444715261  3.87450552
  0.448616266  3.90588188
  0.452517271  3.94078684
  0.456418276  3.97185516
  0.460319281  4.02049065
  0.464220285  4.07721233
  0.46812129  4.09854031
  0.472022295  4.12413549
  0.4759233  4.17908573
  0.479824334  4.21449471
  0.483725339  4.25062561
  0.487626374  4.28141832
  0.491527379  4.32505798
  0.495428383  4.36334991
  0.499329388  4.40237474
  0.503230393  4.44211054
  0.507131457  4.44592285
  0.511032462  4.48322964
  0.514933467  4.54062557
  0.518834472  4.60823154
  0.522735476  4.63922882
  0.526636481  4.65540218
  0.530537486  4.70024109
  0.534438491  4.7457962
  0.538339496  4.79206181
  0.5422405  4.8128891
  0.546141505  4.86069584
  0.55004251  4.90922165
  0.553943515  4.95845366
  0.55784452  5.0014782
  0.561745524  5.05902815
  0.565646529  5.11033964
  0.569547534  5.10199451
  0.573448539  5.04603577
  0.577349544  5.0050745
  0.  5.26347637
  0.00390100479  5.21467876
  0.00780203938  5.16228485
  0.0117030442  5.12264681
  0.0156040788  5.06108284
  0.0195050836  5.00839329
  0.0234060884  4.98402691
  0.0273070931  4.93505478
  0.0312081277  4.8866868
  0.0351091325  4.83901978
  0.0390101522  4.81762314
  0.042911157  4.7856741
  0.0468121916  4.74026585
  0.0507131964  4.69555044
  0.0546142161  4.65153694
  0.0585152358  4.60903835
  0.0624162406  4.56563187
  0.0663172603  4.52374363
  0.0702182651  4.48256731
  0.0741192997  4.48896694
  0.0780203044  4.46637058
  0.0819213241  4.40354872
  0.0858223289  4.33081007
  0.0897233486  4.28747797
  0.0936243683  4.31490707
  0.0975253731  4.278193
  0.101426408  4.20107555
  0.105327412  4.1444025
  0.109228432  4.11044407
  0.113129437  4.10080862
  0.117030457  4.04471064
  0.120931476  4.01293087
  0.124832481  3.9617219
  0.128733501  3.91045189
  0.132634521  3.88083887
  0.13653554  3.84960842
  0.140436545  3.79608798
  0.144337565  3.72154427
  0.148238584  3.66509438
  0.152139589  3.57972193
  0.156040609  3.4949913
  0.159941629  3.42832088
  0.163842648  3.38903189
  0.167743668  3.36935425
  0.171644688  3.35025644
  0.175545692  3.33174253
  0.179446697  3.3138001
  0.183347717  3.29644012
  0.187248737  3.27967501
  0.191149756  3.2730844
  0.195050776  3.27240419
  0.198951781  3.25762129
  0.2028528  3.24346566
  0.20675382  3.22989154
  0.210654825  3.21694708
  0.214555845  3.20460272
  0.218456864  3.19287467
  0.222357869  3.18177342
  0.226258889  3.17129374
  0.230159909  3.16144037
  0.234060928  3.15220857
  0.237961948  3.14360118
  0.241862968  3.15256834
  0.245763987  3.16584826
  0.249664992  3.17816472
  0.253566027  3.18994427
  0.257467031  3.20005679
  0.261368036  3.20889378
  0.265269041  3.21652007
  0.269170046  3.22348642
  0.273071051  3.22894859
  0.276972055  3.23317766
  0.28087306  3.23614287
  0.284774065  3.23795867
  0.28867507  3.23823881
  0.28867507  3.23825836
  0.292576075  3.23794293
  0.296477079  3.23615456
  0.300378084  3.2331605
  0.304279089  3.22895193
  0.308180094  3.22354078
  0.312081099  3.21651411
  0.315982103  3.2088902
  0.319883108  3.20005512
  0.323784113  3.18993092
  0.327685118  3.17815113
  0.331586123  3.1658349
  0.335487127  3.15256047
  0.339388132  3.14360118
  0.343289137  3.15220881
  0.347190142  3.16144037
  0.351091146  3.17129374
  0.354992151  3.18177342
  0.358893156  3.19287467
  0.362794161  3.20460272
  0.366695166  3.21694708
  0.37059617  3.22989154
  0.374497175  3.2434659
  0.37839818  3.25762129
  0.382299185  3.27240419
  0.38620019  3.27309608
  0.390101194  3.27967501
  0.394002199  3.29643989
  0.397903204  3.3138001
  0.401804209  3.33174229
  0.405705214  3.35025644
  0.409606218  3.36935425
  0.413507223  3.38903189
  0.417408228  3.42832303
  0.421309233  3.49499249
  0.425210238  3.57973003
  0.429111242  3.66509676
  0.433012247  3.72154379
  0.436913252  3.79608798
  0.440814257  3.8494792
  0.444715261  3.88083911
  0.448616266  3.91045189
  0.452517271  3.96162248
  0.456418276  4.01293087
  0.460319281  4.04471064
  0.464220285  4.10082626
  0.46812129  4.11044407
  0.472022295  4.1444025
  0.4759233  4.2010746
  0.479824334  4.27815819
  0.483725339  4.3149066
  0.487626374  4.28747797
  0.491527379  4.3307848
  0.495428383  4.40356159
  0.499329388  4.46637011
  0.503230393  4.48901701
  0.507131457  4.48256779
  0.511032462  4.52374363
  0.514933467  4.56563187
  0.518834472  4.60911512
  0.522735476  4.65153694
  0.526636481  4.69555044
  0.530537486  4.74026585
  0.534438491  4.7856741
  0.538339496  4.81753254
  0.5422405  4.83901978
  0.546141505  4.88668633
  0.55004251  4.9350543
  0.553943515  4.98400068
  0.55784452  5.00839329
  0.561745524  5.06103086
  0.565646529  5.12287092
  0.569547534  5.16228485
  0.573448539  5.21467876
  0.577349544  5.26347446
  0.  5.26941442
  0.00390100479  5.23794127
  0.00780203938  5.18467999
  0.0117030442  5.13507748
  0.0156040788  5.08416462
  0.0195050836  5.03381348
  0.0234060884  4.9841013
  0.0273070931  4.97400379
  0.0312081277  4.9259491
  0.0351091325  4.87853432
  0.0390101522  4.83176899
  0.042911157  4.84856319
  0.0468121916  4.80333662
  0.0507131964  4.74508381
  0.0546142161  4.67726994
  0.0585152358  4.67173672
  0.0624162406  4.62925529
  0.0663172603  4.58747196
  0.0702182651  4.54639435
  0.0741192997  4.5060277
  0.0780203044  4.47669125
  0.0819213241  4.42742538
  0.0858223289  4.38920593
  0.0897233486  4.35169554
  0.0936243683  4.32129097
  0.0975253731  4.2788415
  0.101426408  4.24349403
  0.105327412  4.20886564
  0.109228432  4.17495823
  0.113129437  4.13932705
  0.117030457  4.10932112
  0.120931476  4.04418612
  0.124832481  3.98188829
  0.128733501  3.95156765
  0.132634521  3.92197132
  0.13653554  3.85196853
  0.140436545  3.80737662
  0.144337565  3.75147319
  0.148238584  3.6844368
  0.152139589  3.59830713
  0.156040609  3.51280665
  0.159941629  3.43172359
  0.163842648  3.41174316
  0.167743668  3.39233065
  0.171644688  3.37347364
  0.175545692  3.35518789
  0.179446697  3.33746409
  0.183347717  3.32031178
  0.187248737  3.30375385
  0.191149756  3.28777575
  0.195050776  3.29946804
  0.198951781  3.32502437
  0.2028528  3.3500247
  0.20675382  3.37420774
  0.210654825  3.39762664
  0.214555845  3.39961028
  0.218456864  3.38606405
  0.222357869  3.37325215
  0.226258889  3.36117244
  0.230159909  3.34982371
  0.234060928  3.33920741
  0.237961948  3.32932448
  0.241862968  3.32017779
  0.245763987  3.31175852
  0.249664992  3.3040731
  0.253566027  3.29711795
  0.257467031  3.2908957
  0.261368036  3.2854054
  0.265269041  3.28064489
  0.269170046  3.27662253
  0.273071051  3.27332735
  0.276972055  3.2707653
  0.28087306  3.26893568
  0.284774065  3.26783776
  0.28867507  3.2674706
  0.28867507  3.26747084
  0.292576075  3.26783752
  0.296477079  3.26893568
  0.300378084  3.27076507
  0.304279089  3.27332735
  0.308180094  3.27662253
  0.312081099  3.28064489
  0.315982103  3.2854054
  0.319883108  3.2908957
  0.323784113  3.29711795
  0.327685118  3.30407286
  0.331586123  3.31175852
  0.335487127  3.32017756
  0.339388132  3.32932377
  0.343289137  3.33920789
  0.347190142  3.34982347
  0.351091146  3.36117268
  0.354992151  3.37325191
  0.358893156  3.38606405
  0.362794161  3.39961004
  0.366695166  3.3976512
  0.37059617  3.37421465
  0.374497175  3.3500545
  0.37839818  3.32502389
  0.382299185  3.2994678
  0.38620019  3.28777575
  0.390101194  3.30375385
  0.394002199  3.32031202
  0.397903204  3.33746386
  0.401804209  3.35518789
  0.405705214  3.37347388
  0.409606218  3.39233065
  0.413507223  3.41174316
  0.417408228  3.43172359
  0.421309233  3.51280856
  0.425210238  3.59832191
  0.429111242  3.68443751
  0.433012247  3.75147319
  0.436913252  3.80737591
  0.440814257  3.85196781
  0.444715261  3.92197132
  0.448616266  3.95156765
  0.452517271  3.98188806
  0.456418276  4.04415989
  0.460319281  4.10932112
  0.464220285  4.1393261
  0.46812129  4.17495775
  0.472022295  4.20886564
  0.4759233  4.24349403
  0.479824334  4.2788415
  0.483725339  4.32126808
  0.487626374  4.35169411
  0.491527379  4.38920593
  0.495428383  4.42742538
  0.499329388  4.4767971
  0.503230393  4.5060277
  0.507131457  4.54639435
  0.511032462  4.58747244
  0.514933467  4.62925529
  0.518834472  4.67173672
  0.522735476  4.67731619
  0.526636481  4.74520969
  0.530537486  4.8033371
  0.534438491  4.84856319
  0.538339496  4.83176804
  0.5422405  4.87853432
  0.546141505  4.9259491
  0.55004251  4.97400379
  0.553943515  4.98410082
  0.55784452  5.03381348
  0.561745524  5.08416462
  0.565646529  5.135077
  0.569547534  5.18429518
  0.573448539  5.23794174
  0.577349544  5.26941347
  0.  5.28262997
  0.00390100479  5.24459267
  0.00780203938  5.1864748
  0.0117030442  5.15935469
  0.0156040788  5.12132311
  0.0195050836  5.07179165
  0.0234060884  5.02263737
  0.0273070931  5.03324604
  0.0312081277  4.98808193
  0.0351091325  4.94096661
  0.0390101522  4.89444733
  0.042911157  4.85865974
  0.0468121916  4.81182289
  0.0507131964  4.75878334
  0.0546142161  4.71491337
  0.0585152358  4.68789673
  0.0624162406  4.70828056
  0.0663172603  4.6666894
  0.0702182651  4.62260342
  0.0741192997  4.54990673
  0.0780203044  4.5349369
  0.0819213241  4.50719309
  0.0858223289  4.469069
  0.0897233486  4.43164301
  0.0936243683  4.35572147
  0.0975253731  4.35892963
  0.101426408  4.32364893
  0.105327412  4.26224518
  0.109228432  4.18169069
  0.113129437  4.1417737
  0.117030457  4.12647343
  0.120931476  4.07758617
  0.124832481  4.04381943
  0.128733501  3.95938778
  0.132634521  3.93506527
  0.13653554  3.89310789
  0.140436545  3.82381439
  0.144337565  3.7686398
  0.148238584  3.69558215
  0.152139589  3.60912752
  0.156040609  3.52330732
  0.159941629  3.43838334
  0.163842648  3.45057702
  0.167743668  3.48287058
  0.171644688  3.51439214
  0.175545692  3.54567504
  0.179446697  3.55446982
  0.183347717  3.53433323
  0.187248737  3.51493311
  0.191149756  3.49625993
  0.195050776  3.47831917
  0.198951781  3.46111107
  0.2028528  3.44463539
  0.20675382  3.42889929
  0.210654825  3.41388845
  0.214555845  3.42020702
  0.218456864  3.41430068
  0.222357869  3.40150714
  0.226258889  3.38944817
  0.230159909  3.3781147
  0.234060928  3.3675127
  0.237961948  3.35764217
  0.241862968  3.34850192
  0.245763987  3.34009314
  0.249664992  3.33241868
  0.253566027  3.32547212
  0.257467031  3.31925821
  0.261368036  3.31377935
  0.265269041  3.30902767
  0.269170046  3.30500603
  0.273071051  3.30171847
  0.276972055  3.29916024
  0.28087306  3.29733324
  0.284774065  3.29623532
  0.28867507  3.29587412
  0.28867507  3.29587412
  0.292576075  3.29623532
  0.296477079  3.29733324
  0.300378084  3.29916024
  0.304279089  3.30171824
  0.308180094  3.30500603
  0.312081099  3.30902767
  0.315982103  3.31377959
  0.319883108  3.31925821
  0.323784113  3.32547235
  0.327685118  3.33241868
  0.331586123  3.34009314
  0.335487127  3.34850192
  0.339388132  3.35764217
  0.343289137  3.36751318
  0.347190142  3.3781147
  0.351091146  3.38944864
  0.354992151  3.40150714
  0.358893156  3.41430092
  0.362794161  3.42015696
  0.366695166  3.41388845
  0.37059617  3.42889929
  0.374497175  3.44463587
  0.37839818  3.46111107
  0.382299185  3.47831917
  0.38620019  3.49625993
  0.390101194  3.51493311
  0.394002199  3.53433347
  0.397903204  3.55446982
  0.401804209  3.54569983
  0.405705214  3.51440287
  0.409606218  3.48286963
  0.413507223  3.4505775
  0.417408228  3.4383862
  0.421309233  3.52330899
  0.425210238  3.60912967
  0.429111242  3.69557714
  0.433012247  3.7686398
  0.436913252  3.82381439
  0.440814257  3.89310789
  0.444715261  3.93507099
  0.448616266  3.95939827
  0.452517271  4.04376268
  0.456418276  4.07758617
  0.460319281  4.12648964
  0.464220285  4.1417737
  0.46812129  4.18171406
  0.472022295  4.26228809
  0.4759233  4.32364941
  0.479824334  4.35892963
  0.483725339  4.35545349
  0.487626374  4.43164301
  0.491527379  4.469069
  0.495428383  4.50719309
  0.499329388  4.53500986
  0.503230393  4.54989243
  0.507131457  4.62263727
  0.511032462  4.66668987
  0.514933467  4.70828056
  0.518834472  4.68775034
  0.522735476  4.71491337
  0.526636481  4.75878334
  0.530537486  4.81179619
  0.534438491  4.85864353
  0.538339496  4.89444685
  0.5422405  4.94096708
  0.546141505  4.98808193
  0.55004251  5.03372478
  0.553943515  5.02263737
  0.55784452  5.07179165
  0.561745524  5.12132263
  0.565646529  5.15944195
  0.569547534  5.18647385
  0.573448539  5.24506378
  0.577349544  5.28263092
  0.  5.29040909
  0.00390100479  5.26403713
  0.00780203938  5.21967125
  0.0117030442  5.17089367
  0.0156040788  5.18115902
  0.0195050836  5.13249016
  0.0234060884  5.08394909
  0.0273070931  5.03577423
  0.0312081277  5.06312943
  0.0351091325  5.01700544
  0.0390101522  4.95249271
  0.042911157  4.89539719
  0.0468121916  4.88117027
  0.0507131964  4.83699512
  0.0546142161  4.79345417
  0.0585152358  4.7505374
  0.0624162406  4.73277283
  0.0663172603  4.69411993
  0.0702182651  4.62578106
  0.0741192997  4.58555889
  0.0780203044  4.54602718
  0.0819213241  4.57380056
  0.0858223289  4.50953722
  0.0897233486  4.43328094
  0.0936243683  4.39493227
  0.0975253731  4.36468267
  0.101426408  4.34259224
  0.105327412  4.28907204
  0.109228432  4.25521469
  0.113129437  4.21064568
  0.117030457  4.18226099
  0.120931476  4.12874889
  0.124832481  4.04658318
  0.128733501  4.01630306
  0.132634521  3.94548368
  0.13653554  3.89382052
  0.140436545  3.83822107
  0.144337565  3.7712822
  0.148238584  3.70182729
  0.152139589  3.71592474
  0.156040609  3.69066238
  0.159941629  3.66613245
  0.163842648  3.64234257
  0.167743668  3.61927605
  0.171644688  3.59694171
  0.175545692  3.57533979
  0.179446697  3.57630825
  0.183347717  3.56238461
  0.187248737  3.54301071
  0.191149756  3.5243609
  0.195050776  3.50644302
  0.198951781  3.48925638
  0.2028528  3.47280288
  0.20675382  3.45707941
  0.210654825  3.4420886
  0.214555845  3.42782879
  0.218456864  3.44180775
  0.222357869  3.44277716
  0.226258889  3.43071461
  0.230159909  3.41938448
  0.234060928  3.40878296
  0.237961948  3.39891195
  0.241862968  3.38977289
  0.245763987  3.38136864
  0.249664992  3.37369251
  0.253566027  3.36674643
  0.257467031  3.360533
  0.261368036  3.35505128
  0.265269041  3.3502996
  0.269170046  3.34628034
  0.273071051  3.34298921
  0.276972055  3.34043193
  0.28087306  3.33860826
  0.284774065  3.3375113
  0.28867507  3.33714676
  0.28867507  3.337147
  0.292576075  3.3375113
  0.296477079  3.33860803
  0.300378084  3.34043193
  0.304279089  3.34298921
  0.308180094  3.34628057
  0.312081099  3.3502996
  0.315982103  3.35505128
  0.319883108  3.36053276
  0.323784113  3.36674643
  0.327685118  3.37369227
  0.331586123  3.38136816
  0.335487127  3.38977289
  0.339388132  3.39891195
  0.343289137  3.40878439
  0.347190142  3.41938424
  0.351091146  3.43071485
  0.354992151  3.44277716
  0.358893156  3.44181061
  0.362794161  3.42782879
  0.366695166  3.4420886
  0.37059617  3.45707941
  0.374497175  3.47280288
  0.37839818  3.48925638
  0.382299185  3.50644302
  0.38620019  3.52436113
  0.390101194  3.54301071
  0.394002199  3.56238461
  0.397903204  3.5762949
  0.401804209  3.57533979
  0.405705214  3.59694195
  0.409606218  3.61927629
  0.413507223  3.64234257
  0.417408228  3.66613245
  0.421309233  3.69066238
  0.425210238  3.71592474
  0.429111242  3.701823
  0.433012247  3.77128267
  0.436913252  3.83821917
  0.440814257  3.89353848
  0.444715261  3.94548392
  0.448616266  4.01630259
  0.452517271  4.04658318
  0.456418276  4.12864017
  0.460319281  4.18237019
  0.464220285  4.21070862
  0.46812129  4.25521469
  0.472022295  4.28907204
  0.4759233  4.34259319
  0.479824334  4.36453056
  0.483725339  4.39493179
  0.487626374  4.43292713
  0.491527379  4.50942135
  0.495428383  4.57384729
  0.499329388  4.54602766
  0.503230393  4.58555794
  0.507131457  4.62578154
  0.511032462  4.69427872
  0.514933467  4.7328105
  0.518834472  4.75053692
  0.522735476  4.79345369
  0.526636481  4.8369956
  0.530537486  4.88117075
  0.534438491  4.895504
  0.538339496  4.95275116
  0.5422405  5.01700592
  0.546141505  5.06312943
  0.55004251  5.03577471
  0.553943515  5.08394861
  0.55784452  5.13249063
  0.561745524  5.18115807
  0.565646529  5.17089415
  0.569547534  5.21967125
  0.573448539  5.26403809
  0.577349544  5.28955889
  0.  5.29177094
  0.00390100479  5.3130312
  0.00780203938  5.27575779
  0.0117030442  5.22940588
  0.0156040788  5.21544552
  0.0195050836  5.20078659
  0.0234060884  5.15553284
  0.0273070931  5.10942078
  0.0312081277  5.085536
  0.0351091325  5.01889658
  0.0390101522  4.97123718
  0.042911157  4.92593288
  0.0468121916  4.92574167
  0.0507131964  4.93116474
  0.0546142161  4.88793945
  0.0585152358  4.8429575
  0.0624162406  4.77374649
  0.0663172603  4.76189518
  0.0702182651  4.72116899
  0.0741192997  4.68110752
  0.0780203044  4.64172173
  0.0819213241  4.59518242
  0.0858223289  4.56501818
  0.0897233486  4.52769947
  0.0936243683  4.49108553
  0.0975253731  4.42525864
  0.101426408  4.41069651
  0.105327412  4.37737179
  0.109228432  4.29371977
  0.113129437  4.22207308
  0.117030457  4.18966341
  0.120931476  4.15796518
  0.124832481  4.10749817
  0.128733501  4.02102947
  0.132634521  3.98070478
  0.13653554  3.92556095
  0.140436545  3.85865259
  0.144337565  3.78342986
  0.148238584  3.74191713
  0.152139589  3.73753452
  0.156040609  3.71852136
  0.159941629  3.69402146
  0.163842648  3.6702528
  0.167743668  3.64721584
  0.171644688  3.6249094
  0.175545692  3.6033349
  0.179446697  3.58249092
  0.183347717  3.60362887
  0.187248737  3.58425474
  0.191149756  3.56560922
  0.195050776  3.54769492
  0.198951781  3.53051186
  0.2028528  3.5140667
  0.20675382  3.49834633
  0.210654825  3.48335719
  0.214555845  3.46910048
  0.218456864  3.45557332
  0.222357869  3.46254563
  0.226258889  3.48230624
  0.230159909  3.48475003
  0.234060928  3.47416091
  0.237961948  3.46430039
  0.241862968  3.45517206
  0.245763987  3.44677854
  0.249664992  3.43911171
  0.253566027  3.43217301
  0.257467031  3.42596674
  0.261368036  3.42049026
  0.265269041  3.4157443
  0.269170046  3.41172934
  0.273071051  3.40844202
  0.276972055  3.4058876
  0.28087306  3.40406609
  0.284774065  3.40296984
  0.28867507  3.40260434
  0.28867507  3.40260434
  0.292576075  3.40296936
  0.296477079  3.40406609
  0.300378084  3.40588713
  0.304279089  3.40844178
  0.308180094  3.41172934
  0.312081099  3.4157443
  0.315982103  3.42049026
  0.319883108  3.42596674
  0.323784113  3.43217278
  0.327685118  3.43911123
  0.331586123  3.44677877
  0.335487127  3.45517182
  0.339388132  3.46430016
  0.343289137  3.47416115
  0.347190142  3.48475003
  0.351091146  3.48235917
  0.354992151  3.46252322
  0.358893156  3.45557332
  0.362794161  3.4691
  0.366695166  3.48335719
  0.37059617  3.49834633
  0.374497175  3.51406717
  0.37839818  3.53051186
  0.382299185  3.54769492
  0.38620019  3.56560946
  0.390101194  3.58425474
  0.394002199  3.60362887
  0.397903204  3.58249092
  0.401804209  3.60333467
  0.405705214  3.62490988
  0.409606218  3.64721608
  0.413507223  3.6702528
  0.417408228  3.69402146
  0.421309233  3.7185216
  0.425210238  3.73753738
  0.429111242  3.74191713
  0.433012247  3.78342772
  0.436913252  3.85865068
  0.440814257  3.92546368
  0.444715261  3.98072505
  0.448616266  4.02102423
  0.452517271  4.1073904
  0.456418276  4.15796518
  0.460319281  4.18966389
  0.464220285  4.22207355
  0.46812129  4.29371786
  0.472022295  4.37752914
  0.4759233  4.41057014
  0.479824334  4.42507505
  0.483725339  4.4910841
  0.487626374  4.52769947
  0.491527379  4.56501627
  0.495428383  4.59527493
  0.499329388  4.64172363
  0.503230393  4.68110847
  0.507131457  4.72116804
  0.511032462  4.76189518
  0.514933467  4.77391338
  0.518834472  4.842062
  0.522735476  4.88793945
  0.526636481  4.93116474
  0.530537486  4.92559004
  0.534438491  4.92593336
  0.538339496  4.97123623
  0.5422405  5.01865387
  0.546141505  5.08529949
  0.55004251  5.10941982
  0.553943515  5.15553284
  0.55784452  5.20078802
  0.561745524  5.21536541
  0.565646529  5.22940636
  0.569547534  5.27575684
  0.573448539  5.31303263
  0.577349544  5.29177094
  0.  5.29516315
  0.00390100479  5.31712055
  0.00780203938  5.3082509
  0.0117030442  5.28117466
  0.0156040788  5.24371195
  0.0195050836  5.26134682
  0.0234060884  5.21799564
  0.0273070931  5.15225983
  0.0312081277  5.08664036
  0.0351091325  5.10900211
  0.0390101522  5.06397724
  0.042911157  5.01925421
  0.0468121916  4.97495651
  0.0507131964  4.97576904
  0.0546142161  4.9137435
  0.0585152358  4.84529781
  0.0624162406  4.80328035
  0.0663172603  4.78887272
  0.0702182651  4.81789398
  0.0741192997  4.74110031
  0.0780203044  4.66537619
  0.0819213241  4.60302401
  0.0858223289  4.62999773
  0.0897233486  4.58571815
  0.0936243683  4.50568008
  0.0975253731  4.45517111
  0.101426408  4.41997004
  0.105327412  4.38546944
  0.109228432  4.35168505
  0.113129437  4.29884815
  0.117030457  4.21357155
  0.120931476  4.19363213
  0.124832481  4.12698936
  0.128733501  4.06792164
  0.132634521  3.98674583
  0.13653554  3.94659138
  0.140436545  3.86496782
  0.144337565  3.79640031
  0.148238584  3.76970816
  0.152139589  3.74375105
  0.156040609  3.75971699
  0.159941629  3.73522878
  0.163842648  3.71147013
  0.167743668  3.68844366
  0.171644688  3.66614151
  0.175545692  3.64457273
  0.179446697  3.623734
  0.183347717  3.60640097
  0.187248737  3.63589096
  0.191149756  3.63081217
  0.195050776  3.61291838
  0.198951781  3.59575415
  0.2028528  3.57932854
  0.20675382  3.5636251
  0.210654825  3.54865384
  0.214555845  3.53441381
  0.218456864  3.52090168
  0.222357869  3.50812006
  0.226258889  3.49606824
  0.230159909  3.50126266
  0.234060928  3.51900697
  0.237961948  3.53584003
  0.241862968  3.53573227
  0.245763987  3.52733278
  0.249664992  3.51966429
  0.253566027  3.51272082
  0.257467031  3.5065136
  0.261368036  3.50103569
  0.265269041  3.4962914
  0.269170046  3.49227548
  0.273071051  3.48898864
  0.276972055  3.48643208
  0.28087306  3.48460698
  0.284774065  3.48350716
  0.28867507  3.4831419
  0.28867507  3.4831419
  0.292576075  3.48350716
  0.296477079  3.48460722
  0.300378084  3.48643208
  0.304279089  3.48898888
  0.308180094  3.49227571
  0.312081099  3.4962914
  0.315982103  3.50103569
  0.319883108  3.5065136
  0.323784113  3.51272058
  0.327685118  3.51966333
  0.331586123  3.52733326
  0.335487127  3.53573227
  0.339388132  3.53582859
  0.343289137  3.51908803
  0.347190142  3.50127196
  0.351091146  3.49606824
  0.354992151  3.50812006
  0.358893156  3.52090144
  0.362794161  3.53441405
  0.366695166  3.54865384
  0.37059617  3.5636251
  0.374497175  3.57932878
  0.37839818  3.59575415
  0.382299185  3.61291838
  0.38620019  3.63081241
  0.390101194  3.63589072
  0.394002199  3.60637999
  0.397903204  3.623734
  0.401804209  3.6445725
  0.405705214  3.66614151
  0.409606218  3.6884439
  0.413507223  3.71147037
  0.417408228  3.73522902
  0.421309233  3.75971746
  0.425210238  3.74375129
  0.429111242  3.76970792
  0.433012247  3.79640031
  0.436913252  3.86496782
  0.440814257  3.94655752
  0.444715261  3.98674583
  0.448616266  4.06791973
  0.452517271  4.12698889
  0.456418276  4.19367123
  0.460319281  4.21361065
  0.464220285  4.29932451
  0.46812129  4.35168505
  0.472022295  4.38546944
  0.4759233  4.41996956
  0.479824334  4.45517063
  0.483725339  4.50481033
  0.487626374  4.58609438
  0.491527379  4.62951517
  0.495428383  4.60302401
  0.499329388  4.66547298
  0.503230393  4.74088526
  0.507131457  4.81792736
  0.511032462  4.78901577
  0.514933467  4.80328083
  0.518834472  4.84529829
  0.522735476  4.91412067
  0.526636481  4.97596359
  0.530537486  4.97495651
  0.534438491  5.01925278
  0.538339496  5.06397629
  0.5422405  5.10900259
  0.546141505  5.08630085
  0.55004251  5.15277052
  0.553943515  5.21762753
  0.55784452  5.26061821
  0.561745524  5.24371243
  0.565646529  5.28117561
  0.569547534  5.30825043
  0.573448539  5.31712055
  0.577349544  5.2951622
  0.  5.33235121
  0.00390100479  5.33240461
  0.00780203938  5.36891317
  0.0117030442  5.35330582
  0.0156040788  5.32340384
  0.0195050836  5.28539562
  0.0234060884  5.2432065
  0.0273070931  5.19907713
  0.0312081277  5.15414906
  0.0351091325  5.13977242
  0.0390101522  5.16273212
  0.042911157  5.12062454
  0.0468121916  5.05641365
  0.0507131964  4.98507261
  0.0546142161  4.99377155
  0.0585152358  4.95201588
  0.0624162406  4.91070461
  0.0663172603  4.86990738
  0.0702182651  4.82966328
  0.0741192997  4.79001474
  0.0780203044  4.75098038
  0.0819213241  4.71257734
  0.0858223289  4.66642761
  0.0897233486  4.63772631
  0.0936243683  4.60129976
  0.0975253731  4.54477215
  0.101426408  4.46118689
  0.105327412  4.45292997
  0.109228432  4.38435268
  0.113129437  4.31860924
  0.117030457  4.28128147
  0.120931476  4.22416735
  0.124832481  4.15580654
  0.128733501  4.09673405
  0.132634521  4.01338959
  0.13653554  3.95791769
  0.140436545  3.87125969
  0.144337565  3.83756018
  0.148238584  3.81088066
  0.152139589  3.78493404
  0.156040609  3.77310395
  0.159941629  3.80023909
  0.163842648  3.77650928
  0.167743668  3.75350904
  0.171644688  3.73122978
  0.175545692  3.70968699
  0.179446697  3.68887281
  0.183347717  3.66878939
  0.187248737  3.64943647
  0.191149756  3.66475582
  0.195050776  3.69286466
  0.198951781  3.67634535
  0.2028528  3.65991211
  0.20675382  3.64420676
  0.210654825  3.62923312
  0.214555845  3.61499
  0.218456864  3.60147429
  0.222357869  3.58869505
  0.226258889  3.57664132
  0.230159909  3.56531858
  0.234060928  3.55472589
  0.237961948  3.54486561
  0.241862968  3.5516448
  0.245763987  3.5661068
  0.249664992  3.5794692
  0.253566027  3.59182215
  0.257467031  3.60269117
  0.261368036  3.59845066
  0.265269041  3.59370708
  0.269170046  3.58969474
  0.273071051  3.58641052
  0.276972055  3.58385658
  0.28087306  3.58203363
  0.284774065  3.58093452
  0.28867507  3.58056951
  0.28867507  3.58056951
  0.292576075  3.58093476
  0.296477079  3.58203411
  0.300378084  3.58385634
  0.304279089  3.58641076
  0.308180094  3.58969474
  0.312081099  3.59370685
  0.315982103  3.59845066
  0.319883108  3.60264373
  0.323784113  3.59179497
  0.327685118  3.57934046
  0.331586123  3.56607294
  0.335487127  3.55162477
  0.339388132  3.5448637
  0.343289137  3.5547266
  0.347190142  3.56531906
  0.351091146  3.57664204
  0.354992151  3.58869505
  0.358893156  3.601475
  0.362794161  3.61499023
  0.366695166  3.62923336
  0.37059617  3.64420676
  0.374497175  3.6599133
  0.37839818  3.67634535
  0.382299185  3.69287014
  0.38620019  3.66479492
  0.390101194  3.64943647
  0.394002199  3.66878915
  0.397903204  3.68887234
  0.401804209  3.70968652
  0.405705214  3.73122978
  0.409606218  3.75350928
  0.413507223  3.77650928
  0.417408228  3.80023909
  0.421309233  3.77310896
  0.425210238  3.78493404
  0.429111242  3.8108809
  0.433012247  3.83756018
  0.436913252  3.87126017
  0.440814257  3.95791769
  0.444715261  4.01339769
  0.448616266  4.09673405
  0.452517271  4.15585375
  0.456418276  4.22405672
  0.460319281  4.28139782
  0.464220285  4.31860924
  0.46812129  4.38439655
  0.472022295  4.45285416
  0.4759233  4.46116686
  0.479824334  4.54439163
  0.483725339  4.60129881
  0.487626374  4.63772249
  0.491527379  4.66613197
  0.495428383  4.71257687
  0.499329388  4.75097942
  0.503230393  4.79001808
  0.507131457  4.82966232
  0.511032462  4.86990738
  0.514933467  4.91070461
  0.518834472  4.95201397
  0.522735476  4.99377155
  0.526636481  4.98510742
  0.530537486  5.05700016
  0.534438491  5.12062454
  0.538339496  5.16272974
  0.5422405  5.14000654
  0.546141505  5.15414906
  0.55004251  5.19907856
  0.553943515  5.24320698
  0.55784452  5.28539801
  0.561745524  5.3234024
  0.565646529  5.35330582
  0.569547534  5.3689127
  0.573448539  5.33240557
  0.577349544  5.33176136
  0.  5.3345089
  0.00390100479  5.34812355
  0.00780203938  5.37821674
  0.0117030442  5.38003922
  0.0156040788  5.35860634
  0.0195050836  5.30393982
  0.0234060884  5.31290388
  0.0273070931  5.28063488
  0.0312081277  5.24378443
  0.0351091325  5.2040453
  0.0390101522  5.18137169
  0.042911157  5.12718248
  0.0468121916  5.07824135
  0.0507131964  5.03589153
  0.0546142161  5.02633476
  0.0585152358  5.04245329
  0.0624162406  4.96861029
  0.0663172603  4.89292765
  0.0702182651  4.83668995
  0.0741192997  4.88276768
  0.0780203044  4.82654381
  0.0819213241  4.74520302
  0.0858223289  4.67482471
  0.0897233486  4.67517567
  0.0936243683  4.62811565
  0.0975253731  4.56555271
  0.101426408  4.53049135
  0.105327412  4.4721961
  0.109228432  4.45605373
  0.113129437  4.36854267
  0.117030457  4.28625774
  0.120931476  4.24400043
  0.124832481  4.19082355
  0.128733501  4.10170937
  0.132634521  4.03508377
  0.13653554  3.95983315
  0.140436545  3.92981386
  0.144337565  3.90244174
  0.148238584  3.87579679
  0.152139589  3.84987998
  0.156040609  3.82469511
  0.159941629  3.80814981
  0.163842648  3.84280229
  0.167743668  3.83407164
  0.171644688  3.81180191
  0.175545692  3.79026794
  0.179446697  3.76945591
  0.183347717  3.74937773
  0.187248737  3.73002577
  0.191149756  3.71140218
  0.195050776  3.6935091
  0.198951781  3.72020745
  0.2028528  3.7467308
  0.20675382  3.74151039
  0.210654825  3.72655034
  0.214555845  3.71231771
  0.218456864  3.6988132
  0.222357869  3.68604326
  0.226258889  3.67400002
  0.230159909  3.66268802
  0.234060928  3.65210152
  0.237961948  3.64224696
  0.241862968  3.63312459
  0.245763987  3.62473154
  0.249664992  3.61706591
  0.253566027  3.61012864
  0.257467031  3.60392475
  0.261368036  3.61241174
  0.265269041  3.62036228
  0.269170046  3.62798548
  0.273071051  3.63407707
  0.276972055  3.63880706
  0.28087306  3.64189577
  0.284774065  3.64392257
  0.28867507  3.64415836
  0.28867507  3.64420557
  0.292576075  3.64387608
  0.296477079  3.64205694
  0.300378084  3.63882232
  0.304279089  3.63401985
  0.308180094  3.62798071
  0.312081099  3.62033558
  0.315982103  3.61244059
  0.319883108  3.60392475
  0.323784113  3.61012864
  0.327685118  3.61706495
  0.331586123  3.62473106
  0.335487127  3.63312459
  0.339388132  3.64224672
  0.343289137  3.65210366
  0.347190142  3.6626873
  0.351091146  3.67400169
  0.354992151  3.68604326
  0.358893156  3.69881368
  0.362794161  3.71231842
  0.366695166  3.72655106
  0.37059617  3.74151015
  0.374497175  3.74686098
  0.37839818  3.72020817
  0.382299185  3.6935091
  0.38620019  3.71140242
  0.390101194  3.73002577
  0.394002199  3.74937773
  0.397903204  3.76945591
  0.401804209  3.79026771
  0.405705214  3.81180286
  0.409606218  3.83407164
  0.413507223  3.84280539
  0.417408228  3.80817151
  0.421309233  3.82469535
  0.425210238  3.84988022
  0.429111242  3.87579679
  0.433012247  3.90244198
  0.436913252  3.92981386
  0.440814257  3.95955205
  0.444715261  4.03509426
  0.448616266  4.101717
  0.452517271  4.19074631
  0.456418276  4.24403954
  0.460319281  4.28625822
  0.464220285  4.36885357
  0.46812129  4.45617771
  0.472022295  4.47245884
  0.4759233  4.53049135
  0.479824334  4.56555223
  0.483725339  4.6279335
  0.487626374  4.67606306
  0.491527379  4.67482281
  0.495428383  4.74510002
  0.499329388  4.82628775
  0.503230393  4.88296509
  0.507131457  4.83687687
  0.511032462  4.89341068
  0.514933467  4.97007656
  0.518834472  5.04306173
  0.522735476  5.02608395
  0.526636481  5.03589153
  0.530537486  5.07824326
  0.534438491  5.12711525
  0.538339496  5.18182993
  0.5422405  5.20404673
  0.546141505  5.24378395
  0.55004251  5.28063011
  0.553943515  5.3129015
  0.55784452  5.30267715
  0.561745524  5.3566618
  0.565646529  5.38003922
  0.569547534  5.37821722
  0.573448539  5.34812355
  0.577349544  5.33450699
  0.  5.34320259
  0.00390100479  5.37556887
  0.00780203938  5.40506077
  0.0117030442  5.42107677
  0.0156040788  5.36047506
  0.0195050836  5.33928108
  0.0234060884  5.33899117
  0.0273070931  5.38806725
  0.0312081277  5.34730244
  0.0351091325  5.27306175
  0.0390101522  5.2171526
  0.042911157  5.24058056
  0.0468121916  5.19939613
  0.0507131964  5.15793848
  0.0546142161  5.11650085
  0.0585152358  5.07528639
  0.0624162406  5.03440285
  0.0663172603  4.99395752
  0.0702182651  4.95401096
  0.0741192997  4.91104603
  0.0780203044  4.8757906
  0.0819213241  4.83756924
  0.0858223289  4.79975796
  0.0897233486  4.71551132
  0.0936243683  4.72187519
  0.0975253731  4.6438899
  0.101426408  4.55727482
  0.105327412  4.49611807
  0.109228432  4.46244812
  0.113129437  4.42123413
  0.117030457  4.33239555
  0.120931476  4.25461674
  0.124832481  4.21379709
  0.128733501  4.12410545
  0.132634521  4.04848623
  0.13653554  3.98481154
  0.140436545  4.01030874
  0.144337565  3.98295641
  0.148238584  3.9563241
  0.152139589  3.93041897
  0.156040609  3.9052372
  0.159941629  3.8807888
  0.163842648  3.85706663
  0.167743668  3.8768611
  0.171644688  3.90894079
  0.175545692  3.88742828
  0.179446697  3.86663842
  0.183347717  3.84658098
  0.187248737  3.82724714
  0.191149756  3.80864429
  0.195050776  3.79076958
  0.198951781  3.77362108
  0.2028528  3.75720167
  0.20675382  3.77241635
  0.210654825  3.79732347
  0.214555845  3.82133007
  0.218456864  3.81028962
  0.222357869  3.7975111
  0.226258889  3.78546333
  0.230159909  3.77414751
  0.234060928  3.76355982
  0.237961948  3.7536993
  0.241862968  3.74457741
  0.245763987  3.73618078
  0.249664992  3.7285099
  0.253566027  3.72156811
  0.257467031  3.7153604
  0.261368036  3.70988297
  0.265269041  3.70513082
  0.269170046  3.70111442
  0.273071051  3.69783044
  0.276972055  3.69527364
  0.28087306  3.69345236
  0.284774065  3.69235611
  0.28867507  3.69199085
  0.28867507  3.69199133
  0.292576075  3.69235611
  0.296477079  3.69345307
  0.300378084  3.69527364
  0.304279089  3.69782996
  0.308180094  3.70111465
  0.312081099  3.70513058
  0.315982103  3.7098825
  0.319883108  3.71536016
  0.323784113  3.72156835
  0.327685118  3.72850895
  0.331586123  3.73617864
  0.335487127  3.74457693
  0.339388132  3.75369859
  0.343289137  3.76356173
  0.347190142  3.77415085
  0.351091146  3.78546381
  0.354992151  3.7975111
  0.358893156  3.81028986
  0.362794161  3.82160592
  0.366695166  3.79736423
  0.37059617  3.77244139
  0.374497175  3.75720215
  0.37839818  3.77362108
  0.382299185  3.79076958
  0.38620019  3.80864429
  0.390101194  3.82724714
  0.394002199  3.84658074
  0.397903204  3.86663818
  0.401804209  3.88742733
  0.405705214  3.90894103
  0.409606218  3.87688255
  0.413507223  3.85706663
  0.417408228  3.88078928
  0.421309233  3.9052372
  0.425210238  3.93042016
  0.429111242  3.95632458
  0.433012247  3.98295641
  0.436913252  4.01030874
  0.440814257  3.98459816
  0.444715261  4.04848003
  0.448616266  4.12410116
  0.452517271  4.21375179
  0.456418276  4.25461626
  0.460319281  4.33246708
  0.464220285  4.4215703
  0.46812129  4.4624486
  0.472022295  4.49611855
  0.4759233  4.55723
  0.479824334  4.64284611
  0.483725339  4.72160053
  0.487626374  4.71447945
  0.491527379  4.79705143
  0.495428383  4.83756924
  0.499329388  4.87579346
  0.503230393  4.90995693
  0.507131457  4.95401478
  0.511032462  4.993958
  0.514933467  5.03440475
  0.518834472  5.07528353
  0.522735476  5.11650133
  0.526636481  5.15793896
  0.530537486  5.19939995
  0.534438491  5.24057865
  0.538339496  5.21735525
  0.5422405  5.27785873
  0.546141505  5.34401321
  0.55004251  5.38807392
  0.553943515  5.33808231
  0.55784452  5.33927965
  0.561745524  5.36047649
  0.565646529  5.42148638
  0.569547534  5.40506172
  0.573448539  5.37747574
  0.577349544  5.34320164
  0.  5.37065506
  0.00390100479  5.39478254
  0.00780203938  5.41126537
  0.0117030442  5.43568707
  0.0156040788  5.44896698
  0.0195050836  5.43359518
  0.0234060884  5.41392708
  0.0273070931  5.40614319
  0.0312081277  5.35619736
  0.0351091325  5.31994724
  0.0390101522  5.28102207
  0.042911157  5.25394344
  0.0468121916  5.27227926
  0.0507131964  5.19560242
  0.0546142161  5.12432003
  0.0585152358  5.08522463
  0.0624162406  5.13165283
  0.0663172603  5.06475353
  0.0702182651  4.98770523
  0.0741192997  4.91462135
  0.0780203044  4.93472815
  0.0819213241  4.87727308
  0.0858223289  4.79998684
  0.0897233486  4.76303101
  0.0936243683  4.72673416
  0.0975253731  4.69109583
  0.101426408  4.63252163
  0.105327412  4.54429626
  0.109228432  4.49765587
  0.113129437  4.42947054
  0.117030457  4.3696456
  0.120931476  4.28045654
  0.124832481  4.22369623
  0.128733501  4.13789654
  0.132634521  4.06720018
  0.13653554  4.03839493
  0.140436545  4.02310228
  0.144337565  4.06137657
  0.148238584  4.05328274
  0.152139589  4.02741241
  0.156040609  4.00226355
  0.159941629  3.97784472
  0.163842648  3.95415163
  0.167743668  3.93118334
  0.171644688  3.91025662
  0.175545692  3.94313335
  0.179446697  3.97525167
  0.183347717  3.95805573
  0.187248737  3.9387238
  0.191149756  3.92012787
  0.195050776  3.90225387
  0.198951781  3.88510585
  0.2028528  3.86868548
  0.20675382  3.85299301
  0.210654825  3.83803034
  0.214555845  3.82379389
  0.218456864  3.84429216
  0.222357869  3.86616707
  0.226258889  3.88709331
  0.230159909  3.90063953
  0.234060928  3.89004993
  0.237961948  3.88019085
  0.241862968  3.87106609
  0.245763987  3.86266708
  0.249664992  3.85499573
  0.253566027  3.84805489
  0.257467031  3.84184766
  0.261368036  3.83637047
  0.265269041  3.83162022
  0.269170046  3.82760334
  0.273071051  3.82431865
  0.276972055  3.82176304
  0.28087306  3.81993651
  0.284774065  3.81883836
  0.28867507  3.81847286
  0.28867507  3.81847286
  0.292576075  3.81883836
  0.296477079  3.81993604
  0.300378084  3.82176208
  0.304279089  3.82431889
  0.308180094  3.82760382
  0.312081099  3.83161998
  0.315982103  3.83637071
  0.319883108  3.84184766
  0.323784113  3.84805417
  0.327685118  3.85499477
  0.331586123  3.86266828
  0.335487127  3.87106562
  0.339388132  3.88019037
  0.343289137  3.89005065
  0.347190142  3.90064049
  0.351091146  3.88720036
  0.354992151  3.86617231
  0.358893156  3.8442297
  0.362794161  3.82379389
  0.366695166  3.83803034
  0.37059617  3.85299349
  0.374497175  3.86868668
  0.37839818  3.88510609
  0.382299185  3.90225387
  0.38620019  3.92013049
  0.390101194  3.9387238
  0.394002199  3.9580555
  0.397903204  3.97540855
  0.401804209  3.94310093
  0.405705214  3.91025591
  0.409606218  3.93118334
  0.413507223  3.95415163
  0.417408228  3.97784495
  0.421309233  4.00226355
  0.425210238  4.02741432
  0.429111242  4.05328226
  0.433012247  4.06138182
  0.436913252  4.02310276
  0.440814257  4.03839397
  0.444715261  4.06720066
  0.448616266  4.13786793
  0.452517271  4.22369576
  0.456418276  4.28003025
  0.460319281  4.36967993
  0.464220285  4.42947054
  0.46812129  4.49747944
  0.472022295  4.54449272
  0.4759233  4.63230276
  0.479824334  4.69109535
  0.483725339  4.72673178
  0.487626374  4.76302385
  0.491527379  4.7999773
  0.495428383  4.87818146
  0.499329388  4.93818951
  0.503230393  4.91461754
  0.507131457  4.99377632
  0.511032462  5.07048893
  0.514933467  5.13435602
  0.518834472  5.08200359
  0.522735476  5.12340641
  0.526636481  5.19643068
  0.530537486  5.27192211
  0.534438491  5.25178766
  0.538339496  5.28102016
  0.5422405  5.3199482
  0.546141505  5.35619831
  0.55004251  5.39690018
  0.553943515  5.41392946
  0.55784452  5.43359613
  0.561745524  5.4489646
  0.565646529  5.43569183
  0.569547534  5.41126633
  0.573448539  5.39478207
  0.577349544  5.37065601
  0.  5.39683628
  0.00390100479  5.39563751
  0.00780203938  5.43629265
  0.0117030442  5.45123053
  0.0156040788  5.49011421
  0.0195050836  5.4831295
  0.0234060884  5.45554018
  0.0273070931  5.42307568
  0.0312081277  5.40627003
  0.0351091325  5.38049078
  0.0390101522  5.35218143
  0.042911157  5.32119179
  0.0468121916  5.28790855
  0.0507131964  5.25287533
  0.0546142161  5.21663523
  0.0585152358  5.17962313
  0.0624162406  5.14216185
  0.0663172603  5.10453701
  0.0702182651  5.06693935
  0.0741192997  5.02951241
  0.0780203044  4.96215153
  0.0819213241  4.95556593
  0.0858223289  4.91885328
  0.0897233486  4.82060766
  0.0936243683  4.7307272
  0.0975253731  4.72069645
  0.101426408  4.65613556
  0.105327412  4.60048866
  0.109228432  4.51120567
  0.113129437  4.45967913
  0.117030457  4.39411736
  0.120931476  4.30422783
  0.124832481  4.22809744
  0.128733501  4.1934886
  0.132634521  4.16400194
  0.13653554  4.13524294
  0.140436545  4.10719776
  0.144337565  4.07988024
  0.148238584  4.09931564
  0.152139589  4.13667393
  0.156040609  4.11366415
  0.159941629  4.08926439
  0.163842648  4.06558418
  0.167743668  4.04262924
  0.171644688  4.02039909
  0.175545692  3.99889469
  0.179446697  3.97811127
  0.183347717  4.00692558
  0.187248737  4.03758812
  0.191149756  4.04658318
  0.195050776  4.02871466
  0.198951781  4.01157188
  0.2028528  3.99515581
  0.20675382  3.97946882
  0.210654825  3.96451235
  0.214555845  3.95027971
  0.218456864  3.93677664
  0.222357869  3.92400026
  0.226258889  3.9119525
  0.230159909  3.90788674
  0.234060928  3.92647314
  0.237961948  3.94445419
  0.241862968  3.96079969
  0.245763987  3.97654343
  0.249664992  3.98442364
  0.253566027  3.97749376
  0.257467031  3.97130346
  0.261368036  3.965837
  0.265269041  3.96110106
  0.269170046  3.95709229
  0.273071051  3.95381308
  0.276972055  3.95125818
  0.28087306  3.94943142
  0.284774065  3.94833708
  0.28867507  3.94797254
  0.28867507  3.94797444
  0.292576075  3.94833803
  0.296477079  3.94943213
  0.300378084  3.95125771
  0.304279089  3.9538095
  0.308180094  3.95709515
  0.312081099  3.96109915
  0.315982103  3.96583676
  0.319883108  3.97130251
  0.323784113  3.97749448
  0.327685118  3.98441696
  0.331586123  3.9769969
  0.335487127  3.96067166
  0.339388132  3.94415855
  0.343289137  3.9299221
  0.347190142  3.90778351
  0.351091146  3.91195345
  0.354992151  3.92400026
  0.358893156  3.93677807
  0.362794161  3.95027995
  0.366695166  3.96451521
  0.37059617  3.9794693
  0.374497175  3.99515676
  0.37839818  4.01157188
  0.382299185  4.02871466
  0.38620019  4.04658365
  0.390101194  4.0375948
  0.394002199  4.00694132
  0.397903204  3.97811031
  0.401804209  3.99889183
  0.405705214  4.02040005
  0.409606218  4.04262924
  0.413507223  4.06558418
  0.417408228  4.08926439
  0.421309233  4.11366415
  0.425210238  4.13744259
  0.429111242  4.09934998
  0.433012247  4.07988024
  0.436913252  4.10719776
  0.440814257  4.13524246
  0.444715261  4.16400242
  0.448616266  4.1934886
  0.452517271  4.22793722
  0.456418276  4.30393887
  0.460319281  4.39422846
  0.464220285  4.46022034
  0.46812129  4.5117259
  0.472022295  4.60063934
  0.4759233  4.65613556
  0.479824334  4.71964931
  0.483725339  4.72962189
  0.487626374  4.81751728
  0.491527379  4.90744591
  0.495428383  4.95556593
  0.499329388  4.96516705
  0.503230393  5.02952576
  0.507131457  5.06694508
  0.511032462  5.1045475
  0.514933467  5.14216137
  0.518834472  5.1796217
  0.522735476  5.2166338
  0.526636481  5.25287914
  0.530537486  5.28790855
  0.534438491  5.32119322
  0.538339496  5.35218287
  0.5422405  5.38049889
  0.546141505  5.4062705
  0.55004251  5.42796278
  0.553943515  5.4555397
  0.55784452  5.48312855
  0.561745524  5.49011469
  0.565646529  5.4512291
  0.569547534  5.4353838
  0.573448539  5.39563608
  0.577349544  5.39683533
  0.  5.44720984
  0.00390100479  5.45089245
  0.00780203938  5.45623112
  0.0117030442  5.48282146
  0.0156040788  5.51458693
  0.0195050836  5.54905176
  0.0234060884  5.49262142
  0.0273070931  5.43058538
  0.0312081277  5.50099277
  0.0351091325  5.4883461
  0.0390101522  5.43240786
  0.042911157  5.35454369
  0.0468121916  5.30829048
  0.0507131964  5.3682313
  0.0546142161  5.30756617
  0.0585152358  5.23622894
  0.0624162406  5.15013885
  0.0663172603  5.17800999
  0.0702182651  5.13315582
  0.0741192997  5.04776001
  0.0780203044  4.99236107
  0.0819213241  4.97892284
  0.0858223289  4.91943073
  0.0897233486  4.88333035
  0.0936243683  4.83371878
  0.0975253731  4.76729631
  0.101426408  4.6906209
  0.105327412  4.62185144
  0.109228432  4.54994726
  0.113129437  4.4849472
  0.117030457  4.39720011
  0.120931476  4.31857014
  0.124832481  4.26521254
  0.128733501  4.30463362
  0.132634521  4.27519989
  0.13653554  4.24649525
  0.140436545  4.21848869
  0.144337565  4.19120216
  0.148238584  4.16463518
  0.152139589  4.13879061
  0.156040609  4.17353916
  0.159941629  4.20985746
  0.163842648  4.19195414
  0.167743668  4.16901731
  0.171644688  4.14680433
  0.175545692  4.12531137
  0.179446697  4.10454226
  0.183347717  4.08449697
  0.187248737  4.06517601
  0.191149756  4.06737518
  0.195050776  4.09662151
  0.198951781  4.12483788
  0.2028528  4.12418222
  0.20675382  4.10855103
  0.210654825  4.0936451
  0.214555845  4.0794611
  0.218456864  4.06599236
  0.222357869  4.0532527
  0.226258889  4.04123592
  0.230159909  4.0299511
  0.234060928  4.01939011
  0.237961948  4.00955486
  0.241862968  4.00045061
  0.245763987  3.99207139
  0.249664992  3.99111938
  0.253566027  4.00331354
  0.257467031  4.01482201
  0.261368036  4.02486992
  0.265269041  4.03412628
  0.269170046  4.04166222
  0.273071051  4.04786587
  0.276972055  4.05321074
  0.28087306  4.05777121
  0.284774065  4.05905056
  0.28867507  4.0596137
  0.28867507  4.05961466
  0.292576075  4.05909014
  0.296477079  4.06114388
  0.300378084  4.05340433
  0.304279089  4.0481329
  0.308180094  4.04192448
  0.312081099  4.03364468
  0.315982103  4.02481318
  0.319883108  4.01450539
  0.323784113  4.00451803
  0.327685118  3.99029016
  0.331586123  3.99207211
  0.335487127  4.00044966
  0.339388132  4.00955439
  0.343289137  4.01939392
  0.347190142  4.029953
  0.351091146  4.04124737
  0.354992151  4.05325174
  0.358893156  4.06599617
  0.362794161  4.07945824
  0.366695166  4.09364653
  0.37059617  4.10855103
  0.374497175  4.12419319
  0.37839818  4.1250639
  0.382299185  4.09653854
  0.38620019  4.06789017
  0.390101194  4.06517601
  0.394002199  4.08449745
  0.397903204  4.10454178
  0.401804209  4.1253109
  0.405705214  4.14680481
  0.409606218  4.16901779
  0.413507223  4.19195414
  0.417408228  4.20989895
  0.421309233  4.17356586
  0.425210238  4.13879395
  0.429111242  4.16463566
  0.433012247  4.19120216
  0.436913252  4.21848869
  0.440814257  4.24649286
  0.444715261  4.27519989
  0.448616266  4.30463409
  0.452517271  4.2650404
  0.456418276  4.31881666
  0.460319281  4.39720058
  0.464220285  4.4853754
  0.46812129  4.55002117
  0.472022295  4.62185097
  0.4759233  4.69035053
  0.479824334  4.76665926
  0.483725339  4.80954695
  0.487626374  4.88333225
  0.491527379  4.91921663
  0.495428383  4.97915077
  0.499329388  4.99237347
  0.503230393  5.05237293
  0.507131457  5.15662289
  0.511032462  5.18110561
  0.514933467  5.1465354
  0.518834472  5.22773457
  0.522735476  5.33372641
  0.526636481  5.37283278
  0.530537486  5.30533409
  0.534438491  5.34649849
  0.538339496  5.42053461
  0.5422405  5.51175594
  0.546141505  5.45954323
  0.55004251  5.43058777
  0.553943515  5.49841785
  0.55784452  5.54904366
  0.561745524  5.51458359
  0.565646529  5.48282337
  0.569547534  5.45623016
  0.573448539  5.4508934
  0.577349544  5.44720554
  0.  5.47398186
  0.00390100479  5.46651077
  0.00780203938  5.48732328
  0.0117030442  5.49462891
  0.0156040788  5.52066135
  0.0195050836  5.56348085
  0.0234060884  5.57561398
  0.0273070931  5.55761099
  0.0312081277  5.54083776
  0.0351091325  5.523242
  0.0390101522  5.5022831
  0.042911157  5.47669125
  0.0468121916  5.44680595
  0.0507131964  5.38708782
  0.0546142161  5.37167835
  0.0585152358  5.33162403
  0.0624162406  5.29174232
  0.0663172603  5.20286274
  0.0702182651  5.21293449
  0.0741192997  5.16923475
  0.0780203044  5.10565186
  0.0819213241  4.98703718
  0.0858223289  5.01077604
  0.0897233486  4.90508413
  0.0936243683  4.84797907
  0.0975253731  4.78164005
  0.101426408  4.73238659
  0.105327412  4.64125919
  0.109228432  4.57696152
  0.113129437  4.50077915
  0.117030457  4.4093709
  0.120931476  4.36563396
  0.124832481  4.33478308
  0.128733501  4.30584145
  0.132634521  4.34637308
  0.13653554  4.37267733
  0.140436545  4.34470654
  0.144337565  4.31745291
  0.148238584  4.29091501
  0.152139589  4.26509619
  0.156040609  4.23999739
  0.159941629  4.21561623
  0.163842648  4.24538517
  0.167743668  4.28025341
  0.171644688  4.27516079
  0.175545692  4.25378323
  0.179446697  4.23311853
  0.183347717  4.21316767
  0.187248737  4.19393206
  0.191149756  4.17541552
  0.195050776  4.15761757
  0.198951781  4.14054012
  0.2028528  4.15160704
  0.20675382  4.17583942
  0.210654825  4.19278097
  0.214555845  4.19412422
  0.218456864  4.18028831
  0.222357869  4.16817999
  0.226258889  4.15622902
  0.230159909  4.14497042
  0.234060928  4.13397169
  0.237961948  4.12391138
  0.241862968  4.11444759
  0.245763987  4.1057806
  0.249664992  4.09776115
  0.253566027  4.0905385
  0.257467031  4.08406448
  0.261368036  4.07834148
  0.265269041  4.07337999
  0.269170046  4.06917381
  0.273071051  4.06573248
  0.276972055  4.06305885
  0.28087306  4.06114578
  0.284774065  4.05999756
  0.28867507  4.06009293
  0.28867507  4.06020594
  0.292576075  4.05999899
  0.296477079  4.0654664
  0.300378084  4.06305552
  0.304279089  4.06573629
  0.308180094  4.06918335
  0.312081099  4.07337475
  0.315982103  4.07833862
  0.319883108  4.08405781
  0.323784113  4.09055376
  0.327685118  4.09774113
  0.331586123  4.10571766
  0.335487127  4.11440849
  0.339388132  4.12383652
  0.343289137  4.13416004
  0.347190142  4.14502048
  0.351091146  4.1564579
  0.354992151  4.16817188
  0.358893156  4.18096781
  0.362794161  4.19391966
  0.366695166  4.19346714
  0.37059617  4.17637157
  0.374497175  4.16100502
  0.37839818  4.14054012
  0.382299185  4.15761757
  0.38620019  4.17541695
  0.390101194  4.19393206
  0.394002199  4.21316814
  0.397903204  4.23311472
  0.401804209  4.25378227
  0.405705214  4.27516174
  0.409606218  4.28062963
  0.413507223  4.24546957
  0.417408228  4.21561623
  0.421309233  4.23999739
  0.425210238  4.26509523
  0.429111242  4.29091501
  0.433012247  4.31745243
  0.436913252  4.34470654
  0.440814257  4.37267113
  0.444715261  4.34640217
  0.448616266  4.3059516
  0.452517271  4.33478165
  0.456418276  4.36563253
  0.460319281  4.40949011
  0.464220285  4.50083256
  0.46812129  4.57702541
  0.472022295  4.64168167
  0.4759233  4.73258209
  0.479824334  4.77949095
  0.483725339  4.84797382
  0.487626374  4.90132999
  0.491527379  4.99147987
  0.495428383  4.98788929
  0.499329388  5.13228083
  0.503230393  5.17414856
  0.507131457  5.21293545
  0.511032462  5.22720528
  0.514933467  5.29174805
  0.518834472  5.33161688
  0.522735476  5.37167263
  0.526636481  5.39595127
  0.530537486  5.44681644
  0.534438491  5.47669601
  0.538339496  5.50227833
  0.5422405  5.52326965
  0.546141505  5.54080868
  0.55004251  5.55761194
  0.553943515  5.57561588
  0.55784452  5.55540657
  0.561745524  5.5206604
  0.565646529  5.49523354
  0.569547534  5.48633575
  0.573448539  5.46650887
  0.577349544  5.4739809
  0.  5.51706839
  0.00390100479  5.54534245
  0.00780203938  5.48834515
  0.0117030442  5.50156212
  0.0156040788  5.56604862
  0.0195050836  5.57040405
  0.0234060884  5.60607243
  0.0273070931  5.64218712
  0.0312081277  5.60714245
  0.0351091325  5.53082466
  0.0390101522  5.53075981
  0.042911157  5.4914875
  0.0468121916  5.45175934
  0.0507131964  5.41177607
  0.0546142161  5.37827778
  0.0585152358  5.34156847
  0.0624162406  5.30407238
  0.0663172603  5.25215769
  0.0702182651  5.22837305
  0.0741192997  5.17414951
  0.0780203044  5.13584232
  0.0819213241  5.07026672
  0.0858223289  5.04131269
  0.0897233486  4.99333954
  0.0936243683  4.88082695
  0.0975253731  4.81316376
  0.101426408  4.76173401
  0.105327412  4.66908932
  0.109228432  4.58825541
  0.113129437  4.54135704
  0.117030457  4.52314758
  0.120931476  4.49163866
  0.124832481  4.46083736
  0.128733501  4.43073702
  0.132634521  4.40134573
  0.13653554  4.39143085
  0.140436545  4.42535782
  0.144337565  4.44465446
  0.148238584  4.41833353
  0.152139589  4.39270639
  0.156040609  4.36778545
  0.159941629  4.34356594
  0.163842648  4.32005215
  0.167743668  4.29724836
  0.171644688  4.3140173
  0.175545692  4.36083412
  0.179446697  4.35868645
  0.183347717  4.33811092
  0.187248737  4.31829739
  0.191149756  4.29926729
  0.195050776  4.28111744
  0.198951781  4.26385784
  0.2028528  4.24777174
  0.20675382  4.23369503
  0.210654825  4.22576046
  0.214555845  4.21210814
  0.218456864  4.19856119
  0.222357869  4.18574572
  0.226258889  4.17366219
  0.230159909  4.16231108
  0.234060928  4.15168858
  0.237961948  4.14180136
  0.241862968  4.13264132
  0.245763987  4.12421608
  0.249664992  4.11651897
  0.253566027  4.10955715
  0.257467031  4.10332823
  0.261368036  4.09783173
  0.265269041  4.09306717
  0.269170046  4.08903742
  0.273071051  4.08574057
  0.276972055  4.08317232
  0.28087306  4.08135509
  0.284774065  4.08024073
  0.28867507  4.07987356
  0.28867507  4.07988167
  0.292576075  4.08024025
  0.296477079  4.08135462
  0.300378084  4.08317566
  0.304279089  4.08574057
  0.308180094  4.0890398
  0.312081099  4.09306622
  0.315982103  4.09783268
  0.319883108  4.10332727
  0.323784113  4.1095562
  0.327685118  4.11651802
  0.331586123  4.12421417
  0.335487127  4.13263988
  0.339388132  4.1417985
  0.343289137  4.15169382
  0.347190142  4.16231346
  0.351091146  4.17366838
  0.354992151  4.18574524
  0.358893156  4.19856167
  0.362794161  4.21210527
  0.366695166  4.22636747
  0.37059617  4.23380375
  0.374497175  4.24854755
  0.37839818  4.26387119
  0.382299185  4.28111553
  0.38620019  4.29930592
  0.390101194  4.31829739
  0.394002199  4.33812523
  0.397903204  4.35867214
  0.401804209  4.34452724
  0.405705214  4.31388044
  0.409606218  4.29724884
  0.413507223  4.32005215
  0.417408228  4.34356785
  0.421309233  4.36778545
  0.425210238  4.39270592
  0.429111242  4.4183321
  0.433012247  4.44465494
  0.436913252  4.42536449
  0.440814257  4.38637924
  0.444715261  4.40134573
  0.448616266  4.43073702
  0.452517271  4.46083689
  0.456418276  4.49163771
  0.460319281  4.52314806
  0.464220285  4.54228878
  0.46812129  4.58825588
  0.472022295  4.66890335
  0.4759233  4.76107693
  0.479824334  4.81316376
  0.483725339  4.86978865
  0.487626374  5.00025654
  0.491527379  5.03334236
  0.495428383  5.0688858
  0.499329388  5.1359849
  0.503230393  5.18127823
  0.507131457  5.22836494
  0.511032462  5.25216866
  0.514933467  5.30407906
  0.518834472  5.34156704
  0.522735476  5.37830544
  0.526636481  5.41179562
  0.530537486  5.45176363
  0.534438491  5.49147892
  0.538339496  5.53074217
  0.5422405  5.5694046
  0.546141505  5.60716772
  0.55004251  5.64219379
  0.553943515  5.60606432
  0.55784452  5.57037306
  0.561745524  5.56604671
  0.565646529  5.50156593
  0.569547534  5.48834419
  0.573448539  5.54534101
  0.577349544  5.51706791
  0.  5.56798458
  0.00390100479  5.54892588
  0.00780203938  5.5381794
  0.0117030442  5.5604372
  0.0156040788  5.6061039
  0.0195050836  5.60913277
  0.0234060884  5.63708162
  0.0273070931  5.66618919
  0.0312081277  5.6162405
  0.0351091325  5.56941271
  0.0390101522  5.59355164
  0.042911157  5.54561043
  0.0468121916  5.45689249
  0.0507131964  5.41365242
  0.0546142161  5.40776443
  0.0585152358  5.36320019
  0.0624162406  5.30752516
  0.0663172603  5.2662468
  0.0702182651  5.23817062
  0.0741192997  5.19060516
  0.0780203044  5.15311337
  0.0819213241  5.09805012
  0.0858223289  5.06088066
  0.0897233486  5.02418756
  0.0936243683  4.9880991
  0.0975253731  4.82369995
  0.101426408  4.77762508
  0.105327412  4.68438053
  0.109228432  4.59265137
  0.113129437  4.55535126
  0.117030457  4.5844388
  0.120931476  4.6170516
  0.124832481  4.58662319
  0.128733501  4.5568676
  0.132634521  4.52778482
  0.13653554  4.49939156
  0.140436545  4.47167587
  0.144337565  4.46346998
  0.148238584  4.49763298
  0.152139589  4.51232338
  0.156040609  4.49452496
  0.159941629  4.47142887
  0.163842648  4.44784069
  0.167743668  4.4246521
  0.171644688  4.40197182
  0.175545692  4.3800025
  0.179446697  4.36672974
  0.183347717  4.34665966
  0.187248737  4.32729483
  0.191149756  4.30865765
  0.195050776  4.29074669
  0.198951781  4.27356052
  0.2028528  4.25710583
  0.20675382  4.24137497
  0.210654825  4.22637558
  0.214555845  4.21892548
  0.218456864  4.20499611
  0.222357869  4.19182348
  0.226258889  4.17940187
  0.230159909  4.16772556
  0.234060928  4.15678978
  0.237961948  4.14659309
  0.241862968  4.13714743
  0.245763987  4.12845182
  0.249664992  4.1204977
  0.253566027  4.11328888
  0.257467031  4.10682964
  0.261368036  4.10110617
  0.265269041  4.09614229
  0.269170046  4.09190655
  0.273071051  4.08842039
  0.276972055  4.08566856
  0.28087306  4.08368301
  0.284774065  4.08245754
  0.28867507  4.08204317
  0.28867507  4.08204746
  0.292576075  4.08245945
  0.296477079  4.08372784
  0.300378084  4.08567286
  0.304279089  4.08842421
  0.308180094  4.09191561
  0.312081099  4.09613228
  0.315982103  4.10110569
  0.319883108  4.10682011
  0.323784113  4.11329603
  0.327685118  4.12048912
  0.331586123  4.12845325
  0.335487127  4.13713884
  0.339388132  4.14659071
  0.343289137  4.15679598
  0.347190142  4.16775656
  0.351091146  4.17941761
  0.354992151  4.19181633
  0.358893156  4.20500326
  0.362794161  4.21890545
  0.366695166  4.22640085
  0.37059617  4.24137688
  0.374497175  4.25711155
  0.37839818  4.27356052
  0.382299185  4.29074574
  0.38620019  4.30866051
  0.390101194  4.3272953
  0.394002199  4.34665823
  0.397903204  4.36266327
  0.401804209  4.38000965
  0.405705214  4.40198755
  0.409606218  4.42468119
  0.413507223  4.44784594
  0.417408228  4.47143412
  0.421309233  4.49452782
  0.425210238  4.52086639
  0.429111242  4.51203203
  0.433012247  4.46348381
  0.436913252  4.47167587
  0.440814257  4.49938631
  0.444715261  4.5277853
  0.448616266  4.55686712
  0.452517271  4.58662033
  0.456418276  4.61704874
  0.460319281  4.58475685
  0.464220285  4.55535603
  0.46812129  4.59257221
  0.472022295  4.68510103
  0.4759233  4.77833939
  0.479824334  4.82281113
  0.483725339  4.91580105
  0.487626374  5.02418232
  0.491527379  5.06083393
  0.495428383  5.09804964
  0.499329388  5.15311813
  0.503230393  5.19067478
  0.507131457  5.24161148
  0.511032462  5.26625681
  0.514933467  5.3163805
  0.518834472  5.36084366
  0.522735476  5.40749264
  0.526636481  5.41366863
  0.530537486  5.48737049
  0.534438491  5.54450226
  0.538339496  5.58979082
  0.5422405  5.64180422
  0.546141505  5.61709118
  0.55004251  5.66618824
  0.553943515  5.63707924
  0.55784452  5.60913181
  0.561745524  5.59537315
  0.565646529  5.56043911
  0.569547534  5.53817749
  0.573448539  5.5489254
  0.577349544  5.56798363
  0.  5.61365223
  0.00390100479  5.55255127
  0.00780203938  5.57760525
  0.0117030442  5.57299042
  0.0156040788  5.61102152
  0.0195050836  5.61581802
  0.0234060884  5.66092443
  0.0273070931  5.69156742
  0.0312081277  5.69387007
  0.0351091325  5.641819
  0.0390101522  5.60400295
  0.042911157  5.55460501
  0.0468121916  5.49849701
  0.0507131964  5.45287228
  0.0546142161  5.43046951
  0.0585152358  5.38842583
  0.0624162406  5.33449602
  0.0663172603  5.28406429
  0.0702182651  5.24988079
  0.0741192997  5.19815063
  0.0780203044  5.15728092
  0.0819213241  5.11598635
  0.0858223289  5.07931662
  0.0897233486  5.0413456
  0.0936243683  5.00448227
  0.0975253731  4.85354328
  0.101426408  4.77893257
  0.105327412  4.74529362
  0.109228432  4.71227312
  0.113129437  4.67988205
  0.117030457  4.64814043
  0.120931476  4.63047171
  0.124832481  4.66783333
  0.128733501  4.6931591
  0.132634521  4.66379261
  0.13653554  4.63513279
  0.140436545  4.60716534
  0.144337565  4.57990932
  0.148238584  4.55336332
  0.152139589  4.52752399
  0.156040609  4.50240326
  0.159941629  4.47799778
  0.163842648  4.4543066
  0.167743668  4.43133497
  0.171644688  4.40908337
  0.175545692  4.38755655
  0.179446697  4.36884356
  0.183347717  4.35341358
  0.187248737  4.3353219
  0.191149756  4.31702614
  0.195050776  4.29908705
  0.198951781  4.28167439
  0.2028528  4.26492167
  0.20675382  4.24884653
  0.210654825  4.23350334
  0.214555845  4.22880602
  0.218456864  4.21509504
  0.222357869  4.20277023
  0.226258889  4.19076252
  0.230159909  4.1794529
  0.234060928  4.16861963
  0.237961948  4.1586237
  0.241862968  4.14931965
  0.245763987  4.14075661
  0.249664992  4.13292122
  0.253566027  4.1258359
  0.257467031  4.1194973
  0.261368036  4.11389637
  0.265269041  4.10904646
  0.269170046  4.10494137
  0.273071051  4.10159206
  0.276972055  4.09897614
  0.28087306  4.09710979
  0.284774065  4.09599352
  0.28867507  4.09561968
  0.28867507  4.09561968
  0.292576075  4.09599257
  0.296477079  4.09711075
  0.300378084  4.09896946
  0.304279089  4.10158396
  0.308180094  4.10494184
  0.312081099  4.10904408
  0.315982103  4.11389637
  0.319883108  4.11949301
  0.323784113  4.12583494
  0.327685118  4.13291168
  0.331586123  4.14073849
  0.335487127  4.14929533
  0.339388132  4.15859604
  0.343289137  4.16869974
  0.347190142  4.17943478
  0.351091146  4.19090986
  0.354992151  4.20276642
  0.358893156  4.21564865
  0.362794161  4.22903585
  0.366695166  4.23352528
  0.37059617  4.24885559
  0.374497175  4.26502991
  0.37839818  4.28169727
  0.382299185  4.29907036
  0.38620019  4.31742287
  0.390101194  4.33531952
  0.394002199  4.35383987
  0.397903204  4.36674452
  0.401804209  4.38755369
  0.405705214  4.40909529
  0.409606218  4.43133736
  0.413507223  4.45430756
  0.417408228  4.47799826
  0.421309233  4.50240326
  0.425210238  4.52752781
  0.429111242  4.55336428
  0.433012247  4.57990885
  0.436913252  4.60716486
  0.440814257  4.63512754
  0.444715261  4.66379261
  0.448616266  4.69315958
  0.452517271  4.666574
  0.456418276  4.62651157
  0.460319281  4.64814138
  0.464220285  4.679883
  0.46812129  4.7122736
  0.472022295  4.74529457
  0.4759233  4.77893257
  0.479824334  4.85272598
  0.483725339  4.94700289
  0.487626374  5.04144287
  0.491527379  5.07929993
  0.495428383  5.11598396
  0.499329388  5.15716553
  0.503230393  5.19874191
  0.507131457  5.25578213
  0.511032462  5.28589153
  0.514933467  5.34014893
  0.518834472  5.38719463
  0.522735476  5.4337883
  0.526636481  5.45259428
  0.530537486  5.4991436
  0.534438491  5.54631138
  0.538339496  5.60009241
  0.5422405  5.65243483
  0.546141505  5.69268847
  0.55004251  5.69157696
  0.553943515  5.66092777
  0.55784452  5.61582661
  0.561745524  5.61104965
  0.565646529  5.57298899
  0.569547534  5.57759809
  0.573448539  5.56237936
  0.577349544  5.60314322
  0.  5.62575769
  0.00390100479  5.64919853
  0.00780203938  5.62577915
  0.0117030442  5.65396261
  0.0156040788  5.66238403
  0.0195050836  5.68978882
  0.0234060884  5.69631863
  0.0273070931  5.70934391
  0.0312081277  5.70311737
  0.0351091325  5.64871407
  0.0390101522  5.63398743
  0.042911157  5.58263922
  0.0468121916  5.52952528
  0.0507131964  5.48245668
  0.0546142161  5.43773365
  0.0585152358  5.39166546
  0.0624162406  5.34330511
  0.0663172603  5.29139614
  0.0702182651  5.26666832
  0.0741192997  5.22442293
  0.0780203044  5.18030548
  0.0819213241  5.12043762
  0.0858223289  5.08083153
  0.0897233486  5.04311466
  0.0936243683  5.00740147
  0.0975253731  4.87138033
  0.101426408  4.81140757
  0.105327412  4.84973431
  0.109228432  4.8503499
  0.113129437  4.81754732
  0.117030457  4.7854228
  0.120931476  4.7539835
  0.124832481  4.72322321
  0.128733501  4.6953373
  0.132634521  4.66707277
  0.13653554  4.63798428
  0.140436545  4.60950947
  0.144337565  4.58248043
  0.148238584  4.55822515
  0.152139589  4.54366159
  0.156040609  4.51899195
  0.159941629  4.49414396
  0.163842648  4.47012568
  0.167743668  4.4470377
  0.171644688  4.42517757
  0.175545692  4.40951538
  0.179446697  4.38896275
  0.183347717  4.36850452
  0.187248737  4.34877872
  0.191149756  4.3298049
  0.195050776  4.31161165
  0.198951781  4.29420805
  0.2028528  4.27764225
  0.20675382  4.26208687
  0.210654825  4.2484808
  0.214555845  4.23500776
  0.218456864  4.22149611
  0.222357869  4.20871449
  0.226258889  4.19666004
  0.230159909  4.18533945
  0.234060928  4.1747427
  0.237961948  4.1648798
  0.241862968  4.15574265
  0.245763987  4.14734268
  0.249664992  4.1396656
  0.253566027  4.13271523
  0.257467031  4.12650299
  0.261368036  4.12101841
  0.265269041  4.11626673
  0.269170046  4.11224508
  0.273071051  4.10895634
  0.276972055  4.10639858
  0.28087306  4.1045785
  0.284774065  4.10346889
  0.28867507  4.10310459
  0.28867507  4.10310316
  0.292576075  4.10346794
  0.296477079  4.10457039
  0.300378084  4.10639858
  0.304279089  4.10895538
  0.308180094  4.11224604
  0.312081099  4.1162653
  0.315982103  4.12102365
  0.319883108  4.12650108
  0.323784113  4.13271761
  0.327685118  4.13965893
  0.331586123  4.14734173
  0.335487127  4.15574217
  0.339388132  4.16487789
  0.343289137  4.17475557
  0.347190142  4.1853404
  0.351091146  4.19666481
  0.354992151  4.20871401
  0.358893156  4.22149992
  0.362794161  4.23501062
  0.366695166  4.24863052
  0.37059617  4.26210356
  0.374497175  4.27785587
  0.37839818  4.29421234
  0.382299185  4.31161356
  0.38620019  4.3298254
  0.390101194  4.34877777
  0.394002199  4.36850214
  0.397903204  4.38896418
  0.401804209  4.40577221
  0.405705214  4.42519474
  0.409606218  4.447052
  0.413507223  4.47012615
  0.417408228  4.49414873
  0.421309233  4.51899815
  0.425210238  4.54465246
  0.429111242  4.56162167
  0.433012247  4.5824852
  0.436913252  4.60951185
  0.440814257  4.63782692
  0.444715261  4.66708326
  0.448616266  4.69483376
  0.452517271  4.72322559
  0.456418276  4.75397873
  0.460319281  4.78542471
  0.464220285  4.81754684
  0.46812129  4.85035229
  0.472022295  4.85004139
  0.4759233  4.81088448
  0.479824334  4.87079525
  0.483725339  4.96360397
  0.487626374  5.04311848
  0.491527379  5.08065224
  0.495428383  5.12038994
  0.499329388  5.18516636
  0.503230393  5.22759247
  0.507131457  5.27960205
  0.511032462  5.29944515
  0.514933467  5.34274149
  0.518834472  5.38798141
  0.522735476  5.43745613
  0.526636481  5.48283339
  0.530537486  5.53046608
  0.534438491  5.57898998
  0.538339496  5.61667252
  0.5422405  5.68132019
  0.546141505  5.70186758
  0.55004251  5.70095873
  0.553943515  5.6963172
  0.55784452  5.6897893
  0.561745524  5.64234257
  0.565646529  5.65396261
  0.569547534  5.62578106
  0.573448539  5.64920235
  0.577349544  5.62575245
  0.  5.67404938
  0.00390100479  5.65123558
  0.00780203938  5.68253374
  0.0117030442  5.68076944
  0.0156040788  5.6686759
  0.0195050836  5.71487141
  0.0234060884  5.73781967
  0.0273070931  5.72892761
  0.0312081277  5.7228179
  0.0351091325  5.68672752
  0.0390101522  5.6757493
  0.042911157  5.62240982
  0.0468121916  5.53112173
  0.0507131964  5.48347425
  0.0546142161  5.49847269
  0.0585152358  5.46649742
  0.0624162406  5.40234995
  0.0663172603  5.32379436
  0.0702182651  5.2994318
  0.0741192997  5.23028898
  0.0780203044  5.18925762
  0.0819213241  5.13044643
  0.0858223289  5.1049962
  0.0897233486  5.05929708
  0.0936243683  5.02060318
  0.0975253731  4.95273113
  0.101426408  4.91795206
  0.105327412  4.88382244
  0.109228432  4.85405445
  0.113129437  4.82423592
  0.117030457  4.79169941
  0.120931476  4.75971556
  0.124832481  4.72808456
  0.128733501  4.69716311
  0.132634521  4.68159485
  0.13653554  4.65439701
  0.140436545  4.62561369
  0.144337565  4.59796715
  0.148238584  4.5709734
  0.152139589  4.54463482
  0.156040609  4.52443981
  0.159941629  4.5001173
  0.163842648  4.47650337
  0.167743668  4.45360756
  0.171644688  4.43143272
  0.175545692  4.40997648
  0.179446697  4.38922644
  0.183347717  4.36920357
  0.187248737  4.34989262
  0.191149756  4.33130693
  0.195050776  4.31344557
  0.198951781  4.29630613
  0.2028528  4.27989054
  0.20675382  4.26420355
  0.210654825  4.24924421
  0.214555845  4.29419756
  0.218456864  4.26276302
  0.222357869  4.2671423
  0.226258889  4.25475216
  0.230159909  4.24311447
  0.234060928  4.23223495
  0.237961948  4.22208118
  0.241862968  4.2126565
  0.245763987  4.20398331
  0.249664992  4.196064
  0.253566027  4.18887901
  0.257467031  4.18244648
  0.261368036  4.17676258
  0.265269041  4.17182827
  0.269170046  4.16764688
  0.273071051  4.16422462
  0.276972055  4.16154957
  0.28087306  4.15965796
  0.284774065  4.15850306
  0.28867507  4.15811968
  0.28867507  4.15812016
  0.292576075  4.15850639
  0.296477079  4.15967035
  0.300378084  4.16155052
  0.304279089  4.16422987
  0.308180094  4.16764736
  0.312081099  4.17182589
  0.315982103  4.17675877
  0.319883108  4.18244648
  0.323784113  4.18889856
  0.327685118  4.19605732
  0.331586123  4.20400047
  0.335487127  4.21265221
  0.339388132  4.22207212
  0.343289137  4.23224831
  0.347190142  4.24312305
  0.351091146  4.2547574
  0.354992151  4.26713562
  0.358893156  4.28026676
  0.362794161  4.29411077
  0.366695166  4.24924421
  0.37059617  4.26420498
  0.374497175  4.27989435
  0.37839818  4.29630566
  0.382299185  4.31344509
  0.38620019  4.33130789
  0.390101194  4.34989214
  0.394002199  4.36920261
  0.397903204  4.38922787
  0.401804209  4.40996933
  0.405705214  4.43143368
  0.409606218  4.4536109
  0.413507223  4.47650433
  0.417408228  4.5001173
  0.421309233  4.52444077
  0.425210238  4.54946518
  0.429111242  4.57099009
  0.433012247  4.59800291
  0.436913252  4.62560177
  0.440814257  4.65354395
  0.444715261  4.6807456
  0.448616266  4.69716263
  0.452517271  4.72801876
  0.456418276  4.75954533
  0.460319281  4.79181433
  0.464220285  4.8248415
  0.46812129  4.85404587
  0.472022295  4.88382053
  0.4759233  4.91796112
  0.479824334  4.95272923
  0.483725339  4.98814487
  0.487626374  5.05250692
  0.491527379  5.09960747
  0.495428383  5.13254929
  0.499329388  5.18983364
  0.503230393  5.23224926
  0.507131457  5.3274436
  0.511032462  5.33269739
  0.514933467  5.4155097
  0.518834472  5.46328735
  0.522735476  5.48666954
  0.526636481  5.48409128
  0.530537486  5.54946709
  0.534438491  5.60706139
  0.538339496  5.66313457
  0.5422405  5.72108412
  0.546141505  5.72275829
  0.55004251  5.72893524
  0.553943515  5.73783016
  0.55784452  5.71481895
  0.561745524  5.66247034
  0.565646529  5.68076849
  0.569547534  5.68252373
  0.573448539  5.65123844
  0.577349544  5.67413998
  0.  5.67708206
  0.00390100479  5.7566967
  0.00780203938  5.75318718
  0.0117030442  5.74063015
  0.0156040788  5.69737577
  0.0195050836  5.77267265
  0.0234060884  5.74454403
  0.0273070931  5.74625015
  0.0312081277  5.73940945
  0.0351091325  5.71489763
  0.0390101522  5.71199703
  0.042911157  5.67451382
  0.0468121916  5.60772038
  0.0507131964  5.56219959
  0.0546142161  5.52689123
  0.0585152358  5.48005009
  0.0624162406  5.42004013
  0.0663172603  5.33312225
  0.0702182651  5.35042667
  0.0741192997  5.29967356
  0.0780203044  5.25472927
  0.0819213241  5.15227604
  0.0858223289  5.11344242
  0.0897233486  5.07377863
  0.0936243683  5.03661585
  0.0975253731  4.96798801
  0.101426408  4.93232536
  0.105327412  4.89925575
  0.109228432  4.8707695
  0.113129437  4.83817863
  0.117030457  4.80623913
  0.120931476  4.77497005
  0.124832481  4.74436283
  0.128733501  4.71444035
  0.132634521  4.68520355
  0.13653554  4.65666771
  0.140436545  4.62881279
  0.144337565  4.60166121
  0.148238584  4.57521772
  0.152139589  4.54947615
  0.156040609  4.5246954
  0.159941629  4.50142288
  0.163842648  4.47780943
  0.167743668  4.45466375
  0.171644688  4.43205929
  0.175545692  4.41027975
  0.179446697  4.41581535
  0.183347717  4.41763783
  0.187248737  4.40714455
  0.191149756  4.39102983
  0.195050776  4.37374401
  0.198951781  4.35656214
  0.2028528  4.3399601
  0.20675382  4.32398224
  0.210654825  4.3086977
  0.214555845  4.30893898
  0.218456864  4.28027439
  0.222357869  4.28046083
  0.226258889  4.28276348
  0.230159909  4.27423859
  0.234060928  4.26312017
  0.237961948  4.25347948
  0.241862968  4.24413824
  0.245763987  4.2355547
  0.249664992  4.22773314
  0.253566027  4.22062445
  0.257467031  4.21428108
  0.261368036  4.20865679
  0.265269041  4.20380306
  0.269170046  4.19967699
  0.273071051  4.19631243
  0.276972055  4.19369078
  0.28087306  4.19182301
  0.284774065  4.19070864
  0.28867507  4.19032431
  0.28867507  4.19032621
  0.292576075  4.19069862
  0.296477079  4.19184113
  0.300378084  4.19368887
  0.304279089  4.19630814
  0.308180094  4.19967747
  0.312081099  4.2037921
  0.315982103  4.20866251
  0.319883108  4.21426678
  0.323784113  4.22068453
  0.327685118  4.2276969
  0.331586123  4.23562479
  0.335487127  4.24404478
  0.339388132  4.25327015
  0.343289137  4.26345825
  0.347190142  4.27417755
  0.351091146  4.28504276
  0.354992151  4.27996397
  0.358893156  4.30552244
  0.362794161  4.30928802
  0.366695166  4.30873013
  0.37059617  4.32398987
  0.374497175  4.34008312
  0.37839818  4.35662174
  0.382299185  4.37370157
  0.38620019  4.39205027
  0.390101194  4.4071517
  0.394002199  4.42171097
  0.397903204  4.39769363
  0.401804209  4.41016006
  0.405705214  4.43206263
  0.409606218  4.45463705
  0.413507223  4.47781277
  0.417408228  4.50142908
  0.421309233  4.52470684
  0.425210238  4.55089188
  0.429111242  4.57522058
  0.433012247  4.60166121
  0.436913252  4.62881184
  0.440814257  4.65666103
  0.444715261  4.68520498
  0.448616266  4.71443939
  0.452517271  4.74435997
  0.456418276  4.77496481
  0.460319281  4.80623817
  0.464220285  4.83818245
  0.46812129  4.87076855
  0.472022295  4.89929724
  0.4759233  4.93227196
  0.479824334  4.96798992
  0.483725339  5.00493431
  0.487626374  5.07383728
  0.491527379  5.11378288
  0.495428383  5.15211391
  0.499329388  5.26396942
  0.503230393  5.3010087
  0.507131457  5.36621523
  0.511032462  5.37350941
  0.514933467  5.42056751
  0.518834472  5.47501659
  0.522735476  5.52440166
  0.526636481  5.56216335
  0.530537486  5.62003231
  0.534438491  5.67012739
  0.538339496  5.67242193
  0.5422405  5.731287
  0.546141505  5.739398
  0.55004251  5.74339294
  0.553943515  5.75675583
  0.55784452  5.77277565
  0.561745524  5.69728279
  0.565646529  5.76493788
  0.569547534  5.75318623
  0.573448539  5.75416851
  0.577349544  5.68938446
  0.  5.73298788
  0.00390100479  5.76122856
  0.00780203938  5.79099369
  0.0117030442  5.7650671
  0.0156040788  5.77750444
  0.0195050836  5.79830027
  0.0234060884  5.79202652
  0.0273070931  5.75357628
  0.0312081277  5.75370693
  0.0351091325  5.73123407
  0.0390101522  5.72349167
  0.042911157  5.69485569
  0.0468121916  5.61913681
  0.0507131964  5.57348061
  0.0546142161  5.58370399
  0.0585152358  5.58344936
  0.0624162406  5.49479437
  0.0663172603  5.39039135
  0.0702182651  5.36262894
  0.0741192997  5.32131004
  0.0780203044  5.2800312
  0.0819213241  5.15433884
  0.0858223289  5.17954922
  0.0897233486  5.1303196
  0.0936243683  5.08142614
  0.0975253731  4.9723835
  0.101426408  4.93789387
  0.105327412  4.90401459
  0.109228432  4.87912941
  0.113129437  4.84552002
  0.117030457  4.81261301
  0.120931476  4.78095484
  0.124832481  4.75109673
  0.128733501  4.72584963
  0.132634521  4.69573593
  0.13653554  4.66662025
  0.140436545  4.63800669
  0.144337565  4.61074114
  0.148238584  4.5856657
  0.152139589  4.57429171
  0.156040609  4.58883905
  0.159941629  4.56885099
  0.163842648  4.54473209
  0.167743668  4.52142668
  0.171644688  4.49899721
  0.175545692  4.47947502
  0.179446697  4.46360493
  0.183347717  4.45425224
  0.187248737  4.44413614
  0.191149756  4.42511797
  0.195050776  4.40685129
  0.198951781  4.38932323
  0.2028528  4.37256336
  0.20675382  4.35657644
  0.210654825  4.34139633
  0.214555845  4.33620071
  0.218456864  4.31399584
  0.222357869  4.30394459
  0.226258889  4.30967712
  0.230159909  4.36871719
  0.234060928  4.34688234
  0.237961948  4.34768152
  0.241862968  4.33827305
  0.245763987  4.32962704
  0.249664992  4.32169199
  0.253566027  4.31454706
  0.257467031  4.30813217
  0.261368036  4.30246925
  0.265269041  4.29755592
  0.269170046  4.29339123
  0.273071051  4.28999567
  0.276972055  4.28733635
  0.28087306  4.28545761
  0.284774065  4.284307
  0.28867507  4.28392363
  0.28867507  4.28394032
  0.292576075  4.284307
  0.296477079  4.28545666
  0.300378084  4.28733635
  0.304279089  4.28998375
  0.308180094  4.29340363
  0.312081099  4.297544
  0.315982103  4.30247402
  0.319883108  4.30812836
  0.323784113  4.31454945
  0.327685118  4.32168913
  0.331586123  4.32960892
  0.335487127  4.33826733
  0.339388132  4.34768438
  0.343289137  4.35784483
  0.347190142  4.36871576
  0.351091146  4.38034153
  0.354992151  4.30376291
  0.358893156  4.34467888
  0.362794161  4.34156799
  0.366695166  4.34141636
  0.37059617  4.35658741
  0.374497175  4.37289953
  0.37839818  4.38932848
  0.382299185  4.40684748
  0.38620019  4.42515945
  0.390101194  4.44413853
  0.394002199  4.46379471
  0.397903204  4.45813847
  0.401804209  4.47763681
  0.405705214  4.49899197
  0.409606218  4.52144432
  0.413507223  4.544734
  0.417408228  4.56885529
  0.421309233  4.58900166
  0.425210238  4.61940479
  0.429111242  4.59019375
  0.433012247  4.61074638
  0.436913252  4.63800859
  0.440814257  4.66643286
  0.444715261  4.6957407
  0.448616266  4.72588825
  0.452517271  4.75094891
  0.456418276  4.78080702
  0.460319281  4.81261063
  0.464220285  4.84559345
  0.46812129  4.87912369
  0.472022295  4.90401459
  0.4759233  4.93789196
  0.479824334  4.97238064
  0.483725339  5.00746918
  0.487626374  5.1102829
  0.491527379  5.14939451
  0.495428383  5.15574932
  0.499329388  5.27635288
  0.503230393  5.32374477
  0.507131457  5.40696001
  0.511032462  5.4196291
  0.514933467  5.52418041
  0.518834472  5.5833683
  0.522735476  5.53216791
  0.526636481  5.57331991
  0.530537486  5.63598108
  0.534438491  5.69377422
  0.538339496  5.71230888
  0.5422405  5.73896122
  0.546141505  5.75419903
  0.55004251  5.75515079
  0.553943515  5.79523945
  0.55784452  5.79484797
  0.561745524  5.77749538
  0.565646529  5.78075695
  0.569547534  5.79097462
  0.573448539  5.75684357
  0.577349544  5.73298264
  0.  5.79975033
  0.00390100479  5.78028011
  0.00780203938  5.86476994
  0.0117030442  5.79943132
  0.0156040788  5.80544949
  0.0195050836  5.83767748
  0.0234060884  5.79697037
  0.0273070931  5.7727766
  0.0312081277  5.76011562
  0.0351091325  5.73894978
  0.0390101522  5.72570133
  0.042911157  5.70757723
  0.0468121916  5.6776557
  0.0507131964  5.65728664
  0.0546142161  5.62441778
  0.0585152358  5.5897522
  0.0624162406  5.54094076
  0.0663172603  5.41164684
  0.0702182651  5.45935154
  0.0741192997  5.41493416
  0.0780203044  5.36889744
  0.0819213241  5.20436001
  0.0858223289  5.20493031
  0.0897233486  5.16387177
  0.0936243683  5.10348415
  0.0975253731  4.98550844
  0.101426408  4.94938564
  0.105327412  4.91394043
  0.109228432  4.87936354
  0.113129437  4.85254765
  0.117030457  4.82031345
  0.120931476  4.78864098
  0.124832481  4.75692749
  0.128733501  4.73148251
  0.132634521  4.75035334
  0.13653554  4.72887897
  0.140436545  4.6997323
  0.144337565  4.67247677
  0.148238584  4.6457386
  0.152139589  4.61939812
  0.156040609  4.59374905
  0.159941629  4.59228516
  0.163842648  4.57216644
  0.167743668  4.54981518
  0.171644688  4.52738094
  0.175545692  4.50561285
  0.179446697  4.48440599
  0.183347717  4.46389389
  0.187248737  4.45874691
  0.191149756  4.48199463
  0.195050776  4.49472713
  0.198951781  4.48056412
  0.2028528  4.46489954
  0.20675382  4.44917202
  0.210654825  4.43409348
  0.214555845  4.41999674
  0.218456864  4.40581036
  0.222357869  4.39272022
  0.226258889  4.38033152
  0.230159909  4.39017439
  0.234060928  4.35783291
  0.237961948  4.3695569
  0.241862968  4.36034679
  0.245763987  4.35188007
  0.249664992  4.34413958
  0.253566027  4.33713913
  0.257467031  4.33087063
  0.261368036  4.32534266
  0.265269041  4.32055664
  0.269170046  4.31650305
  0.273071051  4.31319618
  0.276972055  4.31061554
  0.28087306  4.30878067
  0.284774065  4.3076663
  0.28867507  4.30729389
  0.28867507  4.30729389
  0.292576075  4.30766582
  0.296477079  4.30877066
  0.300378084  4.31061077
  0.304279089  4.31318855
  0.308180094  4.31651783
  0.312081099  4.32055378
  0.315982103  4.32535362
  0.319883108  4.33086872
  0.323784113  4.33713436
  0.327685118  4.3441329
  0.331586123  4.35187435
  0.335487127  4.36034489
  0.339388132  4.36545038
  0.343289137  4.3794961
  0.347190142  4.39017773
  0.351091146  4.40158367
  0.354992151  4.39270496
  0.358893156  4.40584707
  0.362794161  4.41981745
  0.366695166  4.43420029
  0.37059617  4.44920492
  0.374497175  4.46539831
  0.37839818  4.48097992
  0.382299185  4.49271631
  0.38620019  4.51613951
  0.390101194  4.45892429
  0.394002199  4.46526051
  0.397903204  4.48437119
  0.401804209  4.50558853
  0.405705214  4.52744389
  0.409606218  4.54996681
  0.413507223  4.57220602
  0.417408228  4.59235048
  0.421309233  4.59375286
  0.425210238  4.64438057
  0.429111242  4.64583111
  0.433012247  4.67250919
  0.436913252  4.69970655
  0.440814257  4.72583199
  0.444715261  4.74145794
  0.448616266  4.73098373
  0.452517271  4.75673103
  0.456418276  4.78832388
  0.460319281  4.82062912
  0.464220285  4.85364723
  0.46812129  4.87938499
  0.472022295  4.91393328
  0.4759233  4.94938755
  0.479824334  4.98534918
  0.483725339  5.02268887
  0.487626374  5.15583897
  0.491527379  5.18780231
  0.495428383  5.19868946
  0.499329388  5.37860823
  0.503230393  5.41894531
  0.507131457  5.45402622
  0.511032462  5.49480247
  0.514933467  5.53960991
  0.518834472  5.58439636
  0.522735476  5.62435627
  0.526636481  5.65722466
  0.530537486  5.67781162
  0.534438491  5.69686317
  0.538339496  5.72367859
  0.5422405  5.77100515
  0.546141505  5.75969028
  0.55004251  5.7727108
  0.553943515  5.79702282
  0.55784452  5.83761787
  0.561745524  5.80542421
  0.565646529  5.79952145
  0.569547534  5.8010807
  0.573448539  5.78018332
  0.577349544  5.799716
  0.  5.87362194
  0.00390100479  5.89485598
  0.00780203938  5.87971878
  0.0117030442  5.87567616
  0.0156040788  5.87555599
  0.0195050836  5.84135628
  0.0234060884  5.80461073
  0.0273070931  5.79413891
  0.0312081277  5.76987123
  0.0351091325  5.77882481
  0.0390101522  5.788311
  0.042911157  5.73204136
  0.0468121916  5.68853426
  0.0507131964  5.66129971
  0.0546142161  5.63147068
  0.0585152358  5.59996986
  0.0624162406  5.54289961
  0.0663172603  5.50060177
  0.0702182651  5.47017384
  0.0741192997  5.41926098
  0.0780203044  5.37951469
  0.0819213241  5.22217274
  0.0858223289  5.29855967
  0.0897233486  5.22970295
  0.0936243683  5.1216836
  0.0975253731  5.00035763
  0.101426408  4.96457529
  0.105327412  4.9320097
  0.109228432  4.9210577
  0.113129437  4.92133904
  0.117030457  4.88833094
  0.120931476  4.85648155
  0.124832481  4.82545471
  0.128733501  4.79695845
  0.132634521  4.79115677
  0.13653554  4.76200008
  0.140436545  4.73316288
  0.144337565  4.70540237
  0.148238584  4.67860985
  0.152139589  4.65356731
  0.156040609  4.63175297
  0.159941629  4.63702488
  0.163842648  4.6687727
  0.167743668  4.64663887
  0.171644688  4.62394476
  0.175545692  4.60326481
  0.179446697  4.58292484
  0.183347717  4.5619092
  0.187248737  4.54218054
  0.191149756  4.52665329
  0.195050776  4.51950312
  0.198951781  4.50218773
  0.2028528  4.48561096
  0.20675382  4.46976948
  0.210654825  4.45466471
  0.214555845  4.44041729
  0.218456864  4.42666101
  0.222357869  4.41376638
  0.226258889  4.40160751
  0.230159909  4.42693138
  0.234060928  4.37949848
  0.237961948  4.40598297
  0.241862968  4.39670181
  0.245763987  4.38824749
  0.249664992  4.38053083
  0.253566027  4.37345266
  0.257467031  4.36717749
  0.261368036  4.36159611
  0.265269041  4.35677385
  0.269170046  4.3526907
  0.273071051  4.34934759
  0.276972055  4.34675312
  0.28087306  4.34489441
  0.284774065  4.34378433
  0.28867507  4.34339905
  0.28867507  4.3434062
  0.292576075  4.34377527
  0.296477079  4.34490776
  0.300378084  4.34675694
  0.304279089  4.34934711
  0.308180094  4.35268974
  0.312081099  4.35675526
  0.315982103  4.36165285
  0.319883108  4.36712885
  0.323784113  4.37351894
  0.327685118  4.38024902
  0.331586123  4.38828087
  0.335487127  4.38107824
  0.339388132  4.36955929
  0.343289137  4.41596794
  0.347190142  4.42685318
  0.351091146  4.40492105
  0.354992151  4.41376352
  0.358893156  4.42668629
  0.362794161  4.44046783
  0.366695166  4.45467138
  0.37059617  4.46978331
  0.374497175  4.48563194
  0.37839818  4.50218964
  0.382299185  4.51950216
  0.38620019  4.5375495
  0.390101194  4.54220295
  0.394002199  4.56379128
  0.397903204  4.58098745
  0.401804209  4.60204983
  0.405705214  4.62395525
  0.409606218  4.64666462
  0.413507223  4.67006493
  0.417408228  4.63757467
  0.421309233  4.63182449
  0.425210238  4.74319839
  0.429111242  4.68011856
  0.433012247  4.70540524
  0.436913252  4.73316669
  0.440814257  4.76179838
  0.444715261  4.78112888
  0.448616266  4.79685593
  0.452517271  4.82534981
  0.456418276  4.85623693
  0.460319281  4.8883419
  0.464220285  4.92143917
  0.46812129  4.92111588
  0.472022295  4.93209362
  0.4759233  4.9644928
  0.479824334  5.00033188
  0.483725339  5.03790379
  0.487626374  5.18323851
  0.491527379  5.20796871
  0.495428383  5.21965981
  0.499329388  5.39150858
  0.503230393  5.42123985
  0.507131457  5.4631424
  0.511032462  5.50096941
  0.514933467  5.54526281
  0.518834472  5.59988594
  0.522735476  5.63148117
  0.526636481  5.66128063
  0.530537486  5.68859863
  0.534438491  5.70799208
  0.538339496  5.73500729
  0.5422405  5.78638935
  0.546141505  5.76978493
  0.55004251  5.79412842
  0.553943515  5.80512953
  0.55784452  5.8419776
  0.561745524  5.86885595
  0.565646529  5.87577534
  0.569547534  5.87444496
  0.573448539  5.89489365
  0.577349544  5.87360764
  0.  5.91476917
  0.00390100479  5.90249634
  0.00780203938  5.92966795
  0.0117030442  5.92173719
  0.0156040788  5.88416529
  0.0195050836  5.8526516
  0.0234060884  5.8321228
  0.0273070931  5.82365751
  0.0312081277  5.77866459
  0.0351091325  5.78595877
  0.0390101522  5.81610727
  0.042911157  5.77250862
  0.0468121916  5.72673798
  0.0507131964  5.68611526
  0.0546142161  5.6587882
  0.0585152358  5.62413502
  0.0624162406  5.56543064
  0.0663172603  5.50490856
  0.0702182651  5.48778486
  0.0741192997  5.4518795
  0.0780203044  5.41160011
  0.0819213241  5.24923801
  0.0858223289  5.30264187
  0.0897233486  5.26312542
  0.0936243683  5.14631462
  0.0975253731  5.06124878
  0.101426408  5.02534246
  0.105327412  4.98984623
  0.109228432  4.95528412
  0.113129437  4.94400597
  0.117030457  4.91473484
  0.120931476  4.88422394
  0.124832481  4.85222626
  0.128733501  4.82130146
  0.132634521  4.80484581
  0.13653554  4.85286903
  0.140436545  4.82008934
  0.144337565  4.79639721
  0.148238584  4.77069855
  0.152139589  4.74480724
  0.156040609  4.71906757
  0.159941629  4.6942091
  0.163842648  4.67007017
  0.167743668  4.6612978
  0.171644688  4.63883972
  0.175545692  4.61715984
  0.179446697  4.59612226
  0.183347717  4.57587147
  0.187248737  4.55633831
  0.191149756  4.5375514
  0.195050776  4.55184937
  0.198951781  4.54042625
  0.2028528  4.52374458
  0.20675382  4.50774574
  0.210654825  4.49250317
  0.214555845  4.47829676
  0.218456864  4.46423817
  0.222357869  4.45122719
  0.226258889  4.43895149
  0.230159909  4.42810631
  0.234060928  4.41671801
  0.237961948  4.40741301
  0.241862968  4.39817524
  0.245763987  4.389678
  0.249664992  4.38192225
  0.253566027  4.37489414
  0.257467031  4.36860561
  0.261368036  4.36307144
  0.265269041  4.35826015
  0.269170046  4.3541913
  0.273071051  4.35087109
  0.276972055  4.34829426
  0.28087306  4.34644413
  0.284774065  4.34532642
  0.28867507  4.34495258
  0.28867507  4.34496069
  0.292576075  4.34532356
  0.296477079  4.34645748
  0.300378084  4.34828424
  0.304279089  4.35086727
  0.308180094  4.35420513
  0.312081099  4.35825634
  0.315982103  4.36306763
  0.319883108  4.36860466
  0.323784113  4.37490225
  0.327685118  4.38191223
  0.331586123  4.389678
  0.335487127  4.39810133
  0.339388132  4.40682411
  0.343289137  4.41738892
  0.347190142  4.42811489
  0.351091146  4.43953037
  0.354992151  4.45122337
  0.358893156  4.46452665
  0.362794161  4.47822475
  0.366695166  4.4925251
  0.37059617  4.5077486
  0.374497175  4.52376699
  0.37839818  4.5404253
  0.382299185  4.53262615
  0.38620019  4.57587099
  0.390101194  4.55633831
  0.394002199  4.5759182
  0.397903204  4.5961237
  0.401804209  4.61711359
  0.405705214  4.63884687
  0.409606218  4.6612978
  0.413507223  4.67207336
  0.417408228  4.69425011
  0.421309233  4.71914577
  0.425210238  4.75416279
  0.429111242  4.77096224
  0.433012247  4.79663515
  0.436913252  4.81894112
  0.440814257  4.80221653
  0.444715261  4.79118776
  0.448616266  4.82137346
  0.452517271  4.85220194
  0.456418276  4.88346863
  0.460319281  4.91544819
  0.464220285  4.9482069
  0.46812129  4.95529842
  0.472022295  4.98983002
  0.4759233  5.0252533
  0.479824334  5.06049919
  0.483725339  5.09813499
  0.487626374  5.26347065
  0.491527379  5.30179024
  0.495428383  5.25047016
  0.499329388  5.41206217
  0.503230393  5.45178509
  0.507131457  5.49096441
  0.511032462  5.52842522
  0.514933467  5.5655508
  0.518834472  5.61851025
  0.522735476  5.65152502
  0.526636481  5.68622971
  0.530537486  5.73105717
  0.534438491  5.77241707
  0.538339496  5.75468159
  0.5422405  5.81103325
  0.546141505  5.77493572
  0.55004251  5.81877136
  0.553943515  5.83213711
  0.55784452  5.85135126
  0.561745524  5.88325691
  0.565646529  5.92260981
  0.569547534  5.8797698
  0.573448539  5.90260601
  0.577349544  5.91475296
  0.  6.0100708
  0.00390100479  5.93331051
  0.00780203938  5.97891808
  0.0117030442  5.94461727
  0.0156040788  5.90153313
  0.0195050836  5.86788273
  0.0234060884  5.85975313
  0.0273070931  5.82701015
  0.0312081277  5.8058939
  0.0351091325  5.81227779
  0.0390101522  5.84558392
  0.042911157  5.81555557
  0.0468121916  5.73113346
  0.0507131964  5.69665861
  0.0546142161  5.6697998
  0.0585152358  5.64230013
  0.0624162406  5.61153603
  0.0663172603  5.52829981
  0.0702182651  5.4911623
  0.0741192997  5.4624958
  0.0780203044  5.42448807
  0.0819213241  5.33686638
  0.0858223289  5.33773613
  0.0897233486  5.29717922
  0.0936243683  5.22124672
  0.0975253731  5.09441185
  0.101426408  5.05821705
  0.105327412  5.02323341
  0.109228432  4.99080276
  0.113129437  5.02675343
  0.117030457  5.01399517
  0.120931476  4.98258543
  0.124832481  4.95040607
  0.128733501  4.91985321
  0.132634521  4.89438915
  0.13653554  4.86744118
  0.140436545  4.83909178
  0.144337565  4.81149387
  0.148238584  4.78462982
  0.152139589  4.75849152
  0.156040609  4.73308897
  0.159941629  4.70842552
  0.163842648  4.68449306
  0.167743668  4.69964409
  0.171644688  4.67739105
  0.175545692  4.65593004
  0.179446697  4.63459444
  0.183347717  4.61429977
  0.187248737  4.59471035
  0.191149756  4.57587957
  0.195050776  4.55778885
  0.198951781  4.54046488
  0.2028528  4.52380657
  0.20675382  4.50793457
  0.210654825  4.49277449
  0.214555845  4.47974682
  0.218456864  4.46469784
  0.222357869  4.45176029
  0.226258889  4.43956423
  0.230159909  4.49257088
  0.234060928  4.41739035
  0.237961948  4.47175455
  0.241862968  4.46240282
  0.245763987  4.45384407
  0.249664992  4.44603729
  0.253566027  4.43895149
  0.257467031  4.43261337
  0.261368036  4.42702198
  0.265269041  4.42218447
  0.269170046  4.41807127
  0.273071051  4.41472197
  0.276972055  4.41211843
  0.28087306  4.41024351
  0.284774065  4.40913105
  0.28867507  4.40874958
  0.28867507  4.40875435
  0.292576075  4.40913582
  0.296477079  4.41029072
  0.300378084  4.41211128
  0.304279089  4.4147191
  0.308180094  4.41807842
  0.312081099  4.42217112
  0.315982103  4.42702913
  0.319883108  4.43261242
  0.323784113  4.43896103
  0.327685118  4.41496038
  0.331586123  4.45384884
  0.335487127  4.39817429
  0.339388132  4.40741491
  0.343289137  4.4817214
  0.347190142  4.49261093
  0.351091146  4.44059944
  0.354992151  4.45175886
  0.358893156  4.46531677
  0.362794161  4.47880411
  0.366695166  4.49278736
  0.37059617  4.50792217
  0.374497175  4.52381992
  0.37839818  4.5404644
  0.382299185  4.55778551
  0.38620019  4.5761795
  0.390101194  4.59471226
  0.394002199  4.61429024
  0.397903204  4.63458633
  0.401804209  4.65562248
  0.405705214  4.67739105
  0.409606218  4.69989491
  0.413507223  4.68449593
  0.417408228  4.70842791
  0.421309233  4.73309231
  0.425210238  4.77963257
  0.429111242  4.7846632
  0.433012247  4.81148911
  0.436913252  4.83909035
  0.440814257  4.86521912
  0.444715261  4.89073515
  0.448616266  4.91980267
  0.452517271  4.95026398
  0.456418276  4.98170757
  0.460319281  5.01401567
  0.464220285  5.04738617
  0.46812129  4.99081135
  0.472022295  5.02331972
  0.4759233  5.05817795
  0.479824334  5.0944128
  0.483725339  5.13172245
  0.487626374  5.29121876
  0.491527379  5.31143761
  0.495428383  5.31896305
  0.499329388  5.41501522
  0.503230393  5.46626759
  0.507131457  5.50487137
  0.511032462  5.55547428
  0.514933467  5.61018848
  0.518834472  5.64250946
  0.522735476  5.6686821
  0.526636481  5.69680834
  0.530537486  5.75334215
  0.534438491  5.80959988
  0.538339496  5.81714821
  0.5422405  5.82488823
  0.546141505  5.8056016
  0.55004251  5.82416439
  0.553943515  5.85991907
  0.55784452  5.8673501
  0.561745524  5.89907932
  0.565646529  5.94455528
  0.569547534  5.92969322
  0.573448539  5.96725368
  0.577349544  6.00958061
  0.  6.03743649
  0.00390100479  6.00595474
  0.00780203938  5.98703384
  0.0117030442  5.95055866
  0.0156040788  5.9111681
  0.0195050836  5.90480328
  0.0234060884  5.86376095
  0.0273070931  5.83673573
  0.0312081277  5.86268806
  0.0351091325  5.81390047
  0.0390101522  5.86550617
  0.042911157  5.83515167
  0.0468121916  5.75621367
  0.0507131964  5.71592808
  0.0546142161  5.68357849
  0.0585152358  5.69356728
  0.0624162406  5.61604452
  0.0663172603  5.54638767
  0.0702182651  5.5492754
  0.0741192997  5.50527096
  0.0780203044  5.46578074
  0.0819213241  5.34033966
  0.0858223289  5.34386349
  0.0897233486  5.30737782
  0.0936243683  5.2287817
  0.0975253731  5.18464375
  0.101426408  5.15028
  0.105327412  5.11529112
  0.109228432  5.08098936
  0.113129437  5.04770899
  0.117030457  5.02004433
  0.120931476  4.98828793
  0.124832481  4.95681477
  0.128733501  4.92628574
  0.132634521  4.89651155
  0.13653554  4.90624809
  0.140436545  4.8779068
  0.144337565  4.85029554
  0.148238584  4.82341862
  0.152139589  4.79726124
  0.156040609  4.77180958
  0.159941629  4.74710703
  0.163842648  4.72313404
  0.167743668  4.69992018
  0.171644688  4.67780209
  0.175545692  4.65634727
  0.179446697  4.63523054
  0.183347717  4.61476707
  0.187248737  4.59508419
  0.191149756  4.5761404
  0.195050776  4.55797338
  0.198951781  4.58386278
  0.2028528  4.58917379
  0.20675382  4.57315683
  0.210654825  4.55787277
  0.214555845  4.54388332
  0.218456864  4.52954674
  0.222357869  4.51649952
  0.226258889  4.50419617
  0.230159909  4.51851988
  0.234060928  4.48182964
  0.237961948  4.49792767
  0.241862968  4.48855591
  0.245763987  4.48002625
  0.249664992  4.47232008
  0.253566027  4.46529245
  0.257467031  4.45897961
  0.261368036  4.45340967
  0.265269041  4.44858551
  0.269170046  4.44449902
  0.273071051  4.44116163
  0.276972055  4.43856096
  0.28087306  4.43671417
  0.284774065  4.43558741
  0.28867507  4.43521404
  0.28867507  4.43521786
  0.292576075  4.43558598
  0.296477079  4.43681717
  0.300378084  4.43855858
  0.304279089  4.44115734
  0.308180094  4.44450092
  0.312081099  4.44858265
  0.315982103  4.4534111
  0.319883108  4.44825649
  0.323784113  4.46529388
  0.327685118  4.44603634
  0.331586123  4.48013639
  0.335487127  4.46244144
  0.339388132  4.47176218
  0.343289137  4.50798321
  0.347190142  4.51868868
  0.351091146  4.50494099
  0.354992151  4.51649857
  0.358893156  4.52960587
  0.362794161  4.54371548
  0.366695166  4.55788708
  0.37059617  4.57315302
  0.374497175  4.58923626
  0.37839818  4.60586166
  0.382299185  4.55793762
  0.38620019  4.64139986
  0.390101194  4.59507799
  0.394002199  4.61486912
  0.397903204  4.63513803
  0.401804209  4.65623856
  0.405705214  4.67809582
  0.409606218  4.70057297
  0.413507223  4.72314358
  0.417408228  4.74710989
  0.421309233  4.77181387
  0.425210238  4.79726219
  0.429111242  4.82342052
  0.433012247  4.85029602
  0.436913252  4.8778944
  0.440814257  4.8674221
  0.444715261  4.89648914
  0.448616266  4.92628384
  0.452517271  4.9568162
  0.456418276  4.98807192
  0.460319281  5.02004242
  0.464220285  5.05270863
  0.46812129  5.08100796
  0.472022295  5.11530781
  0.4759233  5.15014458
  0.479824334  5.18146706
  0.483725339  5.21991014
  0.487626374  5.30037975
  0.491527379  5.33834791
  0.495428383  5.3403616
  0.499329388  5.4735837
  0.503230393  5.51328087
  0.507131457  5.53127718
  0.511032462  5.58003235
  0.514933467  5.62155247
  0.518834472  5.69258642
  0.522735476  5.67075491
  0.526636481  5.71816969
  0.530537486  5.76644897
  0.534438491  5.82947826
  0.538339496  5.84527683
  0.5422405  5.85119057
  0.546141505  5.86340904
  0.55004251  5.83781672
  0.553943515  5.87649775
  0.55784452  5.90422297
  0.561745524  5.9055357
  0.565646529  5.94875526
  0.569547534  5.97857285
  0.573448539  6.00587797
  0.577349544  6.05211163
  0.  6.07369423
  0.00390100479  6.03242302
  0.00780203938  6.0043087
  0.0117030442  5.96322203
  0.0156040788  5.92542887
  0.0195050836  5.91236019
  0.0234060884  5.88357925
  0.0273070931  5.89113808
  0.0312081277  5.87824917
  0.0351091325  5.85198975
  0.0390101522  5.86777639
  0.042911157  5.89316082
  0.0468121916  5.79643059
  0.0507131964  5.7607584
  0.0546142161  5.72962379
  0.0585152358  5.7139473
  0.0624162406  5.6620326
  0.0663172603  5.58256102
  0.0702182651  5.58497858
  0.0741192997  5.51534843
  0.0780203044  5.48632813
  0.0819213241  5.35649061
  0.0858223289  5.40313148
  0.0897233486  5.32646561
  0.0936243683  5.26728725
  0.0975253731  5.1908288
  0.101426408  5.15522671
  0.105327412  5.12033939
  0.109228432  5.08618355
  0.113129437  5.05278778
  0.117030457  5.05713177
  0.120931476  5.02707291
  0.124832481  4.99559689
  0.128733501  4.9650979
  0.132634521  4.93533468
  0.13653554  4.9099102
  0.140436545  4.88112926
  0.144337565  4.8533349
  0.148238584  4.82625961
  0.152139589  4.80006981
  0.156040609  4.77436638
  0.159941629  4.74968815
  0.163842648  4.72628355
  0.167743668  4.76679611
  0.171644688  4.74410534
  0.175545692  4.72217751
  0.179446697  4.70098877
  0.183347717  4.68047333
  0.187248737  4.66070366
  0.191149756  4.64170694
  0.195050776  4.62348032
  0.198951781  4.60602903
  0.2028528  4.61481857
  0.20675382  4.59887981
  0.210654825  4.58367729
  0.214555845  4.5694437
  0.218456864  4.55549335
  0.222357869  4.54250431
  0.226258889  4.53025627
  0.230159909  4.53779221
  0.234060928  4.50798702
  0.237961948  4.51698494
  0.241862968  4.50776577
  0.245763987  4.49932623
  0.249664992  4.49154949
  0.253566027  4.48453474
  0.257467031  4.4782176
  0.261368036  4.47266388
  0.265269041  4.46784115
  0.269170046  4.4637661
  0.273071051  4.46042871
  0.276972055  4.45783472
  0.28087306  4.45598793
  0.284774065  4.45486259
  0.28867507  4.45448875
  0.28867507  4.45448875
  0.292576075  4.45486116
  0.296477079  4.45600128
  0.300378084  4.45783091
  0.304279089  4.46043253
  0.308180094  4.46376705
  0.312081099  4.46389675
  0.315982103  4.4726634
  0.319883108  4.45898294
  0.323784113  4.48453951
  0.327685118  4.47234821
  0.331586123  4.4993124
  0.335487127  4.48868275
  0.339388132  4.49796867
  0.343289137  4.52711582
  0.347190142  4.53737068
  0.351091146  4.53081131
  0.354992151  4.54249954
  0.358893156  4.55569839
  0.362794161  4.57000637
  0.366695166  4.58368111
  0.37059617  4.59888411
  0.374497175  4.61481571
  0.37839818  4.63038588
  0.382299185  4.62345266
  0.38620019  4.66702747
  0.390101194  4.66071653
  0.394002199  4.68060875
  0.397903204  4.7009244
  0.401804209  4.72215271
  0.405705214  4.74410534
  0.409606218  4.76680565
  0.413507223  4.72648525
  0.417408228  4.74969959
  0.421309233  4.77437019
  0.425210238  4.85122204
  0.429111242  4.8275013
  0.433012247  4.85332775
  0.436913252  4.88114023
  0.440814257  4.90625191
  0.444715261  4.93531322
  0.448616266  4.96509457
  0.452517271  4.99559784
  0.456418276  5.02679968
  0.460319281  5.05870533
  0.464220285  5.09130907
  0.46812129  5.08619356
  0.472022295  5.12034559
  0.4759233  5.15522289
  0.479824334  5.19082451
  0.483725339  5.22716665
  0.487626374  5.31187201
  0.491527379  5.35004139
  0.495428383  5.36115456
  0.499329388  5.4861002
  0.503230393  5.54797649
  0.507131457  5.56298685
  0.511032462  5.62206173
  0.514933467  5.6612711
  0.518834472  5.71425056
  0.522735476  5.7265234
  0.526636481  5.76051044
  0.530537486  5.79682255
  0.534438491  5.83624458
  0.538339496  5.86272526
  0.5422405  5.85446644
  0.546141505  5.87847948
  0.55004251  5.89098787
  0.553943515  5.88572836
  0.55784452  5.9101429
  0.561745524  5.92534542
  0.565646529  5.96322012
  0.569547534  5.98721313
  0.573448539  6.03601074
  0.577349544  6.0737896
  0.  6.08295727
  0.00390100479  6.0628686
  0.00780203938  6.02342319
  0.0117030442  5.96537971
  0.0156040788  5.9597559
  0.0195050836  5.93404102
  0.0234060884  5.93302536
  0.0273070931  5.95726967
  0.0312081277  5.90359783
  0.0351091325  5.86733818
  0.0390101522  5.88179684
  0.042911157  5.90493202
  0.0468121916  5.84413719
  0.0507131964  5.80386925
  0.0546142161  5.7599926
  0.0585152358  5.76131392
  0.0624162406  5.67360067
  0.0663172603  5.61757803
  0.0702182651  5.5911932
  0.0741192997  5.54879093
  0.0780203044  5.50815105
  0.0819213241  5.37589407
  0.0858223289  5.41469383
  0.0897233486  5.36456156
  0.0936243683  5.28182697
  0.0975253731  5.22862911
  0.101426408  5.19329548
  0.105327412  5.15864277
  0.109228432  5.12463951
  0.113129437  5.09135294
  0.117030457  5.0587945
  0.120931476  5.03167868
  0.124832481  4.9998374
  0.128733501  4.96899509
  0.132634521  4.93900204
  0.13653554  4.97508907
  0.140436545  4.9018898
  0.144337565  4.91845846
  0.148238584  4.8913784
  0.152139589  4.86503792
  0.156040609  4.83933783
  0.159941629  4.81443167
  0.163842648  4.79024982
  0.167743668  4.79104805
  0.171644688  4.76887941
  0.175545692  4.74713755
  0.179446697  4.72618437
  0.183347717  4.70573139
  0.187248737  4.68596792
  0.191149756  4.66707802
  0.195050776  4.64899349
  0.198951781  4.6315794
  0.2028528  4.63389874
  0.20675382  4.61798048
  0.210654825  4.60280037
  0.214555845  4.58867407
  0.218456864  4.57463598
  0.222357869  4.56166553
  0.226258889  4.54942989
  0.230159909  4.56417942
  0.234060928  4.52718687
  0.237961948  4.54347897
  0.241862968  4.53411627
  0.245763987  4.5255475
  0.249664992  4.51772785
  0.253566027  4.51061726
  0.257467031  4.50426102
  0.261368036  4.49864864
  0.265269041  4.49377728
  0.269170046  4.4896822
  0.273071051  4.48630857
  0.276972055  4.48368883
  0.28087306  4.48181629
  0.284774065  4.4806881
  0.28867507  4.48031139
  0.28867507  4.4803133
  0.292576075  4.48068714
  0.296477079  4.48184872
  0.300378084  4.48369265
  0.304279089  4.48631096
  0.308180094  4.48967838
  0.312081099  4.4678421
  0.315982103  4.49864483
  0.319883108  4.47822857
  0.323784113  4.51065254
  0.327685118  4.49158287
  0.331586123  4.52547598
  0.335487127  4.50790119
  0.339388132  4.51717377
  0.343289137  4.55294514
  0.347190142  4.56206512
  0.351091146  4.54957008
  0.354992151  4.56166506
  0.358893156  4.57586765
  0.362794161  4.58862162
  0.366695166  4.60281706
  0.37059617  4.61798573
  0.374497175  4.63402653
  0.37839818  4.63293314
  0.382299185  4.64894438
  0.38620019  4.68569326
  0.390101194  4.68597651
  0.394002199  4.70575142
  0.397903204  4.72596073
  0.401804209  4.74705839
  0.405705214  4.76887846
  0.409606218  4.79137802
  0.413507223  4.79025221
  0.417408228  4.81445885
  0.421309233  4.83934593
  0.425210238  4.8704772
  0.429111242  4.89165783
  0.433012247  4.91846657
  0.436913252  4.88849163
  0.440814257  4.90972614
  0.444715261  4.93904543
  0.448616266  4.9690485
  0.452517271  4.99959135
  0.456418276  5.03093147
  0.460319281  5.06223202
  0.464220285  5.09463263
  0.46812129  5.12464952
  0.472022295  5.15865612
  0.4759233  5.19330215
  0.479824334  5.22860622
  0.483725339  5.2644701
  0.487626374  5.36813068
  0.491527379  5.40640402
  0.495428383  5.37562943
  0.499329388  5.51012802
  0.503230393  5.55422974
  0.507131457  5.58870459
  0.511032462  5.62993813
  0.514933467  5.67459726
  0.518834472  5.7575531
  0.522735476  5.7561841
  0.526636481  5.80384302
  0.530537486  5.8492136
  0.534438491  5.8949604
  0.538339496  5.86688232
  0.5422405  5.87203741
  0.546141505  5.89863205
  0.55004251  5.94533825
  0.553943515  5.93217087
  0.55784452  5.92905045
  0.561745524  5.96054363
  0.565646529  5.97071362
  0.569547534  6.0094614
  0.573448539  6.06597567
  0.577349544  6.08289242
  0.  6.08988571
  0.00390100479  6.06593513
  0.00780203938  6.03594303
  0.0117030442  6.02953577
  0.0156040788  5.98646832
  0.0195050836  5.98659945
  0.0234060884  5.9877758
  0.0273070931  5.96138191
  0.0312081277  5.92021465
  0.0351091325  5.90770817
  0.0390101522  5.90991402
  0.042911157  5.91854286
  0.0468121916  5.85123062
  0.0507131964  5.85674667
  0.0546142161  5.81196117
  0.0585152358  5.77512741
  0.0624162406  5.71657467
  0.0663172603  5.62914467
  0.0702182651  5.62866688
  0.0741192997  5.55655384
  0.0780203044  5.52611923
  0.0819213241  5.38729858
  0.0858223289  5.43515301
  0.0897233486  5.38726377
  0.0936243683  5.33487082
  0.0975253731  5.23756981
  0.101426408  5.20158195
  0.105327412  5.16630268
  0.109228432  5.13183641
  0.113129437  5.10163736
  0.117030457  5.10524702
  0.120931476  5.09642744
  0.124832481  5.06489801
  0.128733501  5.03418255
  0.132634521  5.00416374
  0.13653554  4.99811554
  0.140436545  4.94636059
  0.144337565  4.94205284
  0.148238584  4.9151926
  0.152139589  4.88907337
  0.156040609  4.86352158
  0.159941629  4.83876038
  0.163842648  4.81473732
  0.167743668  4.80907679
  0.171644688  4.78781605
  0.175545692  4.76611185
  0.179446697  4.74668503
  0.183347717  4.72474813
  0.187248737  4.70500469
  0.191149756  4.68612576
  0.195050776  4.66807556
  0.198951781  4.6506629
  0.2028528  4.64474154
  0.20675382  4.64037991
  0.210654825  4.6285181
  0.214555845  4.61745453
  0.218456864  4.60112715
  0.222357869  4.58817816
  0.226258889  4.57581806
  0.230159909  4.61118793
  0.234060928  4.55359697
  0.237961948  4.59482384
  0.241862968  4.5826683
  0.245763987  4.57341623
  0.249664992  4.56950188
  0.253566027  4.56244755
  0.257467031  4.556108
  0.261368036  4.55044317
  0.265269041  4.54572535
  0.269170046  4.54156303
  0.273071051  4.53827333
  0.276972055  4.53566933
  0.28087306  4.53381014
  0.284774065  4.53268719
  0.28867507  4.53231239
  0.28867507  4.53231335
  0.292576075  4.53270054
  0.296477079  4.5338974
  0.300378084  4.53567266
  0.304279089  4.53827477
  0.308180094  4.54151821
  0.312081099  4.49378252
  0.315982103  4.55046558
  0.319883108  4.50426912
  0.323784113  4.56266022
  0.327685118  4.51773643
  0.331586123  4.56569624
  0.335487127  4.5341773
  0.339388132  4.5435133
  0.343289137  4.60399437
  0.347190142  4.60763931
  0.351091146  4.57752228
  0.354992151  4.58799839
  0.358893156  4.60127735
  0.362794161  4.61486578
  0.366695166  4.6293354
  0.37059617  4.64225006
  0.374497175  4.65986443
  0.37839818  4.65073633
  0.382299185  4.66799641
  0.38620019  4.70337248
  0.390101194  4.70499849
  0.394002199  4.72472715
  0.397903204  4.74496317
  0.401804209  4.76602793
  0.405705214  4.78783274
  0.409606218  4.81035423
  0.413507223  4.81474113
  0.417408228  4.83876896
  0.421309233  4.86351299
  0.425210238  4.90176058
  0.429111242  4.9159441
  0.433012247  4.94207573
  0.436913252  4.94632864
  0.440814257  4.97488499
  0.444715261  5.00415897
  0.448616266  5.03416634
  0.452517271  5.06487274
  0.456418276  5.09627724
  0.460319281  5.12830162
  0.464220285  5.16115379
  0.46812129  5.13186073
  0.472022295  5.16631985
  0.4759233  5.20155334
  0.479824334  5.23753262
  0.483725339  5.27407837
  0.487626374  5.38394308
  0.491527379  5.42402887
  0.495428383  5.38880777
  0.499329388  5.52072954
  0.503230393  5.59180498
  0.507131457  5.59344101
  0.511032462  5.66799355
  0.514933467  5.70760918
  0.518834472  5.77755165
  0.522735476  5.78592205
  0.526636481  5.85410786
  0.530537486  5.89596367
  0.534438491  5.90546513
  0.538339496  5.87283325
  0.5422405  5.91813755
  0.546141505  5.90898228
  0.55004251  5.96093178
  0.553943515  6.00348759
  0.55784452  5.98041439
  0.561745524  5.98415184
  0.565646529  6.02943373
  0.569547534  6.0193491
  0.573448539  6.0785656
  0.577349544  6.08746243
  0.  6.09729624
  0.00390100479  6.07754517
  0.00780203938  6.09756565
  0.0117030442  6.03953838
  0.0156040788  6.00641918
  0.0195050836  6.03659916
  0.0234060884  6.00446367
  0.0273070931  5.97314548
  0.0312081277  5.94677544
  0.0351091325  5.92045212
  0.0390101522  5.93932152
  0.042911157  5.93097115
  0.0468121916  5.8956852
  0.0507131964  5.87600231
  0.0546142161  5.83113098
  0.0585152358  5.80010128
  0.0624162406  5.74428177
  0.0663172603  5.63072205
  0.0702182651  5.67102051
  0.0741192997  5.62099171
  0.0780203044  5.58610868
  0.0819213241  5.41752529
  0.0858223289  5.46403694
  0.0897233486  5.39753246
  0.0936243683  5.36349487
  0.0975253731  5.298388
  0.101426408  5.26322222
  0.105327412  5.22859573
  0.109228432  5.19454432
  0.113129437  5.16122341
  0.117030457  5.12940884
  0.120931476  5.11897755
  0.124832481  5.08752489
  0.128733501  5.05704165
  0.132634521  5.02750874
  0.13653554  5.01680517
  0.140436545  4.96977806
  0.144337565  4.95400095
  0.148238584  4.93397331
  0.152139589  4.90784264
  0.156040609  4.88236809
  0.159941629  4.85764599
  0.163842648  4.83364487
  0.167743668  4.81366634
  0.171644688  4.8171773
  0.175545692  4.80608511
  0.179446697  4.78434849
  0.183347717  4.75556278
  0.187248737  4.73410988
  0.191149756  4.71515369
  0.195050776  4.70156384
  0.198951781  4.68399096
  0.2028528  4.69581509
  0.20675382  4.6962347
  0.210654825  4.68105698
  0.214555845  4.66913843
  0.218456864  4.65282059
  0.222357869  4.63980579
  0.226258889  4.62753963
  0.230159909  4.62699556
  0.234060928  4.60523176
  0.237961948  4.60666704
  0.241862968  4.59435415
  0.245763987  4.58696985
  0.249664992  4.58144045
  0.253566027  4.57443571
  0.257467031  4.56816101
  0.261368036  4.56255341
  0.265269041  4.55780125
  0.269170046  4.55371571
  0.273071051  4.5503397
  0.276972055  4.54777861
  0.28087306  4.54593849
  0.284774065  4.54481697
  0.28867507  4.54444885
  0.28867507  4.54446936
  0.292576075  4.54483891
  0.296477079  4.54597378
  0.300378084  4.54779625
  0.304279089  4.55037832
  0.308180094  4.55374098
  0.312081099  4.54572201
  0.315982103  4.56252003
  0.319883108  4.55615854
  0.323784113  4.57453203
  0.327685118  4.5695343
  0.331586123  4.57923508
  0.335487127  4.58589172
  0.339388132  4.59519339
  0.343289137  4.61603117
  0.347190142  4.62560177
  0.351091146  4.62756348
  0.354992151  4.63980389
  0.358893156  4.65480947
  0.362794161  4.66676283
  0.366695166  4.6810317
  0.37059617  4.69611979
  0.374497175  4.71355724
  0.37839818  4.69048595
  0.382299185  4.69775534
  0.38620019  4.7625699
  0.390101194  4.73411083
  0.394002199  4.76051521
  0.397903204  4.77420712
  0.401804209  4.79541111
  0.405705214  4.81735659
  0.409606218  4.83971405
  0.413507223  4.8336525
  0.417408228  4.85764599
  0.421309233  4.88238049
  0.425210238  4.9124918
  0.429111242  4.93412733
  0.433012247  4.96084595
  0.436913252  4.96976662
  0.440814257  4.99813461
  0.444715261  5.02722406
  0.448616266  5.05703926
  0.452517271  5.08754921
  0.456418276  5.11876392
  0.460319281  5.15063763
  0.464220285  5.18215752
  0.46812129  5.19454479
  0.472022295  5.22861385
  0.4759233  5.26320839
  0.479824334  5.29831791
  0.483725339  5.33241653
  0.487626374  5.401021
  0.491527379  5.43623304
  0.495428383  5.41936302
  0.499329388  5.57566261
  0.503230393  5.62478971
  0.507131457  5.64202547
  0.511032462  5.70373869
  0.514933467  5.7450552
  0.518834472  5.78272009
  0.522735476  5.81852627
  0.526636481  5.87497377
  0.530537486  5.91329765
  0.534438491  5.92983246
  0.538339496  5.88395023
  0.5422405  5.9367218
  0.546141505  5.94495964
  0.55004251  5.97512913
  0.553943515  6.01644802
  0.55784452  5.99401093
  0.561745524  5.99095249
  0.565646529  6.03882647
  0.569547534  6.03796387
  0.573448539  6.08135605
  0.577349544  6.09172249
  0.  6.09941912
  0.00390100479  6.08211994
  0.00780203938  6.10547161
  0.0117030442  6.07187462
  0.0156040788  6.06256104
  0.0195050836  6.06289005
  0.0234060884  6.03883553
  0.0273070931  6.0062933
  0.0312081277  5.96653175
  0.0351091325  5.93302965
  0.0390101522  5.96819973
  0.042911157  5.95032024
  0.0468121916  5.91039467
  0.0507131964  5.90851402
  0.0546142161  5.86266232
  0.0585152358  5.82383585
  0.0624162406  5.76160336
  0.0663172603  5.6644783
  0.0702182651  5.6895113
  0.0741192997  5.63583374
  0.0780203044  5.60000324
  0.0819213241  5.44348335
  0.0858223289  5.50862789
  0.0897233486  5.45024967
  0.0936243683  5.37621593
  0.0975253731  5.32068634
  0.101426408  5.28530312
  0.105327412  5.2506094
  0.109228432  5.21661854
  0.113129437  5.18333626
  0.117030457  5.15118647
  0.120931476  5.1375246
  0.124832481  5.10634804
  0.128733501  5.07554054
  0.132634521  5.04603958
  0.13653554  5.04330349
  0.140436545  4.9886198
  0.144337565  4.96090841
  0.148238584  4.96209288
  0.152139589  4.93725443
  0.156040609  4.91153526
  0.159941629  4.88713217
  0.163842648  4.86333656
  0.167743668  4.84074497
  0.171644688  4.86484146
  0.175545692  4.84615803
  0.179446697  4.82565022
  0.183347717  4.80340147
  0.187248737  4.78359175
  0.191149756  4.7646389
  0.195050776  4.74666309
  0.198951781  4.72899771
  0.2028528  4.71270847
  0.20675382  4.7075634
  0.210654825  4.69276905
  0.214555845  4.67839193
  0.218456864  4.66459942
  0.222357869  4.65161514
  0.226258889  4.63937187
  0.230159909  4.63260269
  0.234060928  4.6171298
  0.237961948  4.61182594
  0.241862968  4.59976912
  0.245763987  4.59296322
  0.249664992  4.58673
  0.253566027  4.57997942
  0.257467031  4.57379103
  0.261368036  4.56822634
  0.265269041  4.56346893
  0.269170046  4.5593853
  0.273071051  4.55610847
  0.276972055  4.55349016
  0.28087306  4.55170774
  0.284774065  4.5505743
  0.28867507  4.55022764
  0.28867507  4.55024338
  0.292576075  4.55060196
  0.296477079  4.5518074
  0.300378084  4.55355167
  0.304279089  4.5560627
  0.308180094  4.559412
  0.312081099  4.55780077
  0.315982103  4.56812191
  0.319883108  4.5681839
  0.323784113  4.58043003
  0.327685118  4.58153725
  0.331586123  4.59014177
  0.335487127  4.5978508
  0.339388132  4.60711622
  0.343289137  4.62227201
  0.347190142  4.63288593
  0.351091146  4.63948631
  0.354992151  4.65161419
  0.358893156  4.66522026
  0.362794161  4.67988586
  0.366695166  4.69279432
  0.37059617  4.70787144
  0.374497175  4.724967
  0.37839818  4.72986317
  0.382299185  4.74672222
  0.38620019  4.77554321
  0.390101194  4.7835865
  0.394002199  4.80370522
  0.397903204  4.82367611
  0.401804209  4.84480381
  0.405705214  4.8666544
  0.409606218  4.88906193
  0.413507223  4.86326694
  0.417408228  4.887393
  0.421309233  4.91188049
  0.425210238  4.94004631
  0.429111242  4.9639473
  0.433012247  4.96804428
  0.436913252  4.98847961
  0.440814257  5.01678753
  0.444715261  5.04581928
  0.448616266  5.07556105
  0.452517271  5.10597038
  0.456418276  5.13700485
  0.460319281  5.16868877
  0.464220285  5.20128727
  0.46812129  5.21660519
  0.472022295  5.25061464
  0.4759233  5.28529787
  0.479824334  5.32046938
  0.483725339  5.35610723
  0.487626374  5.42785549
  0.491527379  5.48159313
  0.495428383  5.44377804
  0.499329388  5.5957222
  0.503230393  5.64256287
  0.507131457  5.67374706
  0.511032462  5.72399426
  0.514933467  5.7628479
  0.518834472  5.82792282
  0.522735476  5.8436718
  0.526636481  5.89446592
  0.530537486  5.96413231
  0.534438491  5.93451357
  0.538339496  5.91715908
  0.5422405  5.9467411
  0.546141505  5.96685886
  0.55004251  5.98870277
  0.553943515  6.04095459
  0.55784452  6.0602951
  0.561745524  6.06458426
  0.565646529  6.1149683
  0.569547534  6.10554361
  0.573448539  6.0935173
  0.577349544  6.09702063
  0.  6.14610338
  0.00390100479  6.14550114
  0.00780203938  6.14979172
  0.0117030442  6.1348238
  0.0156040788  6.11059809
  0.0195050836  6.08172798
  0.0234060884  6.04956341
  0.0273070931  6.02338457
  0.0312081277  6.02529001
  0.0351091325  5.94178534
  0.0390101522  5.97611284
  0.042911157  5.96755219
  0.0468121916  5.92254066
  0.0507131964  5.92777157
  0.0546142161  5.88088608
  0.0585152358  5.87767792
  0.0624162406  5.78783226
  0.0663172603  5.70585108
  0.0702182651  5.70056152
  0.0741192997  5.65305948
  0.0780203044  5.61760092
  0.0819213241  5.469522
  0.0858223289  5.52355576
  0.0897233486  5.48717499
  0.0936243683  5.42615604
  0.0975253731  5.33742762
  0.101426408  5.30252314
  0.105327412  5.26822615
  0.109228432  5.23448372
  0.113129437  5.20136642
  0.117030457  5.16895008
  0.120931476  5.17832851
  0.124832481  5.1415062
  0.128733501  5.11016655
  0.132634521  5.08236694
  0.13653554  5.10160494
  0.140436545  5.03128624
  0.144337565  5.02394962
  0.148238584  5.01335239
  0.152139589  4.99023724
  0.156040609  4.96193552
  0.159941629  4.93679714
  0.163842648  4.91270161
  0.167743668  4.88939953
  0.171644688  4.86787796
  0.175545692  4.85620785
  0.179446697  4.83577681
  0.183347717  4.81476021
  0.187248737  4.79519892
  0.191149756  4.77615881
  0.195050776  4.7590971
  0.198951781  4.74151516
  0.2028528  4.72419643
  0.20675382  4.71209049
  0.210654825  4.69724703
  0.214555845  4.68424129
  0.218456864  4.6693964
  0.222357869  4.65652514
  0.226258889  4.64440155
  0.230159909  4.69279814
  0.234060928  4.62235451
  0.237961948  4.67361879
  0.241862968  4.6663456
  0.245763987  4.59776688
  0.249664992  4.65015411
  0.253566027  4.64329767
  0.257467031  4.63724422
  0.261368036  4.63102436
  0.265269041  4.62738419
  0.269170046  4.62256336
  0.273071051  4.61942482
  0.276972055  4.61674118
  0.28087306  4.61488295
  0.284774065  4.6137042
  0.28867507  4.61330843
  0.28867507  4.61327505
  0.292576075  4.61386585
  0.296477079  4.61504698
  0.300378084  4.61681652
  0.304279089  4.61947107
  0.308180094  4.62238121
  0.312081099  4.56349039
  0.315982103  4.63157368
  0.319883108  4.57380676
  0.323784113  4.64707327
  0.327685118  4.58704185
  0.331586123  4.59511757
  0.335487127  4.6032238
  0.339388132  4.61241436
  0.343289137  4.68436098
  0.347190142  4.68958759
  0.351091146  4.64512157
  0.354992151  4.6565299
  0.358893156  4.67600822
  0.362794161  4.6914382
  0.366695166  4.69734621
  0.37059617  4.7120657
  0.374497175  4.72812605
  0.37839818  4.74067497
  0.382299185  4.75930119
  0.38620019  4.77781391
  0.390101194  4.79521847
  0.394002199  4.81471729
  0.397903204  4.83524084
  0.401804209  4.85624504
  0.405705214  4.87807941
  0.409606218  4.90045357
  0.413507223  4.91272259
  0.417408228  4.93696976
  0.421309233  4.96184158
  0.425210238  4.99486876
  0.429111242  5.02101231
  0.433012247  5.02804375
  0.436913252  5.03023529
  0.440814257  5.05090809
  0.444715261  5.08013678
  0.448616266  5.11035681
  0.452517271  5.14085865
  0.456418276  5.1726408
  0.460319281  5.20374393
  0.464220285  5.24026585
  0.46812129  5.23450184
  0.472022295  5.26825428
  0.4759233  5.30251503
  0.479824334  5.33723545
  0.483725339  5.37278271
  0.487626374  5.48413754
  0.491527379  5.51918411
  0.495428383  5.47009087
  0.499329388  5.60404968
  0.503230393  5.65550709
  0.507131457  5.68562937
  0.511032462  5.74206257
  0.514933467  5.80115891
  0.518834472  5.86585045
  0.522735476  5.86042833
  0.526636481  5.93106413
  0.530537486  5.97202015
  0.534438491  5.95831537
  0.538339496  5.94337654
  0.5422405  5.99108696
  0.546141505  6.03147888
  0.55004251  6.02470493
  0.553943515  6.05502701
  0.55784452  6.07849741
  0.561745524  6.11065865
  0.565646529  6.14275169
  0.569547534  6.12106705
  0.573448539  6.14237928
  0.577349544  6.13373375


==> anc/DFT_Armchair_49/K-point-00/Dens_49_k00_c0.dat <==
 -0.749998033  2.86287332E-006
 -0.740169108  2.23975076E-006
 -0.730340242  1.43461591E-006
 -0.720511377  1.5145074E-006
 -0.710682511  1.78788184E-006
 -0.700853646  1.84371891E-006
 -0.69102478  2.19947788E-006
 -0.681195915  2.26512316E-006
 -0.67136699  1.39030385E-006
 -0.661538124  1.25311999E-006
 -0.651709259  2.81168923E-006
 -0.641880393  3.19409332E-006
 -0.632051528  9.30917679E-007
 -0.622222662  1.67855859E-007
 -0.612393796  3.15684156E-006
 -0.602564871  4.51445112E-006
 -0.592736006  9.51327991E-007
 -0.58290714 -1.06825996E-006
 -0.573078275  2.9292903E-006
 -0.563249409  5.59858381E-006
 -0.553420544  1.27526698E-006
 -0.543591678 -1.93684127E-006
 -0.533762753  2.79243568E-006
 -0.523933887  6.6998814E-006
 -0.514105022  1.87568423E-006
 -0.504276156 -2.32469165E-006
 -0.494447261  2.8550694E-006
 -0.484618396  7.28891655E-006
 -0.47478953  1.5401929E-006
 -0.464960635 -3.08763515E-006
 -0.455131769  3.6528927E-006
 -0.445302904  8.95869198E-006
 -0.435474008  1.55999146E-006
 -0.425645173 -3.88118406E-006
 -0.415816277  5.40847486E-006
 -0.405987382  1.2861452E-005
 -0.396158546  3.88454055E-006
 -0.386329651 -2.91935385E-006
 -0.376500785  9.40624705E-006
 -0.36667192  2.06777731E-005
 -0.356843024  1.21738285E-005
 -0.347014159  7.13527334E-006
 -0.337185293  2.83282516E-005
 -0.327356398  5.1823361E-005
 -0.317527533  5.34626852E-005
 -0.307698667  6.2195475E-005
 -0.297869772  0.000111008456
 -0.288040906  0.000177525726
 -0.278212011  0.000236881708
 -0.268383175  0.000328430324
 -0.25855431  0.000500935246
 -0.248725414  0.000743911194
 -0.238896534  0.00105519884
 -0.229067653  0.00152529811
 -0.219238758  0.00226945546
 -0.209409937  0.00334230927
 -0.199581057  0.00483255554
 -0.189752162  0.00700008264
 -0.179923281  0.010235073
 -0.170094401  0.0149805583
 -0.16026552  0.0218494795
 -0.150436684  0.0318019092
 -0.140607804  0.0461707823
 -0.130778924  0.0666043833
 -0.120950036  0.0954997316
 -0.111121148  0.136628315
 -0.10129232  0.194957823
 -0.0914634392  0.276502162
 -0.0816345513  0.389914185
 -0.0718056709  0.549193382
 -0.061976783  0.775187552
 -0.0521478988  1.09325063
 -0.0423190705  1.53847754
 -0.0324901864  2.15324807
 -0.0226613022  2.92918825
 -0.0128324181  3.73825502
 -0.0030035344  4.35630465
  0.00682534976  4.60091352
  0.0166541785  4.46455097
  0.0264830627  4.11109114
  0.0363119468  3.74576449
  0.046140831  3.49447536
  0.0559697151  3.3925879
  0.0657985434  3.44328976
  0.0756274313  3.65218258
  0.0854563117  4.03219461
  0.0952851996  4.57748985
  0.10511408  5.1863308
  0.114942968  5.62545395
  0.124771796  5.63681316
  0.134600684  5.12412643
  0.144429564  4.23715115
  0.154258445  3.25997257
  0.164087325  2.41606379
  0.173916221  1.77372396
  0.183745101  1.29885256
  0.193573982  0.944927037
  0.203402862  0.679741681
  0.213231638  0.476467937
  0.223060519  0.31685245
  0.232889414  0.191219062
  0.242718294  0.0964353383
  0.252547175  0.0344659649
  0.26237607  0.0108844442
  0.272204936  0.0323816538
  0.282033831  0.104636133
  0.291862726  0.233135745
  0.301691592  0.427271694
  0.311520487  0.70390135
  0.321349263  1.086972
  0.331178129  1.61527252
  0.341007024  2.32411551
  0.350835919  3.17166996
  0.360664785  3.98600411
  0.37049368  4.52985001
  0.380322546  4.6587019
  0.390151441  4.42555761
  0.399980336  4.02874374
  0.409809202  3.66389728
  0.419638097  3.42786622
  0.429466993  3.33844995
  0.439295739  3.39503455
  0.449124634  3.60206413
  0.45895353  3.96769881
  0.468782395  4.46522045
  0.47861129  4.96183109
  0.488440186  5.2217145
  0.498269051  5.03954029
  0.508097947  4.40009403
  0.517926812  3.4994843
  0.527755737  2.60037971
  0.537584603  1.86585283
  0.547413349  1.31873131
  0.557242274  0.915363252
  0.56707114  0.616760731
  0.576900005  0.39607963
  0.58672893  0.232704446
  0.596557796  0.115090556
  0.606386662  0.0387712643
  0.616215527  0.00300763175
  0.626044452  0.00829437468
  0.635873318  0.0551449545
  0.645702183  0.144123971
  0.655530989  0.277504653
  0.665359855  0.462546051
  0.67518878  0.714823246
  0.685017645  1.05785346
  0.694846511  1.52254248
  0.704675376  2.15448952
  0.714504302  2.97459173
  0.724333167  3.89302468
  0.734162033  4.68388844
  0.743990958  5.09958172
  0.753819823  5.04618931
  0.763648689  4.64939022
  0.773477495  4.14775801
  0.78330636  3.72856307
  0.793135226  3.46144772
  0.802964151  3.34780002
  0.812793016  3.38141537
  0.822621882  3.5625124
  0.832450807  3.88908219
  0.842279673  4.30933952
  0.852108538  4.66746759
  0.861937463  4.74303579
  0.871766329  4.39422035
  0.881595075  3.67554092
  0.891424  2.80411649
  0.901252866  2.00365663
  0.911081731  1.37980604
  0.920910656  0.92378968
  0.930739522  0.591747344
  0.940568388  0.352845997
  0.950397313  0.18591325
  0.960226178  0.077136673
  0.970055044  0.0196270272
  0.979883909  0.00904800184
  0.989712834  0.0406233482
  0.999541581  0.109305158
  1.00937045  0.211726084
  1.01919937  0.348042011
  1.0290283  0.523620784
  1.0388571  0.751289189
  1.04868603  1.05308449
  1.05851495  1.45725572
  1.06834376  2.00151777
  1.07817268  2.73326468
  1.08800161  3.64598727
  1.09783041  4.59281111
  1.10765934  5.30330133
  1.11748815  5.54478216
  1.12731707  5.29367113
  1.137146  4.74638748
  1.1469748  4.16289425
  1.15680373  3.7065134
  1.16663241  3.4167068
  1.17646134  3.28179193
  1.18629014  3.29128957
  1.19611907  3.44037986
  1.205948  3.71441054
  1.2157768  4.03867102
  1.22560573  4.24795151
  1.23543465  4.15498829
  1.24526346  3.68479657
  1.25509238  2.943609
  1.26492119  2.14457393
  1.27475011  1.46174383
  1.28457904  0.95134598
  1.29440784  0.586679876
  1.30423677  0.329874665
  1.31406569  0.158407927
  1.3238945  0.0582254939
  1.33372343  0.0217698719
  1.34355235  0.0423183702
  1.35338116  0.108715303
  1.36321008  0.206854567
  1.37303901  0.326183766
  1.38286781  0.464619011
  1.3926965  0.628484786
  1.40252542  0.830559492
  1.41235423  1.09035897
  1.42218316  1.43515885
  1.43201208  1.89668047
  1.44184089  2.51892543
  1.45166981  3.3428843
  1.46149874  4.32113075
  1.47132754  5.24632931
  1.48115647  5.82100201
  1.49098539  5.85427618
  1.5008142  5.40576077
  1.51064312  4.73122931
  1.52047205  4.09062099
  1.53030086  3.61165953
  1.54012978  3.30550694
  1.54995871  3.15164566
  1.55978751  3.1361239
  1.56961644  3.24808288
  1.57944536  3.45889282
  1.58927417  3.67641497
  1.59910309  3.74079037
  1.60893202  3.50967646
  1.61876059  2.96901679
  1.62858951  2.25515723
  1.63841844  1.55786955
  1.64824724  0.999587536
  1.65807617  0.599479556
  1.66790509  0.324665517
  1.6777339  0.146381423
  1.68756282  0.0504295342
  1.69739175  0.0305955969
  1.70722055  0.0823447853
  1.71704948  0.19212234
  1.7268784  0.335120201
  1.73670721  0.486246228
  1.74653614  0.634219348
  1.75636506  0.785712838
  1.76619387  0.958493173
  1.77602279  1.17408097
  1.78585172  1.45761979
  1.79568052  1.83945131
  1.80550945  2.35417891
  1.81533825  3.04982638
  1.82516718  3.95013928
  1.8349961  4.95535946
  1.84482479  5.80261183
  1.8546536  6.19201803
  1.86448252  5.99935627
  1.87431145  5.37033701
  1.88414025  4.60040188
  1.89396918  3.9283247
  1.9037981  3.4399004
  1.91362691  3.12299061
  1.92345583  2.95200706
  1.93328476  2.90952611
  1.94311357  2.97796416
  1.95294249  3.11559558
  1.9627713  3.22189307
  1.97260022  3.15669227
  1.98242915  2.82785344
  1.99225795  2.26965523
  2.00208688  1.62630153
  2.01191568  1.05106008
  2.02174473  0.619272947
  2.03157353  0.326406598
  2.04140234  0.142069981
  2.05123138  0.0477696061
  2.06105995  0.0381564312
  2.07088876  0.113900594
  2.0807178  0.267466128
  2.09054661  0.470029235
  2.10037541  0.678391874
  2.11020446  0.859527707
  2.12003326  1.00990248
  2.12986207  1.1524508
  2.13969111  1.31883264
  2.14951992  1.53799725
  2.15934873  1.83853805
  2.16917777  2.25177121
  2.17900658  2.81517243
  2.18883538  3.57593346
  2.19866443  4.5280509
  2.20849323  5.5129714
  2.21832204  6.22634029
  2.22815108  6.39430332
  2.23797989  5.97756767
  2.24780869  5.19949102
  2.25763774  4.37045813
  2.26746655  3.69052052
  2.27729535  3.20348549
  2.28712416  2.88111949
  2.29695296  2.69547415
  2.30678177  2.62528348
  2.31661081  2.64621902
  2.32643962  2.70680952
  2.33626842  2.70857239
  2.34609747  2.54121518
  2.35592628  2.16037631
  2.36575508  1.63154316
  2.37558413  1.0881784
  2.38541293  0.642190278
  2.39524174  0.331794441
  2.40507078  0.141224742
  2.41489959  0.0478465669
  2.42472839  0.0435170196
  2.43455744  0.132074669
  2.44438624  0.317390531
  2.45421505  0.5802508
  2.46404409  0.868422508
  2.4738729  1.1197139
  2.48370171  1.30119956
  2.49353075  1.4273603
  2.50335956  1.54266632
  2.51318812  1.69178164
  2.52301717  1.90782344
  2.53284597  2.22035623
  2.54267478  2.6601975
  2.55250382  3.26730776
  2.56233263  4.08048344
  2.57216144  5.05236006
  2.58199048  5.96593094
  2.59181929  6.49673223
  2.60164809  6.42440939
  2.61147714  5.80299425
  2.62130594  4.91556644
  2.63113475  4.06203175
  2.64096379  3.39296341
  2.6507926  2.91539812
  2.6606214  2.5920341
  2.67045045  2.39387035
  2.68027925  2.29575992
  2.69010806  2.26772547
  2.69993711  2.25400352
  2.70976591  2.16804481
  2.71959472  1.93413055
  2.72942376  1.54679143
  2.73925233  1.08455789
  2.74908113  0.657643557
  2.75891018  0.338927627
  2.76873899  0.141552135
  2.77856779  0.048322767
  2.78839684  0.0465620123
  2.79822564  0.138438225
  2.80805445  0.336038291
  2.81788349  0.639582455
  2.8277123  1.00808811
  2.8375411  1.36082423
  2.84737015  1.62207246
  2.85719895  1.77121985
  2.86702776  1.85008144
  2.8768568  1.92565799
  2.88668561  2.05111623
  2.89651442  2.25976419
  2.90634346  2.57981038
  2.91617227  3.04109287
  2.92600107  3.68417382
  2.93582988  4.52991199
  2.94565892  5.48095274
  2.95548773  6.2708478
  2.96531653  6.58215952
  2.97514534  6.2708478
  2.98497438  5.48095417
  2.99480319  4.52991295
  3.00463223  3.68417382
  3.0144608  3.04109287
  3.02428985  2.57981038
  3.03411865  2.25976419
  3.0439477  2.05111623
  3.0537765  1.92565799
  3.06360555  1.85008144
  3.07343411  1.77121913
  3.08326292  1.62207222
  3.09309196  1.36082423
  3.10292053  1.00808811
  3.11274958  0.639582455
  3.12257838  0.336038291
  3.13240743  0.138438255
  3.14223623  0.0465620123
  3.15206528  0.0483227707
  3.16189384  0.141552091
  3.17172289  0.338927209
  3.18155169  0.657643199
  3.19138074  1.08455455
  3.20120931  1.54678881
  3.21103859  1.93412983
  3.22086716  2.16804743
  3.2306962  2.25400615
  3.24052501  2.26772738
  3.25035405  2.29576015
  3.26018262  2.39387035
  3.2700119  2.59203386
  3.27984047  2.9153986
  3.28966951  3.39296269
  3.29949832  4.06202793
  3.30932689  4.91556215
  3.31915593  5.80298615
  3.32898474  6.42440653
  3.33881378  6.49673796
  3.34864235  5.9659338
  3.35847163  5.05237627
  3.3683002  4.08049154
  3.37812924  3.26730919
  3.38795805  2.6601975
  3.39778709  2.22035623
  3.40761566  1.90782368
  3.41744494  1.69178164
  3.42727351  1.5426662
  3.43710256  1.42735982
  3.44693136  1.30119789
  3.45676041  1.11971366
  3.46658897  0.868423641
  3.47641826  0.580251098
  3.48624682  0.317391515
  3.49607587  0.132075146
  3.50590467  0.0435170271
  3.51573372  0.047846552
  3.52556229  0.141224742
  3.53539109  0.331794441
  3.54522014  0.642189622
  3.5550487  1.08817661
  3.56487799  1.63153994
  3.57470655  2.16037345
  3.5845356  2.5412159
  3.5943644  2.7085762
  3.60419345  2.7068131
  3.61402202  2.64622164
  3.6238513  2.62528443
  3.63367987  2.69547415
  3.64350891  2.88111949
  3.65333772  3.20348549
  3.66316676  3.69051981
  3.67299533  4.37044859
  3.68282461  5.19948244
  3.69265318  5.97756577
  3.70248222  6.39429474
  3.71231103  6.22634125
  3.72214007  5.51297379
  3.73196864  4.52806377
  3.74179792  3.57593536
  3.75162649  2.81517243
  3.76145506  2.25177097
  3.77128434  1.83853805
  3.78111291  1.53799677
  3.79094195  1.3188324
  3.80077076  1.15244961
  3.8105998  1.00990164
  3.82042837  0.859527409
  3.83025765  0.678391874
  3.84008622  0.470029622
  3.84991527  0.267466992
  3.85974407  0.11390131
  3.86957312  0.0381565802
  3.87940168  0.0477696322
  3.88923097  0.142069981
  3.89905953  0.326406658
  3.90888858  0.619272828
  3.91871738  1.0510577
  3.92854643  1.62629712
  3.938375  2.26964879
  3.94820428  2.82784843
  3.95803285  3.15669799
  3.96786189  3.22189617
  3.9776907  3.11559892
  3.98751926  2.97796679
  3.99734831  2.90952659
  4.00717688  2.95200706
  4.01700592  3.12299061
  4.02683496  3.4399004
  4.03666401  3.92832351
  4.04649258  4.60039616
  4.05632162  5.37033463
  4.06615019  5.99934769
  4.07597923  6.19201708
  4.08580828  5.80261278
  4.09563732  4.95537329
  4.10546589  3.95014143
  4.11529493  3.04982853
  4.1251235  2.35417938
  4.13495255  1.83945131
  4.14478159  1.45761979
  4.15461063  1.17408097
  4.1644392  0.958493054
  4.17426825  0.7857126
  4.18409681  0.63421917
  4.19392586  0.48624599
  4.2037549  0.33512035
  4.21358347  0.192122787
  4.22341251  0.0823452547
  4.23324108  0.0305958968
  4.24307013  0.0504295714
  4.25289869  0.146381453
  4.26272821  0.324665517
  4.27255678  0.599479556
  4.28238583  0.999586344
  4.29221439  1.55786693
  4.30204344  2.25515079
  4.31187201  2.96901512
  4.32170153  3.50967073
  4.33153009  3.74079156
  4.34135914  3.67641759
  4.35118771  3.45889664
  4.36101675  3.24808359
  4.37084532  3.1361239
  4.38067484  3.15164566
  4.39050341  3.30550694
  4.40033245  3.61165905
  4.41016102  4.09062004
  4.41999006  4.73121691
  4.42981863  5.40575361
  4.43964767  5.85426569
  4.44947672  5.82100296
  4.45930529  5.24633169
  4.46913433  4.321136
  4.4789629  3.34288716
  4.48879194  2.51892662
  4.49862099  1.89668083
  4.50845003  1.43515873
  4.5182786  1.09035897
  4.52810764  0.830559492
  4.53793621  0.628484786
  4.54776525  0.464619011
  4.5575943  0.326183617
  4.56742334  0.206854522
  4.57725191  0.108715303
  4.58708096  0.0423186123
  4.59690952  0.0217700135
  4.60673857  0.0582255349
  4.61656761  0.158407927
  4.62639666  0.329874724
  4.63622522  0.586679876
  4.64605427  0.951345444
  4.65588284  1.46174335
  4.6657114  2.14456773
  4.67554092  2.94360375
  4.68536949  3.68479395
  4.69519854  4.15498877
  4.7050271  4.24795294
  4.71485615  4.03867388
  4.72468472  3.71441531
  4.73451424  3.4403801
  4.7443428  3.29128957
  4.75417185  3.28179193
  4.76400042  3.4167068
  4.77382946  3.70651221
  4.78365803  4.16288805
  4.79348755  4.74638605
  4.80331612  5.29367065
  4.81314516  5.54477406
  4.82297373  5.30330276
  4.83280277  4.59281588
  4.84263134  3.6459918
  4.85246086  2.73326945
  4.86228943  2.00151777
  4.872118  1.45725572
  4.88194704  1.05308449
  4.89177561  0.751289189
  4.90160465  0.523620784
  4.9114337  0.348042011
  4.92126274  0.211726084
  4.93109131  0.109305143
  4.94092035  0.0406233445
  4.95074892  0.00904803164
  4.96057796  0.0196270533
  4.97040701  0.077136673
  4.98023605  0.18591328
  4.99006462  0.352845997
  4.99989367  0.591747344
  5.00972223  0.923789859
  5.01955128  1.37980437
  5.02938032  2.00365543
  5.03920937  2.80411053
  5.04903793  3.6755383
  5.05886698  4.39421511
  5.06869555  4.74303675
  5.07852459  4.6674757
  5.08835363  4.30934191
  5.0981822  3.88908386
  5.10801125  3.56251264
  5.11783981  3.38141537
  5.12766886  3.34780002
  5.13749743  3.46144772
  5.14732695  3.72856188
  5.15715551  4.14775467
  5.16698456  4.64938688
  5.17681313  5.04618311
  5.18664217  5.09958124
  5.19647074  4.68388987
  5.20629978  3.89303017
  5.21612883  2.97459483
  5.22595787  2.15449095
  5.23578644  1.52254319
  5.24561548  1.05785358
  5.25544405  0.714823246
  5.26527309  0.462546051
  5.27510214  0.277504653
  5.28493118  0.144123971
  5.29475975  0.0551449507
  5.30458879  0.00829437468
  5.31441736  0.00300763175
  5.32424641  0.0387712643
  5.33407545  0.115090556
  5.34390402  0.232704446
  5.35373306  0.39607963
  5.36356163  0.616760731
  5.37339067  0.915363252
  5.38321972  1.31873083
  5.39304876  1.86585236
  5.40287733  2.60037637
  5.41270638  3.49947429
  5.42253494  4.40009117
  5.43236399  5.03953886
  5.44219255  5.2217145
  5.45202208  4.96183443
  5.46185064  4.46522331
  5.47167969  3.9677
  5.48150826  3.60206413
  5.4913373  3.39503455
  5.50116587  3.33844995
  5.51099539  3.42786622
  5.52082396  3.6638968
  5.530653  4.02874136
  5.54048157  4.42555475
  5.55031013  4.65870094
  5.56013918  4.52985001
  5.56996822  3.98601031
  5.57979727  3.17167354
  5.58962584  2.32411766
  5.59945488  1.61527407
  5.60928345  1.086972
  5.61911249  0.703901291
  5.62894154  0.427271694
  5.63877058  0.233135715
  5.64859915  0.104636103
  5.65842819  0.0323816054
  5.66825676  0.0108843753
  5.6780858  0.0344659463
  5.68791485  0.0964353532
  5.69774389  0.191219151
  5.70757246  0.31685245
  5.7174015  0.476467937
  5.72723007  0.679741681
  5.73705912  0.944927037
  5.74688816  1.29885256
  5.75671721  1.77372396
  5.76654577  2.41606259
  5.77637434  3.2599628
  5.78620338  4.23714733
  5.79603195  5.12411928
  5.80586147  5.63681316
  5.81569004  5.62545872
  5.82551908  5.1863451
  5.83534765  4.57749176
  5.8451767  4.03219748
  5.85500526  3.65218306
  5.86483479  3.44328976
  5.87466335  3.3925879
  5.8844924  3.49447489
  5.89432096  3.74576211
  5.90415001  4.11108685
  5.91397858  4.46454716
  5.9238081  4.60091352
  5.93363667  4.35630703
  5.94346571  3.73825979
  5.95329428  2.92919278
  5.96312332  2.15325332
  5.97295189  1.53847754
  5.98278141  1.09325063
  5.99260998  0.775187552
  6.00243855  0.549193382
  6.01226759  0.389914185
  6.02209616  0.276502162
  6.0319252  0.194957823
  6.04175425  0.136628315
  6.05158329  0.0954997167
  6.06141186  0.0666043833
  6.0712409  0.0461707823
  6.08106947  0.0318019092
  6.09089851  0.0218494795
  6.10072756  0.0149805583
  6.1105566  0.010235073
  6.12038517  0.00700008264
  6.13021421  0.00483255554
  6.14004278  0.00334230927
  6.14987183  0.00226945546
  6.15970087  0.00152529811
  6.16952991  0.00105519884
  6.17935848  0.000743911194
  6.18918753  0.000500935246
  6.19901609  0.000328430324
  6.20884514  0.000236881708
  6.21867418  0.000177525726
  6.22850275  0.000111008456
  6.23833179  6.2195475E-005
  6.24816036  5.34626852E-005
  6.25798941  5.1823361E-005
  6.26781797  2.83282516E-005
  6.2776475  7.13527334E-006
  6.28747606  1.21738285E-005
  6.29730511  2.06777731E-005
  6.30713367  9.40624705E-006
  6.31696272 -2.91935385E-006
  6.32679129  3.88454055E-006
  6.33662081  1.2861452E-005
  6.34644938  5.40847486E-006
  6.35627842 -3.88118406E-006
  6.36610699  1.55999146E-006
  6.37593603  8.95869198E-006
  6.3857646  3.6528927E-006
  6.39559412 -3.08763515E-006
  6.40542269  1.5401929E-006
  6.41525173  7.28891655E-006
  6.4250803  2.8550694E-006
  6.43490934 -2.32469165E-006
  6.44473791  1.87568423E-006
  6.45456696  6.6998814E-006
  6.464396  2.79243568E-006
  6.47422457 -1.93684127E-006
  6.48405361  1.27526698E-006
  6.49388218  5.59858381E-006
  6.50371122  2.9292903E-006
  6.51354027 -1.06825996E-006
  6.52336931  9.51327991E-007
  6.53319788  4.51445112E-006
  6.54302692  3.15684156E-006
  6.55285549  1.67855859E-007
  6.56268454  9.30917679E-007
  6.57251358  3.19409332E-006
  6.58234262  2.81168923E-006
  6.59217119  1.25311999E-006
  6.60200024  1.39030385E-006
  6.6118288  2.26512316E-006
  6.62165785  2.19947788E-006
  6.63148689  1.84371891E-006
  6.64131594  1.78788184E-006
  6.6511445  1.5145074E-006
  6.66097355  1.43461591E-006
  6.67080212  2.23975076E-006
 


==> anc/DFT_Armchair_49/K-point-00/Dens_49_k00_c1.dat <==
 -0.749998033 -9.27535666E-007
 -0.740169108  1.10400129E-006
 -0.730340242  4.53490338E-006
 -0.720511377  4.67714335E-006
 -0.710682511  1.38326516E-006
 -0.700853646 -3.72345355E-008
 -0.69102478  3.0197848E-006
 -0.681195915  5.65562095E-006
 -0.67136699  3.93328537E-006
 -0.661538124  2.27663486E-006
 -0.651709259  4.90715638E-006
 -0.641880393  7.17715329E-006
 -0.632051528  5.11558073E-006
 -0.622222662  4.81054622E-006
 -0.612393796  1.05738945E-005
 -0.602564871  1.43300404E-005
 -0.592736006  1.06361895E-005
 -0.58290714  9.73238457E-006
 -0.573078275  1.94153326E-005
 -0.563249409  2.84900889E-005
 -0.553420544  2.71551216E-005
 -0.543591678  2.73596961E-005
 -0.533762753  4.12107911E-005
 -0.523933887  5.74990481E-005
 -0.514105022  6.41870356E-005
 -0.504276156  7.39668467E-005
 -0.494447261  0.000100253841
 -0.484618396  0.000130330678
 -0.47478953  0.000152574357
 -0.464960635  0.000185264391
 -0.455131769  0.000244901137
 -0.445302904  0.000314109173
 -0.435474008  0.000378531899
 -0.425645173  0.000464655051
 -0.415816277  0.000599166728
 -0.405987382  0.00076510536
 -0.396158546  0.000945582055
 -0.386329651  0.00117424468
 -0.376500785  0.00149070437
 -0.36667192  0.00188667397
 -0.356843024  0.00235480862
 -0.347014159  0.00294832909
 -0.337185293  0.00372902257
 -0.327356398  0.00470517017
 -0.317527533  0.00589358667
 -0.307698667  0.00739388168
 -0.297869772  0.00932606589
 -0.288040906  0.0117540564
 -0.278212011  0.0147609646
 -0.268383175  0.0185440965
 -0.25855431  0.0233458132
 -0.248725414  0.0293684453
 -0.238896534  0.036879763
 -0.229067653  0.0463375933
 -0.219238758  0.0583033487
 -0.209409937  0.0733327344
 -0.199581057  0.0921218246
 -0.189752162  0.115706474
 -0.179923281  0.145412251
 -0.170094401  0.182734102
 -0.16026552  0.229462877
 -0.150436684  0.287852705
 -0.140607804  0.360505611
 -0.130778924  0.449827939
 -0.120950036  0.558418393
 -0.111121148  0.690153837
 -0.10129232  0.849402189
 -0.0914634392  1.03989279
 -0.0816345513  1.2665484
 -0.0718056709  1.53825462
 -0.061976783  1.86669266
 -0.0521478988  2.25961304
 -0.0423190705  2.71996737
 -0.0324901864  3.2418201
 -0.0226613022  3.76913023
 -0.0128324181  4.15825844
 -0.0030035344  4.221838
  0.00682534976  3.85646939
  0.0166541785  3.14313579
  0.0264830627  2.31464863
  0.0363119468  1.61656952
  0.046140831  1.19283652
  0.0559697151  1.08292353
  0.0657985434  1.28698325
  0.0756274313  1.80758405
  0.0854563117  2.65640664
  0.0952851996  3.81068039
  0.10511408  5.10893583
  0.114942968  6.20824766
  0.124771796  6.72264242
  0.134600684  6.4673171
  0.144429564  5.58218813
  0.154258445  4.4134984
  0.164087325  3.27625966
  0.173916221  2.31888556
  0.183745101  1.56103218
  0.193573982  0.989188135
  0.203402862  0.592798173
  0.213231638  0.360466778
  0.223060519  0.278795183
  0.232889414  0.321386307
  0.242718294  0.444089741
  0.252547175  0.59812665
  0.26237607  0.751242518
  0.272204936  0.897562742
  0.282033831  1.04950559
  0.291862726  1.22362041
  0.301691592  1.43397129
  0.311520487  1.69202185
  0.321349263  2.00394106
  0.331178129  2.37136197
  0.341007024  2.78027344
  0.350835919  3.16330576
  0.360664785  3.38433957
  0.37049368  3.30121255
  0.380322546  2.87656832
  0.390151441  2.23184156
  0.399980336  1.58338344
  0.409809202  1.11981916
  0.419638097  0.932985604
  0.429466993  1.04206038
  0.439295739  1.44820821
  0.449124634  2.15855742
  0.45895353  3.18287921
  0.468782395  4.46553469
  0.47861129  5.77993965
  0.488440186  6.73697233
  0.498269051  6.98170185
  0.508097947  6.4332037
  0.517926812  5.33562231
  0.527755737  4.07173204
  0.537584603  2.9260838
  0.547413349  2.00347424
  0.557242274  1.30544102
  0.56707114  0.819254279
  0.576900005  0.536066532
  0.58672893  0.445562035
  0.596557796  0.524353385
  0.606386662  0.71768415
  0.616215527  0.945092857
  0.626044452  1.13511765
  0.635873318  1.25941753
  0.645702183  1.33513725
  0.655530989  1.39811289
  0.665359855  1.47690439
  0.67518878  1.58739114
  0.685017645  1.73821223
  0.694846511  1.93191171
  0.704675376  2.1653893
  0.714504302  2.41639686
  0.724333167  2.6163981
  0.734162033  2.65593314
  0.743990958  2.45025587
  0.753819823  2.01822448
  0.763648689  1.49407697
  0.773477495  1.05367231
  0.78330636  0.824550509
  0.793135226  0.857735753
  0.802964151  1.16281378
  0.812793016  1.74396968
  0.822621882  2.61256599
  0.832450807  3.76976228
  0.842279673  5.11540031
  0.852108538  6.35975218
  0.861937463  7.09358549
  0.871766329  7.02812481
  0.881595075  6.20072985
  0.891424  4.94255543
  0.901252866  3.64248037
  0.911081731  2.53760028
  0.920910656  1.69100428
  0.930739522  1.09327197
  0.940568388  0.733902514
  0.950397313  0.605745018
  0.960226178  0.69536674
  0.970055044  0.95690912
  0.979883909  1.29405975
  0.989712834  1.58782387
  0.999541581  1.75687683
  1.00937045  1.79591405
  1.01919937  1.75765479
  1.0290283  1.70265031
  1.0388571  1.6668222
  1.04868603  1.66406906
  1.05851495  1.69905651
  1.06834376  1.77054667
  1.07817268  1.87037456
  1.08800161  1.97181988
  1.09783041  2.01511025
  1.10765934  1.92547619
  1.11748815  1.66870272
  1.12731707  1.29659104
  1.137146  0.931803942
  1.1469748  0.701937139
  1.15680373  0.684528887
  1.16663241  0.905959189
  1.17646134  1.37371588
  1.18629014  2.0950284
  1.19611907  3.08335257
  1.205948  4.32146025
  1.2157768  5.65676689
  1.22560573  6.74857712
  1.23543465  7.20164204
  1.24526346  6.82310486
  1.25509238  5.76765347
  1.26492119  4.42360926
  1.27475011  3.15494323
  1.28457904  2.1417594
  1.29440784  1.41319144
  1.30423677  0.956004441
  1.31406569  0.762983561
  1.3238945  0.828516483
  1.33372343  1.12787938
  1.34355235  1.57757831
  1.35338116  2.02963471
  1.36321008  2.3329277
  1.37303901  2.41665959
  1.38286781  2.31819081
  1.3926965  2.13276124
  1.40252542  1.94100022
  1.41235423  1.779585
  1.42218316  1.65753758
  1.43201208  1.57538807
  1.44184089  1.52788687
  1.45166981  1.50296032
  1.46149874  1.47489309
  1.47132754  1.40086091
  1.48115647  1.24188185
  1.49098539  1.00044918
  1.5008142  0.737996519
  1.51064312  0.549108207
  1.52047205  0.514566898
  1.53030086  0.676137328
  1.54012978  1.04832411
  1.54995871  1.63965535
  1.55978751  2.45997
  1.56961644  3.52080941
  1.57944536  4.77663422
  1.58927417  6.02180576
  1.59910309  6.88807344
  1.60893202  7.03051519
  1.61876059  6.37073994
  1.62858951  5.16363144
  1.63841844  3.81741071
  1.64824724  2.64565158
  1.65807617  1.77080548
  1.66790509  1.19891071
  1.6777339  0.918102026
  1.68756282  0.924933195
  1.69739175  1.21272278
  1.70722055  1.73279452
  1.71704948  2.34919429
  1.7268784  2.8608737
  1.73670721  3.10229731
  1.74653614  3.03865576
  1.75636506  2.76499343
  1.76619387  2.41690063
  1.77602279  2.08505106
  1.78585172  1.80000174
  1.79568052  1.56479383
  1.80550945  1.37625003
  1.81533825  1.22536898
  1.82516718  1.09866977
  1.8349961  0.97687161
  1.84482479  0.837426007
  1.8546536  0.670386791
  1.86448252  0.496917963
  1.87431145  0.369337231
  1.88414025  0.348191768
  1.89396918  0.476796836
  1.9037981  0.77576679
  1.91362691  1.25612366
  1.92345583  1.92761004
  1.93328476  2.80182528
  1.94311357  3.88239503
  1.95294249  5.08806753
  1.9627713  6.1688323
  1.97260022  6.75923967
  1.98242915  6.59538364
  1.99225795  5.71581888
  2.00208688  4.4455924
  2.01191568  3.17630076
  2.02174473  2.15613508
  2.03157353  1.45721519
  2.04140234  1.07348359
  2.05123138  0.997145355
  2.06105995  1.22840047
  2.07088876  1.75278795
  2.0807178  2.4822309
  2.09054661  3.21820855
  2.10037541  3.71601772
  2.11020446  3.82254004
  2.12003326  3.56350899
  2.12986207  3.09737825
  2.13969111  2.58948469
  2.14951992  2.12814021
  2.15934873  1.73326766
  2.16917777  1.40250564
  2.17900658  1.12938559
  2.18883538  0.902326405
  2.19866443  0.70953995
  2.20849323  0.540927768
  2.21832204  0.391188115
  2.22815108  0.266910821
  2.23797989  0.190931141
  2.24780869  0.196423978
  2.25763774  0.313726604
  2.26746655  0.562011302
  2.27729535  0.952700555
  2.28712416  1.49715221
  2.29695296  2.20546055
  2.30678177  3.08933258
  2.31661081  4.13761902
  2.32643962  5.23113441
  2.33626842  6.09194565
  2.34609747  6.38813019
  2.35592628  5.95583057
  2.36575508  4.93695259
  2.37558413  3.69028616
  2.38541293  2.56214952
  2.39524174  1.73227692
  2.40507078  1.23540676
  2.41489959  1.0620681
  2.42472839  1.20972455
  2.43455744  1.68064213
  2.44438624  2.4411447
  2.45421505  3.34777975
  2.46404409  4.13652563
  2.4738729  4.5391674
  2.48370171  4.44579315
  2.49353075  3.96089983
  2.50335956  3.30215096
  2.51318812  2.64869428
  2.52301717  2.07576084
  2.53284597  1.59137785
  2.54267478  1.1893177
  2.55250382  0.860232651
  2.56233263  0.591886759
  2.57216144  0.376146197
  2.58199048  0.210819915
  2.59181929  0.0996356085
  2.60164809  0.0518118814
  2.61147714  0.0801550597
  2.62130594  0.197274238
  2.63113475  0.412642688
  2.64096379  0.733737946
  2.6507926  1.1702069
  2.6606214  1.73408651
  2.67045045  2.43498397
  2.68027925  3.28175044
  2.69010806  4.24281693
  2.69993711  5.16595459
  2.70976591  5.7691865
  2.71959472  5.78235722
  2.72942376  5.14695406
  2.73925233  4.08137131
  2.74908113  2.94033194
  2.75891018  2.00547862
  2.76873899  1.39391029
  2.77856779  1.1169281
  2.78839684  1.16708624
  2.79822564  1.54721475
  2.80805445  2.25709414
  2.81788349  3.22921515
  2.8277123  4.25326395
  2.8375411  5.00941324
  2.84737015  5.23693419
  2.85719895  4.89893198
  2.86702776  4.18558979
  2.8768568  3.35787797
  2.88668561  2.58972168
  2.89651442  1.93567634
  2.90634346  1.3935349
  2.91617227  0.954870284
  2.92600107  0.608278215
  2.93582988  0.342769563
  2.94565892  0.153033286
  2.95548773  0.0384128094
  2.96531653  9.41294616E-007
  2.97514534  0.0384128094
  2.98497438  0.153033286
  2.99480319  0.342769563
  3.00463223  0.608278215
  3.0144608  0.954870284
  3.02428985  1.3935349
  3.03411865  1.93567634
  3.0439477  2.58972168
  3.0537765  3.35787797
  3.06360555  4.18558979
  3.07343411  4.89893198
  3.08326292  5.23693419
  3.09309196  5.00941324
  3.10292053  4.25326443
  3.11274958  3.22921515
  3.12257838  2.25709414
  3.13240743  1.54721475
  3.14223623  1.16708624
  3.15206528  1.1169281
  3.16189384  1.39391029
  3.17172289  2.00547814
  3.18155169  2.94032764
  3.19138074  4.08136606
  3.20120931  5.14695168
  3.21103859  5.78235722
  3.22086716  5.7691884
  3.2306962  5.16595888
  3.24052501  4.24282551
  3.25035405  3.28175139
  3.26018262  2.43498492
  3.2700119  1.73408651
  3.27984047  1.1702069
  3.28966951  0.733737946
  3.29949832  0.412642688
  3.30932689  0.197274208
  3.31915593  0.0801549479
  3.32898474  0.0518118516
  3.33881378  0.0996356085
  3.34864235  0.210820004
  3.35847163  0.376146197
  3.3683002  0.591886818
  3.37812924  0.860232651
  3.38795805  1.1893177
  3.39778709  1.59137785
  3.40761566  2.07576084
  3.41744494  2.64869285
  3.42727351  3.30214977
  3.43710256  3.96089602
  3.44693136  4.4457922
  3.45676041  4.53916454
  3.46658897  4.13652802
  3.47641826  3.34778571
  3.48624682  2.44114923
  3.49607587  1.68064427
  3.50590467  1.20972478
  3.51573372  1.0620681
  3.52556229  1.23540676
  3.53539109  1.73227692
  3.54522014  2.56214738
  3.5550487  3.69027972
  3.56487799  4.93695259
  3.57470655  5.95582867
  3.5845356  6.38813305
  3.5943644  6.09194851
  3.60419345  5.2311368
  3.61402202  4.13762283
  3.6238513  3.08933449
  3.63367987  2.20546055
  3.64350891  1.49715221
  3.65333772  0.952700555
  3.66316676  0.562011063
  3.67299533  0.313726425
  3.68282461  0.196423635
  3.69265318  0.190930814
  3.70248222  0.266910613
  3.71231103  0.391188234
  3.72214007  0.540927947
  3.73196864  0.70953995
  3.74179792  0.902326465
  3.75162649  1.12938559
  3.76145506  1.40250564
  3.77128434  1.73326766
  3.78111291  2.12814021
  3.79094195  2.58948326
  3.80077076  3.09737396
  3.8105998  3.56350589
  3.82042837  3.82253647
  3.83025765  3.71601772
  3.84008622  3.21820974
  3.84991527  2.48223567
  3.85974407  1.75279045
  3.86957312  1.22840309
  3.87940168  0.997145474
  3.88923097  1.07348359
  3.89905953  1.45721543
  3.90888858  2.15613413
  3.91871738  3.17629743
  3.92854643  4.44559002
  3.938375  5.7158165
  3.94820428  6.59538364
  3.95803285  6.75923967
  3.96786189  6.16883755
  3.9776907  5.08807135
  3.98751926  3.88239717
  3.99734831  2.80182576
  4.00717688  1.92761004
  4.01700592  1.25612378
  4.02683496  0.77576679
  4.03666401  0.476796746
  4.04649258  0.348191351
  4.05632162  0.369336456
  4.06615019  0.49691695
  4.07597923  0.670386672
  4.08580828  0.837426484
  4.09563732  0.976872921
  4.10546589  1.09866977
  4.11529493  1.22536922
  4.1251235  1.37625003
  4.13495255  1.56479383
  4.14478159  1.80000174
  4.15461063  2.08505106
  4.1644392  2.4169004
  4.17426825  2.76499128
  4.18409681  3.03865194
  4.19392586  3.10229707
  4.2037549  2.8608737
  4.21358347  2.34919715
  4.22341251  1.73279643
  4.23324108  1.21272421
  4.24307013  0.924934447
  4.25289869  0.918102026
  4.26272821  1.19891071
  4.27255678  1.770805
  4.28238583  2.64564967
  4.29221439  3.81740808
  4.30204344  5.16362619
  4.31187201  6.3707366
  4.32170153  7.03051519
  4.33153009  6.8880744
  4.34135914  6.02181244
  4.35118771  4.77664518
  4.36101675  3.5208106
  4.37084532  2.45997095
  4.38067484  1.63965499
  4.39050341  1.04832411
  4.40033245  0.67613709
  4.41016102  0.5145666
  4.41999006  0.549107671
  4.42981863  0.737993181
  4.43964767  1.00044906
  4.44947672  1.24188185
  4.45930529  1.4008621
  4.46913433  1.47489476
  4.4789629  1.50296032
  4.48879194  1.52788687
  4.49862099  1.57538807
  4.50845003  1.65753758
  4.5182786  1.779585
  4.52810764  1.94099975
  4.53793621  2.13275933
  4.54776525  2.31818891
  4.5575943  2.41665697
  4.56742334  2.33292699
  4.57725191  2.02963614
  4.58708096  1.57758176
  4.59690952  1.12788248
  4.60673857  0.828517437
  4.61656761  0.762983561
  4.62639666  0.956004441
  4.63622522  1.41319156
  4.64605427  2.14175916
  4.65588284  3.15494204
  4.6657114  4.42360115
  4.67554092  5.76764536
  4.68536949  6.8231039
  4.69519854  7.20164251
  4.7050271  6.74858904
  4.71485615  5.656775
  4.72468472  4.32146311
  4.73451424  3.08335376
  4.7443428  2.09502816
  4.75417185  1.37371588
  4.76400042  0.905959189
  4.77382946  0.684528768
  4.78365803  0.701936066
  4.79348755  0.931802511
  4.80331612  1.29658949
  4.81314516  1.66870153
  4.82297373  1.92547667
  4.83280277  2.01511312
  4.84263134  1.97182107
  4.85246086  1.87037539
  4.86228943  1.77054667
  4.872118  1.69905651
  4.88194704  1.66406906
  4.89177561  1.6668222
  4.90160465  1.70264959
  4.9114337  1.75765419
  4.92126274  1.79591155
  4.93109131  1.75687563
  4.94092035  1.58782387
  4.95074892  1.2940613
  4.96057796  0.956910193
  4.97040701  0.695367634
  4.98023605  0.605745316
  4.99006462  0.733902633
  4.99989367  1.09327197
  5.00972223  1.69100451
  5.01955128  2.53760028
  5.02938032  3.64247727
  5.03920937  4.94254589
  5.04903793  6.20072126
  5.05886698  7.02812481
  5.06869555  7.09358644
  5.07852459  6.35975456
  5.08835363  5.11540604
  5.0981822  3.76976442
  5.10801125  2.61256742
  5.11783981  1.74396956
  5.12766886  1.16281378
  5.13749743  0.857735753
  5.14732695  0.824550152
  5.15715551  1.053671
  5.16698456  1.4940753
  5.17681313  2.01822257
  5.18664217  2.45025587
  5.19647074  2.65593481
  5.20629978  2.61639857
  5.21612883  2.41639709
  5.22595787  2.16539001
  5.23578644  1.93191171
  5.24561548  1.73821223
  5.25544405  1.58739114
  5.26527309  1.47690439
  5.27510214  1.39811289
  5.28493118  1.33513582
  5.29475975  1.25941753
  5.30458879  1.13511622
  5.31441736  0.945093215
  5.32424641  0.717685044
  5.33407545  0.524354577
  5.34390402  0.445562452
  5.35373306  0.536066651
  5.36356163  0.819254279
  5.37339067  1.30544102
  5.38321972  2.00347447
  5.39304876  2.92608142
  5.40287733  4.07172918
  5.41270638  5.3356142
  5.42253494  6.43320036
  5.43236399  6.98170042
  5.44219255  6.73698092
  5.45202208  5.77995253
  5.46185064  4.46553898
  5.47167969  3.18288159
  5.48150826  2.15855765
  5.4913373  1.44820821
  5.50116587  1.04206038
  5.51099539  0.932985485
  5.52082396  1.11981857
  5.530653  1.58338189
  5.54048157  2.23183799
  5.55031013  2.87656498
  5.56013918  3.30121303
  5.56996822  3.38434172
  5.57979727  3.16330814
  5.58962584  2.78027558
  5.59945488  2.37136316
  5.60928345  2.00394106
  5.61911249  1.69202185
  5.62894154  1.43397129
  5.63877058  1.22362041
  5.64859915  1.04950559
  5.65842819  0.897562444
  5.66825676  0.751242042
  5.6780858  0.598126411
  5.68791485  0.444089949
  5.69774389  0.321386665
  5.70757246  0.278795451
  5.7174015  0.360467076
  5.72723007  0.592798412
  5.73705912  0.989188135
  5.74688816  1.56103218
  5.75671721  2.31888485
  5.76654577  3.27625918
  5.77637434  4.41349459
  5.78620338  5.58217859
  5.79603195  6.46731234
  5.80586147  6.72264004
  5.81569004  6.20824957
  5.82551908  5.10894489
  5.83534765  3.81068468
  5.8451767  2.65640855
  5.85500526  1.80758405
  5.86483479  1.28698325
  5.87466335  1.08292353
  5.8844924  1.19283664
  5.89432096  1.61656642
  5.90415001  2.31464624
  5.91397858  3.14313197
  5.9238081  3.85646939
  5.93363667  4.22184372
  5.94346571  4.15826082
  5.95329428  3.76913357
  5.96312332  3.24182177
  5.97295189  2.71996737
  5.98278141  2.25961304
  5.99260998  1.86669266
  6.00243855  1.53825462
  6.01226759  1.2665484
  6.02209616  1.03989303
  6.0319252  0.849402189
  6.04175425  0.690153837
  6.05158329  0.558418393
  6.06141186  0.449827939
  6.0712409  0.360505611
  6.08106947  0.287852705
  6.09089851  0.229462877
  6.10072756  0.182734102
  6.1105566  0.145412251
  6.12038517  0.115706474
  6.13021421  0.0921218246
  6.14004278  0.0733327344
  6.14987183  0.0583033487
  6.15970087  0.0463375933
  6.16952991  0.036879763
  6.17935848  0.0293684453
  6.18918753  0.0233458132
  6.19901609  0.0185440965
  6.20884514  0.0147609646
  6.21867418  0.0117540564
  6.22850275  0.00932606589
  6.23833179  0.00739388168
  6.24816036  0.00589358667
  6.25798941  0.00470517017
  6.26781797  0.00372902257
  6.2776475  0.00294832909
  6.28747606  0.00235480862
  6.29730511  0.00188667397
  6.30713367  0.00149070437
  6.31696272  0.00117424468
  6.32679129  0.000945582055
  6.33662081  0.00076510536
  6.34644938  0.000599166728
  6.35627842  0.000464655051
  6.36610699  0.000378531899
  6.37593603  0.000314109173
  6.3857646  0.000244901137
  6.39559412  0.000185264391
  6.40542269  0.000152574357
  6.41525173  0.000130330678
  6.4250803  0.000100253841
  6.43490934  7.39668467E-005
  6.44473791  6.41870356E-005
  6.45456696  5.74990481E-005
  6.464396  4.12107911E-005
  6.47422457  2.73596961E-005
  6.48405361  2.71551216E-005
  6.49388218  2.84900889E-005
  6.50371122  1.94153326E-005
  6.51354027  9.73238457E-006
  6.52336931  1.06361895E-005
  6.53319788  1.43300404E-005
  6.54302692  1.05738945E-005
  6.55285549  4.81054622E-006
  6.56268454  5.11558073E-006
  6.57251358  7.17715329E-006
  6.58234262  4.90715638E-006
  6.59217119  2.27663486E-006
  6.60200024  3.93328537E-006
  6.6118288  5.65562095E-006
  6.62165785  3.0197848E-006
  6.63148689 -3.72345355E-008
  6.64131594  1.38326516E-006
  6.6511445  4.67714335E-006
  6.66097355  4.53490338E-006
  6.67080212  1.10400129E-006
 


==> anc/DFT_Armchair_49/K-point.txt <==
k-points in reciprocal lattice:

K-point 00:  0.00 0.00000000 0.00000000 [ point Gamma bar (Kx) - Fig 1b ]
K-point 05:  0.05 0.00000000 0.00000000
K-point 07:  0.07 0.00000000 0.00000000
K-point 08:  0.08 0.00000000 0.00000000
K-point 09:  0.09 0.00000000 0.00000000
K-point 10:  0.10 0.00000000 0.00000000


==> anc/DFT_Armchair_50/Bandas_50-150.agr <==
  0. -5.49912786
  0.00390100479 -5.5206275
  0.00780203938 -5.50904799
  0.0117030442 -5.50238752
  0.0156040788 -5.50341845
  0.0195050836 -5.46616793
  0.0234060884 -5.47929716
  0.0273070931 -5.43072653
  0.0312081277 -5.43742037
  0.0351091325 -5.41862059
  0.0390101522 -5.40069342
  0.042911157 -5.38182211
  0.0468121916 -5.35163164
  0.0507131964 -5.31844664
  0.0546142161 -5.3336978
  0.0585152358 -5.36963415
  0.0624162406 -5.34034014
  0.0663172603 -5.29665375
  0.0702182651 -5.28352928
  0.0741192997 -5.30877066
  0.0780203044 -5.25969553
  0.0819213241 -5.21048927
  0.0858223289 -5.20950603
  0.0897233486 -5.1946826
  0.0936243683 -5.14705229
  0.0975253731 -5.10042906
  0.101426408 -5.11144352
  0.105327412 -5.09661674
  0.109228432 -5.05610847
  0.113129437 -5.0042758
  0.117030457 -4.96344805
  0.120931476 -4.89447737
  0.124832481 -4.8247571
  0.128733501 -4.82101917
  0.132634521 -4.77288961
  0.13653554 -4.71663904
  0.140436545 -4.67547131
  0.144337565 -4.65502357
  0.148238584 -4.66659832
  0.152139589 -4.61631393
  0.156040609 -4.56666517
  0.159941629 -4.53527737
  0.163842648 -4.5123477
  0.167743668 -4.50126219
  0.171644688 -4.51807022
  0.175545692 -4.53430843
  0.179446697 -4.51503372
  0.183347717 -4.48235893
  0.187248737 -4.45495701
  0.191149756 -4.43365335
  0.195050776 -4.41784906
  0.198951781 -4.40587664
  0.2028528 -4.3967948
  0.20675382 -4.3897748
  0.210654825 -4.38458824
  0.214555845 -4.38307285
  0.218456864 -4.38904953
  0.222357869 -4.37684202
  0.226258889 -4.37651825
  0.230159909 -4.37700415
  0.234060928 -4.37821054
  0.237961948 -4.37998533
  0.241862968 -4.38188601
  0.245763987 -4.38375521
  0.249664992 -4.38505316
  0.253566027 -4.38497448
  0.257467031 -4.38267231
  0.261368036 -4.3774457
  0.265269041 -4.3699522
  0.269170046 -4.36168575
  0.273071051 -4.35370016
  0.276972055 -4.34701443
  0.28087306 -4.34191799
  0.284774065 -4.33882713
  0.28867507 -4.33777809
  0.28867507 -4.33777809
  0.292576075 -4.33882713
  0.296477079 -4.34191799
  0.300378084 -4.34701443
  0.304279089 -4.35370016
  0.308180094 -4.36168575
  0.312081099 -4.3699522
  0.315982103 -4.3774457
  0.319883108 -4.38267231
  0.323784113 -4.38497448
  0.327685118 -4.38505316
  0.331586123 -4.38375521
  0.335487127 -4.38188601
  0.339388132 -4.37998533
  0.343289137 -4.37821054
  0.347190142 -4.37700415
  0.351091146 -4.37651825
  0.354992151 -4.37684202
  0.358893156 -4.38904953
  0.362794161 -4.38307285
  0.366695166 -4.38458824
  0.37059617 -4.3897748
  0.374497175 -4.3967948
  0.37839818 -4.40587664
  0.382299185 -4.41784906
  0.38620019 -4.43365335
  0.390101194 -4.45495701
  0.394002199 -4.48235893
  0.397903204 -4.51503372
  0.401804209 -4.53430843
  0.405705214 -4.51807022
  0.409606218 -4.50126219
  0.413507223 -4.5123477
  0.417408228 -4.53527737
  0.421309233 -4.56666517
  0.425210238 -4.61631393
  0.429111242 -4.66659832
  0.433012247 -4.65502357
  0.436913252 -4.67547131
  0.440814257 -4.71663904
  0.444715261 -4.77288961
  0.448616266 -4.82101917
  0.452517271 -4.8247571
  0.456418276 -4.89447737
  0.460319281 -4.96344805
  0.464220285 -5.0042758
  0.46812129 -5.05610847
  0.472022295 -5.09661674
  0.4759233 -5.11144352
  0.479824334 -5.10042906
  0.483725339 -5.14705229
  0.487626374 -5.1946826
  0.491527379 -5.20950603
  0.495428383 -5.21048927
  0.499329388 -5.25969553
  0.503230393 -5.30877066
  0.507131457 -5.28352928
  0.511032462 -5.29665375
  0.514933467 -5.34034014
  0.518834472 -5.36963415
  0.522735476 -5.3336978
  0.526636481 -5.31844664
  0.530537486 -5.35163164
  0.534438491 -5.38182211
  0.538339496 -5.40069342
  0.5422405 -5.41862059
  0.546141505 -5.43742037
  0.55004251 -5.43072653
  0.553943515 -5.47929716
  0.55784452 -5.46616793
  0.561745524 -5.50341845
  0.565646529 -5.50238752
  0.569547534 -5.50904799
  0.573448539 -5.5206275
  0.577349544 -5.49912786
  0. -5.49912786
  0.00390100479 -5.45397329
  0.00780203938 -5.47040033
  0.0117030442 -5.46393919
  0.0156040788 -5.42424822
  0.0195050836 -5.4563756
  0.0234060884 -5.40840483
  0.0273070931 -5.40186644
  0.0312081277 -5.41098738
  0.0351091325 -5.38793516
  0.0390101522 -5.37786722
  0.042911157 -5.35081816
  0.0468121916 -5.29966974
  0.0507131964 -5.29715776
  0.0546142161 -5.28311682
  0.0585152358 -5.24628258
  0.0624162406 -5.21504164
  0.0663172603 -5.24957132
  0.0702182651 -5.25193214
  0.0741192997 -5.20643425
  0.0780203044 -5.16038752
  0.0819213241 -5.17812443
  0.0858223289 -5.16152334
  0.0897233486 -5.11287308
  0.0936243683 -5.06456375
  0.0975253731 -5.08271027
  0.101426408 -5.0548625
  0.105327412 -5.01040316
  0.109228432 -4.96704197
  0.113129437 -4.96355534
  0.117030457 -4.92984056
  0.120931476 -4.85685253
  0.124832481 -4.80678654
  0.128733501 -4.76937771
  0.132634521 -4.73269939
  0.13653554 -4.69314957
  0.140436545 -4.64108562
  0.144337565 -4.64285374
  0.148238584 -4.61319494
  0.152139589 -4.58552599
  0.156040609 -4.55959797
  0.159941629 -4.5182662
  0.163842648 -4.48398304
  0.167743668 -4.49109077
  0.171644688 -4.4706111
  0.175545692 -4.45072317
  0.179446697 -4.43127298
  0.183347717 -4.41062212
  0.187248737 -4.38718653
  0.191149756 -4.36000633
  0.195050776 -4.32997656
  0.198951781 -4.33811378
  0.2028528 -4.35011387
  0.20675382 -4.36149073
  0.210654825 -4.37260628
  0.214555845 -4.38076305
  0.218456864 -4.37821484
  0.222357869 -4.36156225
  0.226258889 -4.334939
  0.230159909 -4.30936241
  0.234060928 -4.28510189
  0.237961948 -4.26241493
  0.241862968 -4.24168015
  0.245763987 -4.22362518
  0.249664992 -4.20913649
  0.253566027 -4.19907522
  0.257467031 -4.19353008
  0.261368036 -4.19117308
  0.265269041 -4.1908803
  0.269170046 -4.1915946
  0.273071051 -4.19275951
  0.276972055 -4.19391108
  0.28087306 -4.19491911
  0.284774065 -4.19564438
  0.28867507 -4.19589376
  0.28867507 -4.19589376
  0.292576075 -4.19564438
  0.296477079 -4.19491911
  0.300378084 -4.19391108
  0.304279089 -4.19275951
  0.308180094 -4.1915946
  0.312081099 -4.1908803
  0.315982103 -4.19117308
  0.319883108 -4.19353008
  0.323784113 -4.19907522
  0.327685118 -4.20913649
  0.331586123 -4.22362518
  0.335487127 -4.24168015
  0.339388132 -4.26241493
  0.343289137 -4.28510189
  0.347190142 -4.30936241
  0.351091146 -4.334939
  0.354992151 -4.36156225
  0.358893156 -4.37821484
  0.362794161 -4.38076305
  0.366695166 -4.37260628
  0.37059617 -4.36149073
  0.374497175 -4.35011387
  0.37839818 -4.33811378
  0.382299185 -4.32997656
  0.38620019 -4.36000633
  0.390101194 -4.38718653
  0.394002199 -4.41062212
  0.397903204 -4.43127298
  0.401804209 -4.45072317
  0.405705214 -4.4706111
  0.409606218 -4.49109077
  0.413507223 -4.48398304
  0.417408228 -4.5182662
  0.421309233 -4.55959797
  0.425210238 -4.58552599
  0.429111242 -4.61319494
  0.433012247 -4.64285374
  0.436913252 -4.64108562
  0.440814257 -4.69314957
  0.444715261 -4.73269939
  0.448616266 -4.76937771
  0.452517271 -4.80678654
  0.456418276 -4.85685253
  0.460319281 -4.92984056
  0.464220285 -4.96355534
  0.46812129 -4.96704197
  0.472022295 -5.01040316
  0.4759233 -5.0548625
  0.479824334 -5.08271027
  0.483725339 -5.06456375
  0.487626374 -5.11287308
  0.491527379 -5.16152334
  0.495428383 -5.17812443
  0.499329388 -5.16038752
  0.503230393 -5.20643425
  0.507131457 -5.25193214
  0.511032462 -5.24957132
  0.514933467 -5.21504164
  0.518834472 -5.24628258
  0.522735476 -5.28311682
  0.526636481 -5.29715776
  0.530537486 -5.29966974
  0.534438491 -5.35081816
  0.538339496 -5.37786722
  0.5422405 -5.38793516
  0.546141505 -5.41098738
  0.55004251 -5.40186644
  0.553943515 -5.40840483
  0.55784452 -5.4563756
  0.561745524 -5.42424822
  0.565646529 -5.46393919
  0.569547534 -5.47040033
  0.573448539 -5.45397329
  0.577349544 -5.49912786
  0. -5.38178968
  0.00390100479 -5.42626619
  0.00780203938 -5.40811396
  0.0117030442 -5.38094187
  0.0156040788 -5.41666269
  0.0195050836 -5.37437201
  0.0234060884 -5.36985159
  0.0273070931 -5.39184618
  0.0312081277 -5.38169813
  0.0351091325 -5.37316179
  0.0390101522 -5.35941076
  0.042911157 -5.32723951
  0.0468121916 -5.27611494
  0.0507131964 -5.24809361
  0.0546142161 -5.19607735
  0.0585152358 -5.17997313
  0.0624162406 -5.20811749
  0.0663172603 -5.16869116
  0.0702182651 -5.12800789
  0.0741192997 -5.11371326
  0.0780203044 -5.14618874
  0.0819213241 -5.11371851
  0.0858223289 -5.06690502
  0.0897233486 -5.02364206
  0.0936243683 -5.0534358
  0.0975253731 -5.01690578
  0.101426408 -4.96976089
  0.105327412 -4.9234724
  0.109228432 -4.93699026
  0.113129437 -4.92495441
  0.117030457 -4.88398457
  0.120931476 -4.84372902
  0.124832481 -4.79718924
  0.128733501 -4.75592041
  0.132634521 -4.68764925
  0.13653554 -4.62127161
  0.140436545 -4.6338973
  0.144337565 -4.58315706
  0.148238584 -4.52520275
  0.152139589 -4.4685626
  0.156040609 -4.44768333
  0.159941629 -4.46609974
  0.163842648 -4.47095156
  0.167743668 -4.42561913
  0.171644688 -4.38242006
  0.175545692 -4.34225178
  0.179446697 -4.30775309
  0.183347717 -4.28468323
  0.187248737 -4.29878855
  0.191149756 -4.31237936
  0.195050776 -4.32548571
  0.198951781 -4.29830408
  0.2028528 -4.26629877
  0.20675382 -4.23450708
  0.210654825 -4.203197
  0.214555845 -4.17587233
  0.218456864 -4.1698103
  0.222357869 -4.16500092
  0.226258889 -4.16114283
  0.230159909 -4.15808392
  0.234060928 -4.15570354
  0.237961948 -4.15376902
  0.241862968 -4.15161848
  0.245763987 -4.15132666
  0.249664992 -4.15673494
  0.253566027 -4.16160679
  0.257467031 -4.1660099
  0.261368036 -4.16988516
  0.265269041 -4.1732645
  0.269170046 -4.17612123
  0.273071051 -4.17846251
  0.276972055 -4.18027401
  0.28087306 -4.18156672
  0.284774065 -4.18231297
  0.28867507 -4.18258142
  0.28867507 -4.18258142
  0.292576075 -4.18231297
  0.296477079 -4.18156672
  0.300378084 -4.18027401
  0.304279089 -4.17846251
  0.308180094 -4.17612123
  0.312081099 -4.1732645
  0.315982103 -4.16988516
  0.319883108 -4.1660099
  0.323784113 -4.16160679
  0.327685118 -4.15673494
  0.331586123 -4.15132666
  0.335487127 -4.15161848
  0.339388132 -4.15376902
  0.343289137 -4.15570354
  0.347190142 -4.15808392
  0.351091146 -4.16114283
  0.354992151 -4.16500092
  0.358893156 -4.1698103
  0.362794161 -4.17587233
  0.366695166 -4.203197
  0.37059617 -4.23450708
  0.374497175 -4.26629877
  0.37839818 -4.29830408
  0.382299185 -4.32548571
  0.38620019 -4.31237936
  0.390101194 -4.29878855
  0.394002199 -4.28468323
  0.397903204 -4.30775309
  0.401804209 -4.34225178
  0.405705214 -4.38242006
  0.409606218 -4.42561913
  0.413507223 -4.47095156
  0.417408228 -4.46609974
  0.421309233 -4.44768333
  0.425210238 -4.4685626
  0.429111242 -4.52520275
  0.433012247 -4.58315706
  0.436913252 -4.6338973
  0.440814257 -4.62127161
  0.444715261 -4.68764925
  0.448616266 -4.75592041
  0.452517271 -4.79718924
  0.456418276 -4.84372902
  0.460319281 -4.88398457
  0.464220285 -4.92495441
  0.46812129 -4.93699026
  0.472022295 -4.9234724
  0.4759233 -4.96976089
  0.479824334 -5.01690578
  0.483725339 -5.0534358
  0.487626374 -5.02364206
  0.491527379 -5.06690502
  0.495428383 -5.11371851
  0.499329388 -5.14618874
  0.503230393 -5.11371326
  0.507131457 -5.12800789
  0.511032462 -5.16869116
  0.514933467 -5.20811749
  0.518834472 -5.17997313
  0.522735476 -5.19607735
  0.526636481 -5.24809361
  0.530537486 -5.27611494
  0.534438491 -5.32723951
  0.538339496 -5.35941076
  0.5422405 -5.37316179
  0.546141505 -5.38169813
  0.55004251 -5.39184618
  0.553943515 -5.36985159
  0.55784452 -5.37437201
  0.561745524 -5.41666269
  0.565646529 -5.38094187
  0.569547534 -5.40811396
  0.573448539 -5.42626619
  0.577349544 -5.38178968
  0. -5.38178968
  0.00390100479 -5.36079741
  0.00780203938 -5.37217569
  0.0117030442 -5.37991667
  0.0156040788 -5.38103247
  0.0195050836 -5.36955023
  0.0234060884 -5.36198092
  0.0273070931 -5.35978556
  0.0312081277 -5.35075331
  0.0351091325 -5.33222342
  0.0390101522 -5.33782339
  0.042911157 -5.28731394
  0.0468121916 -5.26011229
  0.0507131964 -5.22456217
  0.0546142161 -5.17258024
  0.0585152358 -5.14366293
  0.0624162406 -5.09075212
  0.0663172603 -5.04725075
  0.0702182651 -5.08080006
  0.0741192997 -5.08653879
  0.0780203044 -5.04428911
  0.0819213241 -5.00127459
  0.0858223289 -4.993258
  0.0897233486 -5.01988268
  0.0936243683 -4.97273588
  0.0975253731 -4.9258008
  0.101426408 -4.88218403
  0.105327412 -4.90987396
  0.109228432 -4.87806845
  0.113129437 -4.83357763
  0.117030457 -4.79011011
  0.120931476 -4.77275181
  0.124832481 -4.78284359
  0.128733501 -4.71163082
  0.132634521 -4.64104223
  0.13653554 -4.61223125
  0.140436545 -4.55977249
  0.144337565 -4.52111435
  0.148238584 -4.48776054
  0.152139589 -4.45608234
  0.156040609 -4.42598295
  0.159941629 -4.39736366
  0.163842648 -4.36999702
  0.167743668 -4.34391975
  0.171644688 -4.31842899
  0.175545692 -4.29245567
  0.179446697 -4.27005529
  0.183347717 -4.28043556
  0.187248737 -4.25897121
  0.191149756 -4.24106169
  0.195050776 -4.22613573
  0.198951781 -4.21293974
  0.2028528 -4.20147038
  0.20675382 -4.19151926
  0.210654825 -4.18311262
  0.214555845 -4.17268467
  0.218456864 -4.14311361
  0.222357869 -4.1148448
  0.226258889 -4.11650133
  0.230159909 -4.12445259
  0.234060928 -4.13191128
  0.237961948 -4.13890886
  0.241862968 -4.14539194
  0.245763987 -4.14883614
  0.249664992 -4.1444273
  0.253566027 -4.1374712
  0.257467031 -4.12800694
  0.261368036 -4.11704779
  0.265269041 -4.10584736
  0.269170046 -4.09546185
  0.273071051 -4.08633757
  0.276972055 -4.07905817
  0.28087306 -4.07358122
  0.284774065 -4.07029009
  0.28867507 -4.0691762
  0.28867507 -4.0691762
  0.292576075 -4.07029009
  0.296477079 -4.07358122
  0.300378084 -4.07905817
  0.304279089 -4.08633757
  0.308180094 -4.09546185
  0.312081099 -4.10584736
  0.315982103 -4.11704779
  0.319883108 -4.12800694
  0.323784113 -4.1374712
  0.327685118 -4.1444273
  0.331586123 -4.14883614
  0.335487127 -4.14539194
  0.339388132 -4.13890886
  0.343289137 -4.13191128
  0.347190142 -4.12445259
  0.351091146 -4.11650133
  0.354992151 -4.1148448
  0.358893156 -4.14311361
  0.362794161 -4.17268467
  0.366695166 -4.18311262
  0.37059617 -4.19151926
  0.374497175 -4.20147038
  0.37839818 -4.21293974
  0.382299185 -4.22613573
  0.38620019 -4.24106169
  0.390101194 -4.25897121
  0.394002199 -4.28043556
  0.397903204 -4.27005529
  0.401804209 -4.29245567
  0.405705214 -4.31842899
  0.409606218 -4.34391975
  0.413507223 -4.36999702
  0.417408228 -4.39736366
  0.421309233 -4.42598295
  0.425210238 -4.45608234
  0.429111242 -4.48776054
  0.433012247 -4.52111435
  0.436913252 -4.55977249
  0.440814257 -4.61223125
  0.444715261 -4.64104223
  0.448616266 -4.71163082
  0.452517271 -4.78284359
  0.456418276 -4.77275181
  0.460319281 -4.79011011
  0.464220285 -4.83357763
  0.46812129 -4.87806845
  0.472022295 -4.90987396
  0.4759233 -4.88218403
  0.479824334 -4.9258008
  0.483725339 -4.97273588
  0.487626374 -5.01988268
  0.491527379 -4.993258
  0.495428383 -5.00127459
  0.499329388 -5.04428911
  0.503230393 -5.08653879
  0.507131457 -5.08080006
  0.511032462 -5.04725075
  0.514933467 -5.09075212
  0.518834472 -5.14366293
  0.522735476 -5.17258024
  0.526636481 -5.22456217
  0.530537486 -5.26011229
  0.534438491 -5.28731394
  0.538339496 -5.33782339
  0.5422405 -5.33222342
  0.546141505 -5.35075331
  0.55004251 -5.35978556
  0.553943515 -5.36198092
  0.55784452 -5.36955023
  0.561745524 -5.38103247
  0.565646529 -5.37991667
  0.569547534 -5.37217569
  0.573448539 -5.36079741
  0.577349544 -5.38178968
  0. -5.34861708
  0.00390100479 -5.33753538
  0.00780203938 -5.3377099
  0.0117030442 -5.36185503
  0.0156040788 -5.33363295
  0.0195050836 -5.34920835
  0.0234060884 -5.36087847
  0.0273070931 -5.34890223
  0.0312081277 -5.31088877
  0.0351091325 -5.32022142
  0.0390101522 -5.28200817
  0.042911157 -5.23172474
  0.0468121916 -5.23616457
  0.0507131964 -5.18468809
  0.0546142161 -5.14433527
  0.0585152358 -5.12009192
  0.0624162406 -5.06750011
  0.0663172603 -5.03743076
  0.0702182651 -4.99341965
  0.0741192997 -4.95512104
  0.0780203044 -4.93081093
  0.0819213241 -4.96229362
  0.0858223289 -4.95769787
  0.0897233486 -4.91361809
  0.0936243683 -4.86915731
  0.0975253731 -4.85393333
  0.101426408 -4.87885046
  0.105327412 -4.83236074
  0.109228432 -4.7863245
  0.113129437 -4.74090052
  0.117030457 -4.74783659
  0.120931476 -4.74772501
  0.124832481 -4.70651627
  0.128733501 -4.66649914
  0.132634521 -4.62770176
  0.13653554 -4.59003019
  0.140436545 -4.5499053
  0.144337565 -4.48962975
  0.148238584 -4.42667627
  0.152139589 -4.42877293
  0.156040609 -4.41305971
  0.159941629 -4.3591671
  0.163842648 -4.30682659
  0.167743668 -4.25644684
  0.171644688 -4.23926258
  0.175545692 -4.25491095
  0.179446697 -4.2639308
  0.183347717 -4.23089075
  0.187248737 -4.19479275
  0.191149756 -4.15785027
  0.195050776 -4.12107658
  0.198951781 -4.08498526
  0.2028528 -4.0582509
  0.20675382 -4.06903219
  0.210654825 -4.07953501
  0.214555845 -4.0895195
  0.218456864 -4.09898138
  0.222357869 -4.10796642
  0.226258889 -4.08779716
  0.230159909 -4.06222916
  0.234060928 -4.0385499
  0.237961948 -4.01708126
  0.241862968 -3.99873114
  0.245763987 -3.98452711
  0.249664992 -3.974967
  0.253566027 -3.9693203
  0.257467031 -3.96646261
  0.261368036 -3.96519566
  0.265269041 -3.96500874
  0.269170046 -3.96538115
  0.273071051 -3.96612453
  0.276972055 -3.96683741
  0.28087306 -3.96749115
  0.284774065 -3.96795464
  0.28867507 -3.9681282
  0.28867507 -3.9681282
  0.292576075 -3.96795464
  0.296477079 -3.96749115
  0.300378084 -3.96683741
  0.304279089 -3.96612453
  0.308180094 -3.96538115
  0.312081099 -3.96500874
  0.315982103 -3.96519566
  0.319883108 -3.96646261
  0.323784113 -3.9693203
  0.327685118 -3.974967
  0.331586123 -3.98452711
  0.335487127 -3.99873114
  0.339388132 -4.01708126
  0.343289137 -4.0385499
  0.347190142 -4.06222916
  0.351091146 -4.08779716
  0.354992151 -4.10796642
  0.358893156 -4.09898138
  0.362794161 -4.0895195
  0.366695166 -4.07953501
  0.37059617 -4.06903219
  0.374497175 -4.0582509
  0.37839818 -4.08498526
  0.382299185 -4.12107658
  0.38620019 -4.15785027
  0.390101194 -4.19479275
  0.394002199 -4.23089075
  0.397903204 -4.2639308
  0.401804209 -4.25491095
  0.405705214 -4.23926258
  0.409606218 -4.25644684
  0.413507223 -4.30682659
  0.417408228 -4.3591671
  0.421309233 -4.41305971
  0.425210238 -4.42877293
  0.429111242 -4.42667627
  0.433012247 -4.48962975
  0.436913252 -4.5499053
  0.440814257 -4.59003019
  0.444715261 -4.62770176
  0.448616266 -4.66649914
  0.452517271 -4.70651627
  0.456418276 -4.74772501
  0.460319281 -4.74783659
  0.464220285 -4.74090052
  0.46812129 -4.7863245
  0.472022295 -4.83236074
  0.4759233 -4.87885046
  0.479824334 -4.85393333
  0.483725339 -4.86915731
  0.487626374 -4.91361809
  0.491527379 -4.95769787
  0.495428383 -4.96229362
  0.499329388 -4.93081093
  0.503230393 -4.95512104
  0.507131457 -4.99341965
  0.511032462 -5.03743076
  0.514933467 -5.06750011
  0.518834472 -5.12009192
  0.522735476 -5.14433527
  0.526636481 -5.18468809
  0.530537486 -5.23616457
  0.534438491 -5.23172474
  0.538339496 -5.28200817
  0.5422405 -5.32022142
  0.546141505 -5.31088877
  0.55004251 -5.34890223
  0.553943515 -5.36087847
  0.55784452 -5.34920835
  0.561745524 -5.33363295
  0.565646529 -5.36185503
  0.569547534 -5.3377099
  0.573448539 -5.33753538
  0.577349544 -5.34861708
  0. -5.34861517
  0.00390100479 -5.33678865
  0.00780203938 -5.32937765
  0.0117030442 -5.32690477
  0.0156040788 -5.31512308
  0.0195050836 -5.31946707
  0.0234060884 -5.32166052
  0.0273070931 -5.29465961
  0.0312081277 -5.30105066
  0.0351091325 -5.28406334
  0.0390101522 -5.25947094
  0.042911157 -5.23153543
  0.0468121916 -5.20198488
  0.0507131964 -5.17046022
  0.0546142161 -5.13728142
  0.0585152358 -5.1029706
  0.0624162406 -5.06725407
  0.0663172603 -5.03097391
  0.0702182651 -4.98373079
  0.0741192997 -4.92961788
  0.0780203044 -4.91605091
  0.0819213241 -4.87628698
  0.0858223289 -4.83595324
  0.0897233486 -4.79584837
  0.0936243683 -4.82514715
  0.0975253731 -4.82446623
  0.101426408 -4.77956581
  0.105327412 -4.73453236
  0.109228432 -4.69638205
  0.113129437 -4.72239256
  0.117030457 -4.69612503
  0.120931476 -4.65209532
  0.124832481 -4.60892391
  0.128733501 -4.56731367
  0.132634521 -4.59004402
  0.13653554 -4.57170391
  0.140436545 -4.50315571
  0.144337565 -4.43598175
  0.148238584 -4.40933132
  0.152139589 -4.36512089
  0.156040609 -4.30480623
  0.159941629 -4.27167797
  0.163842648 -4.24081755
  0.167743668 -4.22309208
  0.171644688 -4.20898914
  0.175545692 -4.16901255
  0.179446697 -4.14014482
  0.183347717 -4.11622477
  0.187248737 -4.09470749
  0.191149756 -4.07492781
  0.195050776 -4.05711031
  0.198951781 -4.0468049
  0.2028528 -4.04981041
  0.20675382 -4.01573896
  0.210654825 -3.99986315
  0.214555845 -3.98898315
  0.218456864 -3.97941685
  0.222357869 -3.97100353
  0.226258889 -3.96345425
  0.230159909 -3.95666742
  0.234060928 -3.95034027
  0.237961948 -3.9439311
  0.241862968 -3.93654585
  0.245763987 -3.92725182
  0.249664992 -3.91548491
  0.253566027 -3.90186024
  0.257467031 -3.88767099
  0.261368036 -3.87382936
  0.265269041 -3.86621666
  0.269170046 -3.86891603
  0.273071051 -3.87110186
  0.276972055 -3.87280846
  0.28087306 -3.87401533
  0.284774065 -3.87465763
  0.28867507 -3.87493086
  0.28867507 -3.87493086
  0.292576075 -3.87465763
  0.296477079 -3.87401533
  0.300378084 -3.87280846
  0.304279089 -3.87110186
  0.308180094 -3.86891603
  0.312081099 -3.86621666
  0.315982103 -3.87382936
  0.319883108 -3.88767099
  0.323784113 -3.90186024
  0.327685118 -3.91548491
  0.331586123 -3.92725182
  0.335487127 -3.93654585
  0.339388132 -3.9439311
  0.343289137 -3.95034027
  0.347190142 -3.95666742
  0.351091146 -3.96345425
  0.354992151 -3.97100353
  0.358893156 -3.97941685
  0.362794161 -3.98898315
  0.366695166 -3.99986315
  0.37059617 -4.01573896
  0.374497175 -4.04981041
  0.37839818 -4.0468049
  0.382299185 -4.05711031
  0.38620019 -4.07492781
  0.390101194 -4.09470749
  0.394002199 -4.11622477
  0.397903204 -4.14014482
  0.401804209 -4.16901255
  0.405705214 -4.20898914
  0.409606218 -4.22309208
  0.413507223 -4.24081755
  0.417408228 -4.27167797
  0.421309233 -4.30480623
  0.425210238 -4.36512089
  0.429111242 -4.40933132
  0.433012247 -4.43598175
  0.436913252 -4.50315571
  0.440814257 -4.57170391
  0.444715261 -4.59004402
  0.448616266 -4.56731367
  0.452517271 -4.60892391
  0.456418276 -4.65209532
  0.460319281 -4.69612503
  0.464220285 -4.72239256
  0.46812129 -4.69638205
  0.472022295 -4.73453236
  0.4759233 -4.77956581
  0.479824334 -4.82446623
  0.483725339 -4.82514715
  0.487626374 -4.79584837
  0.491527379 -4.83595324
  0.495428383 -4.87628698
  0.499329388 -4.91605091
  0.503230393 -4.92961788
  0.507131457 -4.98373079
  0.511032462 -5.03097391
  0.514933467 -5.06725407
  0.518834472 -5.1029706
  0.522735476 -5.13728142
  0.526636481 -5.17046022
  0.530537486 -5.20198488
  0.534438491 -5.23153543
  0.538339496 -5.25947094
  0.5422405 -5.28406334
  0.546141505 -5.30105066
  0.55004251 -5.29465961
  0.553943515 -5.32166052
  0.55784452 -5.31946707
  0.561745524 -5.31512308
  0.565646529 -5.32690477
  0.569547534 -5.32937765
  0.573448539 -5.33678865
  0.577349544 -5.34861517
  0. -5.24939919
  0.00390100479 -5.2936945
  0.00780203938 -5.29102564
  0.0117030442 -5.2449584
  0.0156040788 -5.27724075
  0.0195050836 -5.26761627
  0.0234060884 -5.27024221
  0.0273070931 -5.27331209
  0.0312081277 -5.28083754
  0.0351091325 -5.26137877
  0.0390101522 -5.21146202
  0.042911157 -5.22244167
  0.0468121916 -5.18051529
  0.0507131964 -5.12912035
  0.0546142161 -5.13273668
  0.0585152358 -5.08029842
  0.0624162406 -5.02754498
  0.0663172603 -5.01397133
  0.0702182651 -4.96030998
  0.0741192997 -4.90627909
  0.0780203044 -4.87512016
  0.0819213241 -4.82028675
  0.0858223289 -4.76610708
  0.0897233486 -4.79516459
  0.0936243683 -4.75388336
  0.0975253731 -4.71221542
  0.101426408 -4.67023182
  0.105327412 -4.66983843
  0.109228432 -4.68960094
  0.113129437 -4.64480495
  0.117030457 -4.60028601
  0.120931476 -4.55617142
  0.124832481 -4.54406834
  0.128733501 -4.56668949
  0.132634521 -4.52543783
  0.13653554 -4.48527384
  0.140436545 -4.44622421
  0.144337565 -4.40855789
  0.148238584 -4.37249374
  0.152139589 -4.33736181
  0.156040609 -4.30379152
  0.159941629 -4.2460041
  0.163842648 -4.20642138
  0.167743668 -4.21123934
  0.171644688 -4.18176794
  0.175545692 -4.14797831
  0.179446697 -4.10611296
  0.183347717 -4.062356
  0.187248737 -4.01935005
  0.191149756 -4.02214527
  0.195050776 -4.03462172
  0.198951781 -4.04068375
  0.2028528 -4.02555847
  0.20675382 -4.01203823
  0.210654825 -3.98280811
  0.214555845 -3.95113993
  0.218456864 -3.92082214
  0.222357869 -3.89217663
  0.226258889 -3.86509895
  0.230159909 -3.84005928
  0.234060928 -3.82730341
  0.237961948 -3.83383083
  0.241862968 -3.83995581
  0.245763987 -3.84553957
  0.249664992 -3.85062981
  0.253566027 -3.85521793
  0.257467031 -3.85939169
  0.261368036 -3.86304808
  0.265269041 -3.86104202
  0.269170046 -3.84968519
  0.273071051 -3.83999634
  0.276972055 -3.83234596
  0.28087306 -3.82669163
  0.284774065 -3.82331324
  0.28867507 -3.82216501
  0.28867507 -3.82216501
  0.292576075 -3.82331324
  0.296477079 -3.82669163
  0.300378084 -3.83234596
  0.304279089 -3.83999634
  0.308180094 -3.84968519
  0.312081099 -3.86104202
  0.315982103 -3.86304808
  0.319883108 -3.85939169
  0.323784113 -3.85521793
  0.327685118 -3.85062981
  0.331586123 -3.84553957
  0.335487127 -3.83995581
  0.339388132 -3.83383083
  0.343289137 -3.82730341
  0.347190142 -3.84005928
  0.351091146 -3.86509895
  0.354992151 -3.89217663
  0.358893156 -3.92082214
  0.362794161 -3.95113993
  0.366695166 -3.98280811
  0.37059617 -4.01203823
  0.374497175 -4.02555847
  0.37839818 -4.04068375
  0.382299185 -4.03462172
  0.38620019 -4.02214527
  0.390101194 -4.01935005
  0.394002199 -4.062356
  0.397903204 -4.10611296
  0.401804209 -4.14797831
  0.405705214 -4.18176794
  0.409606218 -4.21123934
  0.413507223 -4.20642138
  0.417408228 -4.2460041
  0.421309233 -4.30379152
  0.425210238 -4.33736181
  0.429111242 -4.37249374
  0.433012247 -4.40855789
  0.436913252 -4.44622421
  0.440814257 -4.48527384
  0.444715261 -4.52543783
  0.448616266 -4.56668949
  0.452517271 -4.54406834
  0.456418276 -4.55617142
  0.460319281 -4.60028601
  0.464220285 -4.64480495
  0.46812129 -4.68960094
  0.472022295 -4.66983843
  0.4759233 -4.67023182
  0.479824334 -4.71221542
  0.483725339 -4.75388336
  0.487626374 -4.79516459
  0.491527379 -4.76610708
  0.495428383 -4.82028675
  0.499329388 -4.87512016
  0.503230393 -4.90627909
  0.507131457 -4.96030998
  0.511032462 -5.01397133
  0.514933467 -5.02754498
  0.518834472 -5.08029842
  0.522735476 -5.13273668
  0.526636481 -5.12912035
  0.530537486 -5.18051529
  0.534438491 -5.22244167
  0.538339496 -5.21146202
  0.5422405 -5.26137877
  0.546141505 -5.28083754
  0.55004251 -5.27331209
  0.553943515 -5.27024221
  0.55784452 -5.26761627
  0.561745524 -5.27724075
  0.565646529 -5.2449584
  0.569547534 -5.29102564
  0.573448539 -5.2936945
  0.577349544 -5.24939919
  0. -5.24939871
  0.00390100479 -5.21109581
  0.00780203938 -5.22354126
  0.0117030442 -5.23460197
  0.0156040788 -5.23462009
  0.0195050836 -5.24231768
  0.0234060884 -5.21986628
  0.0273070931 -5.24056578
  0.0312081277 -5.22431612
  0.0351091325 -5.17494726
  0.0390101522 -5.18414545
  0.042911157 -5.16087532
  0.0468121916 -5.1099658
  0.0507131964 -5.10803413
  0.0546142161 -5.07709408
  0.0585152358 -5.02475643
  0.0624162406 -5.01299524
  0.0663172603 -4.97420311
  0.0702182651 -4.92058659
  0.0741192997 -4.89872456
  0.0780203044 -4.85171127
  0.0819213241 -4.79686069
  0.0858223289 -4.76492357
  0.0897233486 -4.70944595
  0.0936243683 -4.65349388
  0.0975253731 -4.61508512
  0.101426408 -4.6427145
  0.105327412 -4.6279521
  0.109228432 -4.58555746
  0.113129437 -4.54290295
  0.117030457 -4.5002923
  0.120931476 -4.52023363
  0.124832481 -4.51252174
  0.128733501 -4.46942186
  0.132634521 -4.42682934
  0.13653554 -4.3851018
  0.140436545 -4.36890554
  0.144337565 -4.3893795
  0.148238584 -4.36963177
  0.152139589 -4.30504131
  0.156040609 -4.24167061
  0.159941629 -4.18925095
  0.163842648 -4.18877983
  0.167743668 -4.13311148
  0.171644688 -4.07912874
  0.175545692 -4.0313077
  0.179446697 -4.00318241
  0.183347717 -3.99576664
  0.187248737 -4.00919676
  0.191149756 -3.97771263
  0.195050776 -3.93734503
  0.198951781 -3.8984108
  0.2028528 -3.86942482
  0.20675382 -3.85238838
  0.210654825 -3.83662415
  0.214555845 -3.82214355
  0.218456864 -3.80928802
  0.222357869 -3.8048892
  0.226258889 -3.81282139
  0.230159909 -3.82032633
  0.234060928 -3.81782722
  0.237961948 -3.79947424
  0.241862968 -3.78579044
  0.245763987 -3.7765274
  0.249664992 -3.77029848
  0.253566027 -3.76612663
  0.257467031 -3.76338243
  0.261368036 -3.76166105
  0.265269041 -3.76070023
  0.269170046 -3.76027393
  0.273071051 -3.76032782
  0.276972055 -3.76046467
  0.28087306 -3.76066303
  0.284774065 -3.76090002
  0.28867507 -3.76096487
  0.28867507 -3.76096487
  0.292576075 -3.76090002
  0.296477079 -3.76066303
  0.300378084 -3.76046467
  0.304279089 -3.76032782
  0.308180094 -3.76027393
  0.312081099 -3.76070023
  0.315982103 -3.76166105
  0.319883108 -3.76338243
  0.323784113 -3.76612663
  0.327685118 -3.77029848
  0.331586123 -3.7765274
  0.335487127 -3.78579044
  0.339388132 -3.79947424
  0.343289137 -3.81782722
  0.347190142 -3.82032633
  0.351091146 -3.81282139
  0.354992151 -3.8048892
  0.358893156 -3.80928802
  0.362794161 -3.82214355
  0.366695166 -3.83662415
  0.37059617 -3.85238838
  0.374497175 -3.86942482
  0.37839818 -3.8984108
  0.382299185 -3.93734503
  0.38620019 -3.97771263
  0.390101194 -4.00919676
  0.394002199 -3.99576664
  0.397903204 -4.00318241
  0.401804209 -4.0313077
  0.405705214 -4.07912874
  0.409606218 -4.13311148
  0.413507223 -4.18877983
  0.417408228 -4.18925095
  0.421309233 -4.24167061
  0.425210238 -4.30504131
  0.429111242 -4.36963177
  0.433012247 -4.3893795
  0.436913252 -4.36890554
  0.440814257 -4.3851018
  0.444715261 -4.42682934
  0.448616266 -4.46942186
  0.452517271 -4.51252174
  0.456418276 -4.52023363
  0.460319281 -4.5002923
  0.464220285 -4.54290295
  0.46812129 -4.58555746
  0.472022295 -4.6279521
  0.4759233 -4.6427145
  0.479824334 -4.61508512
  0.483725339 -4.65349388
  0.487626374 -4.70944595
  0.491527379 -4.76492357
  0.495428383 -4.79686069
  0.499329388 -4.85171127
  0.503230393 -4.89872456
  0.507131457 -4.92058659
  0.511032462 -4.97420311
  0.514933467 -5.01299524
  0.518834472 -5.02475643
  0.522735476 -5.07709408
  0.526636481 -5.10803413
  0.530537486 -5.1099658
  0.534438491 -5.16087532
  0.538339496 -5.18414545
  0.5422405 -5.17494726
  0.546141505 -5.22431612
  0.55004251 -5.24056578
  0.553943515 -5.21986628
  0.55784452 -5.24231768
  0.561745524 -5.23462009
  0.565646529 -5.23460197
  0.569547534 -5.22354126
  0.573448539 -5.21109581
  0.577349544 -5.24939871
  0. -5.19990015
  0.00390100479 -5.20456886
  0.00780203938 -5.19164705
  0.0117030442 -5.23313046
  0.0156040788 -5.21521664
  0.0195050836 -5.22668505
  0.0234060884 -5.21184301
  0.0273070931 -5.19252825
  0.0312081277 -5.17006063
  0.0351091325 -5.14548635
  0.0390101522 -5.12502337
  0.042911157 -5.08921766
  0.0468121916 -5.07141972
  0.0507131964 -5.05856085
  0.0546142161 -5.00673532
  0.0585152358 -4.97847795
  0.0624162406 -4.97197104
  0.0663172603 -4.91878653
  0.0702182651 -4.86719751
  0.0741192997 -4.8665328
  0.0780203044 -4.81204748
  0.0819213241 -4.75728941
  0.0858223289 -4.74161577
  0.0897233486 -4.68604851
  0.0936243683 -4.63010788
  0.0975253731 -4.59725761
  0.101426408 -4.55199146
  0.105327412 -4.51287651
  0.109228432 -4.47363806
  0.113129437 -4.47115135
  0.117030457 -4.49592447
  0.120931476 -4.45780468
  0.124832481 -4.41545486
  0.128733501 -4.37330198
  0.132634521 -4.33126259
  0.13653554 -4.34792423
  0.140436545 -4.34428406
  0.144337565 -4.30440521
  0.148238584 -4.26561689
  0.152139589 -4.22793484
  0.156040609 -4.1916213
  0.159941629 -4.17965746
  0.163842648 -4.12283945
  0.167743668 -4.09064579
  0.171644688 -4.05981207
  0.175545692 -4.02613974
  0.179446697 -3.98185873
  0.183347717 -3.97698832
  0.187248737 -3.95244884
  0.191149756 -3.92945957
  0.195050776 -3.9080286
  0.198951781 -3.88808346
  0.2028528 -3.86089516
  0.20675382 -3.82490826
  0.210654825 -3.79046726
  0.214555845 -3.78755474
  0.218456864 -3.79645348
  0.222357869 -3.79731083
  0.226258889 -3.78607702
  0.230159909 -3.77520704
  0.234060928 -3.76405668
  0.237961948 -3.75149298
  0.241862968 -3.73663139
  0.245763987 -3.71988583
  0.249664992 -3.70256662
  0.253566027 -3.6853981
  0.257467031 -3.66911888
  0.261368036 -3.65407848
  0.265269041 -3.64056396
  0.269170046 -3.62880278
  0.273071051 -3.61881018
  0.276972055 -3.61090565
  0.28087306 -3.60512877
  0.284774065 -3.60165071
  0.28867507 -3.60051298
  0.28867507 -3.60051298
  0.292576075 -3.60165071
  0.296477079 -3.60512877
  0.300378084 -3.61090565
  0.304279089 -3.61881018
  0.308180094 -3.62880278
  0.312081099 -3.64056396
  0.315982103 -3.65407848
  0.319883108 -3.66911888
  0.323784113 -3.6853981
  0.327685118 -3.70256662
  0.331586123 -3.71988583
  0.335487127 -3.73663139
  0.339388132 -3.75149298
  0.343289137 -3.76405668
  0.347190142 -3.77520704
  0.351091146 -3.78607702
  0.354992151 -3.79731083
  0.358893156 -3.79645348
  0.362794161 -3.78755474
  0.366695166 -3.79046726
  0.37059617 -3.82490826
  0.374497175 -3.86089516
  0.37839818 -3.88808346
  0.382299185 -3.9080286
  0.38620019 -3.92945957
  0.390101194 -3.95244884
  0.394002199 -3.97698832
  0.397903204 -3.98185873
  0.401804209 -4.02613974
  0.405705214 -4.05981207
  0.409606218 -4.09064579
  0.413507223 -4.12283945
  0.417408228 -4.17965746
  0.421309233 -4.1916213
  0.425210238 -4.22793484
  0.429111242 -4.26561689
  0.433012247 -4.30440521
  0.436913252 -4.34428406
  0.440814257 -4.34792423
  0.444715261 -4.33126259
  0.448616266 -4.37330198
  0.452517271 -4.41545486
  0.456418276 -4.45780468
  0.460319281 -4.49592447
  0.464220285 -4.47115135
  0.46812129 -4.47363806
  0.472022295 -4.51287651
  0.4759233 -4.55199146
  0.479824334 -4.59725761
  0.483725339 -4.63010788
  0.487626374 -4.68604851
  0.491527379 -4.74161577
  0.495428383 -4.75728941
  0.499329388 -4.81204748
  0.503230393 -4.8665328
  0.507131457 -4.86719751
  0.511032462 -4.91878653
  0.514933467 -4.97197104
  0.518834472 -4.97847795
  0.522735476 -5.00673532
  0.526636481 -5.05856085
  0.530537486 -5.07141972
  0.534438491 -5.08921766
  0.538339496 -5.12502337
  0.5422405 -5.14548635
  0.546141505 -5.17006063
  0.55004251 -5.19252825
  0.553943515 -5.21184301
  0.55784452 -5.22668505
  0.561745524 -5.21521664
  0.565646529 -5.23313046
  0.569547534 -5.19164705
  0.573448539 -5.20456886
  0.577349544 -5.19990015
  0. -5.19989634
  0.00390100479 -5.19149256
  0.00780203938 -5.18703318
  0.0117030442 -5.19381714
  0.0156040788 -5.19831562
  0.0195050836 -5.15941191
  0.0234060884 -5.20004082
  0.0273070931 -5.17159224
  0.0312081277 -5.12310028
  0.0351091325 -5.14500856
  0.0390101522 -5.11797047
  0.042911157 -5.07476377
  0.0468121916 -5.0590868
  0.0507131964 -5.02759218
  0.0546142161 -4.99483299
  0.0585152358 -4.96118355
  0.0624162406 -4.92665863
  0.0663172603 -4.89136267
  0.0702182651 -4.86425304
  0.0741192997 -4.81889772
  0.0780203044 -4.78181648
  0.0819213241 -4.74423647
  0.0858223289 -4.70635843
  0.0897233486 -4.66821575
  0.0936243683 -4.6297307
  0.0975253731 -4.59097672
  0.101426408 -4.54071617
  0.105327412 -4.48389244
  0.109228432 -4.44582367
  0.113129437 -4.43424034
  0.117030457 -4.39478683
  0.120931476 -4.35527515
  0.124832481 -4.31582022
  0.128733501 -4.30443096
  0.132634521 -4.32643604
  0.13653554 -4.28970098
  0.140436545 -4.24856329
  0.144337565 -4.20783281
  0.148238584 -4.1678443
  0.152139589 -4.15341425
  0.156040609 -4.17158175
  0.159941629 -4.15656567
  0.163842648 -4.1191802
  0.167743668 -4.06000233
  0.171644688 -4.00233507
  0.175545692 -3.96748877
  0.179446697 -3.97589922
  0.183347717 -3.92695475
  0.187248737 -3.87975836
  0.191149756 -3.83442926
  0.195050776 -3.79079342
  0.198951781 -3.75420237
  0.2028528 -3.7580843
  0.20675382 -3.76833725
  0.210654825 -3.77818584
  0.214555845 -3.75754499
  0.218456864 -3.72654009
  0.222357869 -3.69742441
  0.226258889 -3.67062807
  0.230159909 -3.64735985
  0.234060928 -3.62925053
  0.237961948 -3.61602354
  0.241862968 -3.60615158
  0.245763987 -3.59865952
  0.249664992 -3.59257364
  0.253566027 -3.58775759
  0.257467031 -3.5840416
  0.261368036 -3.58120918
  0.265269041 -3.57916784
  0.269170046 -3.57775211
  0.273071051 -3.57684851
  0.276972055 -3.57631969
  0.28087306 -3.57601833
  0.284774065 -3.57610369
  0.28867507 -3.57606697
  0.28867507 -3.57606697
  0.292576075 -3.57610369
  0.296477079 -3.57601833
  0.300378084 -3.57631969
  0.304279089 -3.57684851
  0.308180094 -3.57775211
  0.312081099 -3.57916784
  0.315982103 -3.58120918
  0.319883108 -3.5840416
  0.323784113 -3.58775759
  0.327685118 -3.59257364
  0.331586123 -3.59865952
  0.335487127 -3.60615158
  0.339388132 -3.61602354
  0.343289137 -3.62925053
  0.347190142 -3.64735985
  0.351091146 -3.67062807
  0.354992151 -3.69742441
  0.358893156 -3.72654009
  0.362794161 -3.75754499
  0.366695166 -3.77818584
  0.37059617 -3.76833725
  0.374497175 -3.7580843
  0.37839818 -3.75420237
  0.382299185 -3.79079342
  0.38620019 -3.83442926
  0.390101194 -3.87975836
  0.394002199 -3.92695475
  0.397903204 -3.97589922
  0.401804209 -3.96748877
  0.405705214 -4.00233507
  0.409606218 -4.06000233
  0.413507223 -4.1191802
  0.417408228 -4.15656567
  0.421309233 -4.17158175
  0.425210238 -4.15341425
  0.429111242 -4.1678443
  0.433012247 -4.20783281
  0.436913252 -4.24856329
  0.440814257 -4.28970098
  0.444715261 -4.32643604
  0.448616266 -4.30443096
  0.452517271 -4.31582022
  0.456418276 -4.35527515
  0.460319281 -4.39478683
  0.464220285 -4.43424034
  0.46812129 -4.44582367
  0.472022295 -4.48389244
  0.4759233 -4.54071617
  0.479824334 -4.59097672
  0.483725339 -4.6297307
  0.487626374 -4.66821575
  0.491527379 -4.70635843
  0.495428383 -4.74423647
  0.499329388 -4.78181648
  0.503230393 -4.81889772
  0.507131457 -4.86425304
  0.511032462 -4.89136267
  0.514933467 -4.92665863
  0.518834472 -4.96118355
  0.522735476 -4.99483299
  0.526636481 -5.02759218
  0.530537486 -5.0590868
  0.534438491 -5.07476377
  0.538339496 -5.11797047
  0.5422405 -5.14500856
  0.546141505 -5.12310028
  0.55004251 -5.17159224
  0.553943515 -5.20004082
  0.55784452 -5.15941191
  0.561745524 -5.19831562
  0.565646529 -5.19381714
  0.569547534 -5.18703318
  0.573448539 -5.19149256
  0.577349544 -5.19989634
  0. -5.10360003
  0.00390100479 -5.14776468
  0.00780203938 -5.15888119
  0.0117030442 -5.1396203
  0.0156040788 -5.13253117
  0.0195050836 -5.15045738
  0.0234060884 -5.10339069
  0.0273070931 -5.0723176
  0.0312081277 -5.10589647
  0.0351091325 -5.07349491
  0.0390101522 -5.02371168
  0.042911157 -5.03398418
  0.0468121916 -5.02374887
  0.0507131964 -4.97250557
  0.0546142161 -4.94310904
  0.0585152358 -4.95429945
  0.0624162406 -4.90167761
  0.0663172603 -4.84856319
  0.0702182651 -4.8554101
  0.0741192997 -4.81113625
  0.0780203044 -4.7567296
  0.0819213241 -4.73550892
  0.0858223289 -4.70206308
  0.0897233486 -4.64653397
  0.0936243683 -4.59059572
  0.0975253731 -4.57386827
  0.101426408 -4.51734734
  0.105327412 -4.46061993
  0.109228432 -4.42674637
  0.113129437 -4.36941147
  0.117030457 -4.31188869
  0.120931476 -4.25892735
  0.124832481 -4.28192186
  0.128733501 -4.27643394
  0.132634521 -4.23705196
  0.13653554 -4.19778967
  0.140436545 -4.15863371
  0.144337565 -4.11948872
  0.148238584 -4.13475227
  0.152139589 -4.12857008
  0.156040609 -4.09022999
  0.159941629 -4.05285072
  0.163842648 -4.01650286
  0.167743668 -3.98149395
  0.171644688 -3.95259428
  0.175545692 -3.94626951
  0.179446697 -3.89214754
  0.183347717 -3.85573864
  0.187248737 -3.82794237
  0.191149756 -3.80179548
  0.195050776 -3.77724361
  0.198951781 -3.74892807
  0.2028528 -3.73264599
  0.20675382 -3.71256018
  0.210654825 -3.69375849
  0.214555845 -3.67606688
  0.218456864 -3.65986824
  0.222357869 -3.64460659
  0.226258889 -3.62956238
  0.230159909 -3.61361361
  0.234060928 -3.59537411
  0.237961948 -3.5748539
  0.241862968 -3.55361176
  0.245763987 -3.53282309
  0.249664992 -3.536901
  0.253566027 -3.54116011
  0.257467031 -3.54496765
  0.261368036 -3.54838276
  0.265269041 -3.55129814
  0.269170046 -3.55377817
  0.273071051 -3.5557375
  0.276972055 -3.55730867
  0.28087306 -3.55839825
  0.284774065 -3.55905294
  0.28867507 -3.55929232
  0.28867507 -3.55929232
  0.292576075 -3.55905294
  0.296477079 -3.55839825
  0.300378084 -3.55730867
  0.304279089 -3.5557375
  0.308180094 -3.55377817
  0.312081099 -3.55129814
  0.315982103 -3.54838276
  0.319883108 -3.54496765
  0.323784113 -3.54116011
  0.327685118 -3.536901
  0.331586123 -3.53282309
  0.335487127 -3.55361176
  0.339388132 -3.5748539
  0.343289137 -3.59537411
  0.347190142 -3.61361361
  0.351091146 -3.62956238
  0.354992151 -3.64460659
  0.358893156 -3.65986824
  0.362794161 -3.67606688
  0.366695166 -3.69375849
  0.37059617 -3.71256018
  0.374497175 -3.73264599
  0.37839818 -3.74892807
  0.382299185 -3.77724361
  0.38620019 -3.80179548
  0.390101194 -3.82794237
  0.394002199 -3.85573864
  0.397903204 -3.89214754
  0.401804209 -3.94626951
  0.405705214 -3.95259428
  0.409606218 -3.98149395
  0.413507223 -4.01650286
  0.417408228 -4.05285072
  0.421309233 -4.09022999
  0.425210238 -4.12857008
  0.429111242 -4.13475227
  0.433012247 -4.11948872
  0.436913252 -4.15863371
  0.440814257 -4.19778967
  0.444715261 -4.23705196
  0.448616266 -4.27643394
  0.452517271 -4.28192186
  0.456418276 -4.25892735
  0.460319281 -4.31188869
  0.464220285 -4.36941147
  0.46812129 -4.42674637
  0.472022295 -4.46061993
  0.4759233 -4.51734734
  0.479824334 -4.57386827
  0.483725339 -4.59059572
  0.487626374 -4.64653397
  0.491527379 -4.70206308
  0.495428383 -4.73550892
  0.499329388 -4.7567296
  0.503230393 -4.81113625
  0.507131457 -4.8554101
  0.511032462 -4.84856319
  0.514933467 -4.90167761
  0.518834472 -4.95429945
  0.522735476 -4.94310904
  0.526636481 -4.97250557
  0.530537486 -5.02374887
  0.534438491 -5.03398418
  0.538339496 -5.02371168
  0.5422405 -5.07349491
  0.546141505 -5.10589647
  0.55004251 -5.0723176
  0.553943515 -5.10339069
  0.55784452 -5.15045738
  0.561745524 -5.13253117
  0.565646529 -5.1396203
  0.569547534 -5.15888119
  0.573448539 -5.14776468
  0.577349544 -5.10360003
  0. -5.10360003
  0.00390100479 -5.11066151
  0.00780203938 -5.13005829
  0.0117030442 -5.11307192
  0.0156040788 -5.11694193
  0.0195050836 -5.11659431
  0.0234060884 -5.09603643
  0.0273070931 -5.06632996
  0.0312081277 -5.0462079
  0.0351091325 -5.01810932
  0.0390101522 -4.99622297
  0.042911157 -4.97351599
  0.0468121916 -4.92565966
  0.0507131964 -4.90748262
  0.0546142161 -4.92077589
  0.0585152358 -4.86862469
  0.0624162406 -4.8162775
  0.0663172603 -4.8332119
  0.0702182651 -4.79499865
  0.0741192997 -4.74111366
  0.0780203044 -4.70475626
  0.0819213241 -4.70202112
  0.0858223289 -4.64693451
  0.0897233486 -4.59149075
  0.0936243683 -4.58691597
  0.0975253731 -4.53440475
  0.101426408 -4.477911
  0.105327412 -4.42173767
  0.109228432 -4.40353918
  0.113129437 -4.34622908
  0.117030457 -4.28871536
  0.120931476 -4.25409937
  0.124832481 -4.21320009
  0.128733501 -4.17760134
  0.132634521 -4.14196825
  0.13653554 -4.10668993
  0.140436545 -4.09595776
  0.144337565 -4.11559772
  0.148238584 -4.08059216
  0.152139589 -4.04192209
  0.156040609 -4.00353289
  0.159941629 -3.96551752
  0.163842648 -3.92781639
  0.167743668 -3.93723249
  0.171644688 -3.94773865
  0.175545692 -3.91543055
  0.179446697 -3.8843236
  0.183347717 -3.83864021
  0.187248737 -3.78775311
  0.191149756 -3.7386961
  0.195050776 -3.73600817
  0.198951781 -3.74733114
  0.2028528 -3.70878315
  0.20675382 -3.67045259
  0.210654825 -3.63408709
  0.214555845 -3.59933519
  0.218456864 -3.56682539
  0.222357869 -3.53651476
  0.226258889 -3.51066685
  0.230159909 -3.50914955
  0.234060928 -3.51557398
  0.237961948 -3.52154398
  0.241862968 -3.52712536
  0.245763987 -3.53226662
  0.249664992 -3.51320648
  0.253566027 -3.4946804
  0.257467031 -3.47761917
  0.261368036 -3.46214247
  0.265269041 -3.44836044
  0.269170046 -3.43643713
  0.273071051 -3.4264164
  0.276972055 -3.41843843
  0.28087306 -3.41576529
  0.284774065 -3.4153657
  0.28867507 -3.41522789
  0.28867507 -3.41522789
  0.292576075 -3.4153657
  0.296477079 -3.41576529
  0.300378084 -3.41843843
  0.304279089 -3.4264164
  0.308180094 -3.43643713
  0.312081099 -3.44836044
  0.315982103 -3.46214247
  0.319883108 -3.47761917
  0.323784113 -3.4946804
  0.327685118 -3.51320648
  0.331586123 -3.53226662
  0.335487127 -3.52712536
  0.339388132 -3.52154398
  0.343289137 -3.51557398
  0.347190142 -3.50914955
  0.351091146 -3.51066685
  0.354992151 -3.53651476
  0.358893156 -3.56682539
  0.362794161 -3.59933519
  0.366695166 -3.63408709
  0.37059617 -3.67045259
  0.374497175 -3.70878315
  0.37839818 -3.74733114
  0.382299185 -3.73600817
  0.38620019 -3.7386961
  0.390101194 -3.78775311
  0.394002199 -3.83864021
  0.397903204 -3.8843236
  0.401804209 -3.91543055
  0.405705214 -3.94773865
  0.409606218 -3.93723249
  0.413507223 -3.92781639
  0.417408228 -3.96551752
  0.421309233 -4.00353289
  0.425210238 -4.04192209
  0.429111242 -4.08059216
  0.433012247 -4.11559772
  0.436913252 -4.09595776
  0.440814257 -4.10668993
  0.444715261 -4.14196825
  0.448616266 -4.17760134
  0.452517271 -4.21320009
  0.456418276 -4.25409937
  0.460319281 -4.28871536
  0.464220285 -4.34622908
  0.46812129 -4.40353918
  0.472022295 -4.42173767
  0.4759233 -4.477911
  0.479824334 -4.53440475
  0.483725339 -4.58691597
  0.487626374 -4.59149075
  0.491527379 -4.64693451
  0.495428383 -4.70202112
  0.499329388 -4.70475626
  0.503230393 -4.74111366
  0.507131457 -4.79499865
  0.511032462 -4.8332119
  0.514933467 -4.8162775
  0.518834472 -4.86862469
  0.522735476 -4.92077589
  0.526636481 -4.90748262
  0.530537486 -4.92565966
  0.534438491 -4.97351599
  0.538339496 -4.99622297
  0.5422405 -5.01810932
  0.546141505 -5.0462079
  0.55004251 -5.06632996
  0.553943515 -5.09603643
  0.55784452 -5.11659431
  0.561745524 -5.11694193
  0.565646529 -5.11307192
  0.569547534 -5.13005829
  0.573448539 -5.11066151
  0.577349544 -5.10360003
  0. -5.09640694
  0.00390100479 -5.0897665
  0.00780203938 -5.08093691
  0.0117030442 -5.07471037
  0.0156040788 -5.06667089
  0.0195050836 -5.02276087
  0.0234060884 -5.02609062
  0.0273070931 -5.0552783
  0.0312081277 -5.00670004
  0.0351091325 -4.9604044
  0.0390101522 -4.98848867
  0.042911157 -4.95762014
  0.0468121916 -4.92286491
  0.0507131964 -4.89292812
  0.0546142161 -4.85937452
  0.0585152358 -4.82522011
  0.0624162406 -4.79919767
  0.0663172603 -4.76286888
  0.0702182651 -4.71998024
  0.0741192997 -4.68424273
  0.0780203044 -4.68652868
  0.0819213241 -4.63200474
  0.0858223289 -4.57681227
  0.0897233486 -4.55810499
  0.0936243683 -4.53548908
  0.0975253731 -4.47936296
  0.101426408 -4.42996836
  0.105327412 -4.41923618
  0.109228432 -4.36397171
  0.113129437 -4.32110596
  0.117030457 -4.2849946
  0.120931476 -4.24897194
  0.124832481 -4.19614077
  0.128733501 -4.13799715
  0.132634521 -4.07974815
  0.13653554 -4.07586241
  0.140436545 -4.07153082
  0.144337565 -4.03646755
  0.148238584 -4.00148106
  0.152139589 -3.96652079
  0.156040609 -3.93159962
  0.159941629 -3.90506411
  0.163842648 -3.92137957
  0.167743668 -3.89096832
  0.171644688 -3.85476255
  0.175545692 -3.81955147
  0.179446697 -3.78551388
  0.183347717 -3.75282717
  0.187248737 -3.72169828
  0.191149756 -3.72434473
  0.195050776 -3.69140816
  0.198951781 -3.64619637
  0.2028528 -3.61439037
  0.20675382 -3.59174824
  0.210654825 -3.57060909
  0.214555845 -3.55073261
  0.218456864 -3.53217649
  0.222357869 -3.51445818
  0.226258889 -3.50221062
  0.230159909 -3.49226093
  0.234060928 -3.47853041
  0.237961948 -3.46692657
  0.241862968 -3.45687866
  0.245763987 -3.44845438
  0.249664992 -3.44103527
  0.253566027 -3.43479347
  0.257467031 -3.42961931
  0.261368036 -3.42542839
  0.265269041 -3.42215157
  0.269170046 -3.41969299
  0.273071051 -3.41782045
  0.276972055 -3.4165678
  0.28087306 -3.41259813
  0.284774065 -3.40907192
  0.28867507 -3.40792084
  0.28867507 -3.40792084
  0.292576075 -3.40907192
  0.296477079 -3.41259813
  0.300378084 -3.4165678
  0.304279089 -3.41782045
  0.308180094 -3.41969299
  0.312081099 -3.42215157
  0.315982103 -3.42542839
  0.319883108 -3.42961931
  0.323784113 -3.43479347
  0.327685118 -3.44103527
  0.331586123 -3.44845438
  0.335487127 -3.45687866
  0.339388132 -3.46692657
  0.343289137 -3.47853041
  0.347190142 -3.49226093
  0.351091146 -3.50221062
  0.354992151 -3.51445818
  0.358893156 -3.53217649
  0.362794161 -3.55073261
  0.366695166 -3.57060909
  0.37059617 -3.59174824
  0.374497175 -3.61439037
  0.37839818 -3.64619637
  0.382299185 -3.69140816
  0.38620019 -3.72434473
  0.390101194 -3.72169828
  0.394002199 -3.75282717
  0.397903204 -3.78551388
  0.401804209 -3.81955147
  0.405705214 -3.85476255
  0.409606218 -3.89096832
  0.413507223 -3.92137957
  0.417408228 -3.90506411
  0.421309233 -3.93159962
  0.425210238 -3.96652079
  0.429111242 -4.00148106
  0.433012247 -4.03646755
  0.436913252 -4.07153082
  0.440814257 -4.07586241
  0.444715261 -4.07974815
  0.448616266 -4.13799715
  0.452517271 -4.19614077
  0.456418276 -4.24897194
  0.460319281 -4.2849946
  0.464220285 -4.32110596
  0.46812129 -4.36397171
  0.472022295 -4.41923618
  0.4759233 -4.42996836
  0.479824334 -4.47936296
  0.483725339 -4.53548908
  0.487626374 -4.55810499
  0.491527379 -4.57681227
  0.495428383 -4.63200474
  0.499329388 -4.68652868
  0.503230393 -4.68424273
  0.507131457 -4.71998024
  0.511032462 -4.76286888
  0.514933467 -4.79919767
  0.518834472 -4.82522011
  0.522735476 -4.85937452
  0.526636481 -4.89292812
  0.530537486 -4.92286491
  0.534438491 -4.95762014
  0.538339496 -4.98848867
  0.5422405 -4.9604044
  0.546141505 -5.00670004
  0.55004251 -5.0552783
  0.553943515 -5.02609062
  0.55784452 -5.02276087
  0.561745524 -5.06667089
  0.565646529 -5.07471037
  0.569547534 -5.08093691
  0.573448539 -5.0897665
  0.577349544 -5.09640694
  0. -5.09640551
  0.00390100479 -5.05900955
  0.00780203938 -5.03228855
  0.0117030442 -5.06634998
  0.0156040788 -5.04654837
  0.0195050836 -5.01988745
  0.0234060884 -4.99621439
  0.0273070931 -4.96756029
  0.0312081277 -4.9373045
  0.0351091325 -4.95492029
  0.0390101522 -4.90784883
  0.042911157 -4.8577919
  0.0468121916 -4.87088728
  0.0507131964 -4.8714118
  0.0546142161 -4.81993055
  0.0585152358 -4.76790237
  0.0624162406 -4.79053879
  0.0663172603 -4.7554369
  0.0702182651 -4.70937443
  0.0741192997 -4.67305326
  0.0780203044 -4.6482482
  0.0819213241 -4.61203003
  0.0858223289 -4.57574129
  0.0897233486 -4.53935432
  0.0936243683 -4.50292921
  0.0975253731 -4.46639919
  0.101426408 -4.42291212
  0.105327412 -4.39357471
  0.109228432 -4.35722733
  0.113129437 -4.3066783
  0.117030457 -4.24913073
  0.120931476 -4.23073244
  0.124832481 -4.17280483
  0.128733501 -4.11468744
  0.132634521 -4.05641031
  0.13653554 -4.02100229
  0.140436545 -3.98967886
  0.144337565 -3.95884418
  0.148238584 -3.92818117
  0.152139589 -3.89771128
  0.156040609 -3.88834906
  0.159941629 -3.89665174
  0.163842648 -3.86162043
  0.167743668 -3.82654142
  0.171644688 -3.79143476
  0.175545692 -3.75623465
  0.179446697 -3.7209959
  0.183347717 -3.69952202
  0.187248737 -3.7122345
  0.191149756 -3.69230556
  0.195050776 -3.66462469
  0.198951781 -3.63867807
  0.2028528 -3.60277128
  0.20675382 -3.56138372
  0.210654825 -3.52217579
  0.214555845 -3.48493195
  0.218456864 -3.48723507
  0.222357869 -3.49496222
  0.226258889 -3.49517918
  0.230159909 -3.47126961
  0.234060928 -3.44586468
  0.237961948 -3.42118597
  0.241862968 -3.39778328
  0.245763987 -3.3758769
  0.249664992 -3.3556428
  0.253566027 -3.33682346
  0.257467031 -3.31968117
  0.261368036 -3.30421019
  0.265269041 -3.29147768
  0.269170046 -3.28819561
  0.273071051 -3.28552532
  0.276972055 -3.28360224
  0.28087306 -3.28233671
  0.284774065 -3.28141356
  0.28867507 -3.28119326
  0.28867507 -3.28119326
  0.292576075 -3.28141356
  0.296477079 -3.28233671
  0.300378084 -3.28360224
  0.304279089 -3.28552532
  0.308180094 -3.28819561
  0.312081099 -3.29147768
  0.315982103 -3.30421019
  0.319883108 -3.31968117
  0.323784113 -3.33682346
  0.327685118 -3.3556428
  0.331586123 -3.3758769
  0.335487127 -3.39778328
  0.339388132 -3.42118597
  0.343289137 -3.44586468
  0.347190142 -3.47126961
  0.351091146 -3.49517918
  0.354992151 -3.49496222
  0.358893156 -3.48723507
  0.362794161 -3.48493195
  0.366695166 -3.52217579
  0.37059617 -3.56138372
  0.374497175 -3.60277128
  0.37839818 -3.63867807
  0.382299185 -3.66462469
  0.38620019 -3.69230556
  0.390101194 -3.7122345
  0.394002199 -3.69952202
  0.397903204 -3.7209959
  0.401804209 -3.75623465
  0.405705214 -3.79143476
  0.409606218 -3.82654142
  0.413507223 -3.86162043
  0.417408228 -3.89665174
  0.421309233 -3.88834906
  0.425210238 -3.89771128
  0.429111242 -3.92818117
  0.433012247 -3.95884418
  0.436913252 -3.98967886
  0.440814257 -4.02100229
  0.444715261 -4.05641031
  0.448616266 -4.11468744
  0.452517271 -4.17280483
  0.456418276 -4.23073244
  0.460319281 -4.24913073
  0.464220285 -4.3066783
  0.46812129 -4.35722733
  0.472022295 -4.39357471
  0.4759233 -4.42291212
  0.479824334 -4.46639919
  0.483725339 -4.50292921
  0.487626374 -4.53935432
  0.491527379 -4.57574129
  0.495428383 -4.61203003
  0.499329388 -4.6482482
  0.503230393 -4.67305326
  0.507131457 -4.70937443
  0.511032462 -4.7554369
  0.514933467 -4.79053879
  0.518834472 -4.76790237
  0.522735476 -4.81993055
  0.526636481 -4.8714118
  0.530537486 -4.87088728
  0.534438491 -4.8577919
  0.538339496 -4.90784883
  0.5422405 -4.95492029
  0.546141505 -4.9373045
  0.55004251 -4.96756029
  0.553943515 -4.99621439
  0.55784452 -5.01988745
  0.561745524 -5.04654837
  0.565646529 -5.06634998
  0.569547534 -5.03228855
  0.573448539 -5.05900955
  0.577349544 -5.09640551
  0. -5.04000902
  0.00390100479 -5.04173136
  0.00780203938 -5.02661943
  0.0117030442 -5.00329733
  0.0156040788 -4.9757638
  0.0195050836 -4.98479939
  0.0234060884 -4.97203493
  0.0273070931 -4.92418098
  0.0312081277 -4.91880035
  0.0351091325 -4.90575171
  0.0390101522 -4.87329149
  0.042911157 -4.84018183
  0.0468121916 -4.80725861
  0.0507131964 -4.77226353
  0.0546142161 -4.73766661
  0.0585152358 -4.76529694
  0.0624162406 -4.71546745
  0.0663172603 -4.66265154
  0.0702182651 -4.64130592
  0.0741192997 -4.65555382
  0.0780203044 -4.60131359
  0.0819213241 -4.54678726
  0.0858223289 -4.52904224
  0.0897233486 -4.52138758
  0.0936243683 -4.46567011
  0.0975253731 -4.40965843
  0.101426408 -4.39358425
  0.105327412 -4.36591005
  0.109228432 -4.30891323
  0.113129437 -4.2516818
  0.117030457 -4.23543739
  0.120931476 -4.19119215
  0.124832481 -4.13329124
  0.128733501 -4.08374643
  0.132634521 -4.05525637
  0.13653554 -4.02065754
  0.140436545 -3.96250725
  0.144337565 -3.9040513
  0.148238584 -3.86235523
  0.152139589 -3.8711462
  0.156040609 -3.86738586
  0.159941629 -3.83710194
  0.163842648 -3.80677795
  0.167743668 -3.77643871
  0.171644688 -3.74595785
  0.175545692 -3.71521759
  0.179446697 -3.68659592
  0.183347717 -3.685853
  0.187248737 -3.65101814
  0.191149756 -3.61676455
  0.195050776 -3.58322859
  0.198951781 -3.55121613
  0.2028528 -3.52110195
  0.20675382 -3.49349785
  0.210654825 -3.47051334
  0.214555845 -3.47908545
  0.218456864 -3.4499011
  0.222357869 -3.41673088
  0.226258889 -3.38968134
  0.230159909 -3.37371778
  0.234060928 -3.35944319
  0.237961948 -3.34655666
  0.241862968 -3.33497095
  0.245763987 -3.32475185
  0.249664992 -3.31576157
  0.253566027 -3.30799294
  0.257467031 -3.30139542
  0.261368036 -3.29590797
  0.265269041 -3.29049397
  0.269170046 -3.27861023
  0.273071051 -3.26865482
  0.276972055 -3.26066637
  0.28087306 -3.25475788
  0.284774065 -3.25124168
  0.28867507 -3.25005054
  0.28867507 -3.25005054
  0.292576075 -3.25124168
  0.296477079 -3.25475788
  0.300378084 -3.26066637
  0.304279089 -3.26865482
  0.308180094 -3.27861023
  0.312081099 -3.29049397
  0.315982103 -3.29590797
  0.319883108 -3.30139542
  0.323784113 -3.30799294
  0.327685118 -3.31576157
  0.331586123 -3.32475185
  0.335487127 -3.33497095
  0.339388132 -3.34655666
  0.343289137 -3.35944319
  0.347190142 -3.37371778
  0.351091146 -3.38968134
  0.354992151 -3.41673088
  0.358893156 -3.4499011
  0.362794161 -3.47908545
  0.366695166 -3.47051334
  0.37059617 -3.49349785
  0.374497175 -3.52110195
  0.37839818 -3.55121613
  0.382299185 -3.58322859
  0.38620019 -3.61676455
  0.390101194 -3.65101814
  0.394002199 -3.685853
  0.397903204 -3.68659592
  0.401804209 -3.71521759
  0.405705214 -3.74595785
  0.409606218 -3.77643871
  0.413507223 -3.80677795
  0.417408228 -3.83710194
  0.421309233 -3.86738586
  0.425210238 -3.8711462
  0.429111242 -3.86235523
  0.433012247 -3.9040513
  0.436913252 -3.96250725
  0.440814257 -4.02065754
  0.444715261 -4.05525637
  0.448616266 -4.08374643
  0.452517271 -4.13329124
  0.456418276 -4.19119215
  0.460319281 -4.23543739
  0.464220285 -4.2516818
  0.46812129 -4.30891323
  0.472022295 -4.36591005
  0.4759233 -4.39358425
  0.479824334 -4.40965843
  0.483725339 -4.46567011
  0.487626374 -4.52138758
  0.491527379 -4.52904224
  0.495428383 -4.54678726
  0.499329388 -4.60131359
  0.503230393 -4.65555382
  0.507131457 -4.64130592
  0.511032462 -4.66265154
  0.514933467 -4.71546745
  0.518834472 -4.76529694
  0.522735476 -4.73766661
  0.526636481 -4.77226353
  0.530537486 -4.80725861
  0.534438491 -4.84018183
  0.538339496 -4.87329149
  0.5422405 -4.90575171
  0.546141505 -4.91880035
  0.55004251 -4.92418098
  0.553943515 -4.97203493
  0.55784452 -4.98479939
  0.561745524 -4.9757638
  0.565646529 -5.00329733
  0.569547534 -5.02661943
  0.573448539 -5.04173136
  0.577349544 -5.04000902
  0. -5.0399909
  0.00390100479 -5.01971912
  0.00780203938 -5.01322317
  0.0117030442 -4.96791077
  0.0156040788 -4.94351435
  0.0195050836 -4.94579792
  0.0234060884 -4.91426659
  0.0273070931 -4.88172388
  0.0312081277 -4.87581825
  0.0351091325 -4.82705498
  0.0390101522 -4.79725933
  0.042911157 -4.83416033
  0.0468121916 -4.80641317
  0.0507131964 -4.75627804
  0.0546142161 -4.73089504
  0.0585152358 -4.70288754
  0.0624162406 -4.66776228
  0.0663172603 -4.63250399
  0.0702182651 -4.60868168
  0.0741192997 -4.56172037
  0.0780203044 -4.5262413
  0.0819213241 -4.49898672
  0.0858223289 -4.49125719
  0.0897233486 -4.4360199
  0.0936243683 -4.38515806
  0.0975253731 -4.36648321
  0.101426408 -4.35306025
  0.105327412 -4.29630613
  0.109228432 -4.24750805
  0.113129437 -4.2140069
  0.117030457 -4.19416332
  0.120931476 -4.14806032
  0.124832481 -4.11569977
  0.128733501 -4.07521582
  0.132634521 -4.05195332
  0.13653554 -3.99799395
  0.140436545 -3.93949747
  0.144337565 -3.89123201
  0.148238584 -3.85349321
  0.152139589 -3.83349991
  0.156040609 -3.80468512
  0.159941629 -3.77598619
  0.163842648 -3.74736071
  0.167743668 -3.71903181
  0.171644688 -3.69094086
  0.175545692 -3.67331505
  0.179446697 -3.68415689
  0.183347717 -3.65265322
  0.187248737 -3.62074709
  0.191149756 -3.58854246
  0.195050776 -3.55589056
  0.198951781 -3.52317524
  0.2028528 -3.4904027
  0.20675382 -3.46152687
  0.210654825 -3.46851254
  0.214555845 -3.44591188
  0.218456864 -3.42542505
  0.222357869 -3.40673733
  0.226258889 -3.38542032
  0.230159909 -3.35612965
  0.234060928 -3.32864237
  0.237961948 -3.30296469
  0.241862968 -3.27897596
  0.245763987 -3.25684834
  0.249664992 -3.23646593
  0.253566027 -3.22037792
  0.257467031 -3.22373295
  0.261368036 -3.22677088
  0.265269041 -3.22935724
  0.269170046 -3.23159075
  0.273071051 -3.23333549
  0.276972055 -3.23473215
  0.28087306 -3.23571014
  0.284774065 -3.23627567
  0.28867507 -3.23647308
  0.28867507 -3.23647308
  0.292576075 -3.23627567
  0.296477079 -3.23571014
  0.300378084 -3.23473215
  0.304279089 -3.23333549
  0.308180094 -3.23159075
  0.312081099 -3.22935724
  0.315982103 -3.22677088
  0.319883108 -3.22373295
  0.323784113 -3.22037792
  0.327685118 -3.23646593
  0.331586123 -3.25684834
  0.335487127 -3.27897596
  0.339388132 -3.30296469
  0.343289137 -3.32864237
  0.347190142 -3.35612965
  0.351091146 -3.38542032
  0.354992151 -3.40673733
  0.358893156 -3.42542505
  0.362794161 -3.44591188
  0.366695166 -3.46851254
  0.37059617 -3.46152687
  0.374497175 -3.4904027
  0.37839818 -3.52317524
  0.382299185 -3.55589056
  0.38620019 -3.58854246
  0.390101194 -3.62074709
  0.394002199 -3.65265322
  0.397903204 -3.68415689
  0.401804209 -3.67331505
  0.405705214 -3.69094086
  0.409606218 -3.71903181
  0.413507223 -3.74736071
  0.417408228 -3.77598619
  0.421309233 -3.80468512
  0.425210238 -3.83349991
  0.429111242 -3.85349321
  0.433012247 -3.89123201
  0.436913252 -3.93949747
  0.440814257 -3.99799395
  0.444715261 -4.05195332
  0.448616266 -4.07521582
  0.452517271 -4.11569977
  0.456418276 -4.14806032
  0.460319281 -4.19416332
  0.464220285 -4.2140069
  0.46812129 -4.24750805
  0.472022295 -4.29630613
  0.4759233 -4.35306025
  0.479824334 -4.36648321
  0.483725339 -4.38515806
  0.487626374 -4.4360199
  0.491527379 -4.49125719
  0.495428383 -4.49898672
  0.499329388 -4.5262413
  0.503230393 -4.56172037
  0.507131457 -4.60868168
  0.511032462 -4.63250399
  0.514933467 -4.66776228
  0.518834472 -4.70288754
  0.522735476 -4.73089504
  0.526636481 -4.75627804
  0.530537486 -4.80641317
  0.534438491 -4.83416033
  0.538339496 -4.79725933
  0.5422405 -4.82705498
  0.546141505 -4.87581825
  0.55004251 -4.88172388
  0.553943515 -4.91426659
  0.55784452 -4.94579792
  0.561745524 -4.94351435
  0.565646529 -4.96791077
  0.569547534 -5.01322317
  0.573448539 -5.01971912
  0.577349544 -5.0399909
  0. -4.94436455
  0.00390100479 -4.98834324
  0.00780203938 -4.99092865
  0.0117030442 -4.95931768
  0.0156040788 -4.92639112
  0.0195050836 -4.89280701
  0.0234060884 -4.85824251
  0.0273070931 -4.87944078
  0.0312081277 -4.84841299
  0.0351091325 -4.81446218
  0.0390101522 -4.77986526
  0.042911157 -4.74518681
  0.0468121916 -4.71019554
  0.0507131964 -4.69509697
  0.0546142161 -4.70429754
  0.0585152358 -4.65269899
  0.0624162406 -4.60044241
  0.0663172603 -4.60842085
  0.0702182651 -4.59712076
  0.0741192997 -4.55527067
  0.0780203044 -4.50113153
  0.0819213241 -4.49075031
  0.0858223289 -4.45541334
  0.0897233486 -4.42016172
  0.0936243683 -4.38049936
  0.0975253731 -4.35035753
  0.101426408 -4.31575489
  0.105327412 -4.28151035
  0.109228432 -4.23935843
  0.113129437 -4.21134806
  0.117030457 -4.18087196
  0.120931476 -4.13646221
  0.124832481 -4.0785718
  0.128733501 -4.03414154
  0.132634521 -4.01687098
  0.13653554 -3.95871496
  0.140436545 -3.92014885
  0.144337565 -3.88108253
  0.148238584 -3.84557104
  0.152139589 -3.78697491
  0.156040609 -3.74489164
  0.159941629 -3.71504641
  0.163842648 -3.68541384
  0.167743668 -3.6561203
  0.171644688 -3.65941191
  0.175545692 -3.66302156
  0.179446697 -3.63547039
  0.183347717 -3.60819483
  0.187248737 -3.58122969
  0.191149756 -3.55446434
  0.195050776 -3.52768087
  0.198951781 -3.50060272
  0.2028528 -3.47269058
  0.20675382 -3.45792007
  0.210654825 -3.42596006
  0.214555845 -3.39471674
  0.218456864 -3.36465454
  0.222357869 -3.33592033
  0.226258889 -3.30938578
  0.230159909 -3.28686714
  0.234060928 -3.26873398
  0.237961948 -3.25345755
  0.241862968 -3.23985863
  0.245763987 -3.22792912
  0.249664992 -3.2173934
  0.253566027 -3.21755743
  0.257467031 -3.20062828
  0.261368036 -3.19348288
  0.265269041 -3.18794107
  0.269170046 -3.18371153
  0.273071051 -3.18031359
  0.276972055 -3.17769623
  0.28087306 -3.17599916
  0.284774065 -3.17499208
  0.28867507 -3.17469168
  0.28867507 -3.17469168
  0.292576075 -3.17499208
  0.296477079 -3.17599916
  0.300378084 -3.17769623
  0.304279089 -3.18031359
  0.308180094 -3.18371153
  0.312081099 -3.18794107
  0.315982103 -3.19348288
  0.319883108 -3.20062828
  0.323784113 -3.21755743
  0.327685118 -3.2173934
  0.331586123 -3.22792912
  0.335487127 -3.23985863
  0.339388132 -3.25345755
  0.343289137 -3.26873398
  0.347190142 -3.28686714
  0.351091146 -3.30938578
  0.354992151 -3.33592033
  0.358893156 -3.36465454
  0.362794161 -3.39471674
  0.366695166 -3.42596006
  0.37059617 -3.45792007
  0.374497175 -3.47269058
  0.37839818 -3.50060272
  0.382299185 -3.52768087
  0.38620019 -3.55446434
  0.390101194 -3.58122969
  0.394002199 -3.60819483
  0.397903204 -3.63547039
  0.401804209 -3.66302156
  0.405705214 -3.65941191
  0.409606218 -3.6561203
  0.413507223 -3.68541384
  0.417408228 -3.71504641
  0.421309233 -3.74489164
  0.425210238 -3.78697491
  0.429111242 -3.84557104
  0.433012247 -3.88108253
  0.436913252 -3.92014885
  0.440814257 -3.95871496
  0.444715261 -4.01687098
  0.448616266 -4.03414154
  0.452517271 -4.0785718
  0.456418276 -4.13646221
  0.460319281 -4.18087196
  0.464220285 -4.21134806
  0.46812129 -4.23935843
  0.472022295 -4.28151035
  0.4759233 -4.31575489
  0.479824334 -4.35035753
  0.483725339 -4.38049936
  0.487626374 -4.42016172
  0.491527379 -4.45541334
  0.495428383 -4.49075031
  0.499329388 -4.50113153
  0.503230393 -4.55527067
  0.507131457 -4.59712076
  0.511032462 -4.60842085
  0.514933467 -4.60044241
  0.518834472 -4.65269899
  0.522735476 -4.70429754
  0.526636481 -4.69509697
  0.530537486 -4.71019554
  0.534438491 -4.74518681
  0.538339496 -4.77986526
  0.5422405 -4.81446218
  0.546141505 -4.84841299
  0.55004251 -4.87944078
  0.553943515 -4.85824251
  0.55784452 -4.89280701
  0.561745524 -4.92639112
  0.565646529 -4.95931768
  0.569547534 -4.99092865
  0.573448539 -4.98834324
  0.577349544 -4.94436455
  0. -4.94436407
  0.00390100479 -4.90006685
  0.00780203938 -4.86136246
  0.0117030442 -4.90179777
  0.0156040788 -4.92177582
  0.0195050836 -4.87512302
  0.0234060884 -4.84038448
  0.0273070931 -4.82365847
  0.0312081277 -4.78877068
  0.0351091325 -4.75853157
  0.0390101522 -4.77686119
  0.042911157 -4.7274456
  0.0468121916 -4.67709064
  0.0507131964 -4.67500305
  0.0546142161 -4.63961458
  0.0585152358 -4.6042037
  0.0624162406 -4.57552624
  0.0663172603 -4.54771233
  0.0702182651 -4.49751759
  0.0741192997 -4.46195221
  0.0780203044 -4.46889353
  0.0819213241 -4.44665241
  0.0858223289 -4.39174414
  0.0897233486 -4.33681011
  0.0936243683 -4.33923769
  0.0975253731 -4.32453108
  0.101426408 -4.26823807
  0.105327412 -4.21169901
  0.109228432 -4.18708563
  0.113129437 -4.18213129
  0.117030457 -4.12479591
  0.120931476 -4.06705618
  0.124832481 -4.03590298
  0.128733501 -4.02048922
  0.132634521 -3.97780514
  0.13653554 -3.94899273
  0.140436545 -3.90022135
  0.144337565 -3.8417716
  0.148238584 -3.82250357
  0.152139589 -3.7748661
  0.156040609 -3.72860718
  0.159941629 -3.67033052
  0.163842648 -3.63125896
  0.167743668 -3.64510584
  0.171644688 -3.6273365
  0.175545692 -3.59890079
  0.179446697 -3.57092619
  0.183347717 -3.54349947
  0.187248737 -3.51669931
  0.191149756 -3.49065256
  0.195050776 -3.46514797
  0.198951781 -3.44227219
  0.2028528 -3.45212698
  0.20675382 -3.44369125
  0.210654825 -3.41368484
  0.214555845 -3.3829751
  0.218456864 -3.35230017
  0.222357869 -3.32186413
  0.226258889 -3.29200029
  0.230159909 -3.26985312
  0.234060928 -3.24669647
  0.237961948 -3.22333384
  0.241862968 -3.20802402
  0.245763987 -3.21249437
  0.249664992 -3.21662283
  0.253566027 -3.20816708
  0.257467031 -3.20021343
  0.261368036 -3.18543291
  0.265269041 -3.17196608
  0.269170046 -3.16036749
  0.273071051 -3.15060139
  0.276972055 -3.14274788
  0.28087306 -3.13681221
  0.284774065 -3.13331938
  0.28867507 -3.13210678
  0.28867507 -3.13210678
  0.292576075 -3.13331938
  0.296477079 -3.13681221
  0.300378084 -3.14274788
  0.304279089 -3.15060139
  0.308180094 -3.16036749
  0.312081099 -3.17196608
  0.315982103 -3.18543291
  0.319883108 -3.20021343
  0.323784113 -3.20816708
  0.327685118 -3.21662283
  0.331586123 -3.21249437
  0.335487127 -3.20802402
  0.339388132 -3.22333384
  0.343289137 -3.24669647
  0.347190142 -3.26985312
  0.351091146 -3.29200029
  0.354992151 -3.32186413
  0.358893156 -3.35230017
  0.362794161 -3.3829751
  0.366695166 -3.41368484
  0.37059617 -3.44369125
  0.374497175 -3.45212698
  0.37839818 -3.44227219
  0.382299185 -3.46514797
  0.38620019 -3.49065256
  0.390101194 -3.51669931
  0.394002199 -3.54349947
  0.397903204 -3.57092619
  0.401804209 -3.59890079
  0.405705214 -3.6273365
  0.409606218 -3.64510584
  0.413507223 -3.63125896
  0.417408228 -3.67033052
  0.421309233 -3.72860718
  0.425210238 -3.7748661
  0.429111242 -3.82250357
  0.433012247 -3.8417716
  0.436913252 -3.90022135
  0.440814257 -3.94899273
  0.444715261 -3.97780514
  0.448616266 -4.02048922
  0.452517271 -4.03590298
  0.456418276 -4.06705618
  0.460319281 -4.12479591
  0.464220285 -4.18213129
  0.46812129 -4.18708563
  0.472022295 -4.21169901
  0.4759233 -4.26823807
  0.479824334 -4.32453108
  0.483725339 -4.33923769
  0.487626374 -4.33681011
  0.491527379 -4.39174414
  0.495428383 -4.44665241
  0.499329388 -4.46889353
  0.503230393 -4.46195221
  0.507131457 -4.49751759
  0.511032462 -4.54771233
  0.514933467 -4.57552624
  0.518834472 -4.6042037
  0.522735476 -4.63961458
  0.526636481 -4.67500305
  0.530537486 -4.67709064
  0.534438491 -4.7274456
  0.538339496 -4.77686119
  0.5422405 -4.75853157
  0.546141505 -4.78877068
  0.55004251 -4.82365847
  0.553943515 -4.84038448
  0.55784452 -4.87512302
  0.561745524 -4.92177582
  0.565646529 -4.90179777
  0.569547534 -4.86136246
  0.573448539 -4.90006685
  0.577349544 -4.94436407
  0. -4.77251148
  0.00390100479 -4.81600237
  0.00780203938 -4.85281038
  0.0117030442 -4.8093648
  0.0156040788 -4.76358175
  0.0195050836 -4.79866505
  0.0234060884 -4.82668495
  0.0273070931 -4.77988148
  0.0312081277 -4.73163605
  0.0351091325 -4.75362682
  0.0390101522 -4.71800566
  0.042911157 -4.68248272
  0.0468121916 -4.6594367
  0.0507131964 -4.62610245
  0.0546142161 -4.57515001
  0.0585152358 -4.54262638
  0.0624162406 -4.56865597
  0.0663172603 -4.53309488
  0.0702182651 -4.49441862
  0.0741192997 -4.4433527
  0.0780203044 -4.42656898
  0.0819213241 -4.39136553
  0.0858223289 -4.35644388
  0.0897233486 -4.32183743
  0.0936243683 -4.28757
  0.0975253731 -4.25393391
  0.101426408 -4.22072268
  0.105327412 -4.18822575
  0.109228432 -4.15649223
  0.113129437 -4.12548494
  0.117030457 -4.09511089
  0.120931476 -4.06527472
  0.124832481 -4.01374149
  0.128733501 -4.00682592
  0.132634521 -3.96226501
  0.13653554 -3.90392208
  0.140436545 -3.86491013
  0.144337565 -3.83537197
  0.148238584 -3.80495787
  0.152139589 -3.76401138
  0.156040609 -3.70563841
  0.159941629 -3.6617651
  0.163842648 -3.6303463
  0.167743668 -3.60123825
  0.171644688 -3.57174397
  0.175545692 -3.5427866
  0.179446697 -3.51441145
  0.183347717 -3.4865818
  0.187248737 -3.45949125
  0.191149756 -3.43314981
  0.195050776 -3.43202782
  0.198951781 -3.44058466
  0.2028528 -3.41679764
  0.20675382 -3.39392567
  0.210654825 -3.37193108
  0.214555845 -3.35080481
  0.218456864 -3.33059025
  0.222357869 -3.31099176
  0.226258889 -3.29126596
  0.230159909 -3.26317787
  0.234060928 -3.23558092
  0.237961948 -3.20941782
  0.241862968 -3.20079899
  0.245763987 -3.17960215
  0.249664992 -3.15989923
  0.253566027 -3.14151478
  0.257467031 -3.12786388
  0.261368036 -3.12002277
  0.265269041 -3.11347914
  0.269170046 -3.10821962
  0.273071051 -3.10412073
  0.276972055 -3.10093641
  0.28087306 -3.09886789
  0.284774065 -3.09774446
  0.28867507 -3.09737587
  0.28867507 -3.09737587
  0.292576075 -3.09774446
  0.296477079 -3.09886789
  0.300378084 -3.10093641
  0.304279089 -3.10412073
  0.308180094 -3.10821962
  0.312081099 -3.11347914
  0.315982103 -3.12002277
  0.319883108 -3.12786388
  0.323784113 -3.14151478
  0.327685118 -3.15989923
  0.331586123 -3.17960215
  0.335487127 -3.20079899
  0.339388132 -3.20941782
  0.343289137 -3.23558092
  0.347190142 -3.26317787
  0.351091146 -3.29126596
  0.354992151 -3.31099176
  0.358893156 -3.33059025
  0.362794161 -3.35080481
  0.366695166 -3.37193108
  0.37059617 -3.39392567
  0.374497175 -3.41679764
  0.37839818 -3.44058466
  0.382299185 -3.43202782
  0.38620019 -3.43314981
  0.390101194 -3.45949125
  0.394002199 -3.4865818
  0.397903204 -3.51441145
  0.401804209 -3.5427866
  0.405705214 -3.57174397
  0.409606218 -3.60123825
  0.413507223 -3.6303463
  0.417408228 -3.6617651
  0.421309233 -3.70563841
  0.425210238 -3.76401138
  0.429111242 -3.80495787
  0.433012247 -3.83537197
  0.436913252 -3.86491013
  0.440814257 -3.90392208
  0.444715261 -3.96226501
  0.448616266 -4.00682592
  0.452517271 -4.01374149
  0.456418276 -4.06527472
  0.460319281 -4.09511089
  0.464220285 -4.12548494
  0.46812129 -4.15649223
  0.472022295 -4.18822575
  0.4759233 -4.22072268
  0.479824334 -4.25393391
  0.483725339 -4.28757
  0.487626374 -4.32183743
  0.491527379 -4.35644388
  0.495428383 -4.39136553
  0.499329388 -4.42656898
  0.503230393 -4.4433527
  0.507131457 -4.49441862
  0.511032462 -4.53309488
  0.514933467 -4.56865597
  0.518834472 -4.54262638
  0.522735476 -4.57515001
  0.526636481 -4.62610245
  0.530537486 -4.6594367
  0.534438491 -4.68248272
  0.538339496 -4.71800566
  0.5422405 -4.75362682
  0.546141505 -4.73163605
  0.55004251 -4.77988148
  0.553943515 -4.82668495
  0.55784452 -4.79866505
  0.561745524 -4.76358175
  0.565646529 -4.8093648
  0.569547534 -4.85281038
  0.573448539 -4.81600237
  0.577349544 -4.77251148
  0. -4.77251101
  0.00390100479 -4.72858095
  0.00780203938 -4.68561268
  0.0117030442 -4.71643734
  0.0156040788 -4.75772047
  0.0195050836 -4.71723413
  0.0234060884 -4.67083549
  0.0273070931 -4.68145561
  0.0312081277 -4.72022438
  0.0351091325 -4.68315983
  0.0390101522 -4.63424444
  0.042911157 -4.62343836
  0.0468121916 -4.64678907
  0.0507131964 -4.61097097
  0.0546142161 -4.57507467
  0.0585152358 -4.5388546
  0.0624162406 -4.50286007
  0.0663172603 -4.46685743
  0.0702182651 -4.43048859
  0.0741192997 -4.4354434
  0.0780203044 -4.3866787
  0.0819213241 -4.33232546
  0.0858223289 -4.28777409
  0.0897233486 -4.31072664
  0.0936243683 -4.28065443
  0.0975253731 -4.22488689
  0.101426408 -4.16866302
  0.105327412 -4.16168737
  0.109228432 -4.1544013
  0.113129437 -4.0973978
  0.117030457 -4.04000521
  0.120931476 -4.00998163
  0.124832481 -4.00790501
  0.128733501 -3.9530859
  0.132634521 -3.92398357
  0.13653554 -3.89457703
  0.140436545 -3.8455162
  0.144337565 -3.83500385
  0.148238584 -3.78327131
  0.152139589 -3.72491693
  0.156040609 -3.6926527
  0.159941629 -3.64734411
  0.163842648 -3.61249495
  0.167743668 -3.56286287
  0.171644688 -3.53330708
  0.175545692 -3.50434542
  0.179446697 -3.47603703
  0.183347717 -3.44834375
  0.187248737 -3.4213872
  0.191149756 -3.42140055
  0.195050776 -3.40753508
  0.198951781 -3.38268948
  0.2028528 -3.35864782
  0.20675382 -3.33547544
  0.210654825 -3.31320095
  0.214555845 -3.29184532
  0.218456864 -3.27149391
  0.222357869 -3.2521081
  0.226258889 -3.23351955
  0.230159909 -3.21621656
  0.234060928 -3.19999552
  0.237961948 -3.20310736
  0.241862968 -3.18490362
  0.245763987 -3.16295242
  0.249664992 -3.14787626
  0.253566027 -3.13700342
  0.257467031 -3.1251235
  0.261368036 -3.11046076
  0.265269041 -3.09736395
  0.269170046 -3.08625698
  0.273071051 -3.07695341
  0.276972055 -3.06947374
  0.28087306 -3.06380463
  0.284774065 -3.06027699
  0.28867507 -3.05905867
  0.28867507 -3.05905867
  0.292576075 -3.06027699
  0.296477079 -3.06380463
  0.300378084 -3.06947374
  0.304279089 -3.07695341
  0.308180094 -3.08625698
  0.312081099 -3.09736395
  0.315982103 -3.11046076
  0.319883108 -3.1251235
  0.323784113 -3.13700342
  0.327685118 -3.14787626
  0.331586123 -3.16295242
  0.335487127 -3.18490362
  0.339388132 -3.20310736
  0.343289137 -3.19999552
  0.347190142 -3.21621656
  0.351091146 -3.23351955
  0.354992151 -3.2521081
  0.358893156 -3.27149391
  0.362794161 -3.29184532
  0.366695166 -3.31320095
  0.37059617 -3.33547544
  0.374497175 -3.35864782
  0.37839818 -3.38268948
  0.382299185 -3.40753508
  0.38620019 -3.42140055
  0.390101194 -3.4213872
  0.394002199 -3.44834375
  0.397903204 -3.47603703
  0.401804209 -3.50434542
  0.405705214 -3.53330708
  0.409606218 -3.56286287
  0.413507223 -3.61249495
  0.417408228 -3.64734411
  0.421309233 -3.6926527
  0.425210238 -3.72491693
  0.429111242 -3.78327131
  0.433012247 -3.83500385
  0.436913252 -3.8455162
  0.440814257 -3.89457703
  0.444715261 -3.92398357
  0.448616266 -3.9530859
  0.452517271 -4.00790501
  0.456418276 -4.00998163
  0.460319281 -4.04000521
  0.464220285 -4.0973978
  0.46812129 -4.1544013
  0.472022295 -4.16168737
  0.4759233 -4.16866302
  0.479824334 -4.22488689
  0.483725339 -4.28065443
  0.487626374 -4.31072664
  0.491527379 -4.28777409
  0.495428383 -4.33232546
  0.499329388 -4.3866787
  0.503230393 -4.4354434
  0.507131457 -4.43048859
  0.511032462 -4.46685743
  0.514933467 -4.50286007
  0.518834472 -4.5388546
  0.522735476 -4.57507467
  0.526636481 -4.61097097
  0.530537486 -4.64678907
  0.534438491 -4.62343836
  0.538339496 -4.63424444
  0.5422405 -4.68315983
  0.546141505 -4.72022438
  0.55004251 -4.68145561
  0.553943515 -4.67083549
  0.55784452 -4.71723413
  0.561745524 -4.75772047
  0.565646529 -4.71643734
  0.569547534 -4.68561268
  0.573448539 -4.72858095
  0.577349544 -4.77251101
  0. -4.58824635
  0.00390100479 -4.63118505
  0.00780203938 -4.67219162
  0.0117030442 -4.63809681
  0.0156040788 -4.59285069
  0.0195050836 -4.60142279
  0.0234060884 -4.64092684
  0.0273070931 -4.62237835
  0.0312081277 -4.57442713
  0.0351091325 -4.54861116
  0.0390101522 -4.58574629
  0.042911157 -4.58374405
  0.0468121916 -4.53391838
  0.0507131964 -4.48332644
  0.0546142161 -4.50747919
  0.0585152358 -4.52237082
  0.0624162406 -4.4709301
  0.0663172603 -4.41843081
  0.0702182651 -4.40654421
  0.0741192997 -4.39445686
  0.0780203044 -4.35869122
  0.0819213241 -4.32307148
  0.0858223289 -4.2826333
  0.0897233486 -4.25291395
  0.0936243683 -4.21861792
  0.0975253731 -4.18540096
  0.101426408 -4.15347767
  0.105327412 -4.12301207
  0.109228432 -4.09402466
  0.113129437 -4.06585503
  0.117030457 -4.03797579
  0.120931476 -3.9904809
  0.124832481 -3.98171902
  0.128733501 -3.95095158
  0.132634521 -3.892735
  0.13653554 -3.8508029
  0.140436545 -3.81903887
  0.144337565 -3.78716087
  0.148238584 -3.75541306
  0.152139589 -3.7238903
  0.156040609 -3.66651297
  0.159941629 -3.62351084
  0.163842648 -3.59297991
  0.167743668 -3.55461979
  0.171644688 -3.49691391
  0.175545692 -3.43957996
  0.179446697 -3.38709784
  0.183347717 -3.3987813
  0.187248737 -3.41037798
  0.191149756 -3.39513636
  0.195050776 -3.36964893
  0.198951781 -3.34490633
  0.2028528 -3.32095289
  0.20675382 -3.29781199
  0.210654825 -3.27557087
  0.214555845 -3.25421953
  0.218456864 -3.23380423
  0.222357869 -3.21433067
  0.226258889 -3.19566202
  0.230159909 -3.19223213
  0.234060928 -3.19783258
  0.237961948 -3.18486118
  0.241862968 -3.17055273
  0.245763987 -3.15677214
  0.249664992 -3.13905668
  0.253566027 -3.11954594
  0.257467031 -3.10211611
  0.261368036 -3.08656311
  0.265269041 -3.07276106
  0.269170046 -3.06331873
  0.273071051 -3.05850506
  0.276972055 -3.05493689
  0.28087306 -3.05257511
  0.284774065 -3.05136204
  0.28867507 -3.05100393
  0.28867507 -3.05100393
  0.292576075 -3.05136204
  0.296477079 -3.05257511
  0.300378084 -3.05493689
  0.304279089 -3.05850506
  0.308180094 -3.06331873
  0.312081099 -3.07276106
  0.315982103 -3.08656311
  0.319883108 -3.10211611
  0.323784113 -3.11954594
  0.327685118 -3.13905668
  0.331586123 -3.15677214
  0.335487127 -3.17055273
  0.339388132 -3.18486118
  0.343289137 -3.19783258
  0.347190142 -3.19223213
  0.351091146 -3.19566202
  0.354992151 -3.21433067
  0.358893156 -3.23380423
  0.362794161 -3.25421953
  0.366695166 -3.27557087
  0.37059617 -3.29781199
  0.374497175 -3.32095289
  0.37839818 -3.34490633
  0.382299185 -3.36964893
  0.38620019 -3.39513636
  0.390101194 -3.41037798
  0.394002199 -3.3987813
  0.397903204 -3.38709784
  0.401804209 -3.43957996
  0.405705214 -3.49691391
  0.409606218 -3.55461979
  0.413507223 -3.59297991
  0.417408228 -3.62351084
  0.421309233 -3.66651297
  0.425210238 -3.7238903
  0.429111242 -3.75541306
  0.433012247 -3.78716087
  0.436913252 -3.81903887
  0.440814257 -3.8508029
  0.444715261 -3.892735
  0.448616266 -3.95095158
  0.452517271 -3.98171902
  0.456418276 -3.9904809
  0.460319281 -4.03797579
  0.464220285 -4.06585503
  0.46812129 -4.09402466
  0.472022295 -4.12301207
  0.4759233 -4.15347767
  0.479824334 -4.18540096
  0.483725339 -4.21861792
  0.487626374 -4.25291395
  0.491527379 -4.2826333
  0.495428383 -4.32307148
  0.499329388 -4.35869122
  0.503230393 -4.39445686
  0.507131457 -4.40654421
  0.511032462 -4.41843081
  0.514933467 -4.4709301
  0.518834472 -4.52237082
  0.522735476 -4.50747919
  0.526636481 -4.48332644
  0.530537486 -4.53391838
  0.534438491 -4.58374405
  0.538339496 -4.58574629
  0.5422405 -4.54861116
  0.546141505 -4.57442713
  0.55004251 -4.62237835
  0.553943515 -4.64092684
  0.55784452 -4.60142279
  0.561745524 -4.59285069
  0.565646529 -4.63809681
  0.569547534 -4.67219162
  0.573448539 -4.63118505
  0.577349544 -4.58824635
  0. -4.58824587
  0.00390100479 -4.54475641
  0.00780203938 -4.50162363
  0.0117030442 -4.52019024
  0.0156040788 -4.56098413
  0.0195050836 -4.54691267
  0.0234060884 -4.50061893
  0.0273070931 -4.47344351
  0.0312081277 -4.51088905
  0.0351091325 -4.52632475
  0.0390101522 -4.47759628
  0.042911157 -4.4289875
  0.0468121916 -4.43812466
  0.0507131964 -4.47302103
  0.0546142161 -4.4324894
  0.0585152358 -4.38119698
  0.0624162406 -4.34396601
  0.0663172603 -4.37497807
  0.0702182651 -4.36543846
  0.0741192997 -4.31210089
  0.0780203044 -4.25872898
  0.0819213241 -4.25398111
  0.0858223289 -4.27757931
  0.0897233486 -4.22249794
  0.0936243683 -4.16708231
  0.0975253731 -4.13792944
  0.101426408 -4.13632059
  0.105327412 -4.11211157
  0.109228432 -4.06243277
  0.113129437 -4.03473997
  0.117030457 -4.00591564
  0.120931476 -3.98232794
  0.124832481 -3.9454627
  0.128733501 -3.9142971
  0.132634521 -3.88262558
  0.13653554 -3.83438396
  0.140436545 -3.81661987
  0.144337565 -3.78683138
  0.148238584 -3.72838783
  0.152139589 -3.68628693
  0.156040609 -3.65466595
  0.159941629 -3.61545134
  0.163842648 -3.58920813
  0.167743668 -3.5313015
  0.171644688 -3.4735713
  0.175545692 -3.41622162
  0.179446697 -3.38259459
  0.183347717 -3.32610846
  0.187248737 -3.27044582
  0.191149756 -3.2151618
  0.195050776 -3.16043758
  0.198951781 -3.13352776
  0.2028528 -3.14219379
  0.20675382 -3.15041161
  0.210654825 -3.15828705
  0.214555845 -3.16581249
  0.218456864 -3.17297411
  0.222357869 -3.17977095
  0.226258889 -3.18612862
  0.230159909 -3.17814827
  0.234060928 -3.16166878
  0.237961948 -3.14624214
  0.241862968 -3.13184118
  0.245763987 -3.11859226
  0.249664992 -3.10646915
  0.253566027 -3.0951376
  0.257467031 -3.08536339
  0.261368036 -3.07678747
  0.265269041 -3.06941271
  0.269170046 -3.0611968
  0.273071051 -3.05170727
  0.276972055 -3.04427481
  0.28087306 -3.03895283
  0.284774065 -3.03576612
  0.28867507 -3.03470802
  0.28867507 -3.03470802
  0.292576075 -3.03576612
  0.296477079 -3.03895283
  0.300378084 -3.04427481
  0.304279089 -3.05170727
  0.308180094 -3.0611968
  0.312081099 -3.06941271
  0.315982103 -3.07678747
  0.319883108 -3.08536339
  0.323784113 -3.0951376
  0.327685118 -3.10646915
  0.331586123 -3.11859226
  0.335487127 -3.13184118
  0.339388132 -3.14624214
  0.343289137 -3.16166878
  0.347190142 -3.17814827
  0.351091146 -3.18612862
  0.354992151 -3.17977095
  0.358893156 -3.17297411
  0.362794161 -3.16581249
  0.366695166 -3.15828705
  0.37059617 -3.15041161
  0.374497175 -3.14219379
  0.37839818 -3.13352776
  0.382299185 -3.16043758
  0.38620019 -3.2151618
  0.390101194 -3.27044582
  0.394002199 -3.32610846
  0.397903204 -3.38259459
  0.401804209 -3.41622162
  0.405705214 -3.4735713
  0.409606218 -3.5313015
  0.413507223 -3.58920813
  0.417408228 -3.61545134
  0.421309233 -3.65466595
  0.425210238 -3.68628693
  0.429111242 -3.72838783
  0.433012247 -3.78683138
  0.436913252 -3.81661987
  0.440814257 -3.83438396
  0.444715261 -3.88262558
  0.448616266 -3.9142971
  0.452517271 -3.9454627
  0.456418276 -3.98232794
  0.460319281 -4.00591564
  0.464220285 -4.03473997
  0.46812129 -4.06243277
  0.472022295 -4.11211157
  0.4759233 -4.13632059
  0.479824334 -4.13792944
  0.483725339 -4.16708231
  0.487626374 -4.22249794
  0.491527379 -4.27757931
  0.495428383 -4.25398111
  0.499329388 -4.25872898
  0.503230393 -4.31210089
  0.507131457 -4.36543846
  0.511032462 -4.37497807
  0.514933467 -4.34396601
  0.518834472 -4.38119698
  0.522735476 -4.4324894
  0.526636481 -4.47302103
  0.530537486 -4.43812466
  0.534438491 -4.4289875
  0.538339496 -4.47759628
  0.5422405 -4.52632475
  0.546141505 -4.51088905
  0.55004251 -4.47344351
  0.553943515 -4.50061893
  0.55784452 -4.54691267
  0.561745524 -4.56098413
  0.565646529 -4.52019024
  0.569547534 -4.50162363
  0.573448539 -4.54475641
  0.577349544 -4.58824587
  0. -4.41244936
  0.00390100479 -4.43560648
  0.00780203938 -4.47672033
  0.0117030442 -4.45499849
  0.0156040788 -4.41039228
  0.0195050836 -4.40176821
  0.0234060884 -4.43276358
  0.0273070931 -4.45177841
  0.0312081277 -4.4052887
  0.0351091325 -4.37786531
  0.0390101522 -4.36972809
  0.042911157 -4.40110445
  0.0468121916 -4.37778759
  0.0507131964 -4.34016228
  0.0546142161 -4.32854843
  0.0585152358 -4.3160181
  0.0624162406 -4.32747221
  0.0663172603 -4.28828955
  0.0702182651 -4.27303505
  0.0741192997 -4.25679016
  0.0780203044 -4.23964071
  0.0819213241 -4.22140169
  0.0858223289 -4.20220041
  0.0897233486 -4.18190479
  0.0936243683 -4.16050625
  0.0975253731 -4.13471317
  0.101426408 -4.11405993
  0.105327412 -4.08888435
  0.109228432 -4.05532312
  0.113129437 -4.01752806
  0.117030457 -3.98442984
  0.120931476 -3.97605228
  0.124832481 -3.92446184
  0.128733501 -3.88361073
  0.132634521 -3.84997988
  0.13653554 -3.81663227
  0.140436545 -3.78346395
  0.144337565 -3.75080729
  0.148238584 -3.7183485
  0.152139589 -3.66994047
  0.156040609 -3.61150265
  0.159941629 -3.60786533
  0.163842648 -3.54973698
  0.167743668 -3.49180365
  0.171644688 -3.43401766
  0.175545692 -3.37659168
  0.179446697 -3.35919189
  0.183347717 -3.30269814
  0.187248737 -3.2468133
  0.191149756 -3.19138622
  0.195050776 -3.13658905
  0.198951781 -3.10642147
  0.2028528 -3.05328751
  0.20675382 -3.00109434
  0.210654825 -2.94988632
  0.214555845 -2.8998909
  0.218456864 -2.85568714
  0.222357869 -2.86122656
  0.226258889 -2.86641598
  0.230159909 -2.8713851
  0.234060928 -2.87593937
  0.237961948 -2.88030434
  0.241862968 -2.88435984
  0.245763987 -2.88801384
  0.249664992 -2.89149809
  0.253566027 -2.89456797
  0.257467031 -2.89733076
  0.261368036 -2.89981127
  0.265269041 -2.90195656
  0.269170046 -2.90381241
  0.273071051 -2.90530348
  0.276972055 -2.90646505
  0.28087306 -2.90733004
  0.284774065 -2.90779543
  0.28867507 -2.90796137
  0.28867507 -2.90796137
  0.292576075 -2.90779543
  0.296477079 -2.90733004
  0.300378084 -2.90646505
  0.304279089 -2.90530348
  0.308180094 -2.90381241
  0.312081099 -2.90195656
  0.315982103 -2.89981127
  0.319883108 -2.89733076
  0.323784113 -2.89456797
  0.327685118 -2.89149809
  0.331586123 -2.88801384
  0.335487127 -2.88435984
  0.339388132 -2.88030434
  0.343289137 -2.87593937
  0.347190142 -2.8713851
  0.351091146 -2.86641598
  0.354992151 -2.86122656
  0.358893156 -2.85568714
  0.362794161 -2.8998909
  0.366695166 -2.94988632
  0.37059617 -3.00109434
  0.374497175 -3.05328751
  0.37839818 -3.10642147
  0.382299185 -3.13658905
  0.38620019 -3.19138622
  0.390101194 -3.2468133
  0.394002199 -3.30269814
  0.397903204 -3.35919189
  0.401804209 -3.37659168
  0.405705214 -3.43401766
  0.409606218 -3.49180365
  0.413507223 -3.54973698
  0.417408228 -3.60786533
  0.421309233 -3.61150265
  0.425210238 -3.66994047
  0.429111242 -3.7183485
  0.433012247 -3.75080729
  0.436913252 -3.78346395
  0.440814257 -3.81663227
  0.444715261 -3.84997988
  0.448616266 -3.88361073
  0.452517271 -3.92446184
  0.456418276 -3.97605228
  0.460319281 -3.98442984
  0.464220285 -4.01752806
  0.46812129 -4.05532312
  0.472022295 -4.08888435
  0.4759233 -4.11405993
  0.479824334 -4.13471317
  0.483725339 -4.16050625
  0.487626374 -4.18190479
  0.491527379 -4.20220041
  0.495428383 -4.22140169
  0.499329388 -4.23964071
  0.503230393 -4.25679016
  0.507131457 -4.27303505
  0.511032462 -4.28828955
  0.514933467 -4.32747221
  0.518834472 -4.3160181
  0.522735476 -4.32854843
  0.526636481 -4.34016228
  0.530537486 -4.37778759
  0.534438491 -4.40110445
  0.538339496 -4.36972809
  0.5422405 -4.37786531
  0.546141505 -4.4052887
  0.55004251 -4.45177841
  0.553943515 -4.43276358
  0.55784452 -4.40176821
  0.561745524 -4.41039228
  0.565646529 -4.45499849
  0.569547534 -4.47672033
  0.573448539 -4.43560648
  0.577349544 -4.41244936
  0. -4.41242313
  0.00390100479 -4.41202688
  0.00780203938 -4.41072941
  0.0117030442 -4.40859556
  0.0156040788 -4.40559769
  0.0195050836 -4.40173006
  0.0234060884 -4.39710569
  0.0273070931 -4.39150667
  0.0312081277 -4.38513565
  0.0351091325 -4.37780809
  0.0390101522 -4.36968851
  0.042911157 -4.36077166
  0.0468121916 -4.35092306
  0.0507131964 -4.34012985
  0.0546142161 -4.32848454
  0.0585152358 -4.31596279
  0.0624162406 -4.302598
  0.0663172603 -4.28820944
  0.0702182651 -4.27292776
  0.0741192997 -4.2566638
  0.0780203044 -4.23947239
  0.0819213241 -4.22114992
  0.0858223289 -4.20166159
  0.0897233486 -4.18094778
  0.0936243683 -4.15872431
  0.0975253731 -4.11457205
  0.101426408 -4.10858583
  0.105327412 -4.08013916
  0.109228432 -4.04957628
  0.113129437 -3.99838638
  0.117030457 -3.96836185
  0.120931476 -3.9509449
  0.124832481 -3.91728401
  0.128733501 -3.8664546
  0.132634521 -3.80825853
  0.13653554 -3.79780626
  0.140436545 -3.77589321
  0.144337565 -3.71741867
  0.148238584 -3.65896082
  0.152139589 -3.60069799
  0.156040609 -3.59963799
  0.159941629 -3.55317974
  0.163842648 -3.49498272
  0.167743668 -3.43699837
  0.171644688 -3.37930965
  0.175545692 -3.37493038
  0.179446697 -3.3195262
  0.183347717 -3.26293516
  0.187248737 -3.20686102
  0.191149756 -3.15137005
  0.195050776 -3.12460518
  0.198951781 -3.08253765
  0.2028528 -3.02932549
  0.20675382 -2.97705364
  0.210654825 -2.92589903
  0.214555845 -2.87602854
  0.218456864 -2.85117102
  0.222357869 -2.8037858
  0.226258889 -2.75811672
  0.230159909 -2.71400166
  0.234060928 -2.67172527
  0.237961948 -2.6315794
  0.241862968 -2.59339714
  0.245763987 -2.56105185
  0.249664992 -2.56350231
  0.253566027 -2.56570148
  0.257467031 -2.56774998
  0.261368036 -2.56953335
  0.265269041 -2.57107973
  0.269170046 -2.57237434
  0.273071051 -2.57345057
  0.276972055 -2.57431841
  0.28087306 -2.57490349
  0.284774065 -2.57528162
  0.28867507 -2.57537746
  0.28867507 -2.57537746
  0.292576075 -2.57528162
  0.296477079 -2.57490349
  0.300378084 -2.57431841
  0.304279089 -2.57345057
  0.308180094 -2.57237434
  0.312081099 -2.57107973
  0.315982103 -2.56953335
  0.319883108 -2.56774998
  0.323784113 -2.56570148
  0.327685118 -2.56350231
  0.331586123 -2.56105185
  0.335487127 -2.59339714
  0.339388132 -2.6315794
  0.343289137 -2.67172527
  0.347190142 -2.71400166
  0.351091146 -2.75811672
  0.354992151 -2.8037858
  0.358893156 -2.85117102
  0.362794161 -2.87602854
  0.366695166 -2.92589903
  0.37059617 -2.97705364
  0.374497175 -3.02932549
  0.37839818 -3.08253765
  0.382299185 -3.12460518
  0.38620019 -3.15137005
  0.390101194 -3.20686102
  0.394002199 -3.26293516
  0.397903204 -3.3195262
  0.401804209 -3.37493038
  0.405705214 -3.37930965
  0.409606218 -3.43699837
  0.413507223 -3.49498272
  0.417408228 -3.55317974
  0.421309233 -3.59963799
  0.425210238 -3.60069799
  0.429111242 -3.65896082
  0.433012247 -3.71741867
  0.436913252 -3.77589321
  0.440814257 -3.79780626
  0.444715261 -3.80825853
  0.448616266 -3.8664546
  0.452517271 -3.91728401
  0.456418276 -3.9509449
  0.460319281 -3.96836185
  0.464220285 -3.99838638
  0.46812129 -4.04957628
  0.472022295 -4.08013916
  0.4759233 -4.10858583
  0.479824334 -4.11457205
  0.483725339 -4.15872431
  0.487626374 -4.18094778
  0.491527379 -4.20166159
  0.495428383 -4.22114992
  0.499329388 -4.23947239
  0.503230393 -4.2566638
  0.507131457 -4.27292776
  0.511032462 -4.28820944
  0.514933467 -4.302598
  0.518834472 -4.31596279
  0.522735476 -4.32848454
  0.526636481 -4.34012985
  0.530537486 -4.35092306
  0.534438491 -4.36077166
  0.538339496 -4.36968851
  0.5422405 -4.37780809
  0.546141505 -4.38513565
  0.55004251 -4.39150667
  0.553943515 -4.39710569
  0.55784452 -4.40173006
  0.561745524 -4.40559769
  0.565646529 -4.40859556
  0.569547534 -4.41072941
  0.573448539 -4.41202688
  0.577349544 -4.41242313
  0. -4.39334583
  0.00390100479 -4.41199589
  0.00780203938 -4.41070032
  0.0117030442 -4.40856934
  0.0156040788 -4.40557146
  0.0195050836 -4.39360094
  0.0234060884 -4.39707899
  0.0273070931 -4.39147234
  0.0312081277 -4.38506842
  0.0351091325 -4.35746813
  0.0390101522 -4.36567068
  0.042911157 -4.36073208
  0.0468121916 -4.35088301
  0.0507131964 -4.32777548
  0.0546142161 -4.27714443
  0.0585152358 -4.3093338
  0.0624162406 -4.30252457
  0.0663172603 -4.2764039
  0.0702182651 -4.22373438
  0.0741192997 -4.19406652
  0.0780203044 -4.22366714
  0.0819213241 -4.20355797
  0.0858223289 -4.1491847
  0.0897233486 -4.09428215
  0.0936243683 -4.08360815
  0.0975253731 -4.10677576
  0.101426408 -4.05481911
  0.105327412 -3.99846888
  0.109228432 -3.94176435
  0.113129437 -3.94481134
  0.117030457 -3.94042063
  0.120931476 -3.88308477
  0.124832481 -3.82530069
  0.128733501 -3.76732397
  0.132634521 -3.77788687
  0.13653554 -3.74946594
  0.140436545 -3.69107151
  0.144337565 -3.63260078
  0.148238584 -3.57408333
  0.152139589 -3.58328867
  0.156040609 -3.54188776
  0.159941629 -3.4835763
  0.163842648 -3.42538166
  0.167743668 -3.36728287
  0.171644688 -3.3620944
  0.175545692 -3.32155371
  0.179446697 -3.2642498
  0.183347717 -3.20757818
  0.187248737 -3.15141296
  0.191149756 -3.11527634
  0.195050776 -3.09634447
  0.198951781 -3.04235649
  0.2028528 -2.98905039
  0.20675382 -2.9366684
  0.210654825 -2.88549614
  0.214555845 -2.84982681
  0.218456864 -2.82718182
  0.222357869 -2.77979803
  0.226258889 -2.73401117
  0.230159909 -2.68981171
  0.234060928 -2.64748764
  0.237961948 -2.60713243
  0.241862968 -2.56885719
  0.245763987 -2.55745983
  0.249664992 -2.52397823
  0.253566027 -2.49306536
  0.257467031 -2.46500778
  0.261368036 -2.43975925
  0.265269041 -2.41755199
  0.269170046 -2.39851475
  0.273071051 -2.38277388
  0.276972055 -2.37082529
  0.28087306 -2.36198044
  0.284774065 -2.35662937
  0.28867507 -2.35498428
  0.28867507 -2.35498428
  0.292576075 -2.35662937
  0.296477079 -2.36198044
  0.300378084 -2.37082529
  0.304279089 -2.38277388
  0.308180094 -2.39851475
  0.312081099 -2.41755199
  0.315982103 -2.43975925
  0.319883108 -2.46500778
  0.323784113 -2.49306536
  0.327685118 -2.52397823
  0.331586123 -2.55745983
  0.335487127 -2.56885719
  0.339388132 -2.60713243
  0.343289137 -2.64748764
  0.347190142 -2.68981171
  0.351091146 -2.73401117
  0.354992151 -2.77979803
  0.358893156 -2.82718182
  0.362794161 -2.84982681
  0.366695166 -2.88549614
  0.37059617 -2.9366684
  0.374497175 -2.98905039
  0.37839818 -3.04235649
  0.382299185 -3.09634447
  0.38620019 -3.11527634
  0.390101194 -3.15141296
  0.394002199 -3.20757818
  0.397903204 -3.2642498
  0.401804209 -3.32155371
  0.405705214 -3.3620944
  0.409606218 -3.36728287
  0.413507223 -3.42538166
  0.417408228 -3.4835763
  0.421309233 -3.54188776
  0.425210238 -3.58328867
  0.429111242 -3.57408333
  0.433012247 -3.63260078
  0.436913252 -3.69107151
  0.440814257 -3.74946594
  0.444715261 -3.77788687
  0.448616266 -3.76732397
  0.452517271 -3.82530069
  0.456418276 -3.88308477
  0.460319281 -3.94042063
  0.464220285 -3.94481134
  0.46812129 -3.94176435
  0.472022295 -3.99846888
  0.4759233 -4.05481911
  0.479824334 -4.10677576
  0.483725339 -4.08360815
  0.487626374 -4.09428215
  0.491527379 -4.1491847
  0.495428383 -4.20355797
  0.499329388 -4.22366714
  0.503230393 -4.19406652
  0.507131457 -4.22373438
  0.511032462 -4.2764039
  0.514933467 -4.30252457
  0.518834472 -4.3093338
  0.522735476 -4.27714443
  0.526636481 -4.32777548
  0.530537486 -4.35088301
  0.534438491 -4.36073208
  0.538339496 -4.36567068
  0.5422405 -4.35746813
  0.546141505 -4.38506842
  0.55004251 -4.39147234
  0.553943515 -4.39707899
  0.55784452 -4.39360094
  0.561745524 -4.40557146
  0.565646529 -4.40856934
  0.569547534 -4.41070032
  0.573448539 -4.41199589
  0.577349544 -4.39334583
  0. -4.39334583
  0.00390100479 -4.35039568
  0.00780203938 -4.30763006
  0.0117030442 -4.31401253
  0.0156040788 -4.35393763
  0.0195050836 -4.36488581
  0.0234060884 -4.31891966
  0.0273070931 -4.2738204
  0.0312081277 -4.29234028
  0.0351091325 -4.32916784
  0.0390101522 -4.30909634
  0.042911157 -4.26034117
  0.0468121916 -4.21511507
  0.0507131964 -4.24245024
  0.0546142161 -4.27624035
  0.0585152358 -4.22605324
  0.0624162406 -4.17465067
  0.0663172603 -4.13506079
  0.0702182651 -4.16386271
  0.0741192997 -4.17060852
  0.0780203044 -4.11708021
  0.0819213241 -4.06334114
  0.0858223289 -4.03032064
  0.0897233486 -4.05682468
  0.0936243683 -4.03900766
  0.0975253731 -3.98344278
  0.101426408 -3.92765856
  0.105327412 -3.89833212
  0.109228432 -3.9216423
  0.113129437 -3.88483095
  0.117030457 -3.82762861
  0.120931476 -3.77026272
  0.124832481 -3.73845482
  0.128733501 -3.75831795
  0.132634521 -3.70900345
  0.13653554 -3.6506958
  0.140436545 -3.5923295
  0.144337565 -3.5509572
  0.148238584 -3.56721067
  0.152139589 -3.51554871
  0.156040609 -3.45716
  0.159941629 -3.39868546
  0.163842648 -3.34165001
  0.167743668 -3.34934521
  0.171644688 -3.30937767
  0.175545692 -3.25183773
  0.179446697 -3.19442558
  0.183347717 -3.1376853
  0.187248737 -3.10586786
  0.191149756 -3.09579659
  0.195050776 -3.04077196
  0.198951781 -2.98664141
  0.2028528 -2.93319511
  0.20675382 -2.88069582
  0.210654825 -2.8438201
  0.214555845 -2.83552647
  0.218456864 -2.78659058
  0.222357869 -2.73906136
  0.226258889 -2.69306278
  0.230159909 -2.64871693
  0.234060928 -2.60621119
  0.237961948 -2.56569433
  0.241862968 -2.55840015
  0.245763987 -2.53280497
  0.249664992 -2.4992218
  0.253566027 -2.4683094
  0.257467031 -2.44005537
  0.261368036 -2.41473055
  0.265269041 -2.39245367
  0.269170046 -2.37335253
  0.273071051 -2.35761833
  0.276972055 -2.34561062
  0.28087306 -2.3367219
  0.284774065 -2.33135223
  0.28867507 -2.32970428
  0.28867507 -2.32970428
  0.292576075 -2.33135223
  0.296477079 -2.3367219
  0.300378084 -2.34561062
  0.304279089 -2.35761833
  0.308180094 -2.37335253
  0.312081099 -2.39245367
  0.315982103 -2.41473055
  0.319883108 -2.44005537
  0.323784113 -2.4683094
  0.327685118 -2.4992218
  0.331586123 -2.53280497
  0.335487127 -2.55840015
  0.339388132 -2.56569433
  0.343289137 -2.60621119
  0.347190142 -2.64871693
  0.351091146 -2.69306278
  0.354992151 -2.73906136
  0.358893156 -2.78659058
  0.362794161 -2.83552647
  0.366695166 -2.8438201
  0.37059617 -2.88069582
  0.374497175 -2.93319511
  0.37839818 -2.98664141
  0.382299185 -3.04077196
  0.38620019 -3.09579659
  0.390101194 -3.10586786
  0.394002199 -3.1376853
  0.397903204 -3.19442558
  0.401804209 -3.25183773
  0.405705214 -3.30937767
  0.409606218 -3.34934521
  0.413507223 -3.34165001
  0.417408228 -3.39868546
  0.421309233 -3.45716
  0.425210238 -3.51554871
  0.429111242 -3.56721067
  0.433012247 -3.5509572
  0.436913252 -3.5923295
  0.440814257 -3.6506958
  0.444715261 -3.70900345
  0.448616266 -3.75831795
  0.452517271 -3.73845482
  0.456418276 -3.77026272
  0.460319281 -3.82762861
  0.464220285 -3.88483095
  0.46812129 -3.9216423
  0.472022295 -3.89833212
  0.4759233 -3.92765856
  0.479824334 -3.98344278
  0.483725339 -4.03900766
  0.487626374 -4.05682468
  0.491527379 -4.03032064
  0.495428383 -4.06334114
  0.499329388 -4.11708021
  0.503230393 -4.17060852
  0.507131457 -4.16386271
  0.511032462 -4.13506079
  0.514933467 -4.17465067
  0.518834472 -4.22605324
  0.522735476 -4.27624035
  0.526636481 -4.24245024
  0.530537486 -4.21511507
  0.534438491 -4.26034117
  0.538339496 -4.30909634
  0.5422405 -4.32916784
  0.546141505 -4.29234028
  0.55004251 -4.2738204
  0.553943515 -4.31891966
  0.55784452 -4.36488581
  0.561745524 -4.35393763
  0.565646529 -4.31401253
  0.569547534 -4.30763006
  0.573448539 -4.35039568
  0.577349544 -4.39334583
  0. -4.18888569
  0.00390100479 -4.23050976
  0.00780203938 -4.2711544
  0.0117030442 -4.26169014
  0.0156040788 -4.21782541
  0.0195050836 -4.17695904
  0.0234060884 -4.21540308
  0.0273070931 -4.25206757
  0.0312081277 -4.22431707
  0.0351091325 -4.17707205
  0.0390101522 -4.13743639
  0.042911157 -4.17250872
  0.0468121916 -4.20309639
  0.0507131964 -4.16017151
  0.0546142161 -4.11006927
  0.0585152358 -4.06944752
  0.0624162406 -4.10102129
  0.0663172603 -4.11986542
  0.0702182651 -4.06942368
  0.0741192997 -4.01670837
  0.0780203044 -3.9728446
  0.0819213241 -4.00089216
  0.0858223289 -4.00737667
  0.0897233486 -3.9535408
  0.0936243683 -3.89854908
  0.0975253731 -3.84816313
  0.101426408 -3.87283278
  0.105327412 -3.8702383
  0.109228432 -3.81416702
  0.113129437 -3.75738192
  0.117030457 -3.70028925
  0.120931476 -3.71675682
  0.124832481 -3.71164465
  0.128733501 -3.65416336
  0.132634521 -3.59607983
  0.13653554 -3.53778028
  0.140436545 -3.5329504
  0.144337565 -3.53300524
  0.148238584 -3.47497797
  0.152139589 -3.41647625
  0.156040609 -3.3580513
  0.159941629 -3.32215977
  0.163842648 -3.33457422
  0.167743668 -3.28192186
  0.171644688 -3.22412014
  0.175545692 -3.1664772
  0.179446697 -3.10912514
  0.183347717 -3.09566069
  0.187248737 -3.08108759
  0.191149756 -3.02539825
  0.195050776 -2.97026634
  0.198951781 -2.91590548
  0.2028528 -2.86227131
  0.20675382 -2.83725023
  0.210654825 -2.82905626
  0.214555845 -2.77883053
  0.218456864 -2.72970581
  0.222357869 -2.68198395
  0.226258889 -2.63578415
  0.230159909 -2.59124994
  0.234060928 -2.55246592
  0.237961948 -2.55552435
  0.241862968 -2.52717113
  0.245763987 -2.49107122
  0.249664992 -2.45733881
  0.253566027 -2.42628717
  0.257467031 -2.39789677
  0.261368036 -2.37243652
  0.265269041 -2.35003519
  0.269170046 -2.33084679
  0.273071051 -2.31500101
  0.276972055 -2.30263615
  0.28087306 -2.29387999
  0.284774065 -2.28847313
  0.28867507 -2.28684902
  0.28867507 -2.28684902
  0.292576075 -2.28847313
  0.296477079 -2.29387999
  0.300378084 -2.30263615
  0.304279089 -2.31500101
  0.308180094 -2.33084679
  0.312081099 -2.35003519
  0.315982103 -2.37243652
  0.319883108 -2.39789677
  0.323784113 -2.42628717
  0.327685118 -2.45733881
  0.331586123 -2.49107122
  0.335487127 -2.52717113
  0.339388132 -2.55552435
  0.343289137 -2.55246592
  0.347190142 -2.59124994
  0.351091146 -2.63578415
  0.354992151 -2.68198395
  0.358893156 -2.72970581
  0.362794161 -2.77883053
  0.366695166 -2.82905626
  0.37059617 -2.83725023
  0.374497175 -2.86227131
  0.37839818 -2.91590548
  0.382299185 -2.97026634
  0.38620019 -3.02539825
  0.390101194 -3.08108759
  0.394002199 -3.09566069
  0.397903204 -3.10912514
  0.401804209 -3.1664772
  0.405705214 -3.22412014
  0.409606218 -3.28192186
  0.413507223 -3.33457422
  0.417408228 -3.32215977
  0.421309233 -3.3580513
  0.425210238 -3.41647625
  0.429111242 -3.47497797
  0.433012247 -3.53300524
  0.436913252 -3.5329504
  0.440814257 -3.53778028
  0.444715261 -3.59607983
  0.448616266 -3.65416336
  0.452517271 -3.71164465
  0.456418276 -3.71675682
  0.460319281 -3.70028925
  0.464220285 -3.75738192
  0.46812129 -3.81416702
  0.472022295 -3.8702383
  0.4759233 -3.87283278
  0.479824334 -3.84816313
  0.483725339 -3.89854908
  0.487626374 -3.9535408
  0.491527379 -4.00737667
  0.495428383 -4.00089216
  0.499329388 -3.9728446
  0.503230393 -4.01670837
  0.507131457 -4.06942368
  0.511032462 -4.11986542
  0.514933467 -4.10102129
  0.518834472 -4.06944752
  0.522735476 -4.11006927
  0.526636481 -4.16017151
  0.530537486 -4.20309639
  0.534438491 -4.17250872
  0.538339496 -4.13743639
  0.5422405 -4.17707205
  0.546141505 -4.22431707
  0.55004251 -4.25206757
  0.553943515 -4.21540308
  0.55784452 -4.17695904
  0.561745524 -4.21782541
  0.565646529 -4.26169014
  0.569547534 -4.2711544
  0.573448539 -4.23050976
  0.577349544 -4.18888569
  0. -4.18888521
  0.00390100479 -4.14663982
  0.00780203938 -4.10441446
  0.0117030442 -4.0994463
  0.0156040788 -4.13821411
  0.0195050836 -4.17291069
  0.0234060884 -4.12733126
  0.0273070931 -4.08186531
  0.0312081277 -4.06680679
  0.0351091325 -4.10186863
  0.0390101522 -4.12920046
  0.042911157 -4.08085775
  0.0468121916 -4.03232241
  0.0507131964 -4.00577307
  0.0546142161 -4.03735256
  0.0585152358 -4.05935717
  0.0624162406 -4.00824451
  0.0663172603 -3.95687819
  0.0702182651 -3.91728544
  0.0741192997 -3.94396687
  0.0780203044 -3.96342754
  0.0819213241 -3.90982103
  0.0858223289 -3.85593414
  0.0897233486 -3.80509233
  0.0936243683 -3.82320595
  0.0975253731 -3.84316397
  0.101426408 -3.78748035
  0.105327412 -3.73148966
  0.109228432 -3.67586946
  0.113129437 -3.67451859
  0.117030457 -3.69582319
  0.120931476 -3.64289427
  0.124832481 -3.58531284
  0.128733501 -3.52771711
  0.132634521 -3.49794436
  0.13653554 -3.5154953
  0.140436545 -3.47939825
  0.144337565 -3.42094564
  0.148238584 -3.36247015
  0.152139589 -3.30498695
  0.156040609 -3.3082962
  0.159941629 -3.29936314
  0.163842648 -3.24095821
  0.167743668 -3.1826458
  0.171644688 -3.12479019
  0.175545692 -3.075737
  0.179446697 -3.08555889
  0.183347717 -3.05217028
  0.187248737 -2.99578428
  0.191149756 -2.93961239
  0.195050776 -2.88430309
  0.198951781 -2.8303833
  0.2028528 -2.8306756
  0.20675382 -2.80954266
  0.210654825 -2.75782824
  0.214555845 -2.70725441
  0.218456864 -2.6578908
  0.222357869 -2.60990381
  0.226258889 -2.56349516
  0.230159909 -2.54926109
  0.234060928 -2.54849768
  0.237961948 -2.50768328
  0.241862968 -2.46899605
  0.245763987 -2.43291759
  0.249664992 -2.39895678
  0.253566027 -2.36758757
  0.257467031 -2.33896542
  0.261368036 -2.31330442
  0.265269041 -2.29071569
  0.269170046 -2.2714777
  0.273071051 -2.2553339
  0.276972055 -2.24276924
  0.28087306 -2.24016762
  0.284774065 -2.24034929
  0.28867507 -2.24034166
  0.28867507 -2.24034166
  0.292576075 -2.24034929
  0.296477079 -2.24016762
  0.300378084 -2.24276924
  0.304279089 -2.2553339
  0.308180094 -2.2714777
  0.312081099 -2.29071569
  0.315982103 -2.31330442
  0.319883108 -2.33896542
  0.323784113 -2.36758757
  0.327685118 -2.39895678
  0.331586123 -2.43291759
  0.335487127 -2.46899605
  0.339388132 -2.50768328
  0.343289137 -2.54849768
  0.347190142 -2.54926109
  0.351091146 -2.56349516
  0.354992151 -2.60990381
  0.358893156 -2.6578908
  0.362794161 -2.70725441
  0.366695166 -2.75782824
  0.37059617 -2.80954266
  0.374497175 -2.8306756
  0.37839818 -2.8303833
  0.382299185 -2.88430309
  0.38620019 -2.93961239
  0.390101194 -2.99578428
  0.394002199 -3.05217028
  0.397903204 -3.08555889
  0.401804209 -3.075737
  0.405705214 -3.12479019
  0.409606218 -3.1826458
  0.413507223 -3.24095821
  0.417408228 -3.29936314
  0.421309233 -3.3082962
  0.425210238 -3.30498695
  0.429111242 -3.36247015
  0.433012247 -3.42094564
  0.436913252 -3.47939825
  0.440814257 -3.5154953
  0.444715261 -3.49794436
  0.448616266 -3.52771711
  0.452517271 -3.58531284
  0.456418276 -3.64289427
  0.460319281 -3.69582319
  0.464220285 -3.67451859
  0.46812129 -3.67586946
  0.472022295 -3.73148966
  0.4759233 -3.78748035
  0.479824334 -3.84316397
  0.483725339 -3.82320595
  0.487626374 -3.80509233
  0.491527379 -3.85593414
  0.495428383 -3.90982103
  0.499329388 -3.96342754
  0.503230393 -3.94396687
  0.507131457 -3.91728544
  0.511032462 -3.95687819
  0.514933467 -4.00824451
  0.518834472 -4.05935717
  0.522735476 -4.03735256
  0.526636481 -4.00577307
  0.530537486 -4.03232241
  0.534438491 -4.08085775
  0.538339496 -4.12920046
  0.5422405 -4.10186863
  0.546141505 -4.06680679
  0.55004251 -4.08186531
  0.553943515 -4.12733126
  0.55784452 -4.17291069
  0.561745524 -4.13821411
  0.565646529 -4.0994463
  0.569547534 -4.10441446
  0.573448539 -4.14663982
  0.577349544 -4.18888521
  0. -3.97625542
  0.00390100479 -4.01713705
  0.00780203938 -4.05704403
  0.0117030442 -4.05872297
  0.0156040788 -4.01580334
  0.0195050836 -3.97167397
  0.0234060884 -3.991045
  0.0273070931 -4.02774143
  0.0312081277 -4.03303099
  0.0351091325 -3.98709679
  0.0390101522 -3.93990564
  0.042911157 -3.936728
  0.0468121916 -3.97006273
  0.0507131964 -3.9804039
  0.0546142161 -3.93196774
  0.0585152358 -3.88186264
  0.0624162406 -3.85439777
  0.0663172603 -3.88418579
  0.0702182651 -3.90136147
  0.0741192997 -3.85134363
  0.0780203044 -3.79862213
  0.0819213241 -3.74540806
  0.0858223289 -3.7704668
  0.0897233486 -3.79306698
  0.0936243683 -3.74582577
  0.0975253731 -3.69089413
  0.101426408 -3.63551378
  0.105327412 -3.62942457
  0.109228432 -3.65099859
  0.113129437 -3.61762142
  0.117030457 -3.56091928
  0.120931476 -3.50366068
  0.124832481 -3.46011257
  0.128733501 -3.47856236
  0.132634521 -3.46856451
  0.13653554 -3.41078234
  0.140436545 -3.35253859
  0.144337565 -3.29411793
  0.148238584 -3.27877092
  0.152139589 -3.29250526
  0.156040609 -3.24502802
  0.159941629 -3.18652678
  0.163842648 -3.12801123
  0.167743668 -3.06968594
  0.171644688 -3.06367588
  0.175545692 -3.06580782
  0.179446697 -3.00923824
  0.183347717 -2.95217609
  0.187248737 -2.89554882
  0.191149756 -2.83928394
  0.195050776 -2.81633854
  0.198951781 -2.82277775
  0.2028528 -2.77556515
  0.20675382 -2.72262812
  0.210654825 -2.67065525
  0.214555845 -2.61976814
  0.218456864 -2.57008934
  0.222357869 -2.54198837
  0.226258889 -2.54556417
  0.230159909 -2.51849794
  0.234060928 -2.47549677
  0.237961948 -2.43436766
  0.241862968 -2.39537621
  0.245763987 -2.35888004
  0.249664992 -2.32459354
  0.253566027 -2.29296064
  0.257467031 -2.26404142
  0.261368036 -2.23812389
  0.265269041 -2.23843002
  0.269170046 -2.23898888
  0.273071051 -2.23950052
  0.276972055 -2.23990965
  0.28087306 -2.2339077
  0.284774065 -2.22857857
  0.28867507 -2.22682667
  0.28867507 -2.22682667
  0.292576075 -2.22857857
  0.296477079 -2.2339077
  0.300378084 -2.23990965
  0.304279089 -2.23950052
  0.308180094 -2.23898888
  0.312081099 -2.23843002
  0.315982103 -2.23812389
  0.319883108 -2.26404142
  0.323784113 -2.29296064
  0.327685118 -2.32459354
  0.331586123 -2.35888004
  0.335487127 -2.39537621
  0.339388132 -2.43436766
  0.343289137 -2.47549677
  0.347190142 -2.51849794
  0.351091146 -2.54556417
  0.354992151 -2.54198837
  0.358893156 -2.57008934
  0.362794161 -2.61976814
  0.366695166 -2.67065525
  0.37059617 -2.72262812
  0.374497175 -2.77556515
  0.37839818 -2.82277775
  0.382299185 -2.81633854
  0.38620019 -2.83928394
  0.390101194 -2.89554882
  0.394002199 -2.95217609
  0.397903204 -3.00923824
  0.401804209 -3.06580782
  0.405705214 -3.06367588
  0.409606218 -3.06968594
  0.413507223 -3.12801123
  0.417408228 -3.18652678
  0.421309233 -3.24502802
  0.425210238 -3.29250526
  0.429111242 -3.27877092
  0.433012247 -3.29411793
  0.436913252 -3.35253859
  0.440814257 -3.41078234
  0.444715261 -3.46856451
  0.448616266 -3.47856236
  0.452517271 -3.46011257
  0.456418276 -3.50366068
  0.460319281 -3.56091928
  0.464220285 -3.61762142
  0.46812129 -3.65099859
  0.472022295 -3.62942457
  0.4759233 -3.63551378
  0.479824334 -3.69089413
  0.483725339 -3.74582577
  0.487626374 -3.79306698
  0.491527379 -3.7704668
  0.495428383 -3.74540806
  0.499329388 -3.79862213
  0.503230393 -3.85134363
  0.507131457 -3.90136147
  0.511032462 -3.88418579
  0.514933467 -3.85439777
  0.518834472 -3.88186264
  0.522735476 -3.93196774
  0.526636481 -3.9804039
  0.530537486 -3.97006273
  0.534438491 -3.936728
  0.538339496 -3.93990564
  0.5422405 -3.98709679
  0.546141505 -4.03303099
  0.55004251 -4.02774143
  0.553943515 -3.991045
  0.55784452 -3.97167397
  0.561745524 -4.01580334
  0.565646529 -4.05872297
  0.569547534 -4.05704403
  0.573448539 -4.01713705
  0.577349544 -3.97625542
  0. -3.97625542
  0.00390100479 -3.93490648
  0.00780203938 -3.89341021
  0.0117030442 -3.87864208
  0.0156040788 -3.91574383
  0.0195050836 -3.9535265
  0.0234060884 -3.92690134
  0.0273070931 -3.8819828
  0.0312081277 -3.84185266
  0.0351091325 -3.86847115
  0.0390101522 -3.90273476
  0.042911157 -3.89220762
  0.0468121916 -3.84410381
  0.0507131964 -3.79636383
  0.0546142161 -3.7936554
  0.0585152358 -3.82402134
  0.0624162406 -3.83125734
  0.0663172603 -3.78023243
  0.0702182651 -3.72902536
  0.0741192997 -3.69232845
  0.0780203044 -3.7174983
  0.0819213241 -3.744174
  0.0858223289 -3.69179201
  0.0897233486 -3.63785934
  0.0936243683 -3.58456898
  0.0975253731 -3.58377028
  0.101426408 -3.60680676
  0.105327412 -3.57971811
  0.109228432 -3.52360725
  0.113129437 -3.46741009
  0.117030457 -3.42344284
  0.120931476 -3.44095802
  0.124832481 -3.44620132
  0.128733501 -3.38849163
  0.132634521 -3.3306551
  0.13653554 -3.27285147
  0.140436545 -3.24899578
  0.144337565 -3.26394176
  0.148238584 -3.23559475
  0.152139589 -3.17707348
  0.156040609 -3.11855555
  0.159941629 -3.06034184
  0.163842648 -3.04148149
  0.167743668 -3.05265522
  0.171644688 -3.01152992
  0.175545692 -2.9536376
  0.179446697 -2.89601278
  0.183347717 -2.83882713
  0.187248737 -2.80173349
  0.191149756 -2.80900383
  0.195050776 -2.78370333
  0.198951781 -2.72874546
  0.2028528 -2.67454338
  0.20675382 -2.62105465
  0.210654825 -2.56876421
  0.214555845 -2.53434706
  0.218456864 -2.53816223
  0.222357869 -2.52175283
  0.226258889 -2.47490454
  0.230159909 -2.42966175
  0.234060928 -2.3862319
  0.237961948 -2.34474373
  0.241862968 -2.30535889
  0.245763987 -2.26830435
  0.249664992 -2.23551941
  0.253566027 -2.23593378
  0.257467031 -2.23688412
  0.261368036 -2.23771143
  0.265269041 -2.21528816
  0.269170046 -2.19577694
  0.273071051 -2.17950821
  0.276972055 -2.16678476
  0.28087306 -2.15762138
  0.284774065 -2.15256119
  0.28867507 -2.15053606
  0.28867507 -2.15053606
  0.292576075 -2.15256119
  0.296477079 -2.15762138
  0.300378084 -2.16678476
  0.304279089 -2.17950821
  0.308180094 -2.19577694
  0.312081099 -2.21528816
  0.315982103 -2.23771143
  0.319883108 -2.23688412
  0.323784113 -2.23593378
  0.327685118 -2.23551941
  0.331586123 -2.26830435
  0.335487127 -2.30535889
  0.339388132 -2.34474373
  0.343289137 -2.3862319
  0.347190142 -2.42966175
  0.351091146 -2.47490454
  0.354992151 -2.52175283
  0.358893156 -2.53816223
  0.362794161 -2.53434706
  0.366695166 -2.56876421
  0.37059617 -2.62105465
  0.374497175 -2.67454338
  0.37839818 -2.72874546
  0.382299185 -2.78370333
  0.38620019 -2.80900383
  0.390101194 -2.80173349
  0.394002199 -2.83882713
  0.397903204 -2.89601278
  0.401804209 -2.9536376
  0.405705214 -3.01152992
  0.409606218 -3.05265522
  0.413507223 -3.04148149
  0.417408228 -3.06034184
  0.421309233 -3.11855555
  0.425210238 -3.17707348
  0.429111242 -3.23559475
  0.433012247 -3.26394176
  0.436913252 -3.24899578
  0.440814257 -3.27285147
  0.444715261 -3.3306551
  0.448616266 -3.38849163
  0.452517271 -3.44620132
  0.456418276 -3.44095802
  0.460319281 -3.42344284
  0.464220285 -3.46741009
  0.46812129 -3.52360725
  0.472022295 -3.57971811
  0.4759233 -3.60680676
  0.479824334 -3.58377028
  0.483725339 -3.58456898
  0.487626374 -3.63785934
  0.491527379 -3.69179201
  0.495428383 -3.744174
  0.499329388 -3.7174983
  0.503230393 -3.69232845
  0.507131457 -3.72902536
  0.511032462 -3.78023243
  0.514933467 -3.83125734
  0.518834472 -3.82402134
  0.522735476 -3.7936554
  0.526636481 -3.79636383
  0.530537486 -3.84410381
  0.534438491 -3.89220762
  0.538339496 -3.90273476
  0.5422405 -3.86847115
  0.546141505 -3.84185266
  0.55004251 -3.8819828
  0.553943515 -3.92690134
  0.55784452 -3.9535265
  0.561745524 -3.91574383
  0.565646529 -3.87864208
  0.569547534 -3.89341021
  0.573448539 -3.93490648
  0.577349544 -3.97625542
  0. -3.75779009
  0.00390100479 -3.79756117
  0.00780203938 -3.83645821
  0.0117030442 -3.84781075
  0.0156040788 -3.80638933
  0.0195050836 -3.76325035
  0.0234060884 -3.76096535
  0.0273070931 -3.79664946
  0.0312081277 -3.82659197
  0.0351091325 -3.78854799
  0.0390101522 -3.74229383
  0.042911157 -3.69683743
  0.0468121916 -3.72892618
  0.0507131964 -3.7595787
  0.0546142161 -3.7445879
  0.0585152358 -3.6956234
  0.0624162406 -3.6456871
  0.0663172603 -3.6332922
  0.0702182651 -3.66107941
  0.0741192997 -3.67346144
  0.0780203044 -3.62341452
  0.0819213241 -3.57083988
  0.0858223289 -3.51770163
  0.0897233486 -3.53503799
  0.0936243683 -3.55789185
  0.0975253731 -3.52754498
  0.101426408 -3.47272635
  0.105327412 -3.41735601
  0.109228432 -3.38090229
  0.113129437 -3.40082073
  0.117030457 -3.40786743
  0.120931476 -3.35276985
  0.124832481 -3.29564571
  0.128733501 -3.23815966
  0.132634521 -3.2163105
  0.13653554 -3.23201275
  0.140436545 -3.21337891
  0.144337565 -3.15546465
  0.148238584 -3.09701538
  0.152139589 -3.03847694
  0.156040609 -3.01720238
  0.159941629 -3.02881718
  0.163842648 -3.00084066
  0.167743668 -2.94263935
  0.171644688 -2.88439369
  0.175545692 -2.82632351
  0.179446697 -2.78515434
  0.183347717 -2.79312611
  0.187248737 -2.78116512
  0.191149756 -2.72512913
  0.195050776 -2.66932917
  0.198951781 -2.61407137
  0.2028528 -2.55953598
  0.20675382 -2.52538967
  0.210654825 -2.52962065
  0.214555845 -2.5170188
  0.218456864 -2.4671874
  0.222357869 -2.41845798
  0.226258889 -2.37116528
  0.230159909 -2.32545233
  0.234060928 -2.28153753
  0.237961948 -2.23954582
  0.241862968 -2.23249912
  0.245763987 -2.23367739
  0.249664992 -2.23287153
  0.253566027 -2.20153666
  0.257467031 -2.17230272
  0.261368036 -2.14604425
  0.265269041 -2.12288284
  0.269170046 -2.10303783
  0.273071051 -2.08676243
  0.276972055 -2.0737443
  0.28087306 -2.06440353
  0.284774065 -2.05913448
  0.28867507 -2.05685806
  0.28867507 -2.05685806
  0.292576075 -2.05913448
  0.296477079 -2.06440353
  0.300378084 -2.0737443
  0.304279089 -2.08676243
  0.308180094 -2.10303783
  0.312081099 -2.12288284
  0.315982103 -2.14604425
  0.319883108 -2.17230272
  0.323784113 -2.20153666
  0.327685118 -2.23287153
  0.331586123 -2.23367739
  0.335487127 -2.23249912
  0.339388132 -2.23954582
  0.343289137 -2.28153753
  0.347190142 -2.32545233
  0.351091146 -2.37116528
  0.354992151 -2.41845798
  0.358893156 -2.4671874
  0.362794161 -2.5170188
  0.366695166 -2.52962065
  0.37059617 -2.52538967
  0.374497175 -2.55953598
  0.37839818 -2.61407137
  0.382299185 -2.66932917
  0.38620019 -2.72512913
  0.390101194 -2.78116512
  0.394002199 -2.79312611
  0.397903204 -2.78515434
  0.401804209 -2.82632351
  0.405705214 -2.88439369
  0.409606218 -2.94263935
  0.413507223 -3.00084066
  0.417408228 -3.02881718
  0.421309233 -3.01720238
  0.425210238 -3.03847694
  0.429111242 -3.09701538
  0.433012247 -3.15546465
  0.436913252 -3.21337891
  0.440814257 -3.23201275
  0.444715261 -3.2163105
  0.448616266 -3.23815966
  0.452517271 -3.29564571
  0.456418276 -3.35276985
  0.460319281 -3.40786743
  0.464220285 -3.40082073
  0.46812129 -3.38090229
  0.472022295 -3.41735601
  0.4759233 -3.47272635
  0.479824334 -3.52754498
  0.483725339 -3.55789185
  0.487626374 -3.53503799
  0.491527379 -3.51770163
  0.495428383 -3.57083988
  0.499329388 -3.62341452
  0.503230393 -3.67346144
  0.507131457 -3.66107941
  0.511032462 -3.6332922
  0.514933467 -3.6456871
  0.518834472 -3.6956234
  0.522735476 -3.7445879
  0.526636481 -3.7595787
  0.530537486 -3.72892618
  0.534438491 -3.69683743
  0.538339496 -3.74229383
  0.5422405 -3.78854799
  0.546141505 -3.82659197
  0.55004251 -3.79664946
  0.553943515 -3.76096535
  0.55784452 -3.76325035
  0.561745524 -3.80638933
  0.565646529 -3.84781075
  0.569547534 -3.83645821
  0.573448539 -3.79756117
  0.577349544 -3.75779009
  0. -3.75779009
  0.00390100479 -3.71755028
  0.00780203938 -3.6770978
  0.0117030442 -3.65350676
  0.0156040788 -3.68816757
  0.0195050836 -3.72466373
  0.0234060884 -3.71955585
  0.0273070931 -3.67550182
  0.0312081277 -3.63190556
  0.0351091325 -3.63190365
  0.0390101522 -3.66429806
  0.042911157 -3.69559288
  0.0468121916 -3.6482687
  0.0507131964 -3.60061741
  0.0546142161 -3.55674219
  0.0585152358 -3.57646561
  0.0624162406 -3.60492897
  0.0663172603 -3.595294
  0.0702182651 -3.54451609
  0.0741192997 -3.49363756
  0.0780203044 -3.46275759
  0.0819213241 -3.48618221
  0.0858223289 -3.5107193
  0.0897233486 -3.46420193
  0.0936243683 -3.41043425
  0.0975253731 -3.35682869
  0.101426408 -3.34038115
  0.105327412 -3.36053753
  0.109228432 -3.3615694
  0.113129437 -3.30554438
  0.117030457 -3.24923229
  0.120931476 -3.19335604
  0.124832481 -3.18386316
  0.128733501 -3.20009804
  0.132634521 -3.18039322
  0.13653554 -3.12244415
  0.140436545 -3.06440449
  0.144337565 -3.00674629
  0.148238584 -2.99260855
  0.152139589 -3.00504971
  0.156040609 -2.97985983
  0.159941629 -2.92131281
  0.163842648 -2.86278868
  0.167743668 -2.80441093
  0.171644688 -2.76849318
  0.175545692 -2.77675581
  0.179446697 -2.76845455
  0.183347717 -2.71089506
  0.187248737 -2.6537466
  0.191149756 -2.59702969
  0.195050776 -2.5410223
  0.198951781 -2.51642275
  0.2028528 -2.52094412
  0.20675382 -2.50554657
  0.210654825 -2.45272112
  0.214555845 -2.40099049
  0.218456864 -2.35037374
  0.222357869 -2.30107117
  0.226258889 -2.25330019
  0.230159909 -2.22877836
  0.234060928 -2.23003626
  0.237961948 -2.23136187
  0.241862968 -2.19964218
  0.245763987 -2.16212225
  0.249664992 -2.12695217
  0.253566027 -2.09445429
  0.257467031 -2.06473064
  0.261368036 -2.03801394
  0.265269041 -2.01444817
  0.269170046 -1.99427319
  0.273071051 -1.97753954
  0.276972055 -1.96409559
  0.28087306 -1.95432615
  0.284774065 -1.94862843
  0.28867507 -1.94625473
  0.28867507 -1.94625473
  0.292576075 -1.94862843
  0.296477079 -1.95432615
  0.300378084 -1.96409559
  0.304279089 -1.97753954
  0.308180094 -1.99427319
  0.312081099 -2.01444817
  0.315982103 -2.03801394
  0.319883108 -2.06473064
  0.323784113 -2.09445429
  0.327685118 -2.12695217
  0.331586123 -2.16212225
  0.335487127 -2.19964218
  0.339388132 -2.23136187
  0.343289137 -2.23003626
  0.347190142 -2.22877836
  0.351091146 -2.25330019
  0.354992151 -2.30107117
  0.358893156 -2.35037374
  0.362794161 -2.40099049
  0.366695166 -2.45272112
  0.37059617 -2.50554657
  0.374497175 -2.52094412
  0.37839818 -2.51642275
  0.382299185 -2.5410223
  0.38620019 -2.59702969
  0.390101194 -2.6537466
  0.394002199 -2.71089506
  0.397903204 -2.76845455
  0.401804209 -2.77675581
  0.405705214 -2.76849318
  0.409606218 -2.80441093
  0.413507223 -2.86278868
  0.417408228 -2.92131281
  0.421309233 -2.97985983
  0.425210238 -3.00504971
  0.429111242 -2.99260855
  0.433012247 -3.00674629
  0.436913252 -3.06440449
  0.440814257 -3.12244415
  0.444715261 -3.18039322
  0.448616266 -3.20009804
  0.452517271 -3.18386316
  0.456418276 -3.19335604
  0.460319281 -3.24923229
  0.464220285 -3.30554438
  0.46812129 -3.3615694
  0.472022295 -3.36053753
  0.4759233 -3.34038115
  0.479824334 -3.35682869
  0.483725339 -3.41043425
  0.487626374 -3.46420193
  0.491527379 -3.5107193
  0.495428383 -3.48618221
  0.499329388 -3.46275759
  0.503230393 -3.49363756
  0.507131457 -3.54451609
  0.511032462 -3.595294
  0.514933467 -3.60492897
  0.518834472 -3.57646561
  0.522735476 -3.55674219
  0.526636481 -3.60061741
  0.530537486 -3.6482687
  0.534438491 -3.69559288
  0.538339496 -3.66429806
  0.5422405 -3.63190365
  0.546141505 -3.63190556
  0.55004251 -3.67550182
  0.553943515 -3.71955585
  0.55784452 -3.72466373
  0.561745524 -3.68816757
  0.565646529 -3.65350676
  0.569547534 -3.6770978
  0.573448539 -3.71755028
  0.577349544 -3.75779009
  0. -3.53555679
  0.00390100479 -3.5739212
  0.00780203938 -3.61156178
  0.0117030442 -3.63156271
  0.0156040788 -3.59246635
  0.0195050836 -3.5505805
  0.0234060884 -3.52839518
  0.0273070931 -3.56257629
  0.0312081277 -3.59540701
  0.0351091325 -3.58353567
  0.0390101522 -3.53872442
  0.042911157 -3.49312544
  0.0468121916 -3.48623228
  0.0507131964 -3.51591015
  0.0546142161 -3.54118919
  0.0585152358 -3.50207901
  0.0624162406 -3.45318222
  0.0663172603 -3.40368748
  0.0702182651 -3.40887547
  0.0741192997 -3.43430328
  0.0780203044 -3.43895149
  0.0819213241 -3.38849878
  0.0858223289 -3.33614445
  0.0897233486 -3.28333569
  0.0936243683 -3.29620075
  0.0975253731 -3.31709051
  0.101426408 -3.30005026
  0.105327412 -3.24573088
  0.109228432 -3.19044924
  0.113129437 -3.13486481
  0.117030457 -3.14853048
  0.120931476 -3.16495562
  0.124832481 -3.13462496
  0.128733501 -3.07771444
  0.132634521 -3.02023268
  0.13653554 -2.96252775
  0.140436545 -2.9663229
  0.144337565 -2.97874069
  0.148238584 -2.94696474
  0.152139589 -2.88877106
  0.156040609 -2.83010817
  0.159941629 -2.77163696
  0.163842648 -2.74992609
  0.167743668 -2.75863743
  0.171644688 -2.74497509
  0.175545692 -2.68719482
  0.179446697 -2.62917233
  0.183347717 -2.57135963
  0.187248737 -2.51393032
  0.191149756 -2.50628614
  0.195050776 -2.51101494
  0.198951781 -2.48474741
  0.2028528 -2.4299798
  0.20675382 -2.37579346
  0.210654825 -2.32249308
  0.214555845 -2.27020216
  0.218456864 -2.22411919
  0.222357869 -2.22562599
  0.226258889 -2.22700977
  0.230159909 -2.20667505
  0.234060928 -2.1622591
  0.237961948 -2.1196599
  0.241862968 -2.07902098
  0.245763987 -2.0407567
  0.249664992 -2.00497246
  0.253566027 -1.97179604
  0.257467031 -1.94145107
  0.261368036 -1.91416073
  0.265269041 -1.90650272
  0.269170046 -1.90611982
  0.273071051 -1.90583849
  0.276972055 -1.90559149
  0.28087306 -1.90539312
  0.284774065 -1.90534544
  0.28867507 -1.90528345
  0.28867507 -1.90528345
  0.292576075 -1.90534544
  0.296477079 -1.90539312
  0.300378084 -1.90559149
  0.304279089 -1.90583849
  0.308180094 -1.90611982
  0.312081099 -1.90650272
  0.315982103 -1.91416073
  0.319883108 -1.94145107
  0.323784113 -1.97179604
  0.327685118 -2.00497246
  0.331586123 -2.0407567
  0.335487127 -2.07902098
  0.339388132 -2.1196599
  0.343289137 -2.1622591
  0.347190142 -2.20667505
  0.351091146 -2.22700977
  0.354992151 -2.22562599
  0.358893156 -2.22411919
  0.362794161 -2.27020216
  0.366695166 -2.32249308
  0.37059617 -2.37579346
  0.374497175 -2.4299798
  0.37839818 -2.48474741
  0.382299185 -2.51101494
  0.38620019 -2.50628614
  0.390101194 -2.51393032
  0.394002199 -2.57135963
  0.397903204 -2.62917233
  0.401804209 -2.68719482
  0.405705214 -2.74497509
  0.409606218 -2.75863743
  0.413507223 -2.74992609
  0.417408228 -2.77163696
  0.421309233 -2.83010817
  0.425210238 -2.88877106
  0.429111242 -2.94696474
  0.433012247 -2.97874069
  0.436913252 -2.9663229
  0.440814257 -2.96252775
  0.444715261 -3.02023268
  0.448616266 -3.07771444
  0.452517271 -3.13462496
  0.456418276 -3.16495562
  0.460319281 -3.14853048
  0.464220285 -3.13486481
  0.46812129 -3.19044924
  0.472022295 -3.24573088
  0.4759233 -3.30005026
  0.479824334 -3.31709051
  0.483725339 -3.29620075
  0.487626374 -3.28333569
  0.491527379 -3.33614445
  0.495428383 -3.38849878
  0.499329388 -3.43895149
  0.503230393 -3.43430328
  0.507131457 -3.40887547
  0.511032462 -3.40368748
  0.514933467 -3.45318222
  0.518834472 -3.50207901
  0.522735476 -3.54118919
  0.526636481 -3.51591015
  0.530537486 -3.48623228
  0.534438491 -3.49312544
  0.538339496 -3.53872442
  0.5422405 -3.58353567
  0.546141505 -3.59540701
  0.55004251 -3.56257629
  0.553943515 -3.52839518
  0.55784452 -3.5505805
  0.561745524 -3.59246635
  0.565646529 -3.63156271
  0.569547534 -3.61156178
  0.573448539 -3.5739212
  0.577349544 -3.53555679
  0. -3.53555679
  0.00390100479 -3.4967742
  0.00780203938 -3.45785046
  0.0117030442 -3.42834568
  0.0156040788 -3.45890665
  0.0195050836 -3.49372768
  0.0234060884 -3.50813103
  0.0273070931 -3.46530533
  0.0312081277 -3.42238998
  0.0351091325 -3.39660788
  0.0390101522 -3.42532349
  0.042911157 -3.45590115
  0.0468121916 -3.44694519
  0.0507131964 -3.40025091
  0.0546142161 -3.35365963
  0.0585152358 -3.33150101
  0.0624162406 -3.35657549
  0.0663172603 -3.38285303
  0.0702182651 -3.35374403
  0.0741192997 -3.30351686
  0.0780203044 -3.25333643
  0.0819213241 -3.23129416
  0.0858223289 -3.25257778
  0.0897233486 -3.27452612
  0.0936243683 -3.23018074
  0.0975253731 -3.17674637
  0.101426408 -3.12325716
  0.105327412 -3.09656048
  0.109228432 -3.11357164
  0.113129437 -3.13117409
  0.117030457 -3.07893133
  0.120931476 -3.02275896
  0.124832481 -2.96653509
  0.128733501 -2.92750072
  0.132634521 -2.93989706
  0.13653554 -2.95320511
  0.140436545 -2.90461445
  0.144337565 -2.8465786
  0.148238584 -2.78845787
  0.152139589 -2.73206139
  0.156040609 -2.73183632
  0.159941629 -2.74091196
  0.163842648 -2.7130065
  0.167743668 -2.65433311
  0.171644688 -2.59583187
  0.175545692 -2.5375576
  0.179446697 -2.49190521
  0.183347717 -2.4961977
  0.187248737 -2.50125265
  0.191149756 -2.45684671
  0.195050776 -2.40023041
  0.198951781 -2.34410763
  0.2028528 -2.28869677
  0.20675382 -2.2343483
  0.210654825 -2.22102785
  0.214555845 -2.22251701
  0.218456864 -2.21879482
  0.222357869 -2.16882563
  0.226258889 -2.12027359
  0.230159909 -2.07325315
  0.234060928 -2.02796221
  0.237961948 -1.98456001
  0.241862968 -1.94301939
  0.245763987 -1.90992785
  0.249664992 -1.90875578
  0.253566027 -1.90812254
  0.257467031 -1.90747118
  0.261368036 -1.90697479
  0.265269041 -1.88994598
  0.269170046 -1.8692441
  0.273071051 -1.85204935
  0.276972055 -1.83820105
  0.28087306 -1.82800007
  0.284774065 -1.82215357
  0.28867507 -1.81999874
  0.28867507 -1.81999874
  0.292576075 -1.82215357
  0.296477079 -1.82800007
  0.300378084 -1.83820105
  0.304279089 -1.85204935
  0.308180094 -1.8692441
  0.312081099 -1.88994598
  0.315982103 -1.90697479
  0.319883108 -1.90747118
  0.323784113 -1.90812254
  0.327685118 -1.90875578
  0.331586123 -1.90992785
  0.335487127 -1.94301939
  0.339388132 -1.98456001
  0.343289137 -2.02796221
  0.347190142 -2.07325315
  0.351091146 -2.12027359
  0.354992151 -2.16882563
  0.358893156 -2.21879482
  0.362794161 -2.22251701
  0.366695166 -2.22102785
  0.37059617 -2.2343483
  0.374497175 -2.28869677
  0.37839818 -2.34410763
  0.382299185 -2.40023041
  0.38620019 -2.45684671
  0.390101194 -2.50125265
  0.394002199 -2.4961977
  0.397903204 -2.49190521
  0.401804209 -2.5375576
  0.405705214 -2.59583187
  0.409606218 -2.65433311
  0.413507223 -2.7130065
  0.417408228 -2.74091196
  0.421309233 -2.73183632
  0.425210238 -2.73206139
  0.429111242 -2.78845787
  0.433012247 -2.8465786
  0.436913252 -2.90461445
  0.440814257 -2.95320511
  0.444715261 -2.93989706
  0.448616266 -2.92750072
  0.452517271 -2.96653509
  0.456418276 -3.02275896
  0.460319281 -3.07893133
  0.464220285 -3.13117409
  0.46812129 -3.11357164
  0.472022295 -3.09656048
  0.4759233 -3.12325716
  0.479824334 -3.17674637
  0.483725339 -3.23018074
  0.487626374 -3.27452612
  0.491527379 -3.25257778
  0.495428383 -3.23129416
  0.499329388 -3.25333643
  0.503230393 -3.30351686
  0.507131457 -3.35374403
  0.511032462 -3.38285303
  0.514933467 -3.35657549
  0.518834472 -3.33150101
  0.522735476 -3.35365963
  0.526636481 -3.40025091
  0.530537486 -3.44694519
  0.534438491 -3.45590115
  0.538339496 -3.42532349
  0.5422405 -3.39660788
  0.546141505 -3.42238998
  0.55004251 -3.46530533
  0.553943515 -3.50813103
  0.55784452 -3.49372768
  0.561745524 -3.45890665
  0.565646529 -3.42834568
  0.569547534 -3.45785046
  0.573448539 -3.4967742
  0.577349544 -3.53555679
  0. -3.31329823
  0.00390100479 -3.34979057
  0.00780203938 -3.38568783
  0.0117030442 -3.41136932
  0.0156040788 -3.3762064
  0.0195050836 -3.33600616
  0.0234060884 -3.29723167
  0.0273070931 -3.32933187
  0.0312081277 -3.36072922
  0.0351091325 -3.37417841
  0.0390101522 -3.33249998
  0.042911157 -3.28823042
  0.0468121916 -3.2466054
  0.0507131964 -3.27421284
  0.0546142161 -3.30108786
  0.0585152358 -3.30278254
  0.0624162406 -3.25626564
  0.0663172603 -3.20807695
  0.0702182651 -3.16047716
  0.0741192997 -3.18344831
  0.0780203044 -3.20588303
  0.0819213241 -3.19936991
  0.0858223289 -3.14889193
  0.0897233486 -3.09710979
  0.0936243683 -3.04486513
  0.0975253731 -3.05786324
  0.101426408 -3.0759201
  0.105327412 -3.06658602
  0.109228432 -3.01287842
  0.113129437 -2.95811176
  0.117030457 -2.90279627
  0.120931476 -2.89754534
  0.124832481 -2.91131258
  0.128733501 -2.9072566
  0.132634521 -2.8514986
  0.13653554 -2.79429197
  0.140436545 -2.73676157
  0.144337565 -2.70266914
  0.148238584 -2.71210861
  0.152139589 -2.71972084
  0.156040609 -2.67071056
  0.159941629 -2.61247063
  0.163842648 -2.55392456
  0.167743668 -2.49518061
  0.171644688 -2.47951651
  0.175545692 -2.48504305
  0.179446697 -2.47783232
  0.183347717 -2.42070913
  0.187248737 -2.36303473
  0.191149756 -2.30557489
  0.195050776 -2.24852848
  0.198951781 -2.21594954
  0.2028528 -2.21770573
  0.20675382 -2.21883535
  0.210654825 -2.17968035
  0.214555845 -2.12681389
  0.218456864 -2.07478237
  0.222357869 -2.02405739
  0.226258889 -1.97465801
  0.230159909 -1.92666912
  0.234060928 -1.91270876
  0.237961948 -1.91152906
  0.241862968 -1.91040564
  0.245763987 -1.90339327
  0.249664992 -1.86703444
  0.253566027 -1.83306789
  0.257467031 -1.80192709
  0.261368036 -1.77386761
  0.265269041 -1.74878263
  0.269170046 -1.72725821
  0.273071051 -1.7095437
  0.276972055 -1.69537401
  0.28087306 -1.68508148
  0.284774065 -1.67896318
  0.28867507 -1.67685032
  0.28867507 -1.67685032
  0.292576075 -1.67896318
  0.296477079 -1.68508148
  0.300378084 -1.69537401
  0.304279089 -1.7095437
  0.308180094 -1.72725821
  0.312081099 -1.74878263
  0.315982103 -1.77386761
  0.319883108 -1.80192709
  0.323784113 -1.83306789
  0.327685118 -1.86703444
  0.331586123 -1.90339327
  0.335487127 -1.91040564
  0.339388132 -1.91152906
  0.343289137 -1.91270876
  0.347190142 -1.92666912
  0.351091146 -1.97465801
  0.354992151 -2.02405739
  0.358893156 -2.07478237
  0.362794161 -2.12681389
  0.366695166 -2.17968035
  0.37059617 -2.21883535
  0.374497175 -2.21770573
  0.37839818 -2.21594954
  0.382299185 -2.24852848
  0.38620019 -2.30557489
  0.390101194 -2.36303473
  0.394002199 -2.42070913
  0.397903204 -2.47783232
  0.401804209 -2.48504305
  0.405705214 -2.47951651
  0.409606218 -2.49518061
  0.413507223 -2.55392456
  0.417408228 -2.61247063
  0.421309233 -2.67071056
  0.425210238 -2.71972084
  0.429111242 -2.71210861
  0.433012247 -2.70266914
  0.436913252 -2.73676157
  0.440814257 -2.79429197
  0.444715261 -2.8514986
  0.448616266 -2.9072566
  0.452517271 -2.91131258
  0.456418276 -2.89754534
  0.460319281 -2.90279627
  0.464220285 -2.95811176
  0.46812129 -3.01287842
  0.472022295 -3.06658602
  0.4759233 -3.0759201
  0.479824334 -3.05786324
  0.483725339 -3.04486513
  0.487626374 -3.09710979
  0.491527379 -3.14889193
  0.495428383 -3.19936991
  0.499329388 -3.20588303
  0.503230393 -3.18344831
  0.507131457 -3.16047716
  0.511032462 -3.20807695
  0.514933467 -3.25626564
  0.518834472 -3.30278254
  0.522735476 -3.30108786
  0.526636481 -3.27421284
  0.530537486 -3.2466054
  0.534438491 -3.28823042
  0.538339496 -3.33249998
  0.5422405 -3.37417841
  0.546141505 -3.36072922
  0.55004251 -3.32933187
  0.553943515 -3.29723167
  0.55784452 -3.33600616
  0.561745524 -3.3762064
  0.565646529 -3.41136932
  0.569547534 -3.38568783
  0.573448539 -3.34979057
  0.577349544 -3.31329823
  0. -3.31329823
  0.00390100479 -3.27643633
  0.00780203938 -3.23946476
  0.0117030442 -3.20754194
  0.0156040788 -3.23222971
  0.0195050836 -3.26474953
  0.0234060884 -3.29523182
  0.0273070931 -3.25406981
  0.0312081277 -3.21269274
  0.0351091325 -3.17437935
  0.0390101522 -3.19073534
  0.042911157 -3.21865559
  0.0468121916 -3.24329948
  0.0507131964 -3.19799089
  0.0546142161 -3.15254927
  0.0585152358 -3.10860395
  0.0624162406 -3.11378193
  0.0663172603 -3.13707685
  0.0702182651 -3.15934134
  0.0741192997 -3.11021948
  0.0780203044 -3.06086206
  0.0819213241 -3.01187897
  0.0858223289 -3.00196695
  0.0897233486 -3.02052402
  0.0936243683 -3.03935385
  0.0975253731 -2.99230909
  0.101426408 -2.93934345
  0.105327412 -2.88643456
  0.109228432 -2.85575724
  0.113129437 -2.86914539
  0.117030457 -2.88340282
  0.120931476 -2.8472147
  0.124832481 -2.79125309
  0.128733501 -2.73511124
  0.132634521 -2.68161583
  0.13653554 -2.68325615
  0.140436545 -2.69294119
  0.144337565 -2.67905235
  0.148238584 -2.62112761
  0.152139589 -2.56296206
  0.156040609 -2.50491333
  0.159941629 -2.46379328
  0.163842648 -2.46842432
  0.167743668 -2.47382879
  0.171644688 -2.436584
  0.175545692 -2.37804747
  0.179446697 -2.31970453
  0.183347717 -2.26153231
  0.187248737 -2.21269512
  0.191149756 -2.2130022
  0.195050776 -2.21443367
  0.198951781 -2.19191551
  0.2028528 -2.13589239
  0.20675382 -2.08042002
  0.210654825 -2.02582407
  0.214555845 -1.97210693
  0.218456864 -1.92155886
  0.222357869 -1.91720867
  0.226258889 -1.9154954
  0.230159909 -1.91411257
  0.234060928 -1.88041925
  0.237961948 -1.83600664
  0.241862968 -1.7934742
  0.245763987 -1.75329351
  0.249664992 -1.71528053
  0.253566027 -1.68025255
  0.257467031 -1.64806461
  0.261368036 -1.61901999
  0.265269041 -1.59320784
  0.269170046 -1.57623053
  0.273071051 -1.57461691
  0.276972055 -1.57341003
  0.28087306 -1.57251215
  0.284774065 -1.57205534
  0.28867507 -1.57185316
  0.28867507 -1.57185316
  0.292576075 -1.57205534
  0.296477079 -1.57251215
  0.300378084 -1.57341003
  0.304279089 -1.57461691
  0.308180094 -1.57623053
  0.312081099 -1.59320784
  0.315982103 -1.61901999
  0.319883108 -1.64806461
  0.323784113 -1.68025255
  0.327685118 -1.71528053
  0.331586123 -1.75329351
  0.335487127 -1.7934742
  0.339388132 -1.83600664
  0.343289137 -1.88041925
  0.347190142 -1.91411257
  0.351091146 -1.9154954
  0.354992151 -1.91720867
  0.358893156 -1.92155886
  0.362794161 -1.97210693
  0.366695166 -2.02582407
  0.37059617 -2.08042002
  0.374497175 -2.13589239
  0.37839818 -2.19191551
  0.382299185 -2.21443367
  0.38620019 -2.2130022
  0.390101194 -2.21269512
  0.394002199 -2.26153231
  0.397903204 -2.31970453
  0.401804209 -2.37804747
  0.405705214 -2.436584
  0.409606218 -2.47382879
  0.413507223 -2.46842432
  0.417408228 -2.46379328
  0.421309233 -2.50491333
  0.425210238 -2.56296206
  0.429111242 -2.62112761
  0.433012247 -2.67905235
  0.436913252 -2.69294119
  0.440814257 -2.68325615
  0.444715261 -2.68161583
  0.448616266 -2.73511124
  0.452517271 -2.79125309
  0.456418276 -2.8472147
  0.460319281 -2.88340282
  0.464220285 -2.86914539
  0.46812129 -2.85575724
  0.472022295 -2.88643456
  0.4759233 -2.93934345
  0.479824334 -2.99230909
  0.483725339 -3.03935385
  0.487626374 -3.02052402
  0.491527379 -3.00196695
  0.495428383 -3.01187897
  0.499329388 -3.06086206
  0.503230393 -3.11021948
  0.507131457 -3.15934134
  0.511032462 -3.13707685
  0.514933467 -3.11378193
  0.518834472 -3.10860395
  0.522735476 -3.15254927
  0.526636481 -3.19799089
  0.530537486 -3.24329948
  0.534438491 -3.21865559
  0.538339496 -3.19073534
  0.5422405 -3.17437935
  0.546141505 -3.21269274
  0.55004251 -3.25406981
  0.553943515 -3.29523182
  0.55784452 -3.26474953
  0.561745524 -3.23222971
  0.565646529 -3.20754194
  0.569547534 -3.23946476
  0.573448539 -3.27643633
  0.577349544 -3.31329823
  0. -3.09610033
  0.00390100479 -3.1301198
  0.00780203938 -3.16361141
  0.0117030442 -3.19139862
  0.0156040788 -3.16189623
  0.0195050836 -3.12395668
  0.0234060884 -3.08542061
  0.0273070931 -3.1022892
  0.0312081277 -3.13120222
  0.0351091325 -3.15652466
  0.0390101522 -3.12659836
  0.042911157 -3.08435535
  0.0468121916 -3.0412364
  0.0507131964 -3.03962851
  0.0546142161 -3.06387472
  0.0585152358 -3.08599472
  0.0624162406 -3.05829477
  0.0663172603 -3.01205492
  0.0702182651 -2.96489477
  0.0741192997 -2.94177246
  0.0780203044 -2.96139288
  0.0819213241 -2.97991037
  0.0858223289 -2.95884323
  0.0897233486 -2.90884113
  0.0936243683 -2.85796547
  0.0975253731 -2.80920029
  0.101426408 -2.82410526
  0.105327412 -2.83852005
  0.109228432 -2.83017397
  0.113129437 -2.77738953
  0.117030457 -2.72311449
  0.120931476 -2.66848803
  0.124832481 -2.65206671
  0.128733501 -2.66207838
  0.132634521 -2.66932487
  0.13653554 -2.62096691
  0.140436545 -2.56420469
  0.144337565 -2.50705385
  0.148238584 -2.4496088
  0.152139589 -2.45122147
  0.156040609 -2.45654774
  0.159941629 -2.44492722
  0.163842648 -2.3874259
  0.167743668 -2.32891273
  0.171644688 -2.27037144
  0.175545692 -2.2118392
  0.179446697 -2.20836639
  0.183347717 -2.20957947
  0.187248737 -2.20179796
  0.191149756 -2.14515209
  0.195050776 -2.08771324
  0.198951781 -2.03055763
  0.2028528 -1.97391033
  0.20675382 -1.92531395
  0.210654825 -1.92284393
  0.214555845 -1.9206295
  0.218456864 -1.91645908
  0.222357869 -1.86732912
  0.226258889 -1.8169446
  0.230159909 -1.7676034
  0.234060928 -1.72016335
  0.237961948 -1.67448807
  0.241862968 -1.63079357
  0.245763987 -1.59274483
  0.249664992 -1.58904076
  0.253566027 -1.58575535
  0.257467031 -1.58277798
  0.261368036 -1.58018446
  0.265269041 -1.5779376
  0.269170046 -1.57047939
  0.273071051 -1.55212069
  0.276972055 -1.53751326
  0.28087306 -1.52701902
  0.284774065 -1.52056313
  0.28867507 -1.51841307
  0.28867507 -1.51841307
  0.292576075 -1.52056313
  0.296477079 -1.52701902
  0.300378084 -1.53751326
  0.304279089 -1.55212069
  0.308180094 -1.57047939
  0.312081099 -1.5779376
  0.315982103 -1.58018446
  0.319883108 -1.58277798
  0.323784113 -1.58575535
  0.327685118 -1.58904076
  0.331586123 -1.59274483
  0.335487127 -1.63079357
  0.339388132 -1.67448807
  0.343289137 -1.72016335
  0.347190142 -1.7676034
  0.351091146 -1.8169446
  0.354992151 -1.86732912
  0.358893156 -1.91645908
  0.362794161 -1.9206295
  0.366695166 -1.92284393
  0.37059617 -1.92531395
  0.374497175 -1.97391033
  0.37839818 -2.03055763
  0.382299185 -2.08771324
  0.38620019 -2.14515209
  0.390101194 -2.20179796
  0.394002199 -2.20957947
  0.397903204 -2.20836639
  0.401804209 -2.2118392
  0.405705214 -2.27037144
  0.409606218 -2.32891273
  0.413507223 -2.3874259
  0.417408228 -2.44492722
  0.421309233 -2.45654774
  0.425210238 -2.45122147
  0.429111242 -2.4496088
  0.433012247 -2.50705385
  0.436913252 -2.56420469
  0.440814257 -2.62096691
  0.444715261 -2.66932487
  0.448616266 -2.66207838
  0.452517271 -2.65206671
  0.456418276 -2.66848803
  0.460319281 -2.72311449
  0.464220285 -2.77738953
  0.46812129 -2.83017397
  0.472022295 -2.83852005
  0.4759233 -2.82410526
  0.479824334 -2.80920029
  0.483725339 -2.85796547
  0.487626374 -2.90884113
  0.491527379 -2.95884323
  0.495428383 -2.97991037
  0.499329388 -2.96139288
  0.503230393 -2.94177246
  0.507131457 -2.96489477
  0.511032462 -3.01205492
  0.514933467 -3.05829477
  0.518834472 -3.08599472
  0.522735476 -3.06387472
  0.526636481 -3.03962851
  0.530537486 -3.0412364
  0.534438491 -3.08435535
  0.538339496 -3.12659836
  0.5422405 -3.15652466
  0.546141505 -3.13120222
  0.55004251 -3.1022892
  0.553943515 -3.08542061
  0.55784452 -3.12395668
  0.561745524 -3.16189623
  0.565646529 -3.19139862
  0.569547534 -3.16361141
  0.573448539 -3.1301198
  0.577349544 -3.09610033
  0. -3.09610033
  0.00390100479 -3.0618124
  0.00780203938 -3.02744102
  0.0117030442 -2.99600649
  0.0156040788 -3.01385689
  0.0195050836 -3.04333115
  0.0234060884 -3.07294178
  0.0273070931 -3.04647684
  0.0312081277 -3.00736284
  0.0351091325 -2.96896505
  0.0390101522 -2.96605444
  0.042911157 -2.99033451
  0.0468121916 -3.01507711
  0.0507131964 -2.99791622
  0.0546142161 -2.95435143
  0.0585152358 -2.91081429
  0.0624162406 -2.88407707
  0.0663172603 -2.90230846
  0.0702182651 -2.92216873
  0.0741192997 -2.91738367
  0.0780203044 -2.86978865
  0.0819213241 -2.82177401
  0.0858223289 -2.7760129
  0.0897233486 -2.77950621
  0.0936243683 -2.79432583
  0.0975253731 -2.80670547
  0.101426408 -2.75503492
  0.105327412 -2.70311689
  0.109228432 -2.65128803
  0.113129437 -2.62255383
  0.117030457 -2.63175297
  0.120931476 -2.64189148
  0.124832481 -2.61342907
  0.128733501 -2.55821323
  0.132634521 -2.50280142
  0.13653554 -2.44799948
  0.140436545 -2.43509817
  0.144337565 -2.44030762
  0.148238584 -2.4457469
  0.152139589 -2.39189625
  0.156040609 -2.33410025
  0.159941629 -2.27621555
  0.163842648 -2.21901083
  0.167743668 -2.20503616
  0.171644688 -2.20595217
  0.175545692 -2.20710182
  0.179446697 -2.15341854
  0.183347717 -2.09496689
  0.187248737 -2.03666544
  0.191149756 -1.97867393
  0.195050776 -1.93406296
  0.198951781 -1.93048096
  0.2028528 -1.92785835
  0.20675382 -1.91778231
  0.210654825 -1.8623662
  0.214555845 -1.8076663
  0.218456864 -1.75379801
  0.222357869 -1.70096207
  0.226258889 -1.64929438
  0.230159909 -1.61165094
  0.234060928 -1.60606003
  0.237961948 -1.60117579
  0.241862968 -1.59667921
  0.245763987 -1.58925581
  0.249664992 -1.54986
  0.253566027 -1.51348352
  0.257467031 -1.47963524
  0.261368036 -1.44926786
  0.265269041 -1.42228079
  0.269170046 -1.39882803
  0.273071051 -1.37941885
  0.276972055 -1.36406851
  0.28087306 -1.35297441
  0.284774065 -1.34613752
  0.28867507 -1.34383774
  0.28867507 -1.34383774
  0.292576075 -1.34613752
  0.296477079 -1.35297441
  0.300378084 -1.36406851
  0.304279089 -1.37941885
  0.308180094 -1.39882803
  0.312081099 -1.42228079
  0.315982103 -1.44926786
  0.319883108 -1.47963524
  0.323784113 -1.51348352
  0.327685118 -1.54986
  0.331586123 -1.58925581
  0.335487127 -1.59667921
  0.339388132 -1.60117579
  0.343289137 -1.60606003
  0.347190142 -1.61165094
  0.351091146 -1.64929438
  0.354992151 -1.70096207
  0.358893156 -1.75379801
  0.362794161 -1.8076663
  0.366695166 -1.8623662
  0.37059617 -1.91778231
  0.374497175 -1.92785835
  0.37839818 -1.93048096
  0.382299185 -1.93406296
  0.38620019 -1.97867393
  0.390101194 -2.03666544
  0.394002199 -2.09496689
  0.397903204 -2.15341854
  0.401804209 -2.20710182
  0.405705214 -2.20595217
  0.409606218 -2.20503616
  0.413507223 -2.21901083
  0.417408228 -2.27621555
  0.421309233 -2.33410025
  0.425210238 -2.39189625
  0.429111242 -2.4457469
  0.433012247 -2.44030762
  0.436913252 -2.43509817
  0.440814257 -2.44799948
  0.444715261 -2.50280142
  0.448616266 -2.55821323
  0.452517271 -2.61342907
  0.456418276 -2.64189148
  0.460319281 -2.63175297
  0.464220285 -2.62255383
  0.46812129 -2.65128803
  0.472022295 -2.70311689
  0.4759233 -2.75503492
  0.479824334 -2.80670547
  0.483725339 -2.79432583
  0.487626374 -2.77950621
  0.491527379 -2.7760129
  0.495428383 -2.82177401
  0.499329388 -2.86978865
  0.503230393 -2.91738367
  0.507131457 -2.92216873
  0.511032462 -2.90230846
  0.514933467 -2.88407707
  0.518834472 -2.91081429
  0.522735476 -2.95435143
  0.526636481 -2.99791622
  0.530537486 -3.01507711
  0.534438491 -2.99033451
  0.538339496 -2.96605444
  0.5422405 -2.96896505
  0.546141505 -3.00736284
  0.55004251 -3.04647684
  0.553943515 -3.07294178
  0.55784452 -3.04333115
  0.561745524 -3.01385689
  0.565646529 -2.99600649
  0.569547534 -3.02744102
  0.573448539 -3.0618124
  0.577349544 -3.09610033
  0. -2.89054632
  0.00390100479 -2.9212203
  0.00780203938 -2.95149803
  0.0117030442 -2.97845697
  0.0156040788 -2.95544672
  0.0195050836 -2.92047787
  0.0234060884 -2.88498592
  0.0273070931 -2.88770342
  0.0312081277 -2.91311073
  0.0351091325 -2.93745565
  0.0390101522 -2.92595482
  0.042911157 -2.88662767
  0.0468121916 -2.84635019
  0.0507131964 -2.81978607
  0.0546142161 -2.84014559
  0.0585152358 -2.860075
  0.0624162406 -2.86280251
  0.0663172603 -2.82015896
  0.0702182651 -2.77517939
  0.0741192997 -2.73001051
  0.0780203044 -2.73254824
  0.0819213241 -2.74771833
  0.0858223289 -2.76007748
  0.0897233486 -2.7229414
  0.0936243683 -2.67413902
  0.0975253731 -2.62475872
  0.101426408 -2.58987761
  0.105327412 -2.60011625
  0.109228432 -2.60995579
  0.113129437 -2.59632015
  0.117030457 -2.54428387
  0.120931476 -2.49113274
  0.124832481 -2.43761158
  0.128733501 -2.41799355
  0.132634521 -2.42322731
  0.13653554 -2.42763901
  0.140436545 -2.3899436
  0.144337565 -2.3339138
  0.148238584 -2.27728701
  0.152139589 -2.22051811
  0.156040609 -2.20205879
  0.159941629 -2.20272398
  0.163842648 -2.20259285
  0.167743668 -2.1592741
  0.171644688 -2.10116959
  0.175545692 -2.04287624
  0.179446697 -1.98451185
  0.183347717 -1.94363976
  0.187248737 -1.9399271
  0.191149756 -1.93630123
  0.195050776 -1.9197154
  0.198951781 -1.86261797
  0.2028528 -1.80537653
  0.20675382 -1.74850035
  0.210654825 -1.6919651
  0.214555845 -1.63645601
  0.218456864 -1.62945271
  0.222357869 -1.62287951
  0.226258889 -1.61665058
  0.230159909 -1.59802723
  0.234060928 -1.54933071
  0.237961948 -1.50208712
  0.241862968 -1.45647812
  0.245763987 -1.41317463
  0.249664992 -1.37219906
  0.253566027 -1.33393764
  0.257467031 -1.29815626
  0.261368036 -1.26598597
  0.265269041 -1.25686026
  0.269170046 -1.25259089
  0.273071051 -1.24906301
  0.276972055 -1.24634981
  0.28087306 -1.24439573
  0.284774065 -1.24326587
  0.28867507 -1.24278307
  0.28867507 -1.24278307
  0.292576075 -1.24326587
  0.296477079 -1.24439573
  0.300378084 -1.24634981
  0.304279089 -1.24906301
  0.308180094 -1.25259089
  0.312081099 -1.25686026
  0.315982103 -1.26598597
  0.319883108 -1.29815626
  0.323784113 -1.33393764
  0.327685118 -1.37219906
  0.331586123 -1.41317463
  0.335487127 -1.45647812
  0.339388132 -1.50208712
  0.343289137 -1.54933071
  0.347190142 -1.59802723
  0.351091146 -1.61665058
  0.354992151 -1.62287951
  0.358893156 -1.62945271
  0.362794161 -1.63645601
  0.366695166 -1.6919651
  0.37059617 -1.74850035
  0.374497175 -1.80537653
  0.37839818 -1.86261797
  0.382299185 -1.9197154
  0.38620019 -1.93630123
  0.390101194 -1.9399271
  0.394002199 -1.94363976
  0.397903204 -1.98451185
  0.401804209 -2.04287624
  0.405705214 -2.10116959
  0.409606218 -2.1592741
  0.413507223 -2.20259285
  0.417408228 -2.20272398
  0.421309233 -2.20205879
  0.425210238 -2.22051811
  0.429111242 -2.27728701
  0.433012247 -2.3339138
  0.436913252 -2.3899436
  0.440814257 -2.42763901
  0.444715261 -2.42322731
  0.448616266 -2.41799355
  0.452517271 -2.43761158
  0.456418276 -2.49113274
  0.460319281 -2.54428387
  0.464220285 -2.59632015
  0.46812129 -2.60995579
  0.472022295 -2.60011625
  0.4759233 -2.58987761
  0.479824334 -2.62475872
  0.483725339 -2.67413902
  0.487626374 -2.7229414
  0.491527379 -2.76007748
  0.495428383 -2.74771833
  0.499329388 -2.73254824
  0.503230393 -2.73001051
  0.507131457 -2.77517939
  0.511032462 -2.82015896
  0.514933467 -2.86280251
  0.518834472 -2.860075
  0.522735476 -2.84014559
  0.526636481 -2.81978607
  0.530537486 -2.84635019
  0.534438491 -2.88662767
  0.538339496 -2.92595482
  0.5422405 -2.93745565
  0.546141505 -2.91311073
  0.55004251 -2.88770342
  0.553943515 -2.88498592
  0.55784452 -2.92047787
  0.561745524 -2.95544672
  0.565646529 -2.97845697
  0.569547534 -2.95149803
  0.573448539 -2.9212203
  0.577349544 -2.89054632
  0. -2.89054632
  0.00390100479 -2.85972977
  0.00780203938 -2.82891226
  0.0117030442 -2.80012417
  0.0156040788 -2.81094551
  0.0195050836 -2.83636951
  0.0234060884 -2.86210918
  0.0273070931 -2.84910822
  0.0312081277 -2.81313181
  0.0351091325 -2.77750635
  0.0390101522 -2.75987291
  0.042911157 -2.77878857
  0.0468121916 -2.79925919
  0.0507131964 -2.80576992
  0.0546142161 -2.7649436
  0.0585152358 -2.72381735
  0.0624162406 -2.68483877
  0.0663172603 -2.6868453
  0.0702182651 -2.70184565
  0.0741192997 -2.71718454
  0.0780203044 -2.6846776
  0.0819213241 -2.63900566
  0.0858223289 -2.59337664
  0.0897233486 -2.56147671
  0.0936243683 -2.56974268
  0.0975253731 -2.57967234
  0.101426408 -2.57499027
  0.105327412 -2.52495909
  0.109228432 -2.47474623
  0.113129437 -2.42488527
  0.117030457 -2.40340948
  0.120931476 -2.40779686
  0.124832481 -2.41280365
  0.128733501 -2.38382101
  0.132634521 -2.32979059
  0.13653554 -2.27554703
  0.140436545 -2.22164345
  0.144337565 -2.20192003
  0.148238584 -2.20150471
  0.152139589 -2.20166683
  0.156040609 -2.1634903
  0.159941629 -2.10632372
  0.163842648 -2.04898262
  0.167743668 -1.9918561
  0.171644688 -1.95710707
  0.175545692 -1.95201111
  0.179446697 -1.94767475
  0.183347717 -1.92607975
  0.187248737 -1.86769152
  0.191149756 -1.80939865
  0.195050776 -1.75119209
  0.198951781 -1.69334364
  0.2028528 -1.6603713
  0.20675382 -1.65191174
  0.210654825 -1.64395428
  0.214555845 -1.63623762
  0.218456864 -1.58120871
  0.222357869 -1.52702999
  0.226258889 -1.47378445
  0.230159909 -1.42148924
  0.234060928 -1.37073135
  0.237961948 -1.32159376
  0.241862968 -1.29811597
  0.245763987 -1.28960299
  0.249664992 -1.2814765
  0.253566027 -1.27410316
  0.257467031 -1.26750278
  0.261368036 -1.26183844
  0.265269041 -1.23723865
  0.269170046 -1.21238756
  0.273071051 -1.1915884
  0.276972055 -1.17510414
  0.28087306 -1.16314101
  0.284774065 -1.15580273
  0.28867507 -1.15334606
  0.28867507 -1.15334606
  0.292576075 -1.15580273
  0.296477079 -1.16314101
  0.300378084 -1.17510414
  0.304279089 -1.1915884
  0.308180094 -1.21238756
  0.312081099 -1.23723865
  0.315982103 -1.26183844
  0.319883108 -1.26750278
  0.323784113 -1.27410316
  0.327685118 -1.2814765
  0.331586123 -1.28960299
  0.335487127 -1.29811597
  0.339388132 -1.32159376
  0.343289137 -1.37073135
  0.347190142 -1.42148924
  0.351091146 -1.47378445
  0.354992151 -1.52702999
  0.358893156 -1.58120871
  0.362794161 -1.63623762
  0.366695166 -1.64395428
  0.37059617 -1.65191174
  0.374497175 -1.6603713
  0.37839818 -1.69334364
  0.382299185 -1.75119209
  0.38620019 -1.80939865
  0.390101194 -1.86769152
  0.394002199 -1.92607975
  0.397903204 -1.94767475
  0.401804209 -1.95201111
  0.405705214 -1.95710707
  0.409606218 -1.9918561
  0.413507223 -2.04898262
  0.417408228 -2.10632372
  0.421309233 -2.1634903
  0.425210238 -2.20166683
  0.429111242 -2.20150471
  0.433012247 -2.20192003
  0.436913252 -2.22164345
  0.440814257 -2.27554703
  0.444715261 -2.32979059
  0.448616266 -2.38382101
  0.452517271 -2.41280365
  0.456418276 -2.40779686
  0.460319281 -2.40340948
  0.464220285 -2.42488527
  0.46812129 -2.47474623
  0.472022295 -2.52495909
  0.4759233 -2.57499027
  0.479824334 -2.57967234
  0.483725339 -2.56974268
  0.487626374 -2.56147671
  0.491527379 -2.59337664
  0.495428383 -2.63900566
  0.499329388 -2.6846776
  0.503230393 -2.71718454
  0.507131457 -2.70184565
  0.511032462 -2.6868453
  0.514933467 -2.68483877
  0.518834472 -2.72381735
  0.522735476 -2.7649436
  0.526636481 -2.80576992
  0.530537486 -2.79925919
  0.534438491 -2.77878857
  0.538339496 -2.75987291
  0.5422405 -2.77750635
  0.546141505 -2.81313181
  0.55004251 -2.84910822
  0.553943515 -2.86210918
  0.55784452 -2.83636951
  0.561745524 -2.81094551
  0.565646529 -2.80012417
  0.569547534 -2.82891226
  0.573448539 -2.85972977
  0.577349544 -2.89054632
  0. -2.70465422
  0.00390100479 -2.73085213
  0.00780203938 -2.7568121
  0.0117030442 -2.78061676
  0.0156040788 -2.76433516
  0.0195050836 -2.73338413
  0.0234060884 -2.70189428
  0.0273070931 -2.69439363
  0.0312081277 -2.71508455
  0.0351091325 -2.73527431
  0.0390101522 -2.73731184
  0.042911157 -2.70239115
  0.0468121916 -2.66578531
  0.0507131964 -2.62888193
  0.0546142161 -2.63910866
  0.0585152358 -2.65424871
  0.0624162406 -2.66728735
  0.0663172603 -2.63911152
  0.0702182651 -2.59764528
  0.0741192997 -2.55571604
  0.0780203044 -2.52885389
  0.0819213241 -2.53865767
  0.0858223289 -2.5480442
  0.0897233486 -2.54359722
  0.0936243683 -2.49896622
  0.0975253731 -2.45238447
  0.101426408 -2.40539265
  0.105327412 -2.38805962
  0.109228432 -2.39251423
  0.113129437 -2.39648533
  0.117030457 -2.37172031
  0.120931476 -2.32116461
  0.124832481 -2.2698307
  0.128733501 -2.21821976
  0.132634521 -2.2023015
  0.13653554 -2.20151711
  0.140436545 -2.20027065
  0.144337565 -2.16492844
  0.148238584 -2.11007881
  0.152139589 -2.05482626
  0.156040609 -1.99920321
  0.159941629 -1.97230625
  0.163842648 -1.96657991
  0.167743668 -1.96095562
  0.171644688 -1.93306255
  0.175545692 -1.87571812
  0.179446697 -1.81794071
  0.183347717 -1.75992632
  0.187248737 -1.70188236
  0.191149756 -1.68791819
  0.195050776 -1.67806435
  0.198951781 -1.66851521
  0.2028528 -1.63478184
  0.20675382 -1.57738352
  0.210654825 -1.5199132
  0.214555845 -1.46319962
  0.218456864 -1.40694094
  0.222357869 -1.35406971
  0.226258889 -1.34135199
  0.230159909 -1.3293581
  0.234060928 -1.31809998
  0.237961948 -1.30749226
  0.241862968 -1.27301121
  0.245763987 -1.2274363
  0.249664992 -1.18399191
  0.253566027 -1.14319134
  0.257467031 -1.10517597
  0.261368036 -1.07042956
  0.265269041 -1.03926206
  0.269170046 -1.01210237
  0.273071051 -0.989244938
  0.276972055 -0.971051931
  0.28087306 -0.957686424
  0.284774065 -0.949566841
  0.28867507 -0.946862936
  0.28867507 -0.946862936
  0.292576075 -0.949566841
  0.296477079 -0.957686424
  0.300378084 -0.971051931
  0.304279089 -0.989244938
  0.308180094 -1.01210237
  0.312081099 -1.03926206
  0.315982103 -1.07042956
  0.319883108 -1.10517597
  0.323784113 -1.14319134
  0.327685118 -1.18399191
  0.331586123 -1.2274363
  0.335487127 -1.27301121
  0.339388132 -1.30749226
  0.343289137 -1.31809998
  0.347190142 -1.3293581
  0.351091146 -1.34135199
  0.354992151 -1.35406971
  0.358893156 -1.40694094
  0.362794161 -1.46319962
  0.366695166 -1.5199132
  0.37059617 -1.57738352
  0.374497175 -1.63478184
  0.37839818 -1.66851521
  0.382299185 -1.67806435
  0.38620019 -1.68791819
  0.390101194 -1.70188236
  0.394002199 -1.75992632
  0.397903204 -1.81794071
  0.401804209 -1.87571812
  0.405705214 -1.93306255
  0.409606218 -1.96095562
  0.413507223 -1.96657991
  0.417408228 -1.97230625
  0.421309233 -1.99920321
  0.425210238 -2.05482626
  0.429111242 -2.11007881
  0.433012247 -2.16492844
  0.436913252 -2.20027065
  0.440814257 -2.20151711
  0.444715261 -2.2023015
  0.448616266 -2.21821976
  0.452517271 -2.2698307
  0.456418276 -2.32116461
  0.460319281 -2.37172031
  0.464220285 -2.39648533
  0.46812129 -2.39251423
  0.472022295 -2.38805962
  0.4759233 -2.40539265
  0.479824334 -2.45238447
  0.483725339 -2.49896622
  0.487626374 -2.54359722
  0.491527379 -2.5480442
  0.495428383 -2.53865767
  0.499329388 -2.52885389
  0.503230393 -2.55571604
  0.507131457 -2.59764528
  0.511032462 -2.63911152
  0.514933467 -2.66728735
  0.518834472 -2.65424871
  0.522735476 -2.63910866
  0.526636481 -2.62888193
  0.530537486 -2.66578531
  0.534438491 -2.70239115
  0.538339496 -2.73731184
  0.5422405 -2.73527431
  0.546141505 -2.71508455
  0.55004251 -2.69439363
  0.553943515 -2.70189428
  0.55784452 -2.73338413
  0.561745524 -2.76433516
  0.565646529 -2.78061676
  0.569547534 -2.7568121
  0.573448539 -2.73085213
  0.577349544 -2.70465422
  0. -2.70465374
  0.00390100479 -2.67841625
  0.00780203938 -2.65234137
  0.0117030442 -2.62765646
  0.0156040788 -2.63294125
  0.0195050836 -2.65310192
  0.0234060884 -2.67377186
  0.0273070931 -2.67020988
  0.0312081277 -2.6384511
  0.0351091325 -2.60697031
  0.0390101522 -2.58246565
  0.042911157 -2.59379148
  0.0468121916 -2.60870314
  0.0507131964 -2.62385464
  0.0546142161 -2.5918746
  0.0585152358 -2.55463409
  0.0624162406 -2.51800489
  0.0663172603 -2.50106573
  0.0702182651 -2.50961733
  0.0741192997 -2.51912642
  0.0780203044 -2.51354218
  0.0819213241 -2.47121143
  0.0858223289 -2.42877913
  0.0897233486 -2.3873148
  0.0936243683 -2.37640667
  0.0975253731 -2.37966347
  0.101426408 -2.38374424
  0.105327412 -2.35818481
  0.109228432 -2.310884
  0.113129437 -2.26341629
  0.117030457 -2.2174077
  0.120931476 -2.20637655
  0.124832481 -2.20455408
  0.128733501 -2.20328283
  0.132634521 -2.16640663
  0.13653554 -2.1143527
  0.140436545 -2.06201363
  0.144337565 -2.01049185
  0.148238584 -1.99162006
  0.152139589 -1.98459101
  0.156040609 -1.97815514
  0.159941629 -1.94343376
  0.163842648 -1.88748169
  0.167743668 -1.83140755
  0.171644688 -1.77537966
  0.175545692 -1.7325654
  0.179446697 -1.72032022
  0.183347717 -1.70902824
  0.187248737 -1.69822836
  0.191149756 -1.64379263
  0.195050776 -1.58546638
  0.198951781 -1.52738571
  0.2028528 -1.46941137
  0.20675382 -1.41419697
  0.210654825 -1.39684916
  0.214555845 -1.38179636
  0.218456864 -1.36753416
  0.222357869 -1.35131168
  0.226258889 -1.29616737
  0.230159909 -1.24212956
  0.234060928 -1.18915391
  0.237961948 -1.13739586
  0.241862968 -1.08672595
  0.245763987 -1.03807735
  0.249664992 -0.995872498
  0.253566027 -0.981754541
  0.257467031 -0.969138861
  0.261368036 -0.958225727
  0.265269041 -0.948475599
  0.269170046 -0.940143824
  0.273071051 -0.933345556
  0.276972055 -0.927999258
  0.28087306 -0.924103498
  0.284774065 -0.921828508
  0.28867507 -0.920976639
  0.28867507 -0.920976639
  0.292576075 -0.921828508
  0.296477079 -0.924103498
  0.300378084 -0.927999258
  0.304279089 -0.933345556
  0.308180094 -0.940143824
  0.312081099 -0.948475599
  0.315982103 -0.958225727
  0.319883108 -0.969138861
  0.323784113 -0.981754541
  0.327685118 -0.995872498
  0.331586123 -1.03807735
  0.335487127 -1.08672595
  0.339388132 -1.13739586
  0.343289137 -1.18915391
  0.347190142 -1.24212956
  0.351091146 -1.29616737
  0.354992151 -1.35131168
  0.358893156 -1.36753416
  0.362794161 -1.38179636
  0.366695166 -1.39684916
  0.37059617 -1.41419697
  0.374497175 -1.46941137
  0.37839818 -1.52738571
  0.382299185 -1.58546638
  0.38620019 -1.64379263
  0.390101194 -1.69822836
  0.394002199 -1.70902824
  0.397903204 -1.72032022
  0.401804209 -1.7325654
  0.405705214 -1.77537966
  0.409606218 -1.83140755
  0.413507223 -1.88748169
  0.417408228 -1.94343376
  0.421309233 -1.97815514
  0.425210238 -1.98459101
  0.429111242 -1.99162006
  0.433012247 -2.01049185
  0.436913252 -2.06201363
  0.440814257 -2.1143527
  0.444715261 -2.16640663
  0.448616266 -2.20328283
  0.452517271 -2.20455408
  0.456418276 -2.20637655
  0.460319281 -2.2174077
  0.464220285 -2.26341629
  0.46812129 -2.310884
  0.472022295 -2.35818481
  0.4759233 -2.38374424
  0.479824334 -2.37966347
  0.483725339 -2.37640667
  0.487626374 -2.3873148
  0.491527379 -2.42877913
  0.495428383 -2.47121143
  0.499329388 -2.51354218
  0.503230393 -2.51912642
  0.507131457 -2.50961733
  0.511032462 -2.50106573
  0.514933467 -2.51800489
  0.518834472 -2.55463409
  0.522735476 -2.5918746
  0.526636481 -2.62385464
  0.530537486 -2.60870314
  0.534438491 -2.59379148
  0.538339496 -2.58246565
  0.5422405 -2.60697031
  0.546141505 -2.6384511
  0.55004251 -2.67020988
  0.553943515 -2.67377186
  0.55784452 -2.65310192
  0.561745524 -2.63294125
  0.565646529 -2.62765646
  0.569547534 -2.65234137
  0.573448539 -2.67841625
  0.577349544 -2.70465374
  0. -2.54909229
  0.00390100479 -2.56946087
  0.00780203938 -2.58977842
  0.0117030442 -2.60871172
  0.0156040788 -2.59774733
  0.0195050836 -2.57202387
  0.0234060884 -2.5458436
  0.0273070931 -2.53314638
  0.0312081277 -2.54772139
  0.0351091325 -2.56217384
  0.0390101522 -2.56974459
  0.042911157 -2.54141331
  0.0468121916 -2.50969839
  0.0507131964 -2.47773218
  0.0546142161 -2.4718976
  0.0585152358 -2.48067474
  0.0624162406 -2.48909664
  0.0663172603 -2.47766161
  0.0702182651 -2.44113255
  0.0741192997 -2.40362501
  0.0780203044 -2.3660531
  0.0819213241 -2.36486053
  0.0858223289 -2.36787605
  0.0897233486 -2.36998129
  0.0936243683 -2.34175634
  0.0975253731 -2.2992301
  0.101426408 -2.25623369
  0.105327412 -2.21461487
  0.109228432 -2.21181679
  0.113129437 -2.20923185
  0.117030457 -2.20522881
  0.120931476 -2.16643095
  0.124832481 -2.11853552
  0.128733501 -2.0702548
  0.132634521 -2.0222311
  0.13653554 -2.0137763
  0.140436545 -2.00558805
  0.144337565 -1.99699545
  0.148238584 -1.95594692
  0.152139589 -1.90332079
  0.156040609 -1.85020018
  0.159941629 -1.79692316
  0.163842648 -1.77039433
  0.167743668 -1.75694561
  0.171644688 -1.74387264
  0.175545692 -1.71779299
  0.179446697 -1.66174507
  0.183347717 -1.60501146
  0.187248737 -1.54813862
  0.191149756 -1.49112749
  0.195050776 -1.46385431
  0.198951781 -1.44594622
  0.2028528 -1.42870426
  0.20675382 -1.40964603
  0.210654825 -1.35341167
  0.214555845 -1.29598665
  0.218456864 -1.23873425
  0.222357869 -1.18183184
  0.226258889 -1.12477851
  0.230159909 -1.08410406
  0.234060928 -1.06394124
  0.237961948 -1.04498005
  0.241862968 -1.02718139
  0.245763987 -1.01085806
  0.249664992 -0.990785837
  0.253566027 -0.946642637
  0.257467031 -0.904997349
  0.261368036 -0.866480112
  0.265269041 -0.831550121
  0.269170046 -0.800751209
  0.273071051 -0.774560452
  0.276972055 -0.753487825
  0.28087306 -0.737970591
  0.284774065 -0.728488445
  0.28867507 -0.725271463
  0.28867507 -0.725271463
  0.292576075 -0.728488445
  0.296477079 -0.737970591
  0.300378084 -0.753487825
  0.304279089 -0.774560452
  0.308180094 -0.800751209
  0.312081099 -0.831550121
  0.315982103 -0.866480112
  0.319883108 -0.904997349
  0.323784113 -0.946642637
  0.327685118 -0.990785837
  0.331586123 -1.01085806
  0.335487127 -1.02718139
  0.339388132 -1.04498005
  0.343289137 -1.06394124
  0.347190142 -1.08410406
  0.351091146 -1.12477851
  0.354992151 -1.18183184
  0.358893156 -1.23873425
  0.362794161 -1.29598665
  0.366695166 -1.35341167
  0.37059617 -1.40964603
  0.374497175 -1.42870426
  0.37839818 -1.44594622
  0.382299185 -1.46385431
  0.38620019 -1.49112749
  0.390101194 -1.54813862
  0.394002199 -1.60501146
  0.397903204 -1.66174507
  0.401804209 -1.71779299
  0.405705214 -1.74387264
  0.409606218 -1.75694561
  0.413507223 -1.77039433
  0.417408228 -1.79692316
  0.421309233 -1.85020018
  0.425210238 -1.90332079
  0.429111242 -1.95594692
  0.433012247 -1.99699545
  0.436913252 -2.00558805
  0.440814257 -2.0137763
  0.444715261 -2.0222311
  0.448616266 -2.0702548
  0.452517271 -2.11853552
  0.456418276 -2.16643095
  0.460319281 -2.20522881
  0.464220285 -2.20923185
  0.46812129 -2.21181679
  0.472022295 -2.21461487
  0.4759233 -2.25623369
  0.479824334 -2.2992301
  0.483725339 -2.34175634
  0.487626374 -2.36998129
  0.491527379 -2.36787605
  0.495428383 -2.36486053
  0.499329388 -2.3660531
  0.503230393 -2.40362501
  0.507131457 -2.44113255
  0.511032462 -2.47766161
  0.514933467 -2.48909664
  0.518834472 -2.48067474
  0.522735476 -2.4718976
  0.526636481 -2.47773218
  0.530537486 -2.50969839
  0.534438491 -2.54141331
  0.538339496 -2.56974459
  0.5422405 -2.56217384
  0.546141505 -2.54772139
  0.55004251 -2.53314638
  0.553943515 -2.5458436
  0.55784452 -2.57202387
  0.561745524 -2.59774733
  0.565646529 -2.60871172
  0.569547534 -2.58977842
  0.573448539 -2.56946087
  0.577349544 -2.54909229
  0. -2.54909086
  0.00390100479 -2.52883577
  0.00780203938 -2.50886869
  0.0117030442 -2.49007034
  0.0156040788 -2.49111557
  0.0195050836 -2.50458479
  0.0234060884 -2.5187664
  0.0273070931 -2.51967812
  0.0312081277 -2.49359035
  0.0351091325 -2.46781397
  0.0390101522 -2.44495821
  0.042911157 -2.44709301
  0.0468121916 -2.45495081
  0.0507131964 -2.46323872
  0.0546142161 -2.4457922
  0.0585152358 -2.41399384
  0.0624162406 -2.38245106
  0.0663172603 -2.3574214
  0.0702182651 -2.35736179
  0.0741192997 -2.35948324
  0.0780203044 -2.36207199
  0.0819213241 -2.32840919
  0.0858223289 -2.29076576
  0.0897233486 -2.25342274
  0.0936243683 -2.22669888
  0.0975253731 -2.22159481
  0.101426408 -2.21796322
  0.105327412 -2.21309185
  0.109228432 -2.17008448
  0.113129437 -2.12680578
  0.117030457 -2.08371925
  0.120931476 -2.05120087
  0.124832481 -2.04052639
  0.128733501 -2.03113222
  0.132634521 -2.02165556
  0.13653554 -1.97315931
  0.140436545 -1.92451954
  0.144337565 -1.87581348
  0.148238584 -1.83107805
  0.152139589 -1.81372595
  0.156040609 -1.79879951
  0.159941629 -1.78434467
  0.163842648 -1.74348831
  0.167743668 -1.68989992
  0.171644688 -1.63626575
  0.175545692 -1.58228493
  0.179446697 -1.54252911
  0.183347717 -1.52168274
  0.187248737 -1.50170135
  0.191149756 -1.48245811
  0.195050776 -1.43372679
  0.198951781 -1.37654495
  0.2028528 -1.3192935
  0.20675382 -1.2616961
  0.210654825 -1.20471025
  0.214555845 -1.17510605
  0.218456864 -1.15081239
  0.222357869 -1.12764144
  0.226258889 -1.10539484
  0.230159909 -1.06880808
  0.234060928 -1.01350021
  0.237961948 -0.958987236
  0.241862968 -0.905384541
  0.245763987 -0.853029251
  0.249664992 -0.801858664
  0.253566027 -0.752739429
  0.257467031 -0.70579648
  0.261368036 -0.681603193
  0.265269041 -0.663092136
  0.269170046 -0.647034645
  0.273071051 -0.633769274
  0.276972055 -0.623189688
  0.28087306 -0.615423918
  0.284774065 -0.610799074
  0.28867507 -0.608946562
  0.28867507 -0.608946562
  0.292576075 -0.610799074
  0.296477079 -0.615423918
  0.300378084 -0.623189688
  0.304279089 -0.633769274
  0.308180094 -0.647034645
  0.312081099 -0.663092136
  0.315982103 -0.681603193
  0.319883108 -0.70579648
  0.323784113 -0.752739429
  0.327685118 -0.801858664
  0.331586123 -0.853029251
  0.335487127 -0.905384541
  0.339388132 -0.958987236
  0.343289137 -1.01350021
  0.347190142 -1.06880808
  0.351091146 -1.10539484
  0.354992151 -1.12764144
  0.358893156 -1.15081239
  0.362794161 -1.17510605
  0.366695166 -1.20471025
  0.37059617 -1.2616961
  0.374497175 -1.3192935
  0.37839818 -1.37654495
  0.382299185 -1.43372679
  0.38620019 -1.48245811
  0.390101194 -1.50170135
  0.394002199 -1.52168274
  0.397903204 -1.54252911
  0.401804209 -1.58228493
  0.405705214 -1.63626575
  0.409606218 -1.68989992
  0.413507223 -1.74348831
  0.417408228 -1.78434467
  0.421309233 -1.79879951
  0.425210238 -1.81372595
  0.429111242 -1.83107805
  0.433012247 -1.87581348
  0.436913252 -1.92451954
  0.440814257 -1.97315931
  0.444715261 -2.02165556
  0.448616266 -2.03113222
  0.452517271 -2.04052639
  0.456418276 -2.05120087
  0.460319281 -2.08371925
  0.464220285 -2.12680578
  0.46812129 -2.17008448
  0.472022295 -2.21309185
  0.4759233 -2.21796322
  0.479824334 -2.22159481
  0.483725339 -2.22669888
  0.487626374 -2.25342274
  0.491527379 -2.29076576
  0.495428383 -2.32840919
  0.499329388 -2.36207199
  0.503230393 -2.35948324
  0.507131457 -2.35736179
  0.511032462 -2.3574214
  0.514933467 -2.38245106
  0.518834472 -2.41399384
  0.522735476 -2.4457922
  0.526636481 -2.46323872
  0.530537486 -2.45495081
  0.534438491 -2.44709301
  0.538339496 -2.44495821
  0.5422405 -2.46781397
  0.546141505 -2.49359035
  0.55004251 -2.51967812
  0.553943515 -2.5187664
  0.55784452 -2.50458479
  0.561745524 -2.49111557
  0.565646529 -2.49007034
  0.569547534 -2.50886869
  0.573448539 -2.52883577
  0.577349544 -2.54909086
  0. -2.43548489
  0.00390100479 -2.44853783
  0.00780203938 -2.46173763
  0.0117030442 -2.47403193
  0.0156040788 -2.46709299
  0.0195050836 -2.44806051
  0.0234060884 -2.42876053
  0.0273070931 -2.41594887
  0.0312081277 -2.42291355
  0.0351091325 -2.42998743
  0.0390101522 -2.43454361
  0.042911157 -2.41443205
  0.0468121916 -2.38914394
  0.0507131964 -2.36363316
  0.0546142161 -2.35031319
  0.0585152358 -2.35123014
  0.0624162406 -2.35221481
  0.0663172603 -2.34674788
  0.0702182651 -2.31717777
  0.0741192997 -2.28568411
  0.0780203044 -2.25423765
  0.0819213241 -2.23912191
  0.0858223289 -2.23359537
  0.0897233486 -2.22844839
  0.0936243683 -2.21330929
  0.0975253731 -2.17680693
  0.101426408 -2.13935614
  0.105327412 -2.10187197
  0.109228432 -2.08150053
  0.113129437 -2.07040167
  0.117030457 -2.05945492
  0.120931476 -2.03836727
  0.124832481 -1.99574375
  0.128733501 -1.95234346
  0.132634521 -1.90879631
  0.13653554 -1.87854433
  0.140436545 -1.86131287
  0.144337565 -1.84462023
  0.148238584 -1.82435322
  0.152139589 -1.77709675
  0.156040609 -1.72809696
  0.159941629 -1.6789732
  0.163842648 -1.63087988
  0.167743668 -1.60772562
  0.171644688 -1.58516216
  0.175545692 -1.56310225
  0.179446697 -1.52765083
  0.183347717 -1.47363853
  0.187248737 -1.41944981
  0.191149756 -1.36512661
  0.195050776 -1.3106699
  0.198951781 -1.28098655
  0.2028528 -1.25322819
  0.20675382 -1.22626686
  0.210654825 -1.1997993
  0.214555845 -1.14692736
  0.218456864 -1.08968687
  0.222357869 -1.0324924
  0.226258889 -0.975143909
  0.230159909 -0.91816926
  0.234060928 -0.866465092
  0.237961948 -0.835220098
  0.241862968 -0.80533886
  0.245763987 -0.776964426
  0.249664992 -0.750240564
  0.253566027 -0.725314379
  0.257467031 -0.702331543
  0.261368036 -0.661342144
  0.265269041 -0.62034893
  0.269170046 -0.583329201
  0.273071051 -0.551165104
  0.276972055 -0.524726868
  0.28087306 -0.504980326
  0.284774065 -0.492738247
  0.28867507 -0.488517284
  0.28867507 -0.488517284
  0.292576075 -0.492738247
  0.296477079 -0.504980326
  0.300378084 -0.524726868
  0.304279089 -0.551165104
  0.308180094 -0.583329201
  0.312081099 -0.62034893
  0.315982103 -0.661342144
  0.319883108 -0.702331543
  0.323784113 -0.725314379
  0.327685118 -0.750240564
  0.331586123 -0.776964426
  0.335487127 -0.80533886
  0.339388132 -0.835220098
  0.343289137 -0.866465092
  0.347190142 -0.91816926
  0.351091146 -0.975143909
  0.354992151 -1.0324924
  0.358893156 -1.08968687
  0.362794161 -1.14692736
  0.366695166 -1.1997993
  0.37059617 -1.22626686
  0.374497175 -1.25322819
  0.37839818 -1.28098655
  0.382299185 -1.3106699
  0.38620019 -1.36512661
  0.390101194 -1.41944981
  0.394002199 -1.47363853
  0.397903204 -1.52765083
  0.401804209 -1.56310225
  0.405705214 -1.58516216
  0.409606218 -1.60772562
  0.413507223 -1.63087988
  0.417408228 -1.6789732
  0.421309233 -1.72809696
  0.425210238 -1.77709675
  0.429111242 -1.82435322
  0.433012247 -1.84462023
  0.436913252 -1.86131287
  0.440814257 -1.87854433
  0.444715261 -1.90879631
  0.448616266 -1.95234346
  0.452517271 -1.99574375
  0.456418276 -2.03836727
  0.460319281 -2.05945492
  0.464220285 -2.07040167
  0.46812129 -2.08150053
  0.472022295 -2.10187197
  0.4759233 -2.13935614
  0.479824334 -2.17680693
  0.483725339 -2.21330929
  0.487626374 -2.22844839
  0.491527379 -2.23359537
  0.495428383 -2.23912191
  0.499329388 -2.25423765
  0.503230393 -2.28568411
  0.507131457 -2.31717777
  0.511032462 -2.34674788
  0.514933467 -2.35221481
  0.518834472 -2.35123014
  0.522735476 -2.35031319
  0.526636481 -2.36363316
  0.530537486 -2.38914394
  0.534438491 -2.41443205
  0.538339496 -2.43454361
  0.5422405 -2.42998743
  0.546141505 -2.42291355
  0.55004251 -2.41594887
  0.553943515 -2.42876053
  0.55784452 -2.44806051
  0.561745524 -2.46709299
  0.565646529 -2.47403193
  0.569547534 -2.46173763
  0.573448539 -2.44853783
  0.577349544 -2.43548489
  0. -2.43548155
  0.00390100479 -2.42273045
  0.00780203938 -2.41044617
  0.0117030442 -2.39958429
  0.0156040788 -2.3979373
  0.0195050836 -2.40312147
  0.0234060884 -2.40933657
  0.0273070931 -2.40961218
  0.0312081277 -2.3907752
  0.0351091325 -2.37240505
  0.0390101522 -2.35610867
  0.042911157 -2.3503828
  0.0468121916 -2.34970665
  0.0507131964 -2.3497324
  0.0546142161 -2.33840704
  0.0585152358 -2.31345606
  0.0624162406 -2.28897572
  0.0663172603 -2.26732111
  0.0702182651 -2.257411
  0.0741192997 -2.25075245
  0.0780203044 -2.24479818
  0.0819213241 -2.22289562
  0.0858223289 -2.1917491
  0.0897233486 -2.16102409
  0.0936243683 -2.13355875
  0.0975253731 -2.11814022
  0.101426408 -2.10545635
  0.105327412 -2.09319162
  0.109228432 -2.06456137
  0.113129437 -2.02729654
  0.117030457 -1.99040651
  0.120931476 -1.95592213
  0.124832481 -1.9334693
  0.128733501 -1.91454744
  0.132634521 -1.89629555
  0.13653554 -1.86550999
  0.140436545 -1.82224607
  0.144337565 -1.77904415
  0.148238584 -1.73648643
  0.152139589 -1.70419931
  0.156040609 -1.67899132
  0.159941629 -1.65461922
  0.163842648 -1.62979603
  0.167743668 -1.58057213
  0.171644688 -1.5313611
  0.175545692 -1.48210144
  0.179446697 -1.43385839
  0.183347717 -1.3994174
  0.187248737 -1.36869907
  0.191149756 -1.33874512
  0.195050776 -1.30951023
  0.198951781 -1.25615096
  0.2028528 -1.20160842
  0.20675382 -1.14657998
  0.210654825 -1.09191346
  0.214555845 -1.03969407
  0.218456864 -1.00286222
  0.222357869 -0.967331648
  0.226258889 -0.932687521
  0.230159909 -0.899011612
  0.234060928 -0.861380816
  0.237961948 -0.804854155
  0.241862968 -0.74836421
  0.245763987 -0.692608833
  0.249664992 -0.637390614
  0.253566027 -0.582933903
  0.257467031 -0.529453278
  0.261368036 -0.476942301
  0.265269041 -0.428268909
  0.269170046 -0.395866871
  0.273071051 -0.367553473
  0.276972055 -0.344028473
  0.28087306 -0.326149225
  0.284774065 -0.314985514
  0.28867507 -0.310852289
  0.28867507 -0.310852289
  0.292576075 -0.314985514
  0.296477079 -0.326149225
  0.300378084 -0.344028473
  0.304279089 -0.367553473
  0.308180094 -0.395866871
  0.312081099 -0.428268909
  0.315982103 -0.476942301
  0.319883108 -0.529453278
  0.323784113 -0.582933903
  0.327685118 -0.637390614
  0.331586123 -0.692608833
  0.335487127 -0.74836421
  0.339388132 -0.804854155
  0.343289137 -0.861380816
  0.347190142 -0.899011612
  0.351091146 -0.932687521
  0.354992151 -0.967331648
  0.358893156 -1.00286222
  0.362794161 -1.03969407
  0.366695166 -1.09191346
  0.37059617 -1.14657998
  0.374497175 -1.20160842
  0.37839818 -1.25615096
  0.382299185 -1.30951023
  0.38620019 -1.33874512
  0.390101194 -1.36869907
  0.394002199 -1.3994174
  0.397903204 -1.43385839
  0.401804209 -1.48210144
  0.405705214 -1.5313611
  0.409606218 -1.58057213
  0.413507223 -1.62979603
  0.417408228 -1.65461922
  0.421309233 -1.67899132
  0.425210238 -1.70419931
  0.429111242 -1.73648643
  0.433012247 -1.77904415
  0.436913252 -1.82224607
  0.440814257 -1.86550999
  0.444715261 -1.89629555
  0.448616266 -1.91454744
  0.452517271 -1.9334693
  0.456418276 -1.95592213
  0.460319281 -1.99040651
  0.464220285 -2.02729654
  0.46812129 -2.06456137
  0.472022295 -2.09319162
  0.4759233 -2.10545635
  0.479824334 -2.11814022
  0.483725339 -2.13355875
  0.487626374 -2.16102409
  0.491527379 -2.1917491
  0.495428383 -2.22289562
  0.499329388 -2.24479818
  0.503230393 -2.25075245
  0.507131457 -2.257411
  0.511032462 -2.26732111
  0.514933467 -2.28897572
  0.518834472 -2.31345606
  0.522735476 -2.33840704
  0.526636481 -2.3497324
  0.530537486 -2.34970665
  0.534438491 -2.3503828
  0.538339496 -2.35610867
  0.5422405 -2.37240505
  0.546141505 -2.3907752
  0.55004251 -2.40961218
  0.553943515 -2.40933657
  0.55784452 -2.40312147
  0.561745524 -2.3979373
  0.565646529 -2.39958429
  0.569547534 -2.41044617
  0.573448539 -2.42273045
  0.577349544 -2.43548155
  0. -2.37488031
  0.00390100479 -2.37944555
  0.00780203938 -2.38419247
  0.0117030442 -2.38813114
  0.0156040788 -2.38383436
  0.0195050836 -2.3730998
  0.0234060884 -2.36203146
  0.0273070931 -2.3529973
  0.0312081277 -2.35128641
  0.0351091325 -2.34970236
  0.0390101522 -2.34666681
  0.042911157 -2.33338594
  0.0468121916 -2.31615925
  0.0507131964 -2.29878187
  0.0546142161 -2.28489208
  0.0585152358 -2.27691031
  0.0624162406 -2.26910782
  0.0663172603 -2.25895309
  0.0702182651 -2.23786116
  0.0741192997 -2.213974
  0.0780203044 -2.19027615
  0.0819213241 -2.17119026
  0.0858223289 -2.15642452
  0.0897233486 -2.14239025
  0.0936243683 -2.12585258
  0.0975253731 -2.09780359
  0.101426408 -2.06776476
  0.105327412 -2.03772068
  0.109228432 -2.01195049
  0.113129437 -1.99140453
  0.117030457 -1.97092152
  0.120931476 -1.94883251
  0.124832481 -1.91481495
  0.128733501 -1.87842035
  0.132634521 -1.84181833
  0.13653554 -1.80752754
  0.140436545 -1.78063726
  0.144337565 -1.7543292
  0.148238584 -1.7278986
  0.152139589 -1.69151545
  0.156040609 -1.64862633
  0.159941629 -1.60589409
  0.163842648 -1.56332636
  0.167743668 -1.52734709
  0.171644688 -1.49444532
  0.175545692 -1.46201611
  0.179446697 -1.42934942
  0.183347717 -1.38281107
  0.187248737 -1.33381701
  0.191149756 -1.28481555
  0.195050776 -1.23589945
  0.198951781 -1.19200206
  0.2028528 -1.15286827
  0.20675382 -1.11430144
  0.210654825 -1.07633996
  0.214555845 -1.03669286
  0.218456864 -0.982321024
  0.222357869 -0.927603722
  0.226258889 -0.872849464
  0.230159909 -0.818043709
  0.234060928 -0.763278484
  0.237961948 -0.713358402
  0.241862968 -0.668767929
  0.245763987 -0.625058651
  0.249664992 -0.582407713
  0.253566027 -0.541070938
  0.257467031 -0.501238108
  0.261368036 -0.463500261
  0.265269041 -0.426620722
  0.269170046 -0.378818989
  0.273071051 -0.334617853
  0.276972055 -0.295757532
  0.28087306 -0.264513254
  0.284774065 -0.243858337
  0.28867507 -0.236487627
  0.28867507 -0.236487627
  0.292576075 -0.243858337
  0.296477079 -0.264513254
  0.300378084 -0.295757532
  0.304279089 -0.334617853
  0.308180094 -0.378818989
  0.312081099 -0.426620722
  0.315982103 -0.463500261
  0.319883108 -0.501238108
  0.323784113 -0.541070938
  0.327685118 -0.582407713
  0.331586123 -0.625058651
  0.335487127 -0.668767929
  0.339388132 -0.713358402
  0.343289137 -0.763278484
  0.347190142 -0.818043709
  0.351091146 -0.872849464
  0.354992151 -0.927603722
  0.358893156 -0.982321024
  0.362794161 -1.03669286
  0.366695166 -1.07633996
  0.37059617 -1.11430144
  0.374497175 -1.15286827
  0.37839818 -1.19200206
  0.382299185 -1.23589945
  0.38620019 -1.28481555
  0.390101194 -1.33381701
  0.394002199 -1.38281107
  0.397903204 -1.42934942
  0.401804209 -1.46201611
  0.405705214 -1.49444532
  0.409606218 -1.52734709
  0.413507223 -1.56332636
  0.417408228 -1.60589409
  0.421309233 -1.64862633
  0.425210238 -1.69151545
  0.429111242 -1.7278986
  0.433012247 -1.7543292
  0.436913252 -1.78063726
  0.440814257 -1.80752754
  0.444715261 -1.84181833
  0.448616266 -1.87842035
  0.452517271 -1.91481495
  0.456418276 -1.94883251
  0.460319281 -1.97092152
  0.464220285 -1.99140453
  0.46812129 -2.01195049
  0.472022295 -2.03772068
  0.4759233 -2.06776476
  0.479824334 -2.09780359
  0.483725339 -2.12585258
  0.487626374 -2.14239025
  0.491527379 -2.15642452
  0.495428383 -2.17119026
  0.499329388 -2.19027615
  0.503230393 -2.213974
  0.507131457 -2.23786116
  0.511032462 -2.25895309
  0.514933467 -2.26910782
  0.518834472 -2.27691031
  0.522735476 -2.28489208
  0.526636481 -2.29878187
  0.530537486 -2.31615925
  0.534438491 -2.33338594
  0.538339496 -2.34666681
  0.5422405 -2.34970236
  0.546141505 -2.35128641
  0.55004251 -2.3529973
  0.553943515 -2.36203146
  0.55784452 -2.3730998
  0.561745524 -2.38383436
  0.565646529 -2.38813114
  0.569547534 -2.38419247
  0.573448539 -2.37944555
  0.577349544 -2.37488031
  0. -2.37486792
  0.00390100479 -2.37061596
  0.00780203938 -2.36671543
  0.0117030442 -2.36318493
  0.0156040788 -2.36022806
  0.0195050836 -2.35745955
  0.0234060884 -2.35507107
  0.0273070931 -2.35116625
  0.0312081277 -2.34067059
  0.0351091325 -2.33047342
  0.0390101522 -2.32063675
  0.042911157 -2.31092262
  0.0468121916 -2.30188894
  0.0507131964 -2.29319048
  0.0546142161 -2.2816534
  0.0585152358 -2.26477718
  0.0624162406 -2.24834204
  0.0663172603 -2.23216724
  0.0702182651 -2.21639347
  0.0741192997 -2.20083189
  0.0780203044 -2.18584394
  0.0819213241 -2.16680384
  0.0858223289 -2.14349604
  0.0897233486 -2.12072468
  0.0936243683 -2.09823275
  0.0975253731 -2.07611275
  0.101426408 -2.05445766
  0.105327412 -2.03308535
  0.109228432 -2.00783396
  0.113129437 -1.97827148
  0.117030457 -1.94893169
  0.120931476 -1.92007446
  0.124832481 -1.89119387
  0.128733501 -1.86304903
  0.132634521 -1.83501339
  0.13653554 -1.80559206
  0.140436545 -1.76963949
  0.144337565 -1.73412085
  0.148238584 -1.69890881
  0.152139589 -1.6638155
  0.156040609 -1.6287241
  0.159941629 -1.59449005
  0.163842648 -1.56074333
  0.167743668 -1.52084017
  0.171644688 -1.4786272
  0.175545692 -1.43672609
  0.179446697 -1.3951087
  0.183347717 -1.35339928
  0.187248737 -1.31240749
  0.191149756 -1.27180648
  0.195050776 -1.23168445
  0.198951781 -1.18704271
  0.2028528 -1.13842511
  0.20675382 -1.08988929
  0.210654825 -1.04161716
  0.214555845 -0.993617058
  0.218456864 -0.945835114
  0.222357869 -0.898447275
  0.226258889 -0.851421833
  0.230159909 -0.804743528
  0.234060928 -0.758727789
  0.237961948 -0.708545446
  0.241862968 -0.65365243
  0.245763987 -0.59898901
  0.249664992 -0.544351101
  0.253566027 -0.489799976
  0.257467031 -0.43521452
  0.261368036 -0.380743265
  0.265269041 -0.326569557
  0.269170046 -0.272195816
  0.273071051 -0.218288422
  0.276972055 -0.164692163
  0.28087306 -0.111872673
  0.284774065 -0.0614607334
  0.28867507 -0.0294063091
  0.28867507 -0.0294063091
  0.292576075 -0.0614607334
  0.296477079 -0.111872673
  0.300378084 -0.164692163
  0.304279089 -0.218288422
  0.308180094 -0.272195816
  0.312081099 -0.326569557
  0.315982103 -0.380743265
  0.319883108 -0.43521452
  0.323784113 -0.489799976
  0.327685118 -0.544351101
  0.331586123 -0.59898901
  0.335487127 -0.65365243
  0.339388132 -0.708545446
  0.343289137 -0.758727789
  0.347190142 -0.804743528
  0.351091146 -0.851421833
  0.354992151 -0.898447275
  0.358893156 -0.945835114
  0.362794161 -0.993617058
  0.366695166 -1.04161716
  0.37059617 -1.08988929
  0.374497175 -1.13842511
  0.37839818 -1.18704271
  0.382299185 -1.23168445
  0.38620019 -1.27180648
  0.390101194 -1.31240749
  0.394002199 -1.35339928
  0.397903204 -1.3951087
  0.401804209 -1.43672609
  0.405705214 -1.4786272
  0.409606218 -1.52084017
  0.413507223 -1.56074333
  0.417408228 -1.59449005
  0.421309233 -1.6287241
  0.425210238 -1.6638155
  0.429111242 -1.69890881
  0.433012247 -1.73412085
  0.436913252 -1.76963949
  0.440814257 -1.80559206
  0.444715261 -1.83501339
  0.448616266 -1.86304903
  0.452517271 -1.89119387
  0.456418276 -1.92007446
  0.460319281 -1.94893169
  0.464220285 -1.97827148
  0.46812129 -2.00783396
  0.472022295 -2.03308535
  0.4759233 -2.05445766
  0.479824334 -2.07611275
  0.483725339 -2.09823275
  0.487626374 -2.12072468
  0.491527379 -2.14349604
  0.495428383 -2.16680384
  0.499329388 -2.18584394
  0.503230393 -2.20083189
  0.507131457 -2.21639347
  0.511032462 -2.23216724
  0.514933467 -2.24834204
  0.518834472 -2.26477718
  0.522735476 -2.2816534
  0.526636481 -2.29319048
  0.530537486 -2.30188894
  0.534438491 -2.31092262
  0.538339496 -2.32063675
  0.5422405 -2.33047342
  0.546141505 -2.34067059
  0.55004251 -2.35116625
  0.553943515 -2.35507107
  0.55784452 -2.35745955
  0.561745524 -2.36022806
  0.565646529 -2.36318493
  0.569547534 -2.36671543
  0.573448539 -2.37061596
  0.577349544 -2.37486792
  0.  1.70218599
  0.00390100479  1.69860244
  0.00780203938  1.69565809
  0.0117030442  1.69350958
  0.0156040788  1.69207966
  0.0195050836  1.69157302
  0.0234060884  1.69188273
  0.0273070931  1.69326639
  0.0312081277  1.69501865
  0.0351091325  1.69028616
  0.0390101522  1.6853621
  0.042911157  1.68128228
  0.0468121916  1.67783356
  0.0507131964  1.67520213
  0.0546142161  1.67334187
  0.0585152358  1.67227554
  0.0624162406  1.67180347
  0.0663172603  1.66422749
  0.0702182651  1.65662193
  0.0741192997  1.64975584
  0.0780203044  1.64351678
  0.0819213241  1.63796866
  0.0858223289  1.63340533
  0.0897233486  1.62905288
  0.0936243683  1.62339091
  0.0975253731  1.61135852
  0.101426408  1.59983087
  0.105327412  1.5889796
  0.109228432  1.57908487
  0.113129437  1.56948519
  0.117030457  1.56051707
  0.120931476  1.55206823
  0.124832481  1.53723276
  0.128733501  1.52002335
  0.132634521  1.50347424
  0.13653554  1.48724222
  0.140436545  1.47146666
  0.144337565  1.45609772
  0.148238584  1.44125128
  0.152139589  1.42096949
  0.156040609  1.3966198
  0.159941629  1.37246907
  0.163842648  1.34862399
  0.167743668  1.3252573
  0.171644688  1.30229557
  0.175545692  1.27972364
  0.179446697  1.25142217
  0.183347717  1.21845829
  0.187248737  1.18560243
  0.191149756  1.15341723
  0.195050776  1.12102818
  0.198951781  1.08899415
  0.2028528  1.05729604
  0.20675382  1.02231276
  0.210654825  0.979709506
  0.214555845  0.936876416
  0.218456864  0.894461155
  0.222357869  0.852226615
  0.226258889  0.810041904
  0.230159909  0.767947435
  0.234060928  0.726340771
  0.237961948  0.685051918
  0.241862968  0.636435509
  0.245763987  0.584304333
  0.249664992  0.53202343
  0.253566027  0.479548931
  0.257467031  0.427174091
  0.261368036  0.374499083
  0.265269041  0.32171154
  0.269170046  0.268918276
  0.273071051  0.216213465
  0.276972055  0.163477421
  0.28087306  0.111249447
  0.284774065  0.0611639023
  0.28867507  0.029419899
  0.28867507  0.029419899
  0.292576075  0.0611639023
  0.296477079  0.111249447
  0.300378084  0.163477421
  0.304279089  0.216213465
  0.308180094  0.268918276
  0.312081099  0.32171154
  0.315982103  0.374499083
  0.319883108  0.427174091
  0.323784113  0.479548931
  0.327685118  0.53202343
  0.331586123  0.584304333
  0.335487127  0.636435509
  0.339388132  0.685051918
  0.343289137  0.726340771
  0.347190142  0.767947435
  0.351091146  0.810041904
  0.354992151  0.852226615
  0.358893156  0.894461155
  0.362794161  0.936876416
  0.366695166  0.979709506
  0.37059617  1.02231276
  0.374497175  1.05729604
  0.37839818  1.08899415
  0.382299185  1.12102818
  0.38620019  1.15341723
  0.390101194  1.18560243
  0.394002199  1.21845829
  0.397903204  1.25142217
  0.401804209  1.27972364
  0.405705214  1.30229557
  0.409606218  1.3252573
  0.413507223  1.34862399
  0.417408228  1.37246907
  0.421309233  1.3966198
  0.425210238  1.42096949
  0.429111242  1.44125128
  0.433012247  1.45609772
  0.436913252  1.47146666
  0.440814257  1.48724222
  0.444715261  1.50347424
  0.448616266  1.52002335
  0.452517271  1.53723276
  0.456418276  1.55206823
  0.460319281  1.56051707
  0.464220285  1.56948519
  0.46812129  1.57908487
  0.472022295  1.5889796
  0.4759233  1.59983087
  0.479824334  1.61135852
  0.483725339  1.62339091
  0.487626374  1.62905288
  0.491527379  1.63340533
  0.495428383  1.63796866
  0.499329388  1.64351678
  0.503230393  1.64975584
  0.507131457  1.65662193
  0.511032462  1.66422749
  0.514933467  1.67180347
  0.518834472  1.67227554
  0.522735476  1.67334187
  0.526636481  1.67520213
  0.530537486  1.67783356
  0.534438491  1.68128228
  0.538339496  1.6853621
  0.5422405  1.69028616
  0.546141505  1.69501865
  0.55004251  1.69326639
  0.553943515  1.69188273
  0.55784452  1.69157302
  0.561745524  1.69207966
  0.565646529  1.69350958
  0.569547534  1.69565809
  0.573448539  1.69860244
  0.577349544  1.70218599
  0.  1.70219302
  0.00390100479  1.70624638
  0.00780203938  1.7103411
  0.0117030442  1.71368098
  0.0156040788  1.71463478
  0.0195050836  1.71230757
  0.0234060884  1.70745361
  0.0273070931  1.7017715
  0.0312081277  1.69582081
  0.0351091325  1.69729888
  0.0390101522  1.69974172
  0.042911157  1.70156991
  0.0468121916  1.70085025
  0.0507131964  1.69646323
  0.0546142161  1.68920219
  0.0585152358  1.68089962
  0.0624162406  1.67237043
  0.0663172603  1.67185318
  0.0702182651  1.67192864
  0.0741192997  1.67119038
  0.0780203044  1.66753912
  0.0819213241  1.65944219
  0.0858223289  1.64849234
  0.0897233486  1.63604975
  0.0936243683  1.62514269
  0.0975253731  1.62191498
  0.101426408  1.61840773
  0.105327412  1.613307
  0.109228432  1.60394573
  0.113129437  1.58930027
  0.117030457  1.57230675
  0.120931476  1.55464709
  0.124832481  1.5442282
  0.128733501  1.53636277
  0.132634521  1.52789736
  0.13653554  1.51477027
  0.140436545  1.49436712
  0.144337565  1.47043753
  0.148238584  1.44561934
  0.152139589  1.42687404
  0.156040609  1.41271091
  0.159941629  1.39792323
  0.163842648  1.37856054
  0.167743668  1.35000026
  0.171644688  1.31770587
  0.175545692  1.28460848
  0.179446697  1.25749898
  0.183347717  1.23559129
  0.187248737  1.21341574
  0.191149756  1.18738496
  0.195050776  1.1492151
  0.198951781  1.10735512
  0.2028528  1.06489074
  0.20675382  1.02601588
  0.210654825  0.995080948
  0.214555845  0.964384437
  0.218456864  0.9333781
  0.222357869  0.893164158
  0.226258889  0.842980504
  0.230159909  0.791741729
  0.234060928  0.740181208
  0.237961948  0.688387156
  0.241862968  0.644244194
  0.245763987  0.604061365
  0.249664992  0.564633369
  0.253566027  0.526167631
  0.257467031  0.489115477
  0.261368036  0.453625679
  0.265269041  0.418364525
  0.269170046  0.37279582
  0.273071051  0.329421759
  0.276972055  0.291217327
  0.28087306  0.260336399
  0.284774065  0.239789486
  0.28867507  0.232610941
  0.28867507  0.232610941
  0.292576075  0.239789486
  0.296477079  0.260336399
  0.300378084  0.291217327
  0.304279089  0.329421759
  0.308180094  0.37279582
  0.312081099  0.418364525
  0.315982103  0.453625679
  0.319883108  0.489115477
  0.323784113  0.526167631
  0.327685118  0.564633369
  0.331586123  0.604061365
  0.335487127  0.644244194
  0.339388132  0.688387156
  0.343289137  0.740181208
  0.347190142  0.791741729
  0.351091146  0.842980504
  0.354992151  0.893164158
  0.358893156  0.9333781
  0.362794161  0.964384437
  0.366695166  0.995080948
  0.37059617  1.02601588
  0.374497175  1.06489074
  0.37839818  1.10735512
  0.382299185  1.1492151
  0.38620019  1.18738496
  0.390101194  1.21341574
  0.394002199  1.23559129
  0.397903204  1.25749898
  0.401804209  1.28460848
  0.405705214  1.31770587
  0.409606218  1.35000026
  0.413507223  1.37856054
  0.417408228  1.39792323
  0.421309233  1.41271091
  0.425210238  1.42687404
  0.429111242  1.44561934
  0.433012247  1.47043753
  0.436913252  1.49436712
  0.440814257  1.51477027
  0.444715261  1.52789736
  0.448616266  1.53636277
  0.452517271  1.5442282
  0.456418276  1.55464709
  0.460319281  1.57230675
  0.464220285  1.58930027
  0.46812129  1.60394573
  0.472022295  1.613307
  0.4759233  1.61840773
  0.479824334  1.62191498
  0.483725339  1.62514269
  0.487626374  1.63604975
  0.491527379  1.64849234
  0.495428383  1.65944219
  0.499329388  1.66753912
  0.503230393  1.67119038
  0.507131457  1.67192864
  0.511032462  1.67185318
  0.514933467  1.67237043
  0.518834472  1.68089962
  0.522735476  1.68920219
  0.526636481  1.69646323
  0.530537486  1.70085025
  0.534438491  1.70156991
  0.538339496  1.69974172
  0.5422405  1.69729888
  0.546141505  1.69582081
  0.55004251  1.7017715
  0.553943515  1.70745361
  0.55784452  1.71230757
  0.561745524  1.71463478
  0.565646529  1.71368098
  0.569547534  1.7103411
  0.573448539  1.70624638
  0.577349544  1.70219302
  0.  1.78883004
  0.00390100479  1.77712059
  0.00780203938  1.76707435
  0.0117030442  1.75932908
  0.0156040788  1.75546479
  0.0195050836  1.75679338
  0.0234060884  1.76233697
  0.0273070931  1.7706486
  0.0312081277  1.78049648
  0.0351091325  1.76874137
  0.0390101522  1.75620711
  0.042911157  1.7460494
  0.0468121916  1.73983872
  0.0507131964  1.73899889
  0.0546142161  1.74256599
  0.0585152358  1.74887025
  0.0624162406  1.75679862
  0.0663172603  1.74090743
  0.0702182651  1.72537994
  0.0741192997  1.7121594
  0.0780203044  1.70323181
  0.0819213241  1.7001667
  0.0858223289  1.70184541
  0.0897233486  1.70602059
  0.0936243683  1.70436311
  0.0975253731  1.68323398
  0.101426408  1.66378546
  0.105327412  1.64722097
  0.109228432  1.63660741
  0.113129437  1.63221657
  0.117030457  1.63137543
  0.120931476  1.6322875
  0.124832481  1.61027944
  0.128733501  1.58403647
  0.132634521  1.55976129
  0.13653554  1.54075015
  0.140436545  1.52998662
  0.144337565  1.52364075
  0.148238584  1.51902902
  0.152139589  1.49328756
  0.156040609  1.4594022
  0.159941629  1.42682493
  0.163842648  1.39947498
  0.167743668  1.38217616
  0.171644688  1.36941564
  0.175545692  1.35807347
  0.179446697  1.32351124
  0.183347717  1.28121126
  0.187248737  1.23956966
  0.191149756  1.20263553
  0.195050776  1.17796743
  0.198951781  1.15757167
  0.2028528  1.13835216
  0.20675382  1.09967804
  0.210654825  1.04918158
  0.214555845  0.998231769
  0.218456864  0.948388934
  0.222357869  0.90826118
  0.226258889  0.878486633
  0.230159909  0.850007772
  0.234060928  0.822934031
  0.237961948  0.789386868
  0.241862968  0.734708667
  0.245763987  0.680308104
  0.249664992  0.626411915
  0.253566027  0.573153257
  0.257467031  0.520924091
  0.261368036  0.469838858
  0.265269041  0.422350168
  0.269170046  0.390726328
  0.273071051  0.363750458
  0.276972055  0.341270208
  0.28087306  0.324282169
  0.284774065  0.313597679
  0.28867507  0.310098648
  0.28867507  0.310098648
  0.292576075  0.313597679
  0.296477079  0.324282169
  0.300378084  0.341270208
  0.304279089  0.363750458
  0.308180094  0.390726328
  0.312081099  0.422350168
  0.315982103  0.469838858
  0.319883108  0.520924091
  0.323784113  0.573153257
  0.327685118  0.626411915
  0.331586123  0.680308104
  0.335487127  0.734708667
  0.339388132  0.789386868
  0.343289137  0.822934031
  0.347190142  0.850007772
  0.351091146  0.878486633
  0.354992151  0.90826118
  0.358893156  0.948388934
  0.362794161  0.998231769
  0.366695166  1.04918158
  0.37059617  1.09967804
  0.374497175  1.13835216
  0.37839818  1.15757167
  0.382299185  1.17796743
  0.38620019  1.20263553
  0.390101194  1.23956966
  0.394002199  1.28121126
  0.397903204  1.32351124
  0.401804209  1.35807347
  0.405705214  1.36941564
  0.409606218  1.38217616
  0.413507223  1.3994751
  0.417408228  1.42682493
  0.421309233  1.4594022
  0.425210238  1.49328756
  0.429111242  1.51902902
  0.433012247  1.52364075
  0.436913252  1.52998662
  0.440814257  1.54075015
  0.444715261  1.55976129
  0.448616266  1.58403647
  0.452517271  1.61027944
  0.456418276  1.6322875
  0.460319281  1.63137543
  0.464220285  1.63221657
  0.46812129  1.63660741
  0.472022295  1.64722097
  0.4759233  1.66378546
  0.479824334  1.68323398
  0.483725339  1.70436311
  0.487626374  1.70602059
  0.491527379  1.70184541
  0.495428383  1.7001667
  0.499329388  1.70323181
  0.503230393  1.7121594
  0.507131457  1.72537994
  0.511032462  1.74090743
  0.514933467  1.75679862
  0.518834472  1.74887025
  0.522735476  1.74256599
  0.526636481  1.73899889
  0.530537486  1.73983872
  0.534438491  1.7460494
  0.538339496  1.75620711
  0.5422405  1.76874137
  0.546141505  1.78049648
  0.55004251  1.7706486
  0.553943515  1.76233697
  0.55784452  1.75679338
  0.561745524  1.75546479
  0.565646529  1.75932908
  0.569547534  1.76707435
  0.573448539  1.77712059
  0.577349544  1.78883004
  0.  1.7888341
  0.00390100479  1.80140948
  0.00780203938  1.81419253
  0.0117030442  1.8255074
  0.0156040788  1.83067131
  0.0195050836  1.82465839
  0.0234060884  1.81183553
  0.0273070931  1.79723454
  0.0312081277  1.78260827
  0.0351091325  1.79132605
  0.0390101522  1.80247378
  0.042911157  1.81240785
  0.0468121916  1.81623793
  0.0507131964  1.80808139
  0.0546142161  1.79252934
  0.0585152358  1.77512634
  0.0624162406  1.7576673
  0.0663172603  1.76578856
  0.0702182651  1.77478623
  0.0741192997  1.78231692
  0.0780203044  1.78191853
  0.0819213241  1.76775122
  0.0858223289  1.74750996
  0.0897233486  1.72590566
  0.0936243683  1.71144319
  0.0975253731  1.71768212
  0.101426408  1.72374225
  0.105327412  1.72636652
  0.109228432  1.71504664
  0.113129437  1.69139969
  0.117030457  1.66457438
  0.120931476  1.6372422
  0.124832481  1.63418674
  0.128733501  1.63641477
  0.132634521  1.63745344
  0.13653554  1.62585461
  0.140436545  1.59582841
  0.144337565  1.562029
  0.148238584  1.5275625
  0.152139589  1.51538432
  0.156040609  1.51205099
  0.159941629  1.507743
  0.163842648  1.4890579
  0.167743668  1.44999337
  0.171644688  1.4084065
  0.175545692  1.3659997
  0.179446697  1.3475498
  0.183347717  1.33733761
  0.187248737  1.32663739
  0.191149756  1.29868519
  0.195050776  1.2503407
  0.198951781  1.20041013
  0.2028528  1.15017664
  0.20675382  1.11992955
  0.210654825  1.10229182
  0.214555845  1.08478308
  0.218456864  1.06166315
  0.222357869  1.00934768
  0.226258889  0.954491854
  0.230159909  0.899355173
  0.234060928  0.84429884
  0.237961948  0.796800852
  0.241862968  0.771749258
  0.245763987  0.747844577
  0.249664992  0.725157857
  0.253566027  0.703925848
  0.257467031  0.683731794
  0.261368036  0.644802332
  0.265269041  0.604074717
  0.269170046  0.56724906
  0.273071051  0.535223007
  0.276972055  0.508980513
  0.28087306  0.48933816
  0.284774065  0.477110147
  0.28867507  0.473056316
  0.28867507  0.473056316
  0.292576075  0.477110147
  0.296477079  0.48933816
  0.300378084  0.508980513
  0.304279089  0.535223007
  0.308180094  0.56724906
  0.312081099  0.604074717
  0.315982103  0.644802332
  0.319883108  0.683731794
  0.323784113  0.703925848
  0.327685118  0.725157857
  0.331586123  0.747844577
  0.335487127  0.771749258
  0.339388132  0.796800852
  0.343289137  0.84429884
  0.347190142  0.899355173
  0.351091146  0.954491854
  0.354992151  1.00934768
  0.358893156  1.06166303
  0.362794161  1.08478308
  0.366695166  1.10229182
  0.37059617  1.11992955
  0.374497175  1.15017664
  0.37839818  1.20041013
  0.382299185  1.2503407
  0.38620019  1.29868519
  0.390101194  1.32663739
  0.394002199  1.33733761
  0.397903204  1.3475498
  0.401804209  1.3659997
  0.405705214  1.4084065
  0.409606218  1.44999337
  0.413507223  1.4890579
  0.417408228  1.507743
  0.421309233  1.51205099
  0.425210238  1.51538432
  0.429111242  1.5275625
  0.433012247  1.562029
  0.436913252  1.59582841
  0.440814257  1.62585461
  0.444715261  1.63745344
  0.448616266  1.63641477
  0.452517271  1.63418674
  0.456418276  1.6372422
  0.460319281  1.66457438
  0.464220285  1.69139969
  0.46812129  1.71504664
  0.472022295  1.72636652
  0.4759233  1.72374225
  0.479824334  1.71768212
  0.483725339  1.71144319
  0.487626374  1.72590566
  0.491527379  1.74750996
  0.495428383  1.76775122
  0.499329388  1.78191853
  0.503230393  1.78231692
  0.507131457  1.77478623
  0.511032462  1.76578856
  0.514933467  1.7576673
  0.518834472  1.77512634
  0.522735476  1.79252934
  0.526636481  1.80808139
  0.530537486  1.81623793
  0.534438491  1.81240785
  0.538339496  1.80247378
  0.5422405  1.79132605
  0.546141505  1.78260827
  0.55004251  1.79723454
  0.553943515  1.81183553
  0.55784452  1.82465839
  0.561745524  1.83067131
  0.565646529  1.8255074
  0.569547534  1.81419253
  0.573448539  1.80140948
  0.577349544  1.7888341
  0.  1.9412533
  0.00390100479  1.9210645
  0.00780203938  1.90249372
  0.0117030442  1.88688922
  0.0156040788  1.87899423
  0.0195050836  1.88393509
  0.0234060884  1.89729071
  0.0273070931  1.91416752
  0.0312081277  1.93256569
  0.0351091325  1.91204679
  0.0390101522  1.89095819
  0.042911157  1.87289429
  0.0468121916  1.86231947
  0.0507131964  1.86531079
  0.0546142161  1.87699306
  0.0585152358  1.89208376
  0.0624162406  1.90695953
  0.0663172603  1.88157606
  0.0702182651  1.85736322
  0.0741192997  1.83605814
  0.0780203044  1.82368255
  0.0819213241  1.82669914
  0.0858223289  1.83735657
  0.0897233486  1.85078931
  0.0936243683  1.8479017
  0.0975253731  1.81822085
  0.101426408  1.78999925
  0.105327412  1.76607084
  0.109228432  1.75744843
  0.113129437  1.76234877
  0.117030457  1.77139354
  0.120931476  1.78025758
  0.124832481  1.74459076
  0.128733501  1.70969081
  0.132634521  1.67718148
  0.13653554  1.65776956
  0.140436545  1.65741873
  0.144337565  1.66183507
  0.148238584  1.66693759
  0.152139589  1.62453556
  0.156040609  1.58242822
  0.159941629  1.54197037
  0.163842648  1.51648295
  0.167743668  1.51195109
  0.171644688  1.51082063
  0.175545692  1.50155222
  0.179446697  1.45203924
  0.183347717  1.40266836
  0.187248737  1.35430384
  0.191149756  1.32363772
  0.195050776  1.31370544
  0.198951781  1.30577695
  0.2028528  1.28638482
  0.20675382  1.23120809
  0.210654825  1.1763047
  0.214555845  1.12132406
  0.218456864  1.07264769
  0.222357869  1.05382884
  0.226258889  1.03847277
  0.230159909  1.02393627
  0.234060928  0.995322585
  0.237961948  0.941066265
  0.241862968  0.887785196
  0.245763987  0.835652709
  0.249664992  0.785002112
  0.253566027  0.736148119
  0.257467031  0.690055847
  0.261368036  0.66695118
  0.265269041  0.651061535
  0.269170046  0.637392998
  0.273071051  0.625839233
  0.276972055  0.616692543
  0.28087306  0.610307455
  0.284774065  0.606300354
  0.28867507  0.605039835
  0.28867507  0.605039835
  0.292576075  0.606300354
  0.296477079  0.610307455
  0.300378084  0.616692543
  0.304279089  0.625839233
  0.308180094  0.637392998
  0.312081099  0.651061535
  0.315982103  0.66695118
  0.319883108  0.690055847
  0.323784113  0.736148119
  0.327685118  0.785002112
  0.331586123  0.835652709
  0.335487127  0.887785196
  0.339388132  0.941066265
  0.343289137  0.995322585
  0.347190142  1.02393627
  0.351091146  1.03847277
  0.354992151  1.05382884
  0.358893156  1.07264769
  0.362794161  1.12132406
  0.366695166  1.1763047
  0.37059617  1.23120809
  0.374497175  1.28638482
  0.37839818  1.30577695
  0.382299185  1.31370544
  0.38620019  1.32363772
  0.390101194  1.35430384
  0.394002199  1.40266836
  0.397903204  1.45203924
  0.401804209  1.50155222
  0.405705214  1.51082063
  0.409606218  1.51195109
  0.413507223  1.51648295
  0.417408228  1.54197037
  0.421309233  1.58242822
  0.425210238  1.62453556
  0.429111242  1.66693759
  0.433012247  1.66183507
  0.436913252  1.65741873
  0.440814257  1.65776956
  0.444715261  1.67718148
  0.448616266  1.70969081
  0.452517271  1.74459076
  0.456418276  1.78025758
  0.460319281  1.77139354
  0.464220285  1.76234877
  0.46812129  1.75744843
  0.472022295  1.76607084
  0.4759233  1.78999925
  0.479824334  1.81822085
  0.483725339  1.8479017
  0.487626374  1.85078931
  0.491527379  1.83735657
  0.495428383  1.82669914
  0.499329388  1.82368255
  0.503230393  1.83605814
  0.507131457  1.85736322
  0.511032462  1.88157606
  0.514933467  1.90695953
  0.518834472  1.89208376
  0.522735476  1.87699306
  0.526636481  1.86531079
  0.530537486  1.86231947
  0.534438491  1.87289429
  0.538339496  1.89095819
  0.5422405  1.91204679
  0.546141505  1.93256569
  0.55004251  1.91416752
  0.553943515  1.89729071
  0.55784452  1.88393509
  0.561745524  1.87899423
  0.565646529  1.88688922
  0.569547534  1.90249372
  0.573448539  1.9210645
  0.577349544  1.9412533
  0.  1.94125378
  0.00390100479  1.96223831
  0.00780203938  1.98337531
  0.0117030442  2.00279641
  0.0156040788  2.01281548
  0.0195050836  2.00171041
  0.0234060884  1.980546
  0.0273070931  1.9575038
  0.0312081277  1.93445015
  0.0351091325  1.95184278
  0.0390101522  1.97131073
  0.042911157  1.9894495
  0.0468121916  1.9976697
  0.0507131964  1.98327899
  0.0546142161  1.95901966
  0.0585152358  1.93298006
  0.0624162406  1.90873706
  0.0663172603  1.92640948
  0.0702182651  1.94394827
  0.0741192997  1.9593935
  0.0780203044  1.9603126
  0.0819213241  1.93750763
  0.0858223289  1.90829444
  0.0897233486  1.87805009
  0.0936243683  1.8652432
  0.0975253731  1.88056517
  0.101426408  1.89525962
  0.105327412  1.90402675
  0.109228432  1.88497972
  0.113129437  1.85142577
  0.117030457  1.81605148
  0.120931476  1.78200483
  0.124832481  1.79329586
  0.128733501  1.80465996
  0.132634521  1.81282043
  0.13653554  1.79187655
  0.140436545  1.75136709
  0.144337565  1.70935905
  0.148238584  1.66756415
  0.152139589  1.67408013
  0.156040609  1.68059754
  0.159941629  1.68285263
  0.163842648  1.6477226
  0.167743668  1.59961438
  0.171644688  1.55089593
  0.175545692  1.51058078
  0.179446697  1.51070607
  0.183347717  1.51089668
  0.187248737  1.50182557
  0.191149756  1.45105219
  0.195050776  1.39623857
  0.198951781  1.34135854
  0.2028528  1.29856515
  0.20675382  1.29182899
  0.210654825  1.28590357
  0.214555845  1.27310634
  0.218456864  1.2185303
  0.222357869  1.16200614
  0.226258889  1.10607529
  0.230159909  1.05038917
  0.234060928  1.01035202
  0.237961948  0.997526169
  0.241862968  0.985658884
  0.245763987  0.974403739
  0.249664992  0.958839893
  0.253566027  0.914430022
  0.257467031  0.872156858
  0.261368036  0.832901835
  0.265269041  0.797458291
  0.269170046  0.766202331
  0.273071051  0.739660978
  0.276972055  0.718370676
  0.28087306  0.702845931
  0.284774065  0.693349838
  0.28867507  0.690243244
  0.28867507  0.690243244
  0.292576075  0.693349838
  0.296477079  0.702845931
  0.300378084  0.718370676
  0.304279089  0.739660978
  0.308180094  0.766202331
  0.312081099  0.797458291
  0.315982103  0.832901835
  0.319883108  0.872156858
  0.323784113  0.914430022
  0.327685118  0.958839893
  0.331586123  0.974403739
  0.335487127  0.985658884
  0.339388132  0.997526169
  0.343289137  1.01035202
  0.347190142  1.05038917
  0.351091146  1.10607529
  0.354992151  1.16200614
  0.358893156  1.2185303
  0.362794161  1.27310634
  0.366695166  1.28590357
  0.37059617  1.29182899
  0.374497175  1.29856515
  0.37839818  1.34135854
  0.382299185  1.39623857
  0.38620019  1.45105219
  0.390101194  1.50182557
  0.394002199  1.51089668
  0.397903204  1.51070607
  0.401804209  1.51058078
  0.405705214  1.55089593
  0.409606218  1.59961438
  0.413507223  1.6477226
  0.417408228  1.68285263
  0.421309233  1.68059754
  0.425210238  1.67408013
  0.429111242  1.66756415
  0.433012247  1.70935905
  0.436913252  1.75136709
  0.440814257  1.79187655
  0.444715261  1.81282043
  0.448616266  1.80465996
  0.452517271  1.79329586
  0.456418276  1.78200483
  0.460319281  1.81605148
  0.464220285  1.85142577
  0.46812129  1.88497972
  0.472022295  1.90402675
  0.4759233  1.89525962
  0.479824334  1.88056517
  0.483725339  1.8652432
  0.487626374  1.87805009
  0.491527379  1.90829444
  0.495428383  1.93750763
  0.499329388  1.9603126
  0.503230393  1.9593935
  0.507131457  1.94394827
  0.511032462  1.92640948
  0.514933467  1.90873706
  0.518834472  1.93298006
  0.522735476  1.95901966
  0.526636481  1.98327899
  0.530537486  1.9976697
  0.534438491  1.9894495
  0.538339496  1.97131073
  0.5422405  1.95184278
  0.546141505  1.93445015
  0.55004251  1.9575038
  0.553943515  1.980546
  0.55784452  2.00171041
  0.561745524  2.01281548
  0.565646529  2.00279641
  0.569547534  1.98337531
  0.573448539  1.96223831
  0.577349544  1.94125378
  0.  2.15184879
  0.00390100479  2.12423372
  0.00780203938  2.09803748
  0.0117030442  2.0747509
  0.0156040788  2.06218529
  0.0195050836  2.07205772
  0.0234060884  2.09327292
  0.0273070931  2.1179328
  0.0312081277  2.14275837
  0.0351091325  2.11313868
  0.0390101522  2.08459544
  0.042911157  2.05909777
  0.0468121916  2.04444981
  0.0507131964  2.0534513
  0.0546142161  2.07339907
  0.0585152358  2.09632039
  0.0624162406  2.11027336
  0.0663172603  2.07757306
  0.0702182651  2.0458982
  0.0741192997  2.01742363
  0.0780203044  2.0040741
  0.0819213241  2.01576591
  0.0858223289  2.03503132
  0.0897233486  2.05674171
  0.0936243683  2.04294562
  0.0975253731  2.00613642
  0.101426408  1.97059071
  0.105327412  1.9414897
  0.109228432  1.94119513
  0.113129437  1.95614922
  0.117030457  1.97380781
  0.120931476  1.96946526
  0.124832481  1.92691302
  0.128733501  1.88504672
  0.132634521  1.84706759
  0.13653554  1.838588
  0.140436545  1.84982646
  0.144337565  1.86336112
  0.148238584  1.84693825
  0.152139589  1.79834533
  0.156040609  1.75010705
  0.159941629  1.70634091
  0.163842648  1.70034873
  0.167743668  1.70757377
  0.171644688  1.71597767
  0.175545692  1.67110777
  0.179446697  1.61666846
  0.183347717  1.56270039
  0.187248737  1.51823819
  0.191149756  1.51585078
  0.195050776  1.51740408
  0.198951781  1.50698864
  0.2028528  1.44916737
  0.20675382  1.39144552
  0.210654825  1.33391118
  0.214555845  1.28354049
  0.218456864  1.2757951
  0.222357869  1.27073514
  0.226258889  1.26620376
  0.230159909  1.21519172
  0.234060928  1.1609447
  0.237961948  1.10807204
  0.241862968  1.05675292
  0.245763987  1.00729501
  0.249664992  0.964786053
  0.253566027  0.954641581
  0.257467031  0.946089983
  0.261368036  0.938513041
  0.265269041  0.932088256
  0.269170046  0.92645514
  0.273071051  0.9218297
  0.276972055  0.907044649
  0.28087306  0.893424392
  0.284774065  0.8852247
  0.28867507  0.882423162
  0.28867507  0.882423162
  0.292576075  0.8852247
  0.296477079  0.893424392
  0.300378084  0.907044649
  0.304279089  0.9218297
  0.308180094  0.92645514
  0.312081099  0.932088256
  0.315982103  0.938513041
  0.319883108  0.946089983
  0.323784113  0.954641581
  0.327685118  0.964786053
  0.331586123  1.00729501
  0.335487127  1.05675292
  0.339388132  1.10807204
  0.343289137  1.1609447
  0.347190142  1.21519172
  0.351091146  1.26620376
  0.354992151  1.27073514
  0.358893156  1.2757951
  0.362794161  1.28354049
  0.366695166  1.33391118
  0.37059617  1.39144552
  0.374497175  1.44916737
  0.37839818  1.50698864
  0.382299185  1.51740408
  0.38620019  1.51585078
  0.390101194  1.51823819
  0.394002199  1.56270039
  0.397903204  1.61666846
  0.401804209  1.67110777
  0.405705214  1.71597767
  0.409606218  1.70757377
  0.413507223  1.70034873
  0.417408228  1.70634091
  0.421309233  1.75010705
  0.425210238  1.79834533
  0.429111242  1.84693825
  0.433012247  1.86336112
  0.436913252  1.84982646
  0.440814257  1.838588
  0.444715261  1.84706759
  0.448616266  1.88504672
  0.452517271  1.92691302
  0.456418276  1.96946526
  0.460319281  1.97380781
  0.464220285  1.95614922
  0.46812129  1.94119513
  0.472022295  1.9414897
  0.4759233  1.97059071
  0.479824334  2.00613642
  0.483725339  2.04294562
  0.487626374  2.05674171
  0.491527379  2.03503132
  0.495428383  2.01576591
  0.499329388  2.0040741
  0.503230393  2.01742363
  0.507131457  2.0458982
  0.511032462  2.07757306
  0.514933467  2.11027336
  0.518834472  2.09632039
  0.522735476  2.07339907
  0.526636481  2.0534513
  0.530537486  2.04444981
  0.534438491  2.05909777
  0.538339496  2.08459544
  0.5422405  2.11313868
  0.546141505  2.14275837
  0.55004251  2.1179328
  0.553943515  2.09327292
  0.55784452  2.07205772
  0.561745524  2.06218529
  0.565646529  2.0747509
  0.569547534  2.09803748
  0.573448539  2.12423372
  0.577349544  2.15184879
  0.  2.15184903
  0.00390100479  2.17986608
  0.00780203938  2.20792341
  0.0117030442  2.23418307
  0.0156040788  2.24823475
  0.0195050836  2.23130822
  0.0234060884  2.20291519
  0.0273070931  2.17283964
  0.0312081277  2.14363813
  0.0351091325  2.16998005
  0.0390101522  2.19633031
  0.042911157  2.22103977
  0.0468121916  2.2309401
  0.0507131964  2.20844889
  0.0546142161  2.17666245
  0.0585152358  2.14344025
  0.0624162406  2.12038231
  0.0663172603  2.14503956
  0.0702182651  2.16933656
  0.0741192997  2.19052744
  0.0780203044  2.18632483
  0.0819213241  2.15390372
  0.0858223289  2.11728144
  0.0897233486  2.08001804
  0.0936243683  2.07874966
  0.0975253731  2.10114026
  0.101426408  2.12247372
  0.105327412  2.12947321
  0.109228432  2.09603953
  0.113129437  2.0542655
  0.117030457  2.0120275
  0.120931476  1.9924612
  0.124832481  2.01140904
  0.128733501  2.02976131
  0.132634521  2.03310418
  0.13653554  1.99138975
  0.140436545  1.94376194
  0.144337565  1.89541459
  0.148238584  1.87760305
  0.152139589  1.89221036
  0.156040609  1.9056505
  0.159941629  1.88570249
  0.163842648  1.83330321
  0.167743668  1.77947307
  0.171644688  1.72540069
  0.175545692  1.72471786
  0.179446697  1.73333478
  0.183347717  1.734447
  0.187248737  1.68091452
  0.191149756  1.62310851
  0.195050776  1.56490242
  0.198951781  1.51948583
  0.2028528  1.52183366
  0.20675382  1.52409327
  0.210654825  1.49987674
  0.214555845  1.44168234
  0.218456864  1.3838191
  0.222357869  1.32670248
  0.226258889  1.27051055
  0.230159909  1.26207888
  0.234060928  1.2583257
  0.237961948  1.25474572
  0.241862968  1.22123587
  0.245763987  1.17363238
  0.249664992  1.12835813
  0.253566027  1.08572423
  0.257467031  1.04621327
  0.261368036  1.01008832
  0.265269041  0.97776103
  0.269170046  0.94956398
  0.273071051  0.925876975
  0.276972055  0.918207288
  0.28087306  0.915766835
  0.284774065  0.914189219
  0.28867507  0.913861513
  0.28867507  0.913861513
  0.292576075  0.914189219
  0.296477079  0.915766835
  0.300378084  0.918207288
  0.304279089  0.925876975
  0.308180094  0.94956398
  0.312081099  0.97776103
  0.315982103  1.01008832
  0.319883108  1.04621327
  0.323784113  1.08572423
  0.327685118  1.12835813
  0.331586123  1.17363238
  0.335487127  1.22123587
  0.339388132  1.25474572
  0.343289137  1.2583257
  0.347190142  1.26207888
  0.351091146  1.27051055
  0.354992151  1.32670248
  0.358893156  1.3838191
  0.362794161  1.44168234
  0.366695166  1.49987674
  0.37059617  1.52409327
  0.374497175  1.52183366
  0.37839818  1.51948583
  0.382299185  1.56490242
  0.38620019  1.62310851
  0.390101194  1.68091452
  0.394002199  1.734447
  0.397903204  1.73333478
  0.401804209  1.72471786
  0.405705214  1.72540069
  0.409606218  1.77947307
  0.413507223  1.83330321
  0.417408228  1.88570249
  0.421309233  1.9056505
  0.425210238  1.89221036
  0.429111242  1.87760305
  0.433012247  1.89541459
  0.436913252  1.94376194
  0.440814257  1.99138975
  0.444715261  2.03310418
  0.448616266  2.02976131
  0.452517271  2.01140904
  0.456418276  1.9924612
  0.460319281  2.0120275
  0.464220285  2.0542655
  0.46812129  2.09603953
  0.472022295  2.12947321
  0.4759233  2.12247372
  0.479824334  2.10114026
  0.483725339  2.07874966
  0.487626374  2.08001804
  0.491527379  2.11728144
  0.495428383  2.15390372
  0.499329388  2.18632483
  0.503230393  2.19052744
  0.507131457  2.16933656
  0.511032462  2.14503956
  0.514933467  2.12038231
  0.518834472  2.14344025
  0.522735476  2.17666245
  0.526636481  2.20844889
  0.530537486  2.2309401
  0.534438491  2.22103977
  0.538339496  2.19633031
  0.5422405  2.16998005
  0.546141505  2.14363813
  0.55004251  2.17283964
  0.553943515  2.20291519
  0.55784452  2.23130822
  0.561745524  2.24823475
  0.565646529  2.23418307
  0.569547534  2.20792341
  0.573448539  2.17986608
  0.577349544  2.15184903
  0.  2.4086132
  0.00390100479  2.3751235
  0.00780203938  2.34286022
  0.0117030442  2.31304383
  0.0156040788  2.29680395
  0.0195050836  2.31224823
  0.0234060884  2.34014273
  0.0273070931  2.37086821
  0.0312081277  2.39532614
  0.0351091325  2.35988355
  0.0390101522  2.32526565
  0.042911157  2.29351282
  0.0468121916  2.27723837
  0.0507131964  2.29406929
  0.0546142161  2.3210907
  0.0585152358  2.35031533
  0.0624162406  2.35433459
  0.0663172603  2.31578684
  0.0702182651  2.2781589
  0.0741192997  2.2444942
  0.0780203044  2.23686886
  0.0819213241  2.25819659
  0.0858223289  2.2844758
  0.0897233486  2.3123219
  0.0936243683  2.27448821
  0.0975253731  2.23187447
  0.101426408  2.19086981
  0.105327412  2.16455507
  0.109228432  2.17920065
  0.113129437  2.20226192
  0.117030457  2.22665381
  0.120931476  2.18902183
  0.124832481  2.14100838
  0.128733501  2.09407282
  0.132634521  2.06189418
  0.13653554  2.0754807
  0.140436545  2.09523439
  0.144337565  2.10349751
  0.148238584  2.05054808
  0.152139589  1.99719632
  0.156040609  1.94511092
  0.159941629  1.92642736
  0.163842648  1.9402914
  0.167743668  1.95564866
  0.171644688  1.9146266
  0.175545692  1.85645485
  0.179446697  1.79862738
  0.183347717  1.74879384
  0.187248737  1.75341868
  0.191149756  1.76266932
  0.195050776  1.73913956
  0.198951781  1.67904329
  0.2028528  1.6193459
  0.20675382  1.56025934
  0.210654825  1.52823389
  0.214555845  1.53069746
  0.218456864  1.53365529
  0.222357869  1.48763096
  0.226258889  1.43142736
  0.230159909  1.37650454
  0.234060928  1.32304978
  0.237961948  1.27146626
  0.241862968  1.25218749
  0.245763987  1.24933958
  0.249664992  1.2465204
  0.253566027  1.23980463
  0.257467031  1.20205843
  0.261368036  1.16775155
  0.265269041  1.13728392
  0.269170046  1.11085129
  0.273071051  1.08877385
  0.276972055  1.07133317
  0.28087306  1.0587014
  0.284774065  1.05114448
  0.28867507  1.04853523
  0.28867507  1.04853523
  0.292576075  1.05114436
  0.296477079  1.0587014
  0.300378084  1.07133317
  0.304279089  1.08877385
  0.308180094  1.11085129
  0.312081099  1.13728392
  0.315982103  1.16775155
  0.319883108  1.20205843
  0.323784113  1.23980463
  0.327685118  1.2465204
  0.331586123  1.24933958
  0.335487127  1.25218749
  0.339388132  1.27146626
  0.343289137  1.32304978
  0.347190142  1.37650454
  0.351091146  1.43142736
  0.354992151  1.48763096
  0.358893156  1.53365529
  0.362794161  1.53069746
  0.366695166  1.52823389
  0.37059617  1.56025934
  0.374497175  1.6193459
  0.37839818  1.67904329
  0.382299185  1.73913956
  0.38620019  1.76266932
  0.390101194  1.75341868
  0.394002199  1.74879384
  0.397903204  1.79862738
  0.401804209  1.85645485
  0.405705214  1.9146266
  0.409606218  1.95564866
  0.413507223  1.9402914
  0.417408228  1.92642736
  0.421309233  1.94511092
  0.425210238  1.99719632
  0.429111242  2.05054808
  0.433012247  2.10349751
  0.436913252  2.09523439
  0.440814257  2.0754807
  0.444715261  2.06189418
  0.448616266  2.09407258
  0.452517271  2.14100838
  0.456418276  2.18902183
  0.460319281  2.22665381
  0.464220285  2.20226192
  0.46812129  2.17920065
  0.472022295  2.16455507
  0.4759233  2.19086981
  0.479824334  2.23187447
  0.483725339  2.27448821
  0.487626374  2.3123219
  0.491527379  2.2844758
  0.495428383  2.25819659
  0.499329388  2.23686886
  0.503230393  2.2444942
  0.507131457  2.2781589
  0.511032462  2.31578684
  0.514933467  2.35433459
  0.518834472  2.35031533
  0.522735476  2.3210907
  0.526636481  2.29406929
  0.530537486  2.27723837
  0.534438491  2.29351282
  0.538339496  2.32526565
  0.5422405  2.35988355
  0.546141505  2.39532614
  0.55004251  2.37086821
  0.553943515  2.34014273
  0.55784452  2.31224823
  0.561745524  2.29680395
  0.565646529  2.31304383
  0.569547534  2.34286022
  0.573448539  2.3751235
  0.577349544  2.4086132
  0.  2.40861344
  0.00390100479  2.44225979
  0.00780203938  2.47579694
  0.0117030442  2.50740838
  0.0156040788  2.52389622
  0.0195050836  2.50102782
  0.0234060884  2.46678853
  0.0273070931  2.4311285
  0.0312081277  2.40239072
  0.0351091325  2.43432093
  0.0390101522  2.46602654
  0.042911157  2.49515724
  0.0468121916  2.50136471
  0.0507131964  2.47023654
  0.0546142161  2.43235445
  0.0585152358  2.39326119
  0.0624162406  2.38040876
  0.0663172603  2.41057086
  0.0702182651  2.43997765
  0.0741192997  2.46281505
  0.0780203044  2.44337058
  0.0819213241  2.40290356
  0.0858223289  2.36032271
  0.0897233486  2.31734395
  0.0936243683  2.3402133
  0.0975253731  2.36817026
  0.101426408  2.39261866
  0.105327412  2.37757874
  0.109228432  2.33246207
  0.113129437  2.28473616
  0.117030457  2.23687887
  0.120931476  2.25147581
  0.124832481  2.27612352
  0.128733501  2.29580808
  0.132634521  2.26168633
  0.13653554  2.20960164
  0.140436545  2.15675092
  0.144337565  2.11579037
  0.148238584  2.13650417
  0.152139589  2.15647936
  0.156040609  2.14430809
  0.159941629  2.08819437
  0.163842648  2.03053689
  0.167743668  1.97261941
  0.171644688  1.97116864
  0.175545692  1.98646545
  0.179446697  1.98006296
  0.183347717  1.9206214
  0.187248737  1.8599323
  0.191149756  1.7995702
  0.195050776  1.77214968
  0.198951781  1.7815764
  0.2028528  1.78203535
  0.20675382  1.7230612
  0.210654825  1.66305256
  0.214555845  1.6037308
  0.218456864  1.54514706
  0.222357869  1.53670979
  0.226258889  1.5400672
  0.230159909  1.5239836
  0.234060928  1.47117603
  0.237961948  1.42012131
  0.241862968  1.3712393
  0.245763987  1.32471681
  0.249664992  1.28083205
  0.253566027  1.24433267
  0.257467031  1.24242556
  0.261368036  1.24107909
  0.265269041  1.23972392
  0.269170046  1.23846745
  0.273071051  1.22794688
  0.276972055  1.21134722
  0.28087306  1.19932938
  0.284774065  1.19209921
  0.28867507  1.18969166
  0.28867507  1.18969166
  0.292576075  1.19209921
  0.296477079  1.19932938
  0.300378084  1.21134722
  0.304279089  1.22794688
  0.308180094  1.23846745
  0.312081099  1.2397238
  0.315982103  1.24107909
  0.319883108  1.24242556
  0.323784113  1.24433267
  0.327685118  1.28083205
  0.331586123  1.32471681
  0.335487127  1.3712393
  0.339388132  1.42012131
  0.343289137  1.47117603
  0.347190142  1.5239836
  0.351091146  1.5400672
  0.354992151  1.53670979
  0.358893156  1.54514706
  0.362794161  1.6037308
  0.366695166  1.66305256
  0.37059617  1.7230612
  0.374497175  1.78203535
  0.37839818  1.7815764
  0.382299185  1.77214968
  0.38620019  1.79957032
  0.390101194  1.8599323
  0.394002199  1.92062151
  0.397903204  1.98006296
  0.401804209  1.98646545
  0.405705214  1.97116864
  0.409606218  1.97261941
  0.413507223  2.03053689
  0.417408228  2.08819437
  0.421309233  2.14430809
  0.425210238  2.15647936
  0.429111242  2.13650417
  0.433012247  2.11579037
  0.436913252  2.15675092
  0.440814257  2.20960164
  0.444715261  2.26168633
  0.448616266  2.29580808
  0.452517271  2.27612352
  0.456418276  2.25147581
  0.460319281  2.23687887
  0.464220285  2.28473616
  0.46812129  2.33246207
  0.472022295  2.37757874
  0.4759233  2.39261866
  0.479824334  2.36817026
  0.483725339  2.3402133
  0.487626374  2.31734395
  0.491527379  2.36032271
  0.495428383  2.40290356
  0.499329388  2.44337058
  0.503230393  2.46281505
  0.507131457  2.43997765
  0.511032462  2.41057086
  0.514933467  2.38040876
  0.518834472  2.39326119
  0.522735476  2.43235445
  0.526636481  2.47023654
  0.530537486  2.50136471
  0.534438491  2.49515724
  0.538339496  2.46602654
  0.5422405  2.43432093
  0.546141505  2.40239072
  0.55004251  2.4311285
  0.553943515  2.46678853
  0.55784452  2.50102782
  0.561745524  2.52389622
  0.565646529  2.50740838
  0.569547534  2.47579694
  0.573448539  2.44225979
  0.577349544  2.40861344
  0.  2.70047569
  0.00390100479  2.66253972
  0.00780203938  2.62535095
  0.0117030442  2.59054089
  0.0156040788  2.57216001
  0.0195050836  2.59336185
  0.0234060884  2.62657928
  0.0273070931  2.66205883
  0.0312081277  2.68013787
  0.0351091325  2.63995123
  0.0390101522  2.60030627
  0.042911157  2.56417704
  0.0468121916  2.55152583
  0.0507131964  2.57680249
  0.0546142161  2.60935235
  0.0585152358  2.64343977
  0.0624162406  2.62710023
  0.0663172603  2.58364463
  0.0702182651  2.5413661
  0.0741192997  2.50643587
  0.0780203044  2.51402068
  0.0819213241  2.5431354
  0.0858223289  2.57500005
  0.0897233486  2.57691288
  0.0936243683  2.52915144
  0.0975253731  2.4819634
  0.101426408  2.4384582
  0.105327412  2.43457913
  0.109228432  2.46101403
  0.113129437  2.48993444
  0.117030457  2.47770953
  0.120931476  2.4252696
  0.124832481  2.37278104
  0.128733501  2.3255384
  0.132634521  2.33178139
  0.13653554  2.35637903
  0.140436545  2.37783694
  0.144337565  2.32043004
  0.148238584  2.26346731
  0.152139589  2.20689487
  0.156040609  2.18248391
  0.159941629  2.20192504
  0.163842648  2.22284079
  0.167743668  2.16647983
  0.171644688  2.10529923
  0.175545692  2.04411674
  0.179446697  2.00512934
  0.183347717  2.01930523
  0.187248737  2.03257418
  0.191149756  1.96999359
  0.195050776  1.90759254
  0.198951781  1.84585702
  0.2028528  1.7934984
  0.20675382  1.80113733
  0.210654825  1.81055856
  0.214555845  1.7523421
  0.218456864  1.6933006
  0.222357869  1.63544214
  0.226258889  1.57918215
  0.230159909  1.54362285
  0.234060928  1.54648769
  0.237961948  1.54945862
  0.241862968  1.50263798
  0.245763987  1.4567982
  0.249664992  1.41378391
  0.253566027  1.37375212
  0.257467031  1.33705103
  0.261368036  1.30384719
  0.265269041  1.27446079
  0.269170046  1.24912834
  0.273071051  1.23762941
  0.276972055  1.23686659
  0.28087306  1.23634815
  0.284774065  1.2360158
  0.28867507  1.2362287
  0.28867507  1.2362287
  0.292576075  1.2360158
  0.296477079  1.23634815
  0.300378084  1.23686659
  0.304279089  1.23762941
  0.308180094  1.24912834
  0.312081099  1.27446079
  0.315982103  1.30384707
  0.319883108  1.33705103
  0.323784113  1.37375212
  0.327685118  1.41378403
  0.331586123  1.4567982
  0.335487127  1.50263798
  0.339388132  1.54945862
  0.343289137  1.54648769
  0.347190142  1.54362285
  0.351091146  1.57918215
  0.354992151  1.63544214
  0.358893156  1.6933006
  0.362794161  1.75234222
  0.366695166  1.81055856
  0.37059617  1.80113733
  0.374497175  1.79349828
  0.37839818  1.8458569
  0.382299185  1.9075923
  0.38620019  1.96999359
  0.390101194  2.03257418
  0.394002199  2.01930523
  0.397903204  2.00512934
  0.401804209  2.04411674
  0.405705214  2.10529923
  0.409606218  2.16647983
  0.413507223  2.22284079
  0.417408228  2.20192504
  0.421309233  2.18248391
  0.425210238  2.20689487
  0.429111242  2.26346731
  0.433012247  2.32043004
  0.436913252  2.37783718
  0.440814257  2.35637903
  0.444715261  2.33178139
  0.448616266  2.3255384
  0.452517271  2.37278104
  0.456418276  2.4252696
  0.460319281  2.47770953
  0.464220285  2.48993444
  0.46812129  2.46101403
  0.472022295  2.43457913
  0.4759233  2.4384582
  0.479824334  2.4819634
  0.483725339  2.52915144
  0.487626374  2.57691288
  0.491527379  2.57500005
  0.495428383  2.5431354
  0.499329388  2.51402068
  0.503230393  2.50643587
  0.507131457  2.5413661
  0.511032462  2.58364463
  0.514933467  2.62710023
  0.518834472  2.64343977
  0.522735476  2.60935235
  0.526636481  2.57680249
  0.530537486  2.55152583
  0.534438491  2.56417704
  0.538339496  2.60030627
  0.5422405  2.63995123
  0.546141505  2.68013787
  0.55004251  2.66205883
  0.553943515  2.62657928
  0.55784452  2.59336185
  0.561745524  2.57216001
  0.565646529  2.59054089
  0.569547534  2.62535095
  0.573448539  2.66253972
  0.577349544  2.70047569
  0.  2.70047617
  0.00390100479  2.73864937
  0.00780203938  2.77656913
  0.0117030442  2.81243253
  0.0156040788  2.82917309
  0.0195050836  2.80001068
  0.0234060884  2.76088023
  0.0273070931  2.72061729
  0.0312081277  2.69820476
  0.0351091325  2.7343967
  0.0390101522  2.77026939
  0.042911157  2.80192804
  0.0468121916  2.79660368
  0.0507131964  2.75743437
  0.0546142161  2.71444559
  0.0585152358  2.67073131
  0.0624162406  2.67811632
  0.0663172603  2.71236897
  0.0702182651  2.74533677
  0.0741192997  2.757761
  0.0780203044  2.71889591
  0.0819213241  2.6723237
  0.0858223289  2.62467146
  0.0897233486  2.60728717
  0.0936243683  2.63962603
  0.0975253731  2.67114329
  0.101426408  2.68005943
  0.105327412  2.63413143
  0.109228432  2.58249021
  0.113129437  2.53016782
  0.117030457  2.51936674
  0.120931476  2.54874158
  0.124832481  2.57539988
  0.128733501  2.54836011
  0.132634521  2.49226975
  0.13653554  2.4351685
  0.140436545  2.38197875
  0.144337565  2.407655
  0.148238584  2.43225336
  0.152139589  2.41041255
  0.156040609  2.35011911
  0.159941629  2.28893948
  0.163842648  2.22775674
  0.167743668  2.24396896
  0.171644688  2.26354384
  0.175545692  2.22260928
  0.179446697  2.15919018
  0.183347717  2.09576821
  0.187248737  2.03457975
  0.191149756  2.04985237
  0.195050776  2.05917406
  0.198951781  1.99842644
  0.2028528  1.93564558
  0.20675382  1.87364113
  0.210654825  1.81248069
  0.214555845  1.81963801
  0.218456864  1.82311821
  0.222357869  1.76599097
  0.226258889  1.70934963
  0.230159909  1.65459812
  0.234060928  1.60172713
  0.237961948  1.55099034
  0.241862968  1.55236244
  0.245763987  1.55507445
  0.249664992  1.52637947
  0.253566027  1.48692203
  0.257467031  1.45081818
  0.261368036  1.41828096
  0.265269041  1.38953388
  0.269170046  1.3649466
  0.273071051  1.34441781
  0.276972055  1.32827914
  0.28087306  1.31662893
  0.284774065  1.30962086
  0.28867507  1.30727386
  0.28867507  1.30727386
  0.292576075  1.30962086
  0.296477079  1.31662893
  0.300378084  1.32827914
  0.304279089  1.34441781
  0.308180094  1.3649466
  0.312081099  1.38953388
  0.315982103  1.41828096
  0.319883108  1.45081818
  0.323784113  1.48692203
  0.327685118  1.52637947
  0.331586123  1.55507433
  0.335487127  1.55236244
  0.339388132  1.55099034
  0.343289137  1.60172713
  0.347190142  1.65459812
  0.351091146  1.70934963
  0.354992151  1.76599097
  0.358893156  1.82311821
  0.362794161  1.81963801
  0.366695166  1.81248081
  0.37059617  1.87364101
  0.374497175  1.93564546
  0.37839818  1.99842668
  0.382299185  2.05917406
  0.38620019  2.04985237
  0.390101194  2.03457975
  0.394002199  2.09576845
  0.397903204  2.15919018
  0.401804209  2.22260928
  0.405705214  2.26354361
  0.409606218  2.24396873
  0.413507223  2.22775674
  0.417408228  2.28893971
  0.421309233  2.35011911
  0.425210238  2.41041255
  0.429111242  2.43225336
  0.433012247  2.407655
  0.436913252  2.38197875
  0.440814257  2.43516874
  0.444715261  2.49226975
  0.448616266  2.54836011
  0.452517271  2.57539988
  0.456418276  2.54874158
  0.460319281  2.51936674
  0.464220285  2.53016782
  0.46812129  2.58249021
  0.472022295  2.63413167
  0.4759233  2.68005943
  0.479824334  2.67114329
  0.483725339  2.63962603
  0.487626374  2.60728717
  0.491527379  2.62467146
  0.495428383  2.6723237
  0.499329388  2.71889591
  0.503230393  2.757761
  0.507131457  2.74533677
  0.511032462  2.71236897
  0.514933467  2.67811632
  0.518834472  2.67073131
  0.522735476  2.71444559
  0.526636481  2.75743437
  0.530537486  2.79660368
  0.534438491  2.80192804
  0.538339496  2.77026939
  0.5422405  2.7343967
  0.546141505  2.69820476
  0.55004251  2.72061729
  0.553943515  2.76088023
  0.55784452  2.80001068
  0.561745524  2.82917309
  0.565646529  2.81243253
  0.569547534  2.77656913
  0.573448539  2.73864937
  0.577349544  2.70047617
  0.  3.0177691
  0.00390100479  2.97604823
  0.00780203938  2.93488932
  0.0117030442  2.89627051
  0.0156040788  2.87739539
  0.0195050836  2.90458536
  0.0234060884  2.94219112
  0.0273070931  2.98155832
  0.0312081277  2.9865346
  0.0351091325  2.94257665
  0.0390101522  2.89902616
  0.042911157  2.86015463
  0.0468121916  2.85881352
  0.0507131964  2.89171958
  0.0546142161  2.9286592
  0.0585152358  2.96488142
  0.0624162406  2.91716957
  0.0663172603  2.86944151
  0.0702182651  2.82381892
  0.0741192997  2.79921222
  0.0780203044  2.82589865
  0.0819213241  2.86058974
  0.0858223289  2.89646912
  0.0897233486  2.84782982
  0.0936243683  2.7960155
  0.0975253731  2.7453146
  0.101426408  2.71728134
  0.105327412  2.74413109
  0.109228432  2.77667356
  0.113129437  2.7794435
  0.117030457  2.72286868
  0.120931476  2.6664567
  0.124832481  2.61303854
  0.128733501  2.61293006
  0.132634521  2.64158463
  0.13653554  2.65761137
  0.140436545  2.59648037
  0.144337565  2.53534794
  0.148238584  2.47553205
  0.152139589  2.46213531
  0.156040609  2.48684478
  0.159941629  2.48042393
  0.163842648  2.41610575
  0.167743668  2.35211301
  0.171644688  2.28932261
  0.175545692  2.28701305
  0.179446697  2.30735493
  0.183347717  2.25672436
  0.187248737  2.1913662
  0.191149756  2.12670922
  0.195050776  2.06842136
  0.198951781  2.08071351
  0.2028528  2.07045603
  0.20675382  2.00720644
  0.210654825  1.94498301
  0.214555845  1.88405085
  0.218456864  1.82977903
  0.222357869  1.83744335
  0.226258889  1.82093883
  0.230159909  1.76596129
  0.234060928  1.71299374
  0.237961948  1.66236234
  0.241862968  1.61436129
  0.245763987  1.56897378
  0.249664992  1.55778146
  0.253566027  1.56021452
  0.257467031  1.54445958
  0.261368036  1.51231408
  0.265269041  1.48397541
  0.269170046  1.45975912
  0.273071051  1.43958187
  0.276972055  1.42381525
  0.28087306  1.41248333
  0.284774065  1.40562046
  0.28867507  1.40332603
  0.28867507  1.40332603
  0.292576075  1.40562046
  0.296477079  1.41248333
  0.300378084  1.42381525
  0.304279089  1.43958187
  0.308180094  1.45975912
  0.312081099  1.48397541
  0.315982103  1.51231408
  0.319883108  1.54445958
  0.323784113  1.56021452
  0.327685118  1.55778146
  0.331586123  1.56897378
  0.335487127  1.61436129
  0.339388132  1.66236234
  0.343289137  1.71299374
  0.347190142  1.76596129
  0.351091146  1.82093883
  0.354992151  1.83744347
  0.358893156  1.82977891
  0.362794161  1.88405085
  0.366695166  1.94498301
  0.37059617  2.00720644
  0.374497175  2.07045603
  0.37839818  2.08071351
  0.382299185  2.06842136
  0.38620019  2.12670946
  0.390101194  2.1913662
  0.394002199  2.25672436
  0.397903204  2.30735493
  0.401804209  2.28701305
  0.405705214  2.28932261
  0.409606218  2.35211277
  0.413507223  2.41610575
  0.417408228  2.48042393
  0.421309233  2.48684478
  0.425210238  2.46213531
  0.429111242  2.47553229
  0.433012247  2.53534794
  0.436913252  2.59648061
  0.440814257  2.65761161
  0.444715261  2.64158487
  0.448616266  2.61292982
  0.452517271  2.61303854
  0.456418276  2.6664567
  0.460319281  2.72286868
  0.464220285  2.7794435
  0.46812129  2.77667356
  0.472022295  2.74413109
  0.4759233  2.71728134
  0.479824334  2.7453146
  0.483725339  2.7960155
  0.487626374  2.84782982
  0.491527379  2.89646912
  0.495428383  2.86058974
  0.499329388  2.82589865
  0.503230393  2.79921222
  0.507131457  2.82381892
  0.511032462  2.86944151
  0.514933467  2.91716957
  0.518834472  2.96488142
  0.522735476  2.9286592
  0.526636481  2.89171958
  0.530537486  2.85881352
  0.534438491  2.86015463
  0.538339496  2.89902616
  0.5422405  2.94257665
  0.546141505  2.9865346
  0.55004251  2.98155832
  0.553943515  2.94219112
  0.55784452  2.90458536
  0.561745524  2.87739539
  0.565646529  2.89627051
  0.569547534  2.93488932
  0.573448539  2.97604823
  0.577349544  3.0177691
  0.  3.01776958
  0.00390100479  3.05966353
  0.00780203938  3.10114598
  0.0117030442  3.14026237
  0.0156040788  3.15390563
  0.0195050836  3.118397
  0.0234060884  3.07512116
  0.0273070931  3.03088236
  0.0312081277  3.02150726
  0.0351091325  3.06115365
  0.0390101522  3.10010648
  0.042911157  3.12988234
  0.0468121916  3.10534716
  0.0507131964  3.059937
  0.0546142161  3.01259851
  0.0585152358  2.96639419
  0.0624162406  3.00443792
  0.0663172603  3.04184413
  0.0702182651  3.07390833
  0.0741192997  3.05233836
  0.0780203044  3.00285912
  0.0819213241  2.95174408
  0.0858223289  2.89976716
  0.0897233486  2.93239999
  0.0936243683  2.96772504
  0.0975253731  2.9913013
  0.101426408  2.94763803
  0.105327412  2.8922472
  0.109228432  2.83603549
  0.113129437  2.80984473
  0.117030457  2.84290838
  0.120931476  2.87282825
  0.124832481  2.83932638
  0.128733501  2.77977562
  0.132634521  2.71862459
  0.13653554  2.67126513
  0.140436545  2.7008934
  0.144337565  2.7256813
  0.148238584  2.67365599
  0.152139589  2.60962081
  0.156040609  2.54514623
  0.159941629  2.51232028
  0.163842648  2.5373435
  0.167743668  2.52144837
  0.171644688  2.45525384
  0.175545692  2.38880777
  0.179446697  2.32249069
  0.183347717  2.32766867
  0.187248737  2.33128881
  0.191149756  2.26565289
  0.195050776  2.19977665
  0.198951781  2.13469386
  0.2028528  2.09535933
  0.20675382  2.10941124
  0.210654825  2.05878687
  0.214555845  1.99702811
  0.218456864  1.93667173
  0.222357869  1.87792063
  0.226258889  1.84622324
  0.230159909  1.8539567
  0.234060928  1.80526137
  0.237961948  1.75459695
  0.241862968  1.70684493
  0.245763987  1.66158652
  0.249664992  1.61934412
  0.253566027  1.58020175
  0.257467031  1.56251264
  0.261368036  1.56501138
  0.265269041  1.55870438
  0.269170046  1.53465092
  0.273071051  1.51470971
  0.276972055  1.49917984
  0.28087306  1.48809075
  0.284774065  1.48129582
  0.28867507  1.47904801
  0.28867507  1.47904801
  0.292576075  1.48129582
  0.296477079  1.48809075
  0.300378084  1.49917984
  0.304279089  1.51470971
  0.308180094  1.53465092
  0.312081099  1.55870438
  0.315982103  1.56501138
  0.319883108  1.56251264
  0.323784113  1.58020175
  0.327685118  1.61934412
  0.331586123  1.6615864
  0.335487127  1.70684505
  0.339388132  1.75459695
  0.343289137  1.80526137
  0.347190142  1.8539567
  0.351091146  1.84622324
  0.354992151  1.87792063
  0.358893156  1.93667173
  0.362794161  1.99702835
  0.366695166  2.05878687
  0.37059617  2.10941124
  0.374497175  2.09535933
  0.37839818  2.1346941
  0.382299185  2.19977665
  0.38620019  2.26565337
  0.390101194  2.33128881
  0.394002199  2.32766891
  0.397903204  2.32249069
  0.401804209  2.38880777
  0.405705214  2.45525384
  0.409606218  2.52144861
  0.413507223  2.5373435
  0.417408228  2.51232028
  0.421309233  2.54514623
  0.425210238  2.60962081
  0.429111242  2.67365646
  0.433012247  2.72568154
  0.436913252  2.7008934
  0.440814257  2.67126513
  0.444715261  2.71862483
  0.448616266  2.77977562
  0.452517271  2.83932638
  0.456418276  2.87282825
  0.460319281  2.84290838
  0.464220285  2.80984473
  0.46812129  2.83603549
  0.472022295  2.89224744
  0.4759233  2.94763827
  0.479824334  2.9913013
  0.483725339  2.96772504
  0.487626374  2.93239999
  0.491527379  2.89976692
  0.495428383  2.95174408
  0.499329388  3.00285912
  0.503230393  3.05233836
  0.507131457  3.07390833
  0.511032462  3.04184413
  0.514933467  3.00443792
  0.518834472  2.96639419
  0.522735476  3.01259851
  0.526636481  3.059937
  0.530537486  3.10534716
  0.534438491  3.12988234
  0.538339496  3.10010648
  0.5422405  3.06115365
  0.546141505  3.02150726
  0.55004251  3.03088236
  0.553943515  3.07512116
  0.55784452  3.118397
  0.561745524  3.15390563
  0.565646529  3.14026237
  0.569547534  3.10114598
  0.573448539  3.05966353
  0.577349544  3.01776958
  0.  3.35188079
  0.00390100479  3.30689669
  0.00780203938  3.26253772
  0.0117030442  3.22077298
  0.0156040788  3.20478415
  0.0195050836  3.23796034
  0.0234060884  3.27903199
  0.0273070931  3.32160664
  0.0312081277  3.30610609
  0.0351091325  3.25877094
  0.0390101522  3.21225691
  0.042911157  3.17484331
  0.0468121916  3.19223928
  0.0507131964  3.2306838
  0.0546142161  3.27107811
  0.0585152358  3.26658654
  0.0624162406  3.21524
  0.0663172603  3.16432095
  0.0702182651  3.11922193
  0.0741192997  3.12762785
  0.0780203044  3.16436958
  0.0819213241  3.20302486
  0.0858223289  3.17657566
  0.0897233486  3.12086582
  0.0936243683  3.06579208
  0.0975253731  3.02219272
  0.101426408  3.04616308
  0.105327412  3.08197618
  0.109228432  3.08487797
  0.113129437  3.02443075
  0.117030457  2.964257
  0.120931476  2.90716887
  0.124832481  2.91345191
  0.128733501  2.94602013
  0.132634521  2.93418097
  0.13653554  2.86962557
  0.140436545  2.80526876
  0.144337565  2.74541092
  0.148238584  2.7624774
  0.152139589  2.79163504
  0.156040609  2.72482991
  0.159941629  2.65704036
  0.163842648  2.59012675
  0.167743668  2.56464291
  0.171644688  2.58904099
  0.175545692  2.53674364
  0.179446697  2.46812367
  0.183347717  2.40033793
  0.187248737  2.34927559
  0.191149756  2.36808777
  0.195050776  2.31871986
  0.198951781  2.25233483
  0.2028528  2.18679166
  0.20675382  2.12270856
  0.210654825  2.12461281
  0.214555845  2.09162331
  0.218456864  2.03036213
  0.222357869  1.97112656
  0.226258889  1.9137907
  0.230159909  1.85898674
  0.234060928  1.86233044
  0.237961948  1.82859004
  0.241862968  1.78070331
  0.245763987  1.7354635
  0.249664992  1.69326532
  0.253566027  1.65418863
  0.257467031  1.61866176
  0.261368036  1.58680999
  0.265269041  1.56684732
  0.269170046  1.56807017
  0.273071051  1.5693047
  0.276972055  1.55825639
  0.28087306  1.54719484
  0.284774065  1.54061747
  0.28867507  1.53851867
  0.28867507  1.53851879
  0.292576075  1.54061735
  0.296477079  1.54719484
  0.300378084  1.55825639
  0.304279089  1.5693047
  0.308180094  1.56807017
  0.312081099  1.56684732
  0.315982103  1.58680999
  0.319883108  1.61866176
  0.323784113  1.65418863
  0.327685118  1.69326532
  0.331586123  1.73546338
  0.335487127  1.78070331
  0.339388132  1.82859004
  0.343289137  1.86233068
  0.347190142  1.85898674
  0.351091146  1.9137907
  0.354992151  1.97112656
  0.358893156  2.03036213
  0.362794161  2.09162331
  0.366695166  2.12461281
  0.37059617  2.12270856
  0.374497175  2.18679142
  0.37839818  2.25233531
  0.382299185  2.31871986
  0.38620019  2.36808801
  0.390101194  2.34927535
  0.394002199  2.40033817
  0.397903204  2.46812367
  0.401804209  2.53674364
  0.405705214  2.58904099
  0.409606218  2.56464267
  0.413507223  2.59012651
  0.417408228  2.65704107
  0.421309233  2.72482991
  0.425210238  2.79163527
  0.429111242  2.76247764
  0.433012247  2.74541092
  0.436913252  2.805269
  0.440814257  2.86962581
  0.444715261  2.93418169
  0.448616266  2.94602013
  0.452517271  2.91345191
  0.456418276  2.90716887
  0.460319281  2.964257
  0.464220285  3.02443075
  0.46812129  3.08487797
  0.472022295  3.08197641
  0.4759233  3.04616332
  0.479824334  3.02219272
  0.483725339  3.06579208
  0.487626374  3.1208663
  0.491527379  3.17657542
  0.495428383  3.20302463
  0.499329388  3.16436958
  0.503230393  3.12762785
  0.507131457  3.11922193
  0.511032462  3.16432118
  0.514933467  3.21524
  0.518834472  3.26658654
  0.522735476  3.27107835
  0.526636481  3.23068404
  0.530537486  3.19223928
  0.534438491  3.17484355
  0.538339496  3.21225691
  0.5422405  3.25877094
  0.546141505  3.30610609
  0.55004251  3.32160664
  0.553943515  3.27903199
  0.55784452  3.23796034
  0.561745524  3.20478415
  0.565646529  3.22077298
  0.569547534  3.26253772
  0.573448539  3.30689669
  0.577349544  3.35188079
  0.  3.35188127
  0.00390100479  3.39693975
  0.00780203938  3.44149637
  0.0117030442  3.48300099
  0.0156040788  3.48994637
  0.0195050836  3.44856787
  0.0234060884  3.4015913
  0.0273070931  3.35385942
  0.0312081277  3.3645606
  0.0351091325  3.40716434
  0.0390101522  3.44787192
  0.042911157  3.46227169
  0.0468121916  3.41940045
  0.0507131964  3.36926556
  0.0546142161  3.31804466
  0.0585152358  3.31170917
  0.0624162406  3.35217237
  0.0663172603  3.39083099
  0.0702182651  3.39333463
  0.0741192997  3.34258485
  0.0780203044  3.28769112
  0.0819213241  3.23233724
  0.0858223289  3.24168825
  0.0897233486  3.28004527
  0.0936243683  3.30889153
  0.0975253731  3.26412678
  0.101426408  3.20512581
  0.105327412  3.14498544
  0.109228432  3.11817837
  0.113129437  3.15417242
  0.117030457  3.18095088
  0.120931476  3.12741971
  0.124832481  3.06286335
  0.128733501  2.99880314
  0.132634521  2.97908473
  0.13653554  3.01119423
  0.140436545  2.99499416
  0.144337565  2.92776752
  0.148238584  2.85997939
  0.152139589  2.79211044
  0.156040609  2.82026482
  0.159941629  2.81376457
  0.163842648  2.74453855
  0.167743668  2.67498112
  0.171644688  2.60567117
  0.175545692  2.61363125
  0.179446697  2.5936172
  0.183347717  2.5240705
  0.187248737  2.45457673
  0.191149756  2.38624716
  0.195050776  2.38737512
  0.198951781  2.350595
  0.2028528  2.28386593
  0.20675382  2.21834779
  0.210654825  2.15424085
  0.214555845  2.13798094
  0.218456864  2.10576844
  0.222357869  2.04607725
  0.226258889  1.9883039
  0.230159909  1.93269992
  0.234060928  1.87939405
  0.237961948  1.86969399
  0.241862968  1.83906317
  0.245763987  1.79376626
  0.249664992  1.75157595
  0.253566027  1.71241713
  0.257467031  1.67702401
  0.261368036  1.64532816
  0.265269041  1.61743319
  0.269170046  1.59349227
  0.273071051  1.57369506
  0.276972055  1.57031262
  0.28087306  1.57106078
  0.284774065  1.57126474
  0.28867507  1.57151175
  0.28867507  1.57151186
  0.292576075  1.57126462
  0.296477079  1.57106078
  0.300378084  1.57031274
  0.304279089  1.57369506
  0.308180094  1.59349227
  0.312081099  1.61743319
  0.315982103  1.64532816
  0.319883108  1.67702401
  0.323784113  1.71241724
  0.327685118  1.75157595
  0.331586123  1.79376626
  0.335487127  1.83906329
  0.339388132  1.86969399
  0.343289137  1.87939405
  0.347190142  1.93269992
  0.351091146  1.9883039
  0.354992151  2.04607725
  0.358893156  2.1057682
  0.362794161  2.13798094
  0.366695166  2.15424109
  0.37059617  2.21834779
  0.374497175  2.28386569
  0.37839818  2.350595
  0.382299185  2.38737512
  0.38620019  2.3862474
  0.390101194  2.45457673
  0.394002199  2.5240705
  0.397903204  2.5936172
  0.401804209  2.61363125
  0.405705214  2.60567117
  0.409606218  2.67498112
  0.413507223  2.74453878
  0.417408228  2.81376505
  0.421309233  2.82026458
  0.425210238  2.7921102
  0.429111242  2.85998034
  0.433012247  2.92776752
  0.436913252  2.99499488
  0.440814257  3.01119471
  0.444715261  2.97908521
  0.448616266  2.99880338
  0.452517271  3.06286335
  0.456418276  3.12741971
  0.460319281  3.18095088
  0.464220285  3.15417242
  0.46812129  3.11817837
  0.472022295  3.14498568
  0.4759233  3.20512342
  0.479824334  3.26412654
  0.483725339  3.3088913
  0.487626374  3.28004551
  0.491527379  3.24168825
  0.495428383  3.23233724
  0.499329388  3.28769135
  0.503230393  3.34258485
  0.507131457  3.3933351
  0.511032462  3.39083099
  0.514933467  3.35217237
  0.518834472  3.3117094
  0.522735476  3.31804466
  0.526636481  3.36926556
  0.530537486  3.41940045
  0.534438491  3.46227169
  0.538339496  3.44787169
  0.5422405  3.40716434
  0.546141505  3.3645606
  0.55004251  3.35385942
  0.553943515  3.4015913
  0.55784452  3.44856787
  0.561745524  3.48994637
  0.565646529  3.48300099
  0.569547534  3.44149637
  0.573448539  3.39693975
  0.577349544  3.35188127
  0.  3.69628286
  0.00390100479  3.64840412
  0.00780203938  3.60124445
  0.0117030442  3.55707121
  0.0156040788  3.54758406
  0.0195050836  3.58645415
  0.0234060884  3.6306963
  0.0273070931  3.67606688
  0.0312081277  3.63164711
  0.0351091325  3.58100772
  0.0390101522  3.53230596
  0.042911157  3.50990677
  0.0468121916  3.5448246
  0.0507131964  3.58722925
  0.0546142161  3.62370515
  0.0585152358  3.56877494
  0.0624162406  3.51425862
  0.0663172603  3.46166515
  0.0702182651  3.44539857
  0.0741192997  3.48191905
  0.0780203044  3.52277517
  0.0819213241  3.50718975
  0.0858223289  3.44781303
  0.0897233486  3.38893223
  0.0936243683  3.3394587
  0.0975253731  3.36334515
  0.101426408  3.40150404
  0.105327412  3.38657141
  0.109228432  3.32282019
  0.113129437  3.25910187
  0.117030457  3.20450592
  0.120931476  3.23004842
  0.124832481  3.26572084
  0.128733501  3.20096636
  0.132634521  3.13320065
  0.13653554  3.06603885
  0.140436545  3.0473516
  0.144337565  3.07937884
  0.148238584  3.02686191
  0.152139589  2.95581889
  0.156040609  2.88589358
  0.159941629  2.85124469
  0.163842648  2.87922168
  0.167743668  2.80749965
  0.171644688  2.73588729
  0.175545692  2.6649971
  0.179446697  2.63895369
  0.183347717  2.62849927
  0.187248737  2.55753255
  0.191149756  2.48759961
  0.195050776  2.41881323
  0.198951781  2.40694571
  0.2028528  2.36251307
  0.20675382  2.29611874
  0.210654825  2.23115325
  0.214555845  2.16785932
  0.218456864  2.15114689
  0.222357869  2.10580134
  0.226258889  2.04762888
  0.230159909  1.99173307
  0.234060928  1.93821502
  0.237961948  1.88730657
  0.241862968  1.87687314
  0.245763987  1.83826065
  0.249664992  1.79600954
  0.253566027  1.75712514
  0.257467031  1.72175109
  0.261368036  1.69008553
  0.265269041  1.66234565
  0.269170046  1.63851893
  0.273071051  1.6188103
  0.276972055  1.60339057
  0.28087306  1.59228182
  0.284774065  1.58557677
  0.28867507  1.58326495
  0.28867507  1.58326495
  0.292576075  1.58557665
  0.296477079  1.59228182
  0.300378084  1.60339057
  0.304279089  1.61881042
  0.308180094  1.63851893
  0.312081099  1.66234565
  0.315982103  1.69008553
  0.319883108  1.72175109
  0.323784113  1.75712514
  0.327685118  1.79600954
  0.331586123  1.83826065
  0.335487127  1.87687325
  0.339388132  1.88730657
  0.343289137  1.93821502
  0.347190142  1.99173307
  0.351091146  2.04762888
  0.354992151  2.10580134
  0.358893156  2.15114689
  0.362794161  2.16785955
  0.366695166  2.23115325
  0.37059617  2.29611874
  0.374497175  2.36251283
  0.37839818  2.40694547
  0.382299185  2.41881323
  0.38620019  2.48759985
  0.390101194  2.55753255
  0.394002199  2.62849879
  0.397903204  2.63895369
  0.401804209  2.66499686
  0.405705214  2.73588729
  0.409606218  2.80749965
  0.413507223  2.87922215
  0.417408228  2.85124588
  0.421309233  2.88589358
  0.425210238  2.95581889
  0.429111242  3.02686286
  0.433012247  3.07937908
  0.436913252  3.04735208
  0.440814257  3.06603956
  0.444715261  3.13320351
  0.448616266  3.20096636
  0.452517271  3.26572084
  0.456418276  3.23004842
  0.460319281  3.20450568
  0.464220285  3.25910234
  0.46812129  3.32282019
  0.472022295  3.38657236
  0.4759233  3.40150261
  0.479824334  3.36334419
  0.483725339  3.33945894
  0.487626374  3.38893461
  0.491527379  3.4478116
  0.495428383  3.50718975
  0.499329388  3.52277613
  0.503230393  3.48191857
  0.507131457  3.44539809
  0.511032462  3.46166539
  0.514933467  3.51425886
  0.518834472  3.56877542
  0.522735476  3.62370515
  0.526636481  3.58722901
  0.530537486  3.54482484
  0.534438491  3.50990677
  0.538339496  3.53230619
  0.5422405  3.58100748
  0.546141505  3.63164711
  0.55004251  3.67606688
  0.553943515  3.63069606
  0.55784452  3.58645391
  0.561745524  3.5475843
  0.565646529  3.55707121
  0.569547534  3.60124445
  0.573448539  3.64840412
  0.577349544  3.69628286
  0.  3.69628334
  0.00390100479  3.74417257
  0.00780203938  3.79145813
  0.0117030442  3.83460617
  0.0156040788  3.83090138
  0.0195050836  3.78416181
  0.0234060884  3.73359394
  0.0273070931  3.68265247
  0.0312081277  3.72151566
  0.0351091325  3.76631236
  0.0390101522  3.8053031
  0.042911157  3.78498459
  0.0468121916  3.73270988
  0.0507131964  3.67854333
  0.0546142161  3.63008213
  0.0585152358  3.67325211
  0.0624162406  3.71520901
  0.0663172603  3.73462772
  0.0702182651  3.68390989
  0.0741192997  3.62566328
  0.0780203044  3.56661677
  0.0819213241  3.56412792
  0.0858223289  3.60476303
  0.0897233486  3.63099909
  0.0936243683  3.57706022
  0.0975253731  3.51405811
  0.101426408  3.45083427
  0.105327412  3.44040537
  0.109228432  3.47834659
  0.113129437  3.47180891
  0.117030457  3.40555739
  0.120931476  3.33744073
  0.124832481  3.26893282
  0.128733501  3.30143785
  0.132634521  3.30956674
  0.13653554  3.24017382
  0.140436545  3.16909838
  0.144337565  3.09772468
  0.148238584  3.1116333
  0.152139589  3.0977447
  0.156040609  3.02495813
  0.159941629  2.95240021
  0.163842648  2.87960672
  0.167743668  2.90643525
  0.171644688  2.84554744
  0.175545692  2.77247071
  0.179446697  2.70008278
  0.183347717  2.66270804
  0.187248737  2.64099789
  0.191149756  2.56971025
  0.195050776  2.49943948
  0.198951781  2.43036985
  0.2028528  2.42368484
  0.20675382  2.35805988
  0.210654825  2.29233789
  0.214555845  2.22829819
  0.218456864  2.16606569
  0.222357869  2.15145755
  0.226258889  2.09298587
  0.230159909  2.03680754
  0.234060928  1.98307133
  0.237961948  1.93196142
  0.241862968  1.88366747
  0.245763987  1.87166333
  0.249664992  1.8294518
  0.253566027  1.79064095
  0.257467031  1.75508904
  0.261368036  1.7234633
  0.265269041  1.69575191
  0.269170046  1.67189789
  0.273071051  1.65232038
  0.276972055  1.63695407
  0.28087306  1.62588191
  0.284774065  1.61898863
  0.28867507  1.61652517
  0.28867507  1.61652517
  0.292576075  1.61898863
  0.296477079  1.62588191
  0.300378084  1.63695407
  0.304279089  1.65232038
  0.308180094  1.67189777
  0.312081099  1.69575191
  0.315982103  1.7234633
  0.319883108  1.75508904
  0.323784113  1.79064107
  0.327685118  1.8294518
  0.331586123  1.87166333
  0.335487127  1.88366759
  0.339388132  1.93196154
  0.343289137  1.98307133
  0.347190142  2.03680754
  0.351091146  2.09298587
  0.354992151  2.15145755
  0.358893156  2.16606569
  0.362794161  2.22829843
  0.366695166  2.29233813
  0.37059617  2.35805988
  0.374497175  2.42368436
  0.37839818  2.43037009
  0.382299185  2.49943924
  0.38620019  2.56971049
  0.390101194  2.64099765
  0.394002199  2.66270757
  0.397903204  2.70008278
  0.401804209  2.77247071
  0.405705214  2.84554744
  0.409606218  2.90643549
  0.413507223  2.87960768
  0.417408228  2.95240188
  0.421309233  3.02495813
  0.425210238  3.09774542
  0.429111242  3.11163402
  0.433012247  3.09772515
  0.436913252  3.16909933
  0.440814257  3.2401762
  0.444715261  3.30957055
  0.448616266  3.30143785
  0.452517271  3.26893258
  0.456418276  3.33743954
  0.460319281  3.40555787
  0.464220285  3.47181273
  0.46812129  3.47834539
  0.472022295  3.44040751
  0.4759233  3.45083189
  0.479824334  3.51405549
  0.483725339  3.57706022
  0.487626374  3.63100433
  0.491527379  3.60475922
  0.495428383  3.56412745
  0.499329388  3.56661773
  0.503230393  3.62566304
  0.507131457  3.6839118
  0.511032462  3.73462677
  0.514933467  3.71520972
  0.518834472  3.67325306
  0.522735476  3.63008165
  0.526636481  3.67854285
  0.530537486  3.73270988
  0.534438491  3.78498459
  0.538339496  3.80530381
  0.5422405  3.76631212
  0.546141505  3.72151542
  0.55004251  3.68265224
  0.553943515  3.7335937
  0.55784452  3.78416204
  0.561745524  3.83090138
  0.565646529  3.83460617
  0.569547534  3.79145813
  0.573448539  3.74417233
  0.577349544  3.69628334
  0.  4.04538012
  0.00390100479  3.9947691
  0.00780203938  3.94487429
  0.0117030442  3.89904165
  0.0156040788  3.89993119
  0.0195050836  3.94370723
  0.0234060884  3.99100518
  0.0273070931  4.01101065
  0.0312081277  3.95694113
  0.0351091325  3.90351248
  0.0390101522  3.85585022
  0.042911157  3.86734295
  0.0468121916  3.91035795
  0.0507131964  3.95567703
  0.0546142161  3.92362499
  0.0585152358  3.86536264
  0.0624162406  3.80834508
  0.0663172603  3.77378058
  0.0702182651  3.809587
  0.0741192997  3.85232115
  0.0780203044  3.83374929
  0.0819213241  3.77078342
  0.0858223289  3.70829153
  0.0897233486  3.66041183
  0.0936243683  3.69217873
  0.0975253731  3.73295403
  0.101426408  3.67859006
  0.105327412  3.61094046
  0.109228432  3.54433775
  0.113129437  3.52217746
  0.117030457  3.55935717
  0.120931476  3.52682066
  0.124832481  3.45521259
  0.128733501  3.38421392
  0.132634521  3.34079027
  0.13653554  3.37437582
  0.140436545  3.32061815
  0.144337565  3.24629092
  0.148238584  3.17290306
  0.152139589  3.14552093
  0.156040609  3.1441896
  0.159941629  3.06900501
  0.163842648  2.99409151
  0.167743668  2.92098379
  0.171644688  2.93610883
  0.175545692  2.8610003
  0.179446697  2.78687978
  0.183347717  2.7137146
  0.187248737  2.68680954
  0.191149756  2.63571501
  0.195050776  2.56430793
  0.198951781  2.49425173
  0.2028528  2.42737365
  0.20675382  2.40602636
  0.210654825  2.33962035
  0.214555845  2.27499938
  0.218456864  2.21225166
  0.222357869  2.16404057
  0.226258889  2.12718177
  0.230159909  2.07072163
  0.234060928  2.016747
  0.237961948  1.96550202
  0.241862968  1.91717148
  0.245763987  1.88345265
  0.249664992  1.85359931
  0.253566027  1.81477189
  0.257467031  1.77953291
  0.261368036  1.74794936
  0.265269041  1.72022891
  0.269170046  1.69632626
  0.273071051  1.67677832
  0.276972055  1.66148496
  0.28087306  1.65031242
  0.284774065  1.64360666
  0.28867507  1.641307
  0.28867507  1.641307
  0.292576075  1.64360666
  0.296477079  1.65031242
  0.300378084  1.66148496
  0.304279089  1.67677832
  0.308180094  1.69632626
  0.312081099  1.72022891
  0.315982103  1.74794936
  0.319883108  1.77953291
  0.323784113  1.81477189
  0.327685118  1.85359931
  0.331586123  1.88345265
  0.335487127  1.91717148
  0.339388132  1.96550202
  0.343289137  2.01674724
  0.347190142  2.07072163
  0.351091146  2.12718177
  0.354992151  2.16404057
  0.358893156  2.21225166
  0.362794161  2.27499962
  0.366695166  2.33962059
  0.37059617  2.40602636
  0.374497175  2.42737341
  0.37839818  2.49425173
  0.382299185  2.56430769
  0.38620019  2.63571525
  0.390101194  2.6868093
  0.394002199  2.71371365
  0.397903204  2.78687978
  0.401804209  2.8610003
  0.405705214  2.93610907
  0.409606218  2.92098379
  0.413507223  2.99409246
  0.417408228  3.06900764
  0.421309233  3.14418745
  0.425210238  3.14552188
  0.429111242  3.1729064
  0.433012247  3.24629164
  0.436913252  3.32062149
  0.440814257  3.37437868
  0.444715261  3.34079456
  0.448616266  3.38421869
  0.452517271  3.45521164
  0.456418276  3.52681327
  0.460319281  3.55935693
  0.464220285  3.52218056
  0.46812129  3.5443337
  0.472022295  3.61095095
  0.4759233  3.67858529
  0.479824334  3.7329483
  0.483725339  3.69217896
  0.487626374  3.66041422
  0.491527379  3.70828819
  0.495428383  3.77078271
  0.499329388  3.83374929
  0.503230393  3.85231876
  0.507131457  3.80958748
  0.511032462  3.77378321
  0.514933467  3.80834484
  0.518834472  3.86536741
  0.522735476  3.92362595
  0.526636481  3.95567775
  0.530537486  3.91035843
  0.534438491  3.86734295
  0.538339496  3.85585022
  0.5422405  3.90351272
  0.546141505  3.95694137
  0.55004251  4.01101017
  0.553943515  3.99100494
  0.55784452  3.94370747
  0.561745524  3.89993167
  0.565646529  3.89904165
  0.569547534  3.94487381
  0.573448539  3.9947691
  0.577349544  4.04538012
  0.  4.04538059
  0.00390100479  4.09591341
  0.00780203938  4.14562798
  0.0117030442  4.1887598
  0.0156040788  4.17013931
  0.0195050836  4.11892366
  0.0234060884  4.06510639
  0.0273070931  4.03884363
  0.0312081277  4.08648062
  0.0351091325  4.1322875
  0.0390101522  4.14802885
  0.042911157  4.09751892
  0.0468121916  4.04024267
  0.0507131964  3.98191166
  0.0546142161  4.00072718
  0.0585152358  4.04532623
  0.0624162406  4.05434704
  0.0663172603  4.02087879
  0.0702182651  3.95919037
  0.0741192997  3.89661264
  0.0780203044  3.89556789
  0.0819213241  3.91386127
  0.0858223289  3.88568234
  0.0897233486  3.85760736
  0.0936243683  3.81299233
  0.0975253731  3.74567986
  0.101426408  3.77375746
  0.105327412  3.74744701
  0.109228432  3.72062993
  0.113129437  3.66977024
  0.117030457  3.59827566
  0.120931476  3.59756422
  0.124832481  3.61584401
  0.128733501  3.54362226
  0.132634521  3.46926308
  0.13653554  3.3950758
  0.140436545  3.40910816
  0.144337565  3.37220716
  0.148238584  3.29601383
  0.152139589  3.21992493
  0.156040609  3.17678928
  0.159941629  3.16433978
  0.163842648  3.08810735
  0.167743668  3.01180911
  0.171644688  2.93623161
  0.175545692  2.93224478
  0.179446697  2.85680008
  0.183347717  2.78215885
  0.187248737  2.70834899
  0.191149756  2.68696141
  0.195050776  2.61473918
  0.198951781  2.54373074
  0.2028528  2.47412848
  0.20675382  2.44164824
  0.210654825  2.37529945
  0.214555845  2.31019998
  0.218456864  2.24708438
  0.222357869  2.18602467
  0.226258889  2.15193605
  0.230159909  2.09527898
  0.234060928  2.04111648
  0.237961948  1.98972654
  0.241862968  1.94131207
  0.245763987  1.89581966
  0.249664992  1.86987686
  0.253566027  1.83091605
  0.257467031  1.79580235
  0.261368036  1.76424527
  0.265269041  1.73655653
  0.269170046  1.71273971
  0.273071051  1.69316554
  0.276972055  1.67778742
  0.28087306  1.66663146
  0.284774065  1.66006958
  0.28867507  1.65780342
  0.28867507  1.65780342
  0.292576075  1.66006958
  0.296477079  1.66663146
  0.300378084  1.67778742
  0.304279089  1.69316554
  0.308180094  1.71273971
  0.312081099  1.73655653
  0.315982103  1.76424527
  0.319883108  1.79580235
  0.323784113  1.83091617
  0.327685118  1.86987686
  0.331586123  1.89581966
  0.335487127  1.94131219
  0.339388132  1.98972654
  0.343289137  2.04111671
  0.347190142  2.09527898
  0.351091146  2.15193605
  0.354992151  2.18602467
  0.358893156  2.24708414
  0.362794161  2.31020045
  0.366695166  2.37529945
  0.37059617  2.44164824
  0.374497175  2.47412825
  0.37839818  2.54373097
  0.382299185  2.61473894
  0.38620019  2.68696213
  0.390101194  2.70834875
  0.394002199  2.78215909
  0.397903204  2.85680008
  0.401804209  2.93224478
  0.405705214  2.93623161
  0.409606218  3.01180935
  0.413507223  3.08810949
  0.417408228  3.16434789
  0.421309233  3.17678976
  0.425210238  3.21992493
  0.429111242  3.29602337
  0.433012247  3.37220955
  0.436913252  3.40910983
  0.440814257  3.39508009
  0.444715261  3.46927094
  0.448616266  3.54362988
  0.452517271  3.61584353
  0.456418276  3.59756064
  0.460319281  3.59827328
  0.464220285  3.66977501
  0.46812129  3.72063017
  0.472022295  3.74744701
  0.4759233  3.77372456
  0.479824334  3.74567413
  0.483725339  3.81299281
  0.487626374  3.8576076
  0.491527379  3.88568211
  0.495428383  3.91386127
  0.499329388  3.89557052
  0.503230393  3.89661455
  0.507131457  3.95917606
  0.511032462  4.02089548
  0.514933467  4.05434704
  0.518834472  4.04532671
  0.522735476  4.0007267
  0.526636481  3.98191071
  0.530537486  4.04024124
  0.534438491  4.09751892
  0.538339496  4.14802647
  0.5422405  4.13228416
  0.546141505  4.086483
  0.55004251  4.03884315
  0.553943515  4.06510592
  0.55784452  4.11892319
  0.561745524  4.17014456
  0.565646529  4.18875837
  0.569547534  4.14562607
  0.573448539  4.09591341
  0.577349544  4.04538059
  0.  4.34306717
  0.00390100479  4.3406682
  0.00780203938  4.28798389
  0.0117030442  4.24182367
  0.0156040788  4.25732136
  0.0195050836  4.30506849
  0.0234060884  4.28971529
  0.0273070931  4.27224541
  0.0312081277  4.25287819
  0.0351091325  4.22181988
  0.0390101522  4.19640827
  0.042911157  4.18561935
  0.0468121916  4.16084385
  0.0507131964  4.13518143
  0.0546142161  4.10878372
  0.0585152358  4.08179474
  0.0624162406  4.06689835
  0.0663172603  4.02655649
  0.0702182651  3.99853516
  0.0741192997  3.97036505
  0.0780203044  3.94210792
  0.0819213241  3.92932892
  0.0858223289  3.9016757
  0.0897233486  3.8741188
  0.0936243683  3.82972288
  0.0975253731  3.8020308
  0.101426408  3.77459574
  0.105327412  3.76580954
  0.109228432  3.73942089
  0.113129437  3.69414186
  0.117030457  3.66804338
  0.120931476  3.6423378
  0.124832481  3.61704516
  0.128733501  3.59221506
  0.132634521  3.5678432
  0.13653554  3.52710271
  0.140436545  3.45052123
  0.144337565  3.44585991
  0.148238584  3.39877844
  0.152139589  3.32035255
  0.156040609  3.24253392
  0.159941629  3.20928955
  0.163842648  3.16429639
  0.167743668  3.08654714
  0.171644688  3.00926852
  0.175545692  2.96450806
  0.179446697  2.91170144
  0.183347717  2.83591962
  0.187248737  2.76081038
  0.191149756  2.71012521
  0.195050776  2.65320063
  0.198951781  2.5812068
  0.2028528  2.51094222
  0.20675382  2.44457841
  0.210654825  2.4014957
  0.214555845  2.33600736
  0.218456864  2.27242279
  0.222357869  2.21107054
  0.226258889  2.16865134
  0.230159909  2.11182833
  0.234060928  2.05766201
  0.237961948  2.00617433
  0.241862968  1.95762587
  0.245763987  1.91213107
  0.249664992  1.8804698
  0.253566027  1.84147787
  0.257467031  1.80621815
  0.261368036  1.77467155
  0.265269041  1.74699688
  0.269170046  1.72328138
  0.273071051  1.70372033
  0.276972055  1.68813372
  0.28087306  1.67712164
  0.284774065  1.6705296
  0.28867507  1.66829419
  0.28867507  1.66829419
  0.292576075  1.6705296
  0.296477079  1.67712164
  0.300378084  1.68813372
  0.304279089  1.70372033
  0.308180094  1.72328138
  0.312081099  1.74699688
  0.315982103  1.77467144
  0.319883108  1.80621815
  0.323784113  1.84147787
  0.327685118  1.8804698
  0.331586123  1.91213107
  0.335487127  1.9576261
  0.339388132  2.00617433
  0.343289137  2.05766201
  0.347190142  2.11182833
  0.351091146  2.16865134
  0.354992151  2.21107078
  0.358893156  2.27242255
  0.362794161  2.3360076
  0.366695166  2.40149593
  0.37059617  2.44457841
  0.374497175  2.51094127
  0.37839818  2.58120799
  0.382299185  2.65319991
  0.38620019  2.71012735
  0.390101194  2.76081038
  0.394002199  2.83592033
  0.397903204  2.91170096
  0.401804209  2.9645083
  0.405705214  3.00926828
  0.409606218  3.08654714
  0.413507223  3.16430163
  0.417408228  3.2092948
  0.421309233  3.24253178
  0.425210238  3.32035208
  0.429111242  3.39878035
  0.433012247  3.44586062
  0.436913252  3.45052195
  0.440814257  3.52710652
  0.444715261  3.56784344
  0.448616266  3.59221506
  0.452517271  3.61704516
  0.456418276  3.6423378
  0.460319281  3.66804338
  0.464220285  3.69414186
  0.46812129  3.73942089
  0.472022295  3.76580954
  0.4759233  3.77459598
  0.479824334  3.80203056
  0.483725339  3.82972288
  0.487626374  3.8741188
  0.491527379  3.9016757
  0.495428383  3.92932892
  0.499329388  3.94210792
  0.503230393  3.97036505
  0.507131457  3.99853516
  0.511032462  4.02655649
  0.514933467  4.06689835
  0.518834472  4.08179522
  0.522735476  4.10878372
  0.526636481  4.13518143
  0.530537486  4.16084385
  0.534438491  4.18561935
  0.538339496  4.1964035
  0.5422405  4.22182274
  0.546141505  4.25287819
  0.55004251  4.27224541
  0.553943515  4.28971481
  0.55784452  4.30506849
  0.561745524  4.25732231
  0.565646529  4.24182606
  0.569547534  4.28797293
  0.573448539  4.34067106
  0.577349544  4.34306717
  0.  4.3430891
  0.00390100479  4.34114599
  0.00780203938  4.33627987
  0.0117030442  4.32853413
  0.0156040788  4.31806421
  0.0195050836  4.30531502
  0.0234060884  4.29486084
  0.0273070931  4.27821732
  0.0312081277  4.25966072
  0.0351091325  4.23184681
  0.0390101522  4.20936441
  0.042911157  4.19471645
  0.0468121916  4.17067242
  0.0507131964  4.14571285
  0.0546142161  4.12000751
  0.0585152358  4.09369373
  0.0624162406  4.07248545
  0.0663172603  4.0397439
  0.0702182651  4.01233101
  0.0741192997  3.98473597
  0.0780203044  3.95704126
  0.0819213241  3.93794155
  0.0858223289  3.94372082
  0.0897233486  3.87989092
  0.0936243683  3.84673524
  0.0975253731  3.81950855
  0.101426408  3.79251957
  0.105327412  3.80369568
  0.109228432  3.74081993
  0.113129437  3.71336031
  0.117030457  3.68765831
  0.120931476  3.66236067
  0.124832481  3.63745713
  0.128733501  3.61298633
  0.132634521  3.58895993
  0.13653554  3.54395056
  0.140436545  3.52053595
  0.144337565  3.47761559
  0.148238584  3.47520399
  0.152139589  3.40198183
  0.156040609  3.32212138
  0.159941629  3.24280357
  0.163842648  3.22374249
  0.167743668  3.14493513
  0.171644688  3.06644607
  0.175545692  2.98865795
  0.179446697  2.9533565
  0.183347717  2.87665629
  0.187248737  2.80076432
  0.191149756  2.72631097
  0.195050776  2.68164396
  0.198951781  2.60883808
  0.2028528  2.53806067
  0.20675382  2.46892166
  0.210654825  2.41918564
  0.214555845  2.35341406
  0.218456864  2.28956413
  0.222357869  2.22799492
  0.226258889  2.17634869
  0.230159909  2.12284613
  0.234060928  2.06856942
  0.237961948  2.01691318
  0.241862968  1.96826077
  0.245763987  1.92274022
  0.249664992  1.8865155
  0.253566027  1.84765148
  0.257467031  1.81237292
  0.261368036  1.78082693
  0.265269041  1.75315595
  0.269170046  1.72949076
  0.273071051  1.70995128
  0.276972055  1.69432008
  0.28087306  1.68329847
  0.284774065  1.67658377
  0.28867507  1.67435944
  0.28867507  1.67435944
  0.292576075  1.67658377
  0.296477079  1.68329859
  0.300378084  1.69432008
  0.304279089  1.70995128
  0.308180094  1.72949076
  0.312081099  1.75315595
  0.315982103  1.78082693
  0.319883108  1.81237292
  0.323784113  1.84765148
  0.327685118  1.8865155
  0.331586123  1.92274022
  0.335487127  1.96826077
  0.339388132  2.01691318
  0.343289137  2.06856966
  0.347190142  2.12284613
  0.351091146  2.17634869
  0.354992151  2.22799516
  0.358893156  2.28956413
  0.362794161  2.35341454
  0.366695166  2.41918588
  0.37059617  2.46892166
  0.374497175  2.53805923
  0.37839818  2.60883856
  0.382299185  2.68164372
  0.38620019  2.72631192
  0.390101194  2.80076408
  0.394002199  2.87665367
  0.397903204  2.95335674
  0.401804209  2.98865819
  0.405705214  3.06644583
  0.409606218  3.14493752
  0.413507223  3.22374272
  0.417408228  3.24281669
  0.421309233  3.32211781
  0.425210238  3.40198302
  0.429111242  3.47520399
  0.433012247  3.47761631
  0.436913252  3.52053595
  0.440814257  3.54395056
  0.444715261  3.58896017
  0.448616266  3.61298656
  0.452517271  3.63745713
  0.456418276  3.66236067
  0.460319281  3.68765831
  0.464220285  3.71336031
  0.46812129  3.74082613
  0.472022295  3.80370665
  0.4759233  3.79251957
  0.479824334  3.81950831
  0.483725339  3.84673524
  0.487626374  3.87990403
  0.491527379  3.94370723
  0.495428383  3.93794799
  0.499329388  3.95704126
  0.503230393  3.98473597
  0.507131457  4.01233101
  0.511032462  4.0397439
  0.514933467  4.07248735
  0.518834472  4.09369373
  0.522735476  4.12000751
  0.526636481  4.14571285
  0.530537486  4.17067242
  0.534438491  4.19471645
  0.538339496  4.20936441
  0.5422405  4.23184681
  0.546141505  4.25966072
  0.55004251  4.27821732
  0.553943515  4.29486084
  0.55784452  4.30531406
  0.561745524  4.31806421
  0.565646529  4.32853413
  0.569547534  4.33627987
  0.573448539  4.34114599
  0.577349544  4.3430891
  0.  4.39382648
  0.00390100479  4.34202576
  0.00780203938  4.33801651
  0.0117030442  4.33112431
  0.0156040788  4.3215313
  0.0195050836  4.30937672
  0.0234060884  4.35519075
  0.0273070931  4.3339057
  0.0312081277  4.27707958
  0.0351091325  4.23941708
  0.0390101522  4.2176981
  0.042911157  4.23688602
  0.0468121916  4.28380919
  0.0507131964  4.27410221
  0.0546142161  4.21247768
  0.0585152358  4.1514864
  0.0624162406  4.1080246
  0.0663172603  4.14294672
  0.0702182651  4.18787479
  0.0741192997  4.14994049
  0.0780203044  4.0836978
  0.0819213241  4.01819515
  0.0858223289  3.98907661
  0.0897233486  4.02938175
  0.0936243683  4.02774334
  0.0975253731  3.95680666
  0.101426408  3.88574314
  0.105327412  3.82536888
  0.109228432  3.85796547
  0.113129437  3.84369421
  0.117030457  3.76852584
  0.120931476  3.69454241
  0.124832481  3.639925
  0.128733501  3.67560363
  0.132634521  3.60411072
  0.13653554  3.56539822
  0.140436545  3.54230428
  0.144337565  3.49761367
  0.148238584  3.47739315
  0.152139589  3.45332432
  0.156040609  3.38539195
  0.159941629  3.30449843
  0.163842648  3.24108696
  0.167743668  3.18974566
  0.171644688  3.1102643
  0.175545692  3.0314064
  0.179446697  2.98460913
  0.183347717  2.90699673
  0.187248737  2.83051848
  0.191149756  2.75540876
  0.195050776  2.70106125
  0.198951781  2.62782001
  0.2028528  2.556638
  0.20675382  2.48721814
  0.210654825  2.43086648
  0.214555845  2.36487341
  0.218456864  2.30114603
  0.222357869  2.23940706
  0.226258889  2.17982173
  0.230159909  2.12933159
  0.234060928  2.07494974
  0.237961948  2.02302074
  0.241862968  1.97434163
  0.245763987  1.92879844
  0.249664992  1.889534
  0.253566027  1.89511657
  0.257467031  1.90039849
  0.261368036  1.90504408
  0.265269041  1.90901732
  0.269170046  1.9121778
  0.273071051  1.91485262
  0.276972055  1.9170208
  0.28087306  1.91859126
  0.284774065  1.91927516
  0.28867507  1.91974759
  0.28867507  1.91974723
  0.292576075  1.91927373
  0.296477079  1.91859102
  0.300378084  1.91702104
  0.304279089  1.91485286
  0.308180094  1.9121778
  0.312081099  1.90901732
  0.315982103  1.90504408
  0.319883108  1.90039849
  0.323784113  1.89511657
  0.327685118  1.889534
  0.331586123  1.92879844
  0.335487127  1.97434163
  0.339388132  2.02302074
  0.343289137  2.07494974
  0.347190142  2.12933183
  0.351091146  2.17982173
  0.354992151  2.23940706
  0.358893156  2.30114603
  0.362794161  2.36487341
  0.366695166  2.43086648
  0.37059617  2.4872179
  0.374497175  2.55663776
  0.37839818  2.62782001
  0.382299185  2.70106101
  0.38620019  2.75540972
  0.390101194  2.83051872
  0.394002199  2.90699744
  0.397903204  2.98460913
  0.401804209  3.03140616
  0.405705214  3.11026454
  0.409606218  3.18974543
  0.413507223  3.24109459
  0.417408228  3.30450749
  0.421309233  3.3853941
  0.425210238  3.45332432
  0.429111242  3.47739935
  0.433012247  3.49761367
  0.436913252  3.54230428
  0.440814257  3.56539822
  0.444715261  3.60412407
  0.448616266  3.67559528
  0.452517271  3.63992405
  0.456418276  3.69453669
  0.460319281  3.76852369
  0.464220285  3.84372044
  0.46812129  3.85795307
  0.472022295  3.82537699
  0.4759233  3.88580465
  0.479824334  3.95681238
  0.483725339  4.02775288
  0.487626374  4.02942419
  0.491527379  3.98905611
  0.495428383  4.01821089
  0.499329388  4.08371353
  0.503230393  4.14994335
  0.507131457  4.18787766
  0.511032462  4.14296198
  0.514933467  4.10801411
  0.518834472  4.1514864
  0.522735476  4.21247101
  0.526636481  4.27408934
  0.530537486  4.28381109
  0.534438491  4.23688984
  0.538339496  4.2176981
  0.5422405  4.23941708
  0.546141505  4.27706766
  0.55004251  4.33390427
  0.553943515  4.35518789
  0.55784452  4.30937672
  0.561745524  4.3215313
  0.565646529  4.33112431
  0.569547534  4.33801651
  0.573448539  4.34202576
  0.577349544  4.3938241
  0.  4.39382839
  0.00390100479  4.44692755
  0.00780203938  4.49888325
  0.0117030442  4.53852654
  0.0156040788  4.50299788
  0.0195050836  4.447855
  0.0234060884  4.39101791
  0.0273070931  4.40526915
  0.0312081277  4.45456839
  0.0351091325  4.49424124
  0.0390101522  4.45681715
  0.042911157  4.3971138
  0.0468121916  4.33595848
  0.0507131964  4.33106899
  0.0546142161  4.37778854
  0.0585152358  4.40437603
  0.0624162406  4.34769249
  0.0663172603  4.28240919
  0.0702182651  4.21630287
  0.0741192997  4.23282003
  0.0780203044  4.27494049
  0.0819213241  4.238873
  0.0858223289  4.16931248
  0.0897233486  4.09867573
  0.0936243683  4.07201004
  0.0975253731  4.11294937
  0.101426408  4.06752443
  0.105327412  3.99315596
  0.109228432  3.91849303
  0.113129437  3.89864445
  0.117030457  3.91320705
  0.120931476  3.83727932
  0.124832481  3.75962973
  0.128733501  3.68155503
  0.132634521  3.70915627
  0.13653554  3.63626814
  0.140436545  3.55686212
  0.144337565  3.51970434
  0.148238584  3.48605061
  0.152139589  3.46695161
  0.156040609  3.43198395
  0.159941629  3.35182333
  0.163842648  3.27040362
  0.167743668  3.22335291
  0.171644688  3.14298868
  0.175545692  3.06328678
  0.179446697  2.99177837
  0.183347717  2.92788267
  0.187248737  2.85091996
  0.191149756  2.77528048
  0.195050776  2.71332216
  0.198951781  2.64018822
  0.2028528  2.56871843
  0.20675382  2.49897122
  0.210654825  2.43793488
  0.214555845  2.37181902
  0.218456864  2.30783558
  0.222357869  2.24606466
  0.226258889  2.1863451
  0.230159909  2.18817735
  0.234060928  2.19939256
  0.237961948  2.20990157
  0.241862968  2.22020864
  0.245763987  2.2294867
  0.249664992  2.23812509
  0.253566027  2.24593592
  0.257467031  2.25311947
  0.261368036  2.25941014
  0.265269041  2.26489782
  0.269170046  2.26957488
  0.273071051  2.27340269
  0.276972055  2.27623773
  0.28087306  2.27835226
  0.284774065  2.27958083
  0.28867507  2.28038144
  0.28867507  2.28038454
  0.292576075  2.27957535
  0.296477079  2.27835107
  0.300378084  2.27623749
  0.304279089  2.27340341
  0.308180094  2.26957345
  0.312081099  2.26489711
  0.315982103  2.2594099
  0.319883108  2.25311971
  0.323784113  2.24593616
  0.327685118  2.23812509
  0.331586123  2.22948599
  0.335487127  2.22020888
  0.339388132  2.20990181
  0.343289137  2.1993928
  0.347190142  2.18817735
  0.351091146  2.1863451
  0.354992151  2.24606466
  0.358893156  2.30783558
  0.362794161  2.37181902
  0.366695166  2.43793488
  0.37059617  2.49897122
  0.374497175  2.56871819
  0.37839818  2.64018798
  0.382299185  2.71332192
  0.38620019  2.77528238
  0.390101194  2.85091996
  0.394002199  2.92788315
  0.397903204  2.99177814
  0.401804209  3.06328678
  0.405705214  3.1429882
  0.409606218  3.22335315
  0.413507223  3.2704072
  0.417408228  3.35182834
  0.421309233  3.43198371
  0.425210238  3.46696258
  0.429111242  3.48605776
  0.433012247  3.51970434
  0.436913252  3.55686235
  0.440814257  3.63628674
  0.444715261  3.70915079
  0.448616266  3.68155122
  0.452517271  3.75963306
  0.456418276  3.83726358
  0.460319281  3.91320896
  0.464220285  3.89871383
  0.46812129  3.91847181
  0.472022295  3.99318075
  0.4759233  4.06746387
  0.479824334  4.11290312
  0.483725339  4.07202291
  0.487626374  4.09868622
  0.491527379  4.16924286
  0.495428383  4.23885441
  0.499329388  4.27497387
  0.503230393  4.23282671
  0.507131457  4.21635675
  0.511032462  4.28250837
  0.514933467  4.34766054
  0.518834472  4.4043746
  0.522735476  4.37779427
  0.526636481  4.33106327
  0.530537486  4.33595371
  0.534438491  4.39711571
  0.538339496  4.45680428
  0.5422405  4.49423742
  0.546141505  4.45454121
  0.55004251  4.40528488
  0.553943515  4.39102602
  0.55784452  4.44785881
  0.561745524  4.50299883
  0.565646529  4.53849506
  0.569547534  4.49887419
  0.573448539  4.44693089
  0.577349544  4.39383745
  0.  4.73678207
  0.00390100479  4.68104458
  0.00780203938  4.62554741
  0.0117030442  4.58248901
  0.0156040788  4.61420202
  0.0195050836  4.66579342
  0.0234060884  4.70573282
  0.0273070931  4.64576912
  0.0312081277  4.5862937
  0.0351091325  4.53605127
  0.0390101522  4.56260777
  0.042911157  4.61090136
  0.0468121916  4.61377716
  0.0507131964  4.54890966
  0.0546142161  4.48471022
  0.0585152358  4.4400115
  0.0624162406  4.47842979
  0.0663172603  4.45573616
  0.0702182651  4.41443253
  0.0741192997  4.37384844
  0.0780203044  4.31645727
  0.0819213241  4.29486179
  0.0858223289  4.25646448
  0.0897233486  4.21878481
  0.0936243683  4.18184233
  0.0975253731  4.14562798
  0.101426408  4.11013794
  0.105327412  4.07538128
  0.109228432  4.04134655
  0.113129437  3.99432206
  0.117030457  3.94232082
  0.120931476  3.94364786
  0.124832481  3.87715054
  0.128733501  3.79674673
  0.132634521  3.72099495
  0.13653554  3.72665334
  0.140436545  3.6450541
  0.144337565  3.56373024
  0.148238584  3.4976058
  0.152139589  3.47601867
  0.156040609  3.43411875
  0.159941629  3.38756275
  0.163842648  3.30511475
  0.167743668  3.24678016
  0.171644688  3.16573429
  0.175545692  3.08538508
  0.179446697  3.00619507
  0.183347717  2.94124365
  0.187248737  2.86391497
  0.191149756  2.78792262
  0.195050776  2.72090077
  0.198951781  2.64768434
  0.2028528  2.57599211
  0.20675382  2.50600696
  0.210654825  2.46188402
  0.214555845  2.47866249
  0.218456864  2.49504852
  0.222357869  2.5109129
  0.226258889  2.52616835
  0.230159909  2.54063439
  0.234060928  2.55439401
  0.237961948  2.56723905
  0.241862968  2.57954907
  0.245763987  2.59084916
  0.249664992  2.60144734
  0.253566027  2.61090827
  0.257467031  2.61936641
  0.261368036  2.62695861
  0.265269041  2.633569
  0.269170046  2.63927007
  0.273071051  2.6438961
  0.276972055  2.64737439
  0.28087306  2.64975977
  0.284774065  2.65122104
  0.28867507  2.65188909
  0.28867507  2.65188503
  0.292576075  2.65121531
  0.296477079  2.64975977
  0.300378084  2.64738154
  0.304279089  2.64390016
  0.308180094  2.63926697
  0.312081099  2.63356352
  0.315982103  2.6269536
  0.319883108  2.61936688
  0.323784113  2.61090875
  0.327685118  2.60144782
  0.331586123  2.59084797
  0.335487127  2.57955074
  0.339388132  2.56723928
  0.343289137  2.55439496
  0.347190142  2.54063439
  0.351091146  2.52616858
  0.354992151  2.51091361
  0.358893156  2.49504805
  0.362794161  2.47866392
  0.366695166  2.46188426
  0.37059617  2.50600696
  0.374497175  2.57599187
  0.37839818  2.64768386
  0.382299185  2.72090077
  0.38620019  2.7879231
  0.390101194  2.86391521
  0.394002199  2.94124269
  0.397903204  3.00619483
  0.401804209  3.08538508
  0.405705214  3.16573405
  0.409606218  3.24677801
  0.413507223  3.30511761
  0.417408228  3.38759184
  0.421309233  3.43414021
  0.425210238  3.47601867
  0.429111242  3.49760604
  0.433012247  3.56373191
  0.436913252  3.64506507
  0.440814257  3.72667646
  0.444715261  3.72100616
  0.448616266  3.79674911
  0.452517271  3.87715387
  0.456418276  3.94364762
  0.460319281  3.94231844
  0.464220285  3.99440908
  0.46812129  4.04134655
  0.472022295  4.07538128
  0.4759233  4.11013794
  0.479824334  4.14562798
  0.483725339  4.18184233
  0.487626374  4.21878529
  0.491527379  4.256464
  0.495428383  4.29486179
  0.499329388  4.31648064
  0.503230393  4.37384796
  0.507131457  4.41443253
  0.511032462  4.45573616
  0.514933467  4.47840405
  0.518834472  4.44006681
  0.522735476  4.48470497
  0.526636481  4.54895592
  0.530537486  4.61371326
  0.534438491  4.61088848
  0.538339496  4.562603
  0.5422405  4.53603983
  0.546141505  4.58625221
  0.55004251  4.6458683
  0.553943515  4.70571423
  0.55784452  4.6658802
  0.561745524  4.61423111
  0.565646529  4.58249664
  0.569547534  4.62552643
  0.573448539  4.68104649
  0.577349544  4.73677254
  0.  4.73686314
  0.00390100479  4.79251051
  0.00780203938  4.84666586
  0.0117030442  4.87420416
  0.0156040788  4.82448959
  0.0195050836  4.76566505
  0.0234060884  4.71814871
  0.0273070931  4.77015209
  0.0312081277  4.81861734
  0.0351091325  4.80441761
  0.0390101522  4.74276781
  0.042911157  4.67850351
  0.0468121916  4.66016293
  0.0507131964  4.62821436
  0.0546142161  4.58400249
  0.0585152358  4.54053688
  0.0624162406  4.49777412
  0.0663172603  4.48211908
  0.0702182651  4.44087076
  0.0741192997  4.38275003
  0.0780203044  4.33398914
  0.0819213241  4.32147837
  0.0858223289  4.28313303
  0.0897233486  4.24550724
  0.0936243683  4.20861673
  0.0975253731  4.14709282
  0.101426408  4.13700056
  0.105327412  4.10228729
  0.109228432  4.06829882
  0.113129437  4.0080452
  0.117030457  3.97548771
  0.120931476  3.9576664
  0.124832481  3.91253853
  0.128733501  3.88215756
  0.132634521  3.80872869
  0.13653554  3.75169516
  0.140436545  3.71489477
  0.144337565  3.63179922
  0.148238584  3.54911494
  0.152139589  3.51354361
  0.156040609  3.45496082
  0.159941629  3.41118526
  0.163842648  3.32912374
  0.167743668  3.26211786
  0.171644688  3.18069339
  0.175545692  3.09982777
  0.179446697  3.02009869
  0.183347717  2.94943428
  0.187248737  2.87188101
  0.191149756  2.79567337
  0.195050776  2.73285222
  0.198951781  2.75493813
  0.2028528  2.77633476
  0.20675382  2.79738951
  0.210654825  2.81780672
  0.214555845  2.83739519
  0.218456864  2.85634351
  0.222357869  2.87450051
  0.226258889  2.8922174
  0.230159909  2.90871549
  0.234060928  2.92439747
  0.237961948  2.93908501
  0.241862968  2.95282674
  0.245763987  2.96603608
  0.249664992  2.97782207
  0.253566027  2.98853588
  0.257467031  2.99824548
  0.261368036  3.00683928
  0.265269041  3.01427269
  0.269170046  3.02051449
  0.273071051  3.02572918
  0.276972055  3.02981114
  0.28087306  3.03269506
  0.284774065  3.03453779
  0.28867507  3.03513837
  0.28867507  3.03512836
  0.292576075  3.03453088
  0.296477079  3.03268957
  0.300378084  3.02982426
  0.304279089  3.02574468
  0.308180094  3.02050233
  0.312081099  3.01426554
  0.315982103  3.00679874
  0.319883108  2.99824429
  0.323784113  2.9885354
  0.327685118  2.97782254
  0.331586123  2.96599317
  0.335487127  2.95283222
  0.339388132  2.93908501
  0.343289137  2.92440128
  0.347190142  2.90871334
  0.351091146  2.89221644
  0.354992151  2.87450194
  0.358893156  2.85633969
  0.362794161  2.83740687
  0.366695166  2.81781006
  0.37059617  2.79738951
  0.374497175  2.77633286
  0.37839818  2.75493741
  0.382299185  2.73285294
  0.38620019  2.79567647
  0.390101194  2.87188077
  0.394002199  2.94943595
  0.397903204  3.02009845
  0.401804209  3.09982777
  0.405705214  3.18069339
  0.409606218  3.26211834
  0.413507223  3.32913542
  0.417408228  3.4111855
  0.421309233  3.45496058
  0.425210238  3.51353908
  0.429111242  3.54914546
  0.433012247  3.63179922
  0.436913252  3.71490717
  0.440814257  3.75174284
  0.444715261  3.80873942
  0.448616266  3.88215756
  0.452517271  3.91253877
  0.456418276  3.95766377
  0.460319281  3.97548771
  0.464220285  4.0080452
  0.46812129  4.06829929
  0.472022295  4.10228729
  0.4759233  4.13700104
  0.479824334  4.14698696
  0.483725339  4.20861673
  0.487626374  4.24550819
  0.491527379  4.28313255
  0.495428383  4.32147837
  0.499329388  4.33398914
  0.503230393  4.38273954
  0.507131457  4.44087124
  0.511032462  4.48211861
  0.514933467  4.49777412
  0.518834472  4.54053688
  0.522735476  4.58400249
  0.526636481  4.62821341
  0.530537486  4.66022539
  0.534438491  4.67854977
  0.538339496  4.74271774
  0.5422405  4.80474949
  0.546141505  4.81865978
  0.55004251  4.77019787
  0.553943515  4.71815157
  0.55784452  4.76573467
  0.561745524  4.82463455
  0.565646529  4.87443733
  0.569547534  4.84652615
  0.573448539  4.79256535
  0.577349544  4.73681545
  0.  5.06893349
  0.00390100479  5.01045895
  0.00780203938  4.95256901
  0.0117030442  4.92128086
  0.0156040788  4.96645594
  0.0195050836  5.0078001
  0.0234060884  4.9578476
  0.0273070931  4.90860271
  0.0312081277  4.86007118
  0.0351091325  4.81225586
  0.0390101522  4.76517487
  0.042911157  4.71879768
  0.0468121916  4.67314243
  0.0507131964  4.65432024
  0.0546142161  4.61018991
  0.0585152358  4.56677961
  0.0624162406  4.52408981
  0.0663172603  4.52092409
  0.0702182651  4.452672
  0.0741192997  4.40034533
  0.0780203044  4.36055183
  0.0819213241  4.32746792
  0.0858223289  4.32219696
  0.0897233486  4.28461599
  0.0936243683  4.21905231
  0.0975253731  4.17244577
  0.101426408  4.16065407
  0.105327412  4.14151287
  0.109228432  4.07234192
  0.113129437  4.0350399
  0.117030457  4.00250912
  0.120931476  3.97071099
  0.124832481  3.93963766
  0.128733501  3.89121222
  0.132634521  3.85251117
  0.13653554  3.79891849
  0.140436545  3.76953888
  0.144337565  3.68478632
  0.148238584  3.60062933
  0.152139589  3.51928449
  0.156040609  3.47089815
  0.159941629  3.4123385
  0.163842648  3.34505606
  0.167743668  3.27093649
  0.171644688  3.18915749
  0.175545692  3.10803795
  0.179446697  3.02842855
  0.183347717  3.01876116
  0.187248737  3.04536605
  0.191149756  3.07123899
  0.195050776  3.09651804
  0.198951781  3.12098479
  0.2028528  3.14448476
  0.20675382  3.16767979
  0.210654825  3.19014025
  0.214555845  3.18117046
  0.218456864  3.1693058
  0.222357869  3.15806723
  0.226258889  3.14745808
  0.230159909  3.13749313
  0.234060928  3.12814498
  0.237961948  3.11944294
  0.241862968  3.1113801
  0.245763987  3.10395384
  0.249664992  3.09717345
  0.253566027  3.09103036
  0.257467031  3.08553338
  0.261368036  3.08069015
  0.265269041  3.07648039
  0.269170046  3.07292461
  0.273071051  3.07000327
  0.276972055  3.06773305
  0.28087306  3.06611776
  0.284774065  3.06514549
  0.28867507  3.06482077
  0.28867507  3.064821
  0.292576075  3.06514525
  0.296477079  3.06611776
  0.300378084  3.06773305
  0.304279089  3.07000327
  0.308180094  3.07292461
  0.312081099  3.07648039
  0.315982103  3.08068991
  0.319883108  3.08553338
  0.323784113  3.0910306
  0.327685118  3.09717369
  0.331586123  3.1039536
  0.335487127  3.11138082
  0.339388132  3.11944294
  0.343289137  3.12814522
  0.347190142  3.13749313
  0.351091146  3.14745808
  0.354992151  3.15806723
  0.358893156  3.1693058
  0.362794161  3.18117046
  0.366695166  3.19014406
  0.37059617  3.16768217
  0.374497175  3.14445519
  0.37839818  3.1209898
  0.382299185  3.09651875
  0.38620019  3.07126117
  0.390101194  3.04536629
  0.394002199  3.01875901
  0.397903204  3.02842832
  0.401804209  3.10803843
  0.405705214  3.18915772
  0.409606218  3.27093554
  0.413507223  3.34506226
  0.417408228  3.41234279
  0.421309233  3.47089362
  0.425210238  3.51928377
  0.429111242  3.60063624
  0.433012247  3.6847899
  0.436913252  3.76951122
  0.440814257  3.79893112
  0.444715261  3.85251093
  0.448616266  3.89123964
  0.452517271  3.93963766
  0.456418276  3.97071075
  0.460319281  4.00250912
  0.464220285  4.0350399
  0.46812129  4.07235622
  0.472022295  4.14151287
  0.4759233  4.16081285
  0.479824334  4.1724453
  0.483725339  4.21898746
  0.487626374  4.28461647
  0.491527379  4.32219648
  0.495428383  4.32745361
  0.499329388  4.36055231
  0.503230393  4.40034485
  0.507131457  4.45254374
  0.511032462  4.52092457
  0.514933467  4.52408981
  0.518834472  4.56677961
  0.522735476  4.61018944
  0.526636481  4.65432024
  0.530537486  4.67314291
  0.534438491  4.71879721
  0.538339496  4.76517487
  0.5422405  4.81225586
  0.546141505  4.86007166
  0.55004251  4.90860271
  0.553943515  4.9578476
  0.55784452  5.0078001
  0.561745524  4.96671009
  0.565646529  4.92111492
  0.569547534  4.95265198
  0.573448539  5.01058674
  0.577349544  5.06889677
  0.  5.06951141
  0.00390100479  5.12757206
  0.00780203938  5.16178894
  0.0117030442  5.10979462
  0.0156040788  5.05845642
  0.0195050836  5.02057886
  0.0234060884  4.98307753
  0.0273070931  4.93401718
  0.0312081277  4.88088512
  0.0351091325  4.8379612
  0.0390101522  4.79099655
  0.042911157  4.74472332
  0.0468121916  4.69916391
  0.0507131964  4.69278097
  0.0546142161  4.64875221
  0.0585152358  4.60543346
  0.0624162406  4.5628252
  0.0663172603  4.52235031
  0.0702182651  4.47973919
  0.0741192997  4.43927193
  0.0780203044  4.39952755
  0.0819213241  4.36049938
  0.0858223289  4.36778021
  0.0897233486  4.2932663
  0.0936243683  4.24775267
  0.0975253731  4.21161842
  0.101426408  4.17620468
  0.105327412  4.15028906
  0.109228432  4.10755396
  0.113129437  4.07431984
  0.117030457  4.03831768
  0.120931476  3.98094225
  0.124832481  3.97351956
  0.128733501  3.90929317
  0.132634521  3.87968493
  0.13653554  3.82359219
  0.140436545  3.78954411
  0.144337565  3.72468519
  0.148238584  3.63938761
  0.152139589  3.55473137
  0.156040609  3.49646449
  0.159941629  3.42885113
  0.163842648  3.35408068
  0.167743668  3.27188063
  0.171644688  3.3024087
  0.175545692  3.33251905
  0.179446697  3.31567287
  0.183347717  3.29831076
  0.187248737  3.2815423
  0.191149756  3.26537442
  0.195050776  3.24981427
  0.198951781  3.23484898
  0.2028528  3.22050977
  0.20675382  3.2067771
  0.210654825  3.19366503
  0.214555845  3.20726371
  0.218456864  3.19553256
  0.222357869  3.18442822
  0.226258889  3.17394352
  0.230159909  3.16408849
  0.234060928  3.15485382
  0.237961948  3.1462481
  0.241862968  3.13826632
  0.245763987  3.13092542
  0.249664992  3.12422752
  0.253566027  3.11815906
  0.257467031  3.11273456
  0.261368036  3.10793757
  0.265269041  3.10377431
  0.269170046  3.10026073
  0.273071051  3.0973773
  0.276972055  3.09513474
  0.28087306  3.09353447
  0.284774065  3.09256625
  0.28867507  3.09224677
  0.28867507  3.09224653
  0.292576075  3.09256625
  0.296477079  3.09353447
  0.300378084  3.09513474
  0.304279089  3.09737754
  0.308180094  3.10026073
  0.312081099  3.10377407
  0.315982103  3.10793734
  0.319883108  3.11273432
  0.323784113  3.11815906
  0.327685118  3.12422752
  0.331586123  3.13092446
  0.335487127  3.13826656
  0.339388132  3.14624834
  0.343289137  3.15485382
  0.347190142  3.16408825
  0.351091146  3.17394376
  0.354992151  3.18442822
  0.358893156  3.19553232
  0.362794161  3.20726371
  0.366695166  3.19366503
  0.37059617  3.2067771
  0.374497175  3.22050929
  0.37839818  3.23484945
  0.382299185  3.24981451
  0.38620019  3.26537466
  0.390101194  3.28154206
  0.394002199  3.29831076
  0.397903204  3.31567287
  0.401804209  3.33252025
  0.405705214  3.30240893
  0.409606218  3.27188182
  0.413507223  3.35408282
  0.417408228  3.42888689
  0.421309233  3.49644589
  0.425210238  3.55472851
  0.429111242  3.63940883
  0.433012247  3.72468376
  0.436913252  3.78954482
  0.440814257  3.82359242
  0.444715261  3.87968493
  0.448616266  3.90929317
  0.452517271  3.97350955
  0.456418276  3.98093009
  0.460319281  4.0383215
  0.464220285  4.07432032
  0.46812129  4.10755396
  0.472022295  4.15037727
  0.4759233  4.17620564
  0.479824334  4.21161795
  0.483725339  4.24775267
  0.487626374  4.29336929
  0.491527379  4.36752701
  0.495428383  4.36049986
  0.499329388  4.39952707
  0.503230393  4.43927145
  0.507131457  4.47973919
  0.511032462  4.5224967
  0.514933467  4.56282473
  0.518834472  4.60543394
  0.522735476  4.64875221
  0.526636481  4.69278145
  0.530537486  4.69916391
  0.534438491  4.74472332
  0.538339496  4.79099655
  0.5422405  4.83796215
  0.546141505  4.88058567
  0.55004251  4.9340167
  0.553943515  4.98307705
  0.55784452  5.02106714
  0.561745524  5.05845642
  0.565646529  5.10979462
  0.569547534  5.16178942
  0.573448539  5.12821436
  0.577349544  5.06942654
  0.  5.2665987
  0.00390100479  5.21434307
  0.00780203938  5.18471432
  0.0117030442  5.13407421
  0.0156040788  5.08315945
  0.0195050836  5.03280258
  0.0234060884  5.0037241
  0.0273070931  4.94045067
  0.0312081277  4.88564301
  0.0351091325  4.87585068
  0.0390101522  4.82905674
  0.042911157  4.78293896
  0.0468121916  4.73751307
  0.0507131964  4.70852661
  0.0546142161  4.70991707
  0.0585152358  4.66065884
  0.0624162406  4.59182262
  0.0663172603  4.52533102
  0.0702182651  4.54132605
  0.0741192997  4.50094604
  0.0780203044  4.46128082
  0.0819213241  4.4223299
  0.0858223289  4.37183523
  0.0897233486  4.34657764
  0.0936243683  4.30977726
  0.0975253731  4.27370834
  0.101426408  4.22893476
  0.105327412  4.20244122
  0.109228432  4.16980362
  0.113129437  4.11903667
  0.117030457  4.04181004
  0.120931476  4.01003027
  0.124832481  3.97897625
  0.128733501  3.94864845
  0.132634521  3.88275957
  0.13653554  3.85080671
  0.140436545  3.79541016
  0.144337565  3.75300574
  0.148238584  3.66682959
  0.152139589  3.5813005
  0.156040609  3.51339054
  0.159941629  3.43443418
  0.163842648  3.39094806
  0.167743668  3.37126684
  0.171644688  3.35215998
  0.175545692  3.33362484
  0.179446697  3.34013796
  0.183347717  3.32298803
  0.187248737  3.30642414
  0.191149756  3.29045105
  0.195050776  3.27508307
  0.198951781  3.26030684
  0.2028528  3.24614215
  0.20675382  3.23257232
  0.210654825  3.21960926
  0.214555845  3.21176767
  0.218456864  3.2326231
  0.222357869  3.25251389
  0.226258889  3.27182555
  0.230159909  3.28985858
  0.234060928  3.30690718
  0.237961948  3.32306099
  0.241862968  3.31948066
  0.245763987  3.31106114
  0.249664992  3.30337524
  0.253566027  3.29642129
  0.257467031  3.29019856
  0.261368036  3.2847085
  0.265269041  3.27994776
  0.269170046  3.27592444
  0.273071051  3.27262878
  0.276972055  3.27006674
  0.28087306  3.26823735
  0.284774065  3.26713848
  0.28867507  3.26677132
  0.28867507  3.26677132
  0.292576075  3.267138
  0.296477079  3.26823711
  0.300378084  3.27006674
  0.304279089  3.27262902
  0.308180094  3.27592468
  0.312081099  3.27994752
  0.315982103  3.2847085
  0.319883108  3.29019856
  0.323784113  3.29642153
  0.327685118  3.30337572
  0.331586123  3.31106114
  0.335487127  3.31948256
  0.339388132  3.32313776
  0.343289137  3.30692482
  0.347190142  3.28981352
  0.351091146  3.2718308
  0.354992151  3.25253463
  0.358893156  3.23258495
  0.362794161  3.21179557
  0.366695166  3.2196095
  0.37059617  3.23257208
  0.374497175  3.24614215
  0.37839818  3.26030684
  0.382299185  3.2750833
  0.38620019  3.29045129
  0.390101194  3.30642414
  0.394002199  3.32298779
  0.397903204  3.34013796
  0.401804209  3.33362484
  0.405705214  3.35215998
  0.409606218  3.37126684
  0.413507223  3.3909483
  0.417408228  3.43443441
  0.421309233  3.51338625
  0.425210238  3.58129239
  0.429111242  3.66689849
  0.433012247  3.75300503
  0.436913252  3.79541016
  0.440814257  3.85080695
  0.444715261  3.88279223
  0.448616266  3.94864821
  0.452517271  3.97897625
  0.456418276  4.01003027
  0.460319281  4.04181004
  0.464220285  4.119102
  0.46812129  4.16980362
  0.472022295  4.20250797
  0.4759233  4.2289257
  0.479824334  4.27370834
  0.483725339  4.30977726
  0.487626374  4.34657907
  0.491527379  4.37165499
  0.495428383  4.4223299
  0.499329388  4.46128035
  0.503230393  4.50094604
  0.507131457  4.54132557
  0.511032462  4.52523708
  0.514933467  4.5919981
  0.518834472  4.66077328
  0.522735476  4.70991516
  0.526636481  4.70863819
  0.530537486  4.73751307
  0.534438491  4.78293896
  0.538339496  4.82905674
  0.5422405  4.87585115
  0.546141505  4.88564301
  0.55004251  4.94102287
  0.553943515  5.0036869
  0.55784452  5.03280449
  0.561745524  5.08315992
  0.565646529  5.13407421
  0.569547534  5.18341064
  0.573448539  5.21434402
  0.577349544  5.26659775
  0.  5.26660252
  0.00390100479  5.23664999
  0.00780203938  5.1854229
  0.0117030442  5.16900063
  0.0156040788  5.11907768
  0.0195050836  5.06670952
  0.0234060884  5.02011299
  0.0273070931  4.97140121
  0.0312081277  4.92330313
  0.0351091325  4.88300323
  0.0390101522  4.88953972
  0.042911157  4.84362698
  0.0468121916  4.79837799
  0.0507131964  4.75380039
  0.0546142161  4.72513771
  0.0585152358  4.66671371
  0.0624162406  4.62421322
  0.0663172603  4.58241749
  0.0702182651  4.57172298
  0.0741192997  4.57750607
  0.0780203044  4.51532412
  0.0819213241  4.44154835
  0.0858223289  4.38409948
  0.0897233486  4.41548252
  0.0936243683  4.3835144
  0.0975253731  4.30667257
  0.101426408  4.23835087
  0.105327412  4.20371532
  0.109228432  4.2000885
  0.113129437  4.13661718
  0.117030457  4.10415411
  0.120931476  4.05754089
  0.124832481  4.02208996
  0.128733501  3.96719694
  0.132634521  3.91905928
  0.13653554  3.85453391
  0.140436545  3.81094551
  0.144337565  3.76795745
  0.148238584  3.68496966
  0.152139589  3.59879637
  0.156040609  3.52300024
  0.159941629  3.43818402
  0.163842648  3.41444755
  0.167743668  3.39502192
  0.171644688  3.37616229
  0.175545692  3.35787296
  0.179446697  3.36220837
  0.183347717  3.39138222
  0.187248737  3.41997337
  0.191149756  3.44785762
  0.195050776  3.47504377
  0.198951781  3.46041942
  0.2028528  3.44394374
  0.20675382  3.42820597
  0.210654825  3.41319418
  0.214555845  3.39891553
  0.218456864  3.3853693
  0.222357869  3.37255669
  0.226258889  3.36047626
  0.230159909  3.34912753
  0.234060928  3.33851075
  0.237961948  3.32862711
  0.241862968  3.33803654
  0.245763987  3.33890486
  0.249664992  3.33122969
  0.253566027  3.32428336
  0.257467031  3.31806922
  0.261368036  3.3125906
  0.265269041  3.30783844
  0.269170046  3.30381584
  0.273071051  3.30052757
  0.276972055  3.29796934
  0.28087306  3.29614258
  0.284774065  3.29504442
  0.28867507  3.29468346
  0.28867507  3.29468298
  0.292576075  3.29504442
  0.296477079  3.29614234
  0.300378084  3.29796982
  0.304279089  3.30052757
  0.308180094  3.30381584
  0.312081099  3.30783844
  0.315982103  3.31259108
  0.319883108  3.31806922
  0.323784113  3.32428408
  0.327685118  3.33123016
  0.331586123  3.33890438
  0.335487127  3.33820176
  0.339388132  3.32862711
  0.343289137  3.33851123
  0.347190142  3.34912729
  0.351091146  3.36047649
  0.354992151  3.37255692
  0.358893156  3.38536882
  0.362794161  3.39891601
  0.366695166  3.41319442
  0.37059617  3.42820573
  0.374497175  3.44394279
  0.37839818  3.46041918
  0.382299185  3.47515917
  0.38620019  3.44809055
  0.390101194  3.41996408
  0.394002199  3.39136219
  0.397903204  3.36221004
  0.401804209  3.35787296
  0.405705214  3.37616229
  0.409606218  3.39502192
  0.413507223  3.41444778
  0.417408228  3.43818998
  0.421309233  3.52299762
  0.425210238  3.59879494
  0.429111242  3.68499088
  0.433012247  3.76795745
  0.436913252  3.81096625
  0.440814257  3.85454798
  0.444715261  3.91905928
  0.448616266  3.96725273
  0.452517271  4.02208996
  0.456418276  4.05751181
  0.460319281  4.10415411
  0.464220285  4.13661766
  0.46812129  4.19997072
  0.472022295  4.20371532
  0.4759233  4.23835135
  0.479824334  4.30617523
  0.483725339  4.38352251
  0.487626374  4.41590023
  0.491527379  4.3840971
  0.495428383  4.441679
  0.499329388  4.51553059
  0.503230393  4.57750416
  0.507131457  4.57177639
  0.511032462  4.58241796
  0.514933467  4.62421227
  0.518834472  4.66671371
  0.522735476  4.72507906
  0.526636481  4.75379992
  0.530537486  4.79837799
  0.534438491  4.84362698
  0.538339496  4.88954067
  0.5422405  4.88347244
  0.546141505  4.92330313
  0.55004251  4.97140121
  0.553943515  5.02011204
  0.55784452  5.06688786
  0.561745524  5.11907816
  0.565646529  5.16900063
  0.569547534  5.18542194
  0.573448539  5.23665142
  0.577349544  5.26660252
  0.  5.28456068
  0.00390100479  5.26584339
  0.00780203938  5.21861839
  0.0117030442  5.18842697
  0.0156040788  5.12962437
  0.0195050836  5.06937456
  0.0234060884  5.07606602
  0.0273070931  5.03097439
  0.0312081277  4.9832449
  0.0351091325  4.93609333
  0.0390101522  4.93273735
  0.042911157  4.9182415
  0.0468121916  4.87145233
  0.0507131964  4.80387878
  0.0546142161  4.76855898
  0.0585152358  4.74260712
  0.0624162406  4.70031071
  0.0663172603  4.65869045
  0.0702182651  4.61775351
  0.0741192997  4.58575773
  0.0780203044  4.53795528
  0.0819213241  4.49910688
  0.0858223289  4.46096563
  0.0897233486  4.42352676
  0.0936243683  4.38679743
  0.0975253731  4.35079002
  0.101426408  4.31548357
  0.105327412  4.28090382
  0.109228432  4.24687099
  0.113129437  4.21388912
  0.117030457  4.14051819
  0.120931476  4.0724206
  0.124832481  4.04141045
  0.128733501  4.0111227
  0.132634521  3.94021487
  0.13653554  3.89019132
  0.140436545  3.82265472
  0.144337565  3.77175808
  0.148238584  3.69535565
  0.152139589  3.60875034
  0.156040609  3.55029964
  0.159941629  3.58424687
  0.163842648  3.61784148
  0.167743668  3.61858988
  0.171644688  3.59625483
  0.175545692  3.57465196
  0.179446697  3.55378056
  0.183347717  3.53364372
  0.187248737  3.51424289
  0.191149756  3.49556899
  0.195050776  3.47762799
  0.198951781  3.48807621
  0.2028528  3.47162151
  0.20675382  3.45589757
  0.210654825  3.44090533
  0.214555845  3.42664504
  0.218456864  3.41311598
  0.222357869  3.40032196
  0.226258889  3.38826132
  0.230159909  3.37692785
  0.234060928  3.3663249
  0.237961948  3.35645413
  0.241862968  3.34731388
  0.245763987  3.35279512
  0.249664992  3.36549854
  0.253566027  3.36378551
  0.257467031  3.35757113
  0.261368036  3.35209012
  0.265269041  3.34733796
  0.269170046  3.34331846
  0.273071051  3.34002662
  0.276972055  3.33746958
  0.28087306  3.3356452
  0.284774065  3.33454847
  0.28867507  3.33418393
  0.28867507  3.33418369
  0.292576075  3.33454847
  0.296477079  3.3356452
  0.300378084  3.33746958
  0.304279089  3.34002686
  0.308180094  3.34331822
  0.312081099  3.34733796
  0.315982103  3.35209131
  0.319883108  3.35757113
  0.323784113  3.36378574
  0.327685118  3.36551738
  0.331586123  3.35269928
  0.335487127  3.34731412
  0.339388132  3.35645485
  0.343289137  3.3663249
  0.347190142  3.37692738
  0.351091146  3.38826156
  0.354992151  3.40032196
  0.358893156  3.41311598
  0.362794161  3.42664528
  0.366695166  3.44090557
  0.37059617  3.45589757
  0.374497175  3.47162151
  0.37839818  3.48807716
  0.382299185  3.47762823
  0.38620019  3.49556923
  0.390101194  3.51424265
  0.394002199  3.53364372
  0.397903204  3.55378056
  0.401804209  3.57465196
  0.405705214  3.59625483
  0.409606218  3.61859012
  0.413507223  3.61783552
  0.417408228  3.5842762
  0.421309233  3.55031419
  0.425210238  3.60875845
  0.429111242  3.69537735
  0.433012247  3.77176237
  0.436913252  3.82265472
  0.440814257  3.89019179
  0.444715261  3.94027114
  0.448616266  4.0111227
  0.452517271  4.04141045
  0.456418276  4.07242012
  0.460319281  4.14047337
  0.464220285  4.21389103
  0.46812129  4.24680376
  0.472022295  4.28090382
  0.4759233  4.315485
  0.479824334  4.35078526
  0.483725339  4.38679695
  0.487626374  4.42352772
  0.491527379  4.46096516
  0.495428383  4.49910688
  0.499329388  4.53795528
  0.503230393  4.58571529
  0.507131457  4.61775398
  0.511032462  4.65869141
  0.514933467  4.70030975
  0.518834472  4.74260807
  0.522735476  4.76849174
  0.526636481  4.8039608
  0.530537486  4.87129879
  0.534438491  4.91824245
  0.538339496  4.93263721
  0.5422405  4.93609238
  0.546141505  4.98324299
  0.55004251  5.03097391
  0.553943515  5.07563305
  0.55784452  5.06937504
  0.561745524  5.13252544
  0.565646529  5.18904448
  0.569547534  5.21861839
  0.573448539  5.26584244
  0.577349544  5.28456116
  0.  5.28456306
  0.00390100479  5.3044467
  0.00780203938  5.26535654
  0.0117030442  5.22455788
  0.0156040788  5.17643929
  0.0195050836  5.12776852
  0.0234060884  5.07919216
  0.0273070931  5.10244942
  0.0312081277  5.05586338
  0.0351091325  5.00955105
  0.0390101522  4.96364403
  0.042911157  4.9395647
  0.0468121916  4.87340069
  0.0507131964  4.82915974
  0.0546142161  4.78557253
  0.0585152358  4.81305885
  0.0624162406  4.79204464
  0.0663172603  4.73822594
  0.0702182651  4.66560555
  0.0741192997  4.62507915
  0.0780203044  4.63035297
  0.0819213241  4.59163237
  0.0858223289  4.54133129
  0.0897233486  4.46460724
  0.0936243683  4.46350288
  0.0975253731  4.4437027
  0.101426408  4.36498451
  0.105327412  4.28282976
  0.109228432  4.2470355
  0.113129437  4.22386885
  0.117030457  4.18147182
  0.120931476  4.13706923
  0.124832481  4.05197811
  0.128733501  4.02611017
  0.132634521  3.98156571
  0.13653554  3.89700532
  0.140436545  3.83987403
  0.144337565  3.78302741
  0.148238584  3.74123454
  0.152139589  3.71524143
  0.156040609  3.68997955
  0.159941629  3.66544771
  0.163842648  3.64165711
  0.167743668  3.64604378
  0.171644688  3.62373567
  0.175545692  3.6021595
  0.179446697  3.58131433
  0.183347717  3.56120801
  0.187248737  3.54183245
  0.191149756  3.52318168
  0.195050776  3.50526333
  0.198951781  3.50152302
  0.2028528  3.5111208
  0.20675382  3.49539852
  0.210654825  3.48040795
  0.214555845  3.46614814
  0.218456864  3.45262051
  0.222357869  3.43982387
  0.226258889  3.42775774
  0.230159909  3.41642666
  0.234060928  3.40582418
  0.237961948  3.39595246
  0.241862968  3.38681364
  0.245763987  3.37840915
  0.249664992  3.37073135
  0.253566027  3.37718368
  0.257467031  3.38778353
  0.261368036  3.39694214
  0.265269041  3.40504718
  0.269170046  3.40649509
  0.273071051  3.40320683
  0.276972055  3.40065289
  0.28087306  3.39883113
  0.284774065  3.39773488
  0.28867507  3.39736938
  0.28867507  3.39736915
  0.292576075  3.39773464
  0.296477079  3.39883089
  0.300378084  3.40065241
  0.304279089  3.4032073
  0.308180094  3.40649533
  0.312081099  3.40500927
  0.315982103  3.39692664
  0.319883108  3.38777852
  0.323784113  3.37722945
  0.327685118  3.37073183
  0.331586123  3.37840843
  0.335487127  3.38681412
  0.339388132  3.3959527
  0.343289137  3.40582442
  0.347190142  3.41642642
  0.351091146  3.42775846
  0.354992151  3.4398241
  0.358893156  3.45262003
  0.362794161  3.46614838
  0.366695166  3.48040819
  0.37059617  3.49539852
  0.374497175  3.51111984
  0.37839818  3.50162816
  0.382299185  3.50526333
  0.38620019  3.52318287
  0.390101194  3.54183245
  0.394002199  3.56120777
  0.397903204  3.58131433
  0.401804209  3.6021595
  0.405705214  3.6237359
  0.409606218  3.64604354
  0.413507223  3.64165735
  0.417408228  3.66544795
  0.421309233  3.68997955
  0.425210238  3.71524143
  0.429111242  3.74123502
  0.433012247  3.78304005
  0.436913252  3.83986783
  0.440814257  3.89703655
  0.444715261  3.98156595
  0.448616266  4.02612114
  0.452517271  4.05197287
  0.456418276  4.13705158
  0.460319281  4.18147182
  0.464220285  4.22402906
  0.46812129  4.24703503
  0.472022295  4.2829361
  0.4759233  4.36464977
  0.479824334  4.44370222
  0.483725339  4.46339607
  0.487626374  4.46494722
  0.491527379  4.54090166
  0.495428383  4.59163141
  0.499329388  4.63035297
  0.503230393  4.62500668
  0.507131457  4.66528225
  0.511032462  4.73880386
  0.514933467  4.79204369
  0.518834472  4.8132863
  0.522735476  4.78557205
  0.526636481  4.82916069
  0.530537486  4.87340117
  0.534438491  4.94006157
  0.538339496  4.96364403
  0.5422405  5.00955057
  0.546141505  5.05586433
  0.55004251  5.10244942
  0.553943515  5.07919264
  0.55784452  5.12776852
  0.561745524  5.17643976
  0.565646529  5.2245574
  0.569547534  5.26497126
  0.573448539  5.3044467
  0.577349544  5.28456402
  0.  5.31220198
  0.00390100479  5.32446861
  0.00780203938  5.27023125
  0.0117030442  5.25706768
  0.0156040788  5.23972416
  0.0195050836  5.19512463
  0.0234060884  5.14903355
  0.0273070931  5.12888384
  0.0312081277  5.14022636
  0.0351091325  5.0766325
  0.0390101522  5.00785065
  0.042911157  4.98397923
  0.0468121916  4.96397638
  0.0507131964  4.92010593
  0.0546142161  4.87681866
  0.0585152358  4.83411741
  0.0624162406  4.81126642
  0.0663172603  4.75061798
  0.0702182651  4.70985651
  0.0741192997  4.66976786
  0.0780203044  4.66970921
  0.0819213241  4.61867666
  0.0858223289  4.55360174
  0.0897233486  4.51626873
  0.0936243683  4.47963428
  0.0975253731  4.44551849
  0.101426408  4.40847874
  0.105327412  4.37397242
  0.109228432  4.30802393
  0.113129437  4.28793526
  0.117030457  4.22224236
  0.120931476  4.14976835
  0.124832481  4.11303997
  0.128733501  4.06224871
  0.132634521  3.98397589
  0.13653554  3.92708397
  0.140436545  3.85931849
  0.144337565  3.79523683
  0.148238584  3.76854658
  0.152139589  3.74258423
  0.156040609  3.71735287
  0.159941629  3.69285178
  0.163842648  3.66908169
  0.167743668  3.65092158
  0.171644688  3.66320419
  0.175545692  3.64163303
  0.179446697  3.62079287
  0.183347717  3.60069013
  0.187248737  3.58131313
  0.191149756  3.56266594
  0.195050776  3.54475093
  0.198951781  3.52756691
  0.2028528  3.52735233
  0.20675382  3.55207944
  0.210654825  3.5434351
  0.214555845  3.52919173
  0.218456864  3.51567888
  0.222357869  3.50289655
  0.226258889  3.49083757
  0.230159909  3.47951865
  0.234060928  3.46892881
  0.237961948  3.45906806
  0.241862968  3.44993973
  0.245763987  3.44154668
  0.249664992  3.43387818
  0.253566027  3.42693973
  0.257467031  3.42073345
  0.261368036  3.41525936
  0.265269041  3.4105103
  0.269170046  3.41169882
  0.273071051  3.41768074
  0.276972055  3.42210746
  0.28087306  3.42578769
  0.284774065  3.42783356
  0.28867507  3.42852283
  0.28867507  3.42847252
  0.292576075  3.42778301
  0.296477079  3.42579317
  0.300378084  3.42212176
  0.304279089  3.41768885
  0.308180094  3.4116962
  0.312081099  3.41051054
  0.315982103  3.41525745
  0.319883108  3.42073321
  0.323784113  3.42693996
  0.327685118  3.43387914
  0.331586123  3.44154596
  0.335487127  3.44994164
  0.339388132  3.4590683
  0.343289137  3.46892929
  0.347190142  3.47951865
  0.351091146  3.49083757
  0.354992151  3.50289655
  0.358893156  3.51567841
  0.362794161  3.52919173
  0.366695166  3.54343557
  0.37059617  3.55199599
  0.374497175  3.52706456
  0.37839818  3.52756643
  0.382299185  3.54475117
  0.38620019  3.56266737
  0.390101194  3.58131313
  0.394002199  3.6006887
  0.397903204  3.62079287
  0.401804209  3.64163303
  0.405705214  3.66320419
  0.409606218  3.65092468
  0.413507223  3.66908193
  0.417408228  3.69285202
  0.421309233  3.71735287
  0.425210238  3.74258399
  0.429111242  3.76854706
  0.433012247  3.79523683
  0.436913252  3.8593111
  0.440814257  3.92713308
  0.444715261  3.98400593
  0.448616266  4.06232548
  0.452517271  4.11304712
  0.456418276  4.14976788
  0.460319281  4.22226048
  0.464220285  4.28886223
  0.46812129  4.30804491
  0.472022295  4.37397385
  0.4759233  4.40847969
  0.479824334  4.44450283
  0.483725339  4.47963428
  0.487626374  4.51627493
  0.491527379  4.55359936
  0.495428383  4.61858273
  0.499329388  4.66996908
  0.503230393  4.66976833
  0.507131457  4.70985794
  0.511032462  4.75061941
  0.514933467  4.81232548
  0.518834472  4.83411789
  0.522735476  4.87682152
  0.526636481  4.92010641
  0.530537486  4.96397781
  0.534438491  4.9839797
  0.538339496  5.0081358
  0.5422405  5.07709599
  0.546141505  5.1424427
  0.55004251  5.12922764
  0.553943515  5.14902878
  0.55784452  5.19512987
  0.561745524  5.23972511
  0.565646529  5.25540543
  0.569547534  5.27023029
  0.573448539  5.32446861
  0.577349544  5.31220198
  0.  5.31220627
  0.00390100479  5.32514286
  0.00780203938  5.31319714
  0.0117030442  5.28059864
  0.0156040788  5.30974579
  0.0195050836  5.27534771
  0.0234060884  5.23308372
  0.0273070931  5.18877554
  0.0312081277  5.14365959
  0.0351091325  5.09836102
  0.0390101522  5.05319834
  0.042911157  5.00836563
  0.0468121916  5.03493023
  0.0507131964  5.02191353
  0.0546142161  4.95847416
  0.0585152358  4.8837328
  0.0624162406  4.86241531
  0.0663172603  4.85529232
  0.0702182651  4.81495905
  0.0741192997  4.77500725
  0.0780203044  4.69644547
  0.0819213241  4.69768286
  0.0858223289  4.65987921
  0.0897233486  4.60668612
  0.0936243683  4.52621698
  0.0975253731  4.50844383
  0.101426408  4.47959328
  0.105327412  4.39199543
  0.109228432  4.34017277
  0.113129437  4.30709124
  0.117030457  4.27473164
  0.120931476  4.2000041
  0.124832481  4.11878204
  0.128733501  4.07145739
  0.132634521  4.01505089
  0.13653554  3.9472332
  0.140436545  3.8620491
  0.144337565  3.82707167
  0.148238584  3.80795932
  0.152139589  3.78200984
  0.156040609  3.75678945
  0.159941629  3.73229671
  0.163842648  3.70853472
  0.167743668  3.68550611
  0.171644688  3.68353581
  0.175545692  3.7044785
  0.179446697  3.68366194
  0.183347717  3.66358137
  0.187248737  3.6442256
  0.191149756  3.62559938
  0.195050776  3.60770464
  0.198951781  3.59053946
  0.2028528  3.57411313
  0.20675382  3.55840826
  0.210654825  3.57608294
  0.214555845  3.59927011
  0.218456864  3.59319425
  0.222357869  3.58041382
  0.226258889  3.56835771
  0.230159909  3.55703568
  0.234060928  3.54644084
  0.237961948  3.53657842
  0.241862968  3.52744889
  0.245763987  3.51904893
  0.249664992  3.51137829
  0.253566027  3.50443792
  0.257467031  3.4982276
  0.261368036  3.49275494
  0.265269041  3.48800445
  0.269170046  3.48398685
  0.273071051  3.48069906
  0.276972055  3.47814369
  0.28087306  3.47631764
  0.284774065  3.47521806
  0.28867507  3.47485256
  0.28867507  3.4748528
  0.292576075  3.47521782
  0.296477079  3.47631717
  0.300378084  3.47814298
  0.304279089  3.48069954
  0.308180094  3.48398685
  0.312081099  3.48800445
  0.315982103  3.49275422
  0.319883108  3.49822712
  0.323784113  3.5044384
  0.327685118  3.51137853
  0.331586123  3.51904893
  0.335487127  3.52745104
  0.339388132  3.53657985
  0.343289137  3.54644108
  0.347190142  3.55703497
  0.351091146  3.56835866
  0.354992151  3.58041453
  0.358893156  3.59319448
  0.362794161  3.59933829
  0.366695166  3.57620096
  0.37059617  3.55840778
  0.374497175  3.57411218
  0.37839818  3.59054017
  0.382299185  3.60770512
  0.38620019  3.62559986
  0.390101194  3.6442256
  0.394002199  3.66357946
  0.397903204  3.68366194
  0.401804209  3.7044785
  0.405705214  3.68353081
  0.409606218  3.68550634
  0.413507223  3.70853567
  0.417408228  3.73229766
  0.421309233  3.75678945
  0.425210238  3.7820096
  0.429111242  3.80795956
  0.433012247  3.8270731
  0.436913252  3.86204934
  0.440814257  3.94731617
  0.444715261  4.0150547
  0.448616266  4.0716095
  0.452517271  4.11878204
  0.456418276  4.19993114
  0.460319281  4.27473164
  0.464220285  4.30709171
  0.46812129  4.34017277
  0.472022295  4.39209938
  0.4759233  4.47609806
  0.479824334  4.50707769
  0.483725339  4.52583981
  0.487626374  4.6103797
  0.491527379  4.65987444
  0.495428383  4.69768238
  0.499329388  4.69676018
  0.503230393  4.77296829
  0.507131457  4.81495953
  0.511032462  4.85529518
  0.514933467  4.86223602
  0.518834472  4.88462353
  0.522735476  4.95841885
  0.526636481  5.02191639
  0.530537486  5.03435183
  0.534438491  5.00836611
  0.538339496  5.05319691
  0.5422405  5.09836388
  0.546141505  5.14366341
  0.55004251  5.18877506
  0.553943515  5.23308563
  0.55784452  5.27534771
  0.561745524  5.31008625
  0.565646529  5.28059673
  0.569547534  5.31319046
  0.573448539  5.32741833
  0.577349544  5.31220341
  0.  5.35583019
  0.00390100479  5.3274188
  0.00780203938  5.35631943
  0.0117030442  5.34156132
  0.0156040788  5.31298542
  0.0195050836  5.33730221
  0.0234060884  5.28336906
  0.0273070931  5.21995258
  0.0312081277  5.20067787
  0.0351091325  5.19217014
  0.0390101522  5.15000153
  0.042911157  5.10733318
  0.0468121916  5.06455326
  0.0507131964  5.02694511
  0.0546142161  4.97958088
  0.0585152358  4.93764877
  0.0624162406  4.89620352
  0.0663172603  4.90749311
  0.0702182651  4.85255527
  0.0741192997  4.77524757
  0.0780203044  4.73613644
  0.0819213241  4.71521091
  0.0858223289  4.68948507
  0.0897233486  4.62273884
  0.0936243683  4.58627653
  0.0975253731  4.55049515
  0.101426408  4.51540184
  0.105327412  4.48061419
  0.109228432  4.39435291
  0.113129437  4.30919647
  0.117030457  4.28698206
  0.120931476  4.24307919
  0.124832481  4.15928268
  0.128733501  4.08852053
  0.132634521  4.03563976
  0.13653554  3.95273209
  0.140436545  3.87089968
  0.144337565  3.8346386
  0.148238584  3.86396956
  0.152139589  3.84468794
  0.156040609  3.81949759
  0.159941629  3.79503345
  0.163842648  3.77130127
  0.167743668  3.74829865
  0.171644688  3.72602344
  0.175545692  3.71530485
  0.179446697  3.74674988
  0.183347717  3.74111462
  0.187248737  3.72176099
  0.191149756  3.70313501
  0.195050776  3.68523908
  0.198951781  3.66807318
  0.2028528  3.65163803
  0.20675382  3.63593149
  0.210654825  3.62095618
  0.214555845  3.60671067
  0.218456864  3.62168741
  0.222357869  3.64297295
  0.226258889  3.66237617
  0.230159909  3.65106344
  0.234060928  3.6404779
  0.237961948  3.63062549
  0.241862968  3.62150073
  0.245763987  3.61310697
  0.249664992  3.60544109
  0.253566027  3.59850645
  0.257467031  3.59230089
  0.261368036  3.58683062
  0.265269041  3.58208323
  0.269170046  3.57806921
  0.273071051  3.57478404
  0.276972055  3.57222986
  0.28087306  3.57040691
  0.284774065  3.56930757
  0.28867507  3.56894255
  0.28867507  3.56894207
  0.292576075  3.56930709
  0.296477079  3.57040668
  0.300378084  3.5722301
  0.304279089  3.57478476
  0.308180094  3.57806921
  0.312081099  3.58208299
  0.315982103  3.58683014
  0.319883108  3.59230089
  0.323784113  3.59850693
  0.327685118  3.60544205
  0.331586123  3.6131072
  0.335487127  3.62150288
  0.339388132  3.63062525
  0.343289137  3.64047813
  0.347190142  3.6510632
  0.351091146  3.66237736
  0.354992151  3.64298558
  0.358893156  3.62164259
  0.362794161  3.60671091
  0.366695166  3.62095642
  0.37059617  3.63593102
  0.374497175  3.65163755
  0.37839818  3.6680727
  0.382299185  3.68523932
  0.38620019  3.70313549
  0.390101194  3.72176099
  0.394002199  3.74111438
  0.397903204  3.74676514
  0.401804209  3.7152915
  0.405705214  3.72602344
  0.409606218  3.74829888
  0.413507223  3.7713027
  0.417408228  3.79503345
  0.421309233  3.81949759
  0.425210238  3.84468842
  0.429111242  3.86410332
  0.433012247  3.8346386
  0.436913252  3.870929
  0.440814257  3.95273256
  0.444715261  4.03562355
  0.448616266  4.08852005
  0.452517271  4.15928459
  0.456418276  4.24307919
  0.460319281  4.2869935
  0.464220285  4.31326485
  0.46812129  4.39420366
  0.472022295  4.48100662
  0.4759233  4.5154047
  0.479824334  4.55049324
  0.483725339  4.5862751
  0.487626374  4.62274313
  0.491527379  4.68726254
  0.495428383  4.71542788
  0.499329388  4.73613548
  0.503230393  4.77524281
  0.507131457  4.8537674
  0.511032462  4.90991497
  0.514933467  4.89620304
  0.518834472  4.93765354
  0.522735476  4.97957993
  0.526636481  5.02745581
  0.530537486  5.06455517
  0.534438491  5.10733223
  0.538339496  5.14999866
  0.5422405  5.19216633
  0.546141505  5.1960144
  0.55004251  5.21895313
  0.553943515  5.28815842
  0.55784452  5.33730316
  0.561745524  5.31298923
  0.565646529  5.34156513
  0.569547534  5.35632038
  0.573448539  5.32928753
  0.577349544  5.35582876
  0.  5.35583305
  0.00390100479  5.35905933
  0.00780203938  5.38090992
  0.0117030442  5.38238621
  0.0156040788  5.36177731
  0.0195050836  5.3488121
  0.0234060884  5.30725288
  0.0273070931  5.27203512
  0.0312081277  5.23318386
  0.0351091325  5.25093269
  0.0390101522  5.25359344
  0.042911157  5.17909718
  0.0468121916  5.10540104
  0.0507131964  5.09448624
  0.0546142161  5.09815693
  0.0585152358  5.05674744
  0.0624162406  5.00533152
  0.0663172603  4.93304396
  0.0702182651  4.93511009
  0.0741192997  4.8956213
  0.0780203044  4.85014391
  0.0819213241  4.77025843
  0.0858223289  4.76730061
  0.0897233486  4.73061752
  0.0936243683  4.64406586
  0.0975253731  4.56227589
  0.101426408  4.55351162
  0.105327412  4.48100758
  0.109228432  4.44731045
  0.113129437  4.37451982
  0.117030457  4.33055878
  0.120931476  4.24764824
  0.124832481  4.19255066
  0.128733501  4.10367727
  0.132634521  4.04813147
  0.13653554  3.95929575
  0.140436545  3.9246273
  0.144337565  3.8972497
  0.148238584  3.87060285
  0.152139589  3.90053225
  0.156040609  3.89699507
  0.159941629  3.87253881
  0.163842648  3.84881377
  0.167743668  3.82581425
  0.171644688  3.80354929
  0.175545692  3.78200865
  0.179446697  3.76119471
  0.183347717  3.77769423
  0.187248737  3.80787659
  0.191149756  3.79702806
  0.195050776  3.77915001
  0.198951781  3.76200151
  0.2028528  3.7455833
  0.20675382  3.7298882
  0.210654825  3.71492767
  0.214555845  3.70069695
  0.218456864  3.6871922
  0.222357869  3.6744206
  0.226258889  3.66350126
  0.230159909  3.68286467
  0.234060928  3.70106983
  0.237961948  3.71863437
  0.241862968  3.72921991
  0.245763987  3.72082615
  0.249664992  3.71315122
  0.253566027  3.70621181
  0.257467031  3.70000386
  0.261368036  3.69453096
  0.265269041  3.68977618
  0.269170046  3.68575954
  0.273071051  3.68247271
  0.276972055  3.67991686
  0.28087306  3.67809582
  0.284774065  3.67699742
  0.28867507  3.67663097
  0.28867507  3.67663074
  0.292576075  3.67699575
  0.296477079  3.67809415
  0.300378084  3.67991614
  0.304279089  3.68247414
  0.308180094  3.68575954
  0.312081099  3.68977594
  0.315982103  3.69452691
  0.319883108  3.70000291
  0.323784113  3.706213
  0.327685118  3.7131536
  0.331586123  3.72082138
  0.335487127  3.72922969
  0.339388132  3.71888423
  0.343289137  3.70114374
  0.347190142  3.68265104
  0.351091146  3.66360712
  0.354992151  3.67442083
  0.358893156  3.68719149
  0.362794161  3.70069718
  0.366695166  3.71492815
  0.37059617  3.72988796
  0.374497175  3.7455802
  0.37839818  3.76200318
  0.382299185  3.77915049
  0.38620019  3.7970295
  0.390101194  3.8078146
  0.394002199  3.77765512
  0.397903204  3.76119471
  0.401804209  3.78200865
  0.405705214  3.80354929
  0.409606218  3.82581425
  0.413507223  3.84881496
  0.417408228  3.87254
  0.421309233  3.89699507
  0.425210238  3.90060091
  0.429111242  3.87060308
  0.433012247  3.89724946
  0.436913252  3.9246273
  0.440814257  3.95932198
  0.444715261  4.04813766
  0.448616266  4.10384607
  0.452517271  4.19252205
  0.456418276  4.24765539
  0.460319281  4.33038759
  0.464220285  4.37485695
  0.46812129  4.44731045
  0.472022295  4.48120117
  0.4759233  4.55572414
  0.479824334  4.56087351
  0.483725339  4.64387751
  0.487626374  4.73671627
  0.491527379  4.76426411
  0.495428383  4.76973629
  0.499329388  4.85209274
  0.503230393  4.89561844
  0.507131457  4.93511009
  0.511032462  4.93457127
  0.514933467  5.00646019
  0.518834472  5.05674839
  0.522735476  5.09815884
  0.526636481  5.09482241
  0.530537486  5.10586309
  0.534438491  5.17682838
  0.538339496  5.25222969
  0.5422405  5.24649477
  0.546141505  5.23318481
  0.55004251  5.27203321
  0.553943515  5.30725479
  0.55784452  5.35082722
  0.561745524  5.3617754
  0.565646529  5.38239002
  0.569547534  5.38090992
  0.573448539  5.3590579
  0.577349544  5.35583258
  0.  5.38654423
  0.00390100479  5.36560822
  0.00780203938  5.39361382
  0.0117030442  5.43201256
  0.0156040788  5.41757536
  0.0195050836  5.36759377
  0.0234060884  5.39854336
  0.0273070931  5.37271404
  0.0312081277  5.34037209
  0.0351091325  5.30350256
  0.0390101522  5.26400137
  0.042911157  5.22310543
  0.0468121916  5.1815567
  0.0507131964  5.13981438
  0.0546142161  5.14483595
  0.0585152358  5.08124447
  0.0624162406  5.0157299
  0.0663172603  4.97516155
  0.0702182651  4.96964359
  0.0741192997  4.93024158
  0.0780203044  4.85672379
  0.0819213241  4.8184433
  0.0858223289  4.78081036
  0.0897233486  4.74379683
  0.0936243683  4.70745564
  0.0975253731  4.66750526
  0.101426408  4.57705927
  0.105327412  4.55048943
  0.109228432  4.46264648
  0.113129437  4.41431475
  0.117030457  4.33750868
  0.120931476  4.28197145
  0.124832481  4.21214724
  0.128733501  4.12474155
  0.132634521  4.05898237
  0.13653554  4.03016758
  0.140436545  4.00207996
  0.144337565  3.97471905
  0.148238584  3.94808555
  0.152139589  3.92217636
  0.156040609  3.93670559
  0.159941629  3.96625137
  0.163842648  3.94255161
  0.167743668  3.9195776
  0.171644688  3.89733744
  0.175545692  3.87581992
  0.179446697  3.85502934
  0.183347717  3.83497095
  0.187248737  3.8156333
  0.191149756  3.83735538
  0.195050776  3.86611247
  0.198951781  3.86976528
  0.2028528  3.85334086
  0.20675382  3.83764553
  0.210654825  3.82268238
  0.214555845  3.8084476
  0.218456864  3.79493809
  0.222357869  3.78215933
  0.226258889  3.77011013
  0.230159909  3.75879574
  0.234060928  3.74820471
  0.237961948  3.7383492
  0.241862968  3.73451757
  0.245763987  3.7500174
  0.249664992  3.7633791
  0.253566027  3.77577448
  0.257467031  3.78703642
  0.261368036  3.79865694
  0.265269041  3.80551052
  0.269170046  3.80802822
  0.273071051  3.80474186
  0.276972055  3.80218601
  0.28087306  3.80036163
  0.284774065  3.799263
  0.28867507  3.79889703
  0.28867507  3.79889631
  0.292576075  3.79926133
  0.296477079  3.80036163
  0.300378084  3.80218554
  0.304279089  3.80474257
  0.308180094  3.80803013
  0.312081099  3.80559778
  0.315982103  3.79706287
  0.319883108  3.78696012
  0.323784113  3.77587986
  0.327685118  3.76339102
  0.331586123  3.75002623
  0.335487127  3.73503828
  0.339388132  3.73835015
  0.343289137  3.74820518
  0.347190142  3.75879312
  0.351091146  3.77011013
  0.354992151  3.78215981
  0.358893156  3.79493856
  0.362794161  3.80844831
  0.366695166  3.82268381
  0.37059617  3.83764505
  0.374497175  3.85333943
  0.37839818  3.86977768
  0.382299185  3.86666703
  0.38620019  3.8383913
  0.390101194  3.81563282
  0.394002199  3.83496857
  0.397903204  3.85502958
  0.401804209  3.87581968
  0.405705214  3.89733744
  0.409606218  3.9195776
  0.413507223  3.94255114
  0.417408228  3.96625233
  0.421309233  3.93674159
  0.425210238  3.92217612
  0.429111242  3.94808578
  0.433012247  3.97471881
  0.436913252  4.00207996
  0.440814257  4.0301671
  0.444715261  4.05898142
  0.448616266  4.12478828
  0.452517271  4.21214724
  0.456418276  4.28190899
  0.460319281  4.33770704
  0.464220285  4.4143157
  0.46812129  4.46243668
  0.472022295  4.55100203
  0.4759233  4.5681448
  0.479824334  4.6533041
  0.483725339  4.70745277
  0.487626374  4.74380016
  0.491527379  4.78079081
  0.495428383  4.81844425
  0.499329388  4.85672092
  0.503230393  4.92926073
  0.507131457  4.96648073
  0.511032462  4.97516251
  0.514933467  5.01572847
  0.518834472  5.09155464
  0.522735476  5.15251446
  0.526636481  5.1398201
  0.530537486  5.18155956
  0.534438491  5.22310448
  0.538339496  5.26399994
  0.5422405  5.30350876
  0.546141505  5.34036064
  0.55004251  5.37271357
  0.553943515  5.39854527
  0.55784452  5.4175272
  0.561745524  5.42050076
  0.565646529  5.43201017
  0.569547534  5.39361191
  0.573448539  5.36561012
  0.577349544  5.38627481
  0.  5.39276218
  0.00390100479  5.40907478
  0.00780203938  5.42057419
  0.0117030442  5.45228004
  0.0156040788  5.43257809
  0.0195050836  5.41753292
  0.0234060884  5.44853497
  0.0273070931  5.42319679
  0.0312081277  5.39763212
  0.0351091325  5.33832169
  0.0390101522  5.30201435
  0.042911157  5.30780172
  0.0468121916  5.27329445
  0.0507131964  5.23728132
  0.0546142161  5.16631222
  0.0585152358  5.16256523
  0.0624162406  5.12459087
  0.0663172603  5.0865097
  0.0702182651  5.0473237
  0.0741192997  5.01078606
  0.0780203044  4.97335625
  0.0819213241  4.89941025
  0.0858223289  4.83125639
  0.0897233486  4.80918455
  0.0936243683  4.74059105
  0.0975253731  4.67181396
  0.101426408  4.63678885
  0.105327412  4.59697962
  0.109228432  4.51512384
  0.113129437  4.42524385
  0.117030457  4.3716979
  0.120931476  4.30442715
  0.124832481  4.21427345
  0.128733501  4.13776684
  0.132634521  4.10202885
  0.13653554  4.12367201
  0.140436545  4.09562206
  0.144337565  4.06830025
  0.148238584  4.04170132
  0.152139589  4.01582718
  0.156040609  3.9906764
  0.159941629  3.97238731
  0.163842648  4.007792
  0.167743668  4.02731228
  0.171644688  4.00507832
  0.175545692  3.98356605
  0.179446697  3.96278334
  0.183347717  3.9427259
  0.187248737  3.92339325
  0.191149756  3.90479231
  0.195050776  3.8869133
  0.198951781  3.89434671
  0.2028528  3.92104363
  0.20675382  3.94748497
  0.210654825  3.94492626
  0.214555845  3.93069649
  0.218456864  3.91719294
  0.222357869  3.90441561
  0.226258889  3.89236879
  0.230159909  3.88105369
  0.234060928  3.87046719
  0.237961948  3.86061072
  0.241862968  3.85148048
  0.245763987  3.8430891
  0.249664992  3.83541441
  0.253566027  3.82847595
  0.257467031  3.82227087
  0.261368036  3.8167932
  0.265269041  3.8120451
  0.269170046  3.812989
  0.273071051  3.81913757
  0.276972055  3.82406378
  0.28087306  3.82820368
  0.284774065  3.83080053
  0.28867507  3.83107901
  0.28867507  3.83115816
  0.292576075  3.83002186
  0.296477079  3.82791615
  0.300378084  3.82389975
  0.304279089  3.81929779
  0.308180094  3.81273508
  0.312081099  3.81204462
  0.315982103  3.81679535
  0.319883108  3.82227039
  0.323784113  3.82847691
  0.327685118  3.83543158
  0.331586123  3.84308481
  0.335487127  3.8514874
  0.339388132  3.86061907
  0.343289137  3.87046862
  0.347190142  3.88105345
  0.351091146  3.89236927
  0.354992151  3.90441608
  0.358893156  3.91719294
  0.362794161  3.93069887
  0.366695166  3.94492626
  0.37059617  3.94739294
  0.374497175  3.92105389
  0.37839818  3.89433002
  0.382299185  3.88691711
  0.38620019  3.90479803
  0.390101194  3.9233923
  0.394002199  3.94272566
  0.397903204  3.96278334
  0.401804209  3.98356605
  0.405705214  4.00507832
  0.409606218  4.02731228
  0.413507223  4.00757122
  0.417408228  3.97323871
  0.421309233  3.9906764
  0.425210238  4.01582718
  0.429111242  4.04170275
  0.433012247  4.06830025
  0.436913252  4.09562206
  0.440814257  4.12367201
  0.444715261  4.10201788
  0.448616266  4.13775349
  0.452517271  4.21427917
  0.456418276  4.30439568
  0.460319281  4.37176514
  0.464220285  4.43316936
  0.46812129  4.51521969
  0.472022295  4.59731865
  0.4759233  4.63678837
  0.479824334  4.67177868
  0.483725339  4.7402401
  0.487626374  4.81651497
  0.491527379  4.81187534
  0.495428383  4.89614391
  0.499329388  4.97335911
  0.503230393  5.01078176
  0.507131457  5.04079437
  0.511032462  5.08650494
  0.514933467  5.12457561
  0.518834472  5.16256714
  0.522735476  5.18599701
  0.526636481  5.23727322
  0.530537486  5.27329636
  0.534438491  5.30779696
  0.538339496  5.34021711
  0.5422405  5.32907391
  0.546141505  5.39762783
  0.55004251  5.42319393
  0.553943515  5.44853306
  0.55784452  5.4755888
  0.561745524  5.43258095
  0.565646529  5.45227718
  0.569547534  5.42057705
  0.573448539  5.40907669
  0.577349544  5.38902521
  0.  5.41270924
  0.00390100479  5.43108892
  0.00780203938  5.44310951
  0.0117030442  5.46156073
  0.0156040788  5.49149323
  0.0195050836  5.47559452
  0.0234060884  5.55418682
  0.0273070931  5.48410702
  0.0312081277  5.46260738
  0.0351091325  5.37023163
  0.0390101522  5.34025002
  0.042911157  5.41740274
  0.0468121916  5.31533146
  0.0507131964  5.24400234
  0.0546142161  5.20025349
  0.0585152358  5.19682074
  0.0624162406  5.20349121
  0.0663172603  5.11157322
  0.0702182651  5.04892635
  0.0741192997  5.01404715
  0.0780203044  4.98758602
  0.0819213241  4.93633366
  0.0858223289  4.89978504
  0.0897233486  4.82989502
  0.0936243683  4.81639671
  0.0975253731  4.77700615
  0.101426408  4.67350721
  0.105327412  4.60247135
  0.109228432  4.55281878
  0.113129437  4.46165848
  0.117030457  4.3820262
  0.120931476  4.31825447
  0.124832481  4.22764158
  0.128733501  4.18193531
  0.132634521  4.15244198
  0.13653554  4.14145851
  0.140436545  4.18121862
  0.144337565  4.17592812
  0.148238584  4.14935446
  0.152139589  4.12350273
  0.156040609  4.09837055
  0.159941629  4.07396221
  0.163842648  4.0502758
  0.167743668  4.04223633
  0.171644688  4.07608986
  0.175545692  4.10573387
  0.179446697  4.08496332
  0.183347717  4.06492043
  0.187248737  4.0455966
  0.191149756  4.02700329
  0.195050776  4.00913334
  0.198951781  3.99199128
  0.2028528  3.97557402
  0.20675382  3.95988274
  0.210654825  3.97258949
  0.214555845  3.99699616
  0.218456864  4.0207777
  0.222357869  4.03197718
  0.226258889  4.01995659
  0.230159909  4.00866938
  0.234060928  3.99809837
  0.237961948  3.98826003
  0.241862968  3.97914457
  0.245763987  3.97076797
  0.249664992  3.96310568
  0.253566027  3.95617771
  0.257467031  3.94998217
  0.261368036  3.94452
  0.265269041  3.93977499
  0.269170046  3.93576455
  0.273071051  3.93247938
  0.276972055  3.9299283
  0.28087306  3.92811298
  0.284774065  3.92700672
  0.28867507  3.9266386
  0.28867507  3.92664099
  0.292576075  3.92700386
  0.296477079  3.92810392
  0.300378084  3.92992687
  0.304279089  3.93248224
  0.308180094  3.93576217
  0.312081099  3.93977594
  0.315982103  3.94451618
  0.319883108  3.94998264
  0.323784113  3.95617795
  0.327685118  3.96311569
  0.331586123  3.97076607
  0.335487127  3.97916031
  0.339388132  3.98826337
  0.343289137  3.99810171
  0.347190142  4.00866699
  0.351091146  4.01995945
  0.354992151  4.03197765
  0.358893156  4.02079582
  0.362794161  3.99700403
  0.366695166  3.9726603
  0.37059617  3.95988274
  0.374497175  3.97557116
  0.37839818  3.99199128
  0.382299185  4.00914001
  0.38620019  4.02700806
  0.390101194  4.04559755
  0.394002199  4.06491756
  0.397903204  4.08496332
  0.401804209  4.10573387
  0.405705214  4.07607698
  0.409606218  4.04213905
  0.413507223  4.05027628
  0.417408228  4.07396317
  0.421309233  4.09837103
  0.425210238  4.12350321
  0.429111242  4.14935589
  0.433012247  4.17592812
  0.436913252  4.18074703
  0.440814257  4.14176464
  0.444715261  4.15244198
  0.448616266  4.18193531
  0.452517271  4.22765636
  0.456418276  4.31819391
  0.460319281  4.3820262
  0.464220285  4.46826601
  0.46812129  4.55344629
  0.472022295  4.60247374
  0.4759233  4.65750933
  0.479824334  4.72739315
  0.483725339  4.81706619
  0.487626374  4.86306763
  0.491527379  4.89976788
  0.495428383  4.93633366
  0.499329388  5.05694389
  0.503230393  5.01131296
  0.507131457  5.04856682
  0.511032462  5.18737698
  0.514933467  5.19204617
  0.518834472  5.19660759
  0.522735476  5.20023203
  0.526636481  5.25189209
  0.530537486  5.33468628
  0.534438491  5.3897953
  0.538339496  5.34354496
  0.5422405  5.37021732
  0.546141505  5.40669346
  0.55004251  5.46919012
  0.553943515  5.55418301
  0.55784452  5.54681492
  0.561745524  5.49149323
  0.565646529  5.46156025
  0.569547534  5.4431076
  0.573448539  5.43109131
  0.577349544  5.41270924
  0.  5.41271877
  0.00390100479  5.4713068
  0.00780203938  5.49364471
  0.0117030442  5.48826218
  0.0156040788  5.49989605
  0.0195050836  5.54681826
  0.0234060884  5.6045661
  0.0273070931  5.53604126
  0.0312081277  5.52003717
  0.0351091325  5.50284004
  0.0390101522  5.48153973
  0.042911157  5.45511913
  0.0468121916  5.42425823
  0.0507131964  5.39020967
  0.0546142161  5.35388613
  0.0585152358  5.28609324
  0.0624162406  5.27535725
  0.0663172603  5.23636055
  0.0702182651  5.19766331
  0.0741192997  5.07133865
  0.0780203044  5.06182671
  0.0819213241  4.99826813
  0.0858223289  4.97510529
  0.0897233486  4.86371517
  0.0936243683  4.82819366
  0.0975253731  4.7933259
  0.101426408  4.74723625
  0.105327412  4.60450554
  0.109228432  4.56885815
  0.113129437  4.48595047
  0.117030457  4.39511395
  0.120931476  4.35044098
  0.124832481  4.31956816
  0.128733501  4.28940678
  0.132634521  4.25995922
  0.13653554  4.23123837
  0.140436545  4.20322561
  0.144337565  4.21937084
  0.148238584  4.25759792
  0.152139589  4.24555445
  0.156040609  4.22044945
  0.159941629  4.19605827
  0.163842648  4.17239428
  0.167743668  4.14944839
  0.171644688  4.1272316
  0.175545692  4.10934305
  0.179446697  4.14184618
  0.183347717  4.18046856
  0.187248737  4.17276573
  0.191149756  4.15423155
  0.195050776  4.1364193
  0.198951781  4.11932802
  0.2028528  4.10296345
  0.20675382  4.0873127
  0.210654825  4.07239532
  0.214555845  4.05819893
  0.218456864  4.04473019
  0.222357869  4.04255438
  0.226258889  4.06432819
  0.230159909  4.1280508
  0.234060928  4.10359526
  0.237961948  4.12460709
  0.241862968  4.11507607
  0.245763987  4.10632801
  0.249664992  4.09828949
  0.253566027  4.09103775
  0.257467031  4.08452654
  0.261368036  4.07879496
  0.265269041  4.0737772
  0.269170046  4.06954813
  0.273071051  4.0660758
  0.276972055  4.06338024
  0.28087306  4.06145668
  0.284774065  4.0602951
  0.28867507  4.05992079
  0.28867507  4.05990505
  0.292576075  4.06029463
  0.296477079  4.06145477
  0.300378084  4.06338549
  0.304279089  4.06608772
  0.308180094  4.06955385
  0.312081099  4.07378101
  0.315982103  4.07877398
  0.319883108  4.08452559
  0.323784113  4.09105206
  0.327685118  4.09829617
  0.331586123  4.10632086
  0.335487127  4.11509228
  0.339388132  4.12459421
  0.343289137  4.10330343
  0.347190142  4.0847559
  0.351091146  4.08133173
  0.354992151  4.04286385
  0.358893156  4.04472637
  0.362794161  4.05819893
  0.366695166  4.07239532
  0.37059617  4.08731318
  0.374497175  4.10295677
  0.37839818  4.1193285
  0.382299185  4.1364212
  0.38620019  4.15423775
  0.390101194  4.17276716
  0.394002199  4.17458439
  0.397903204  4.14173889
  0.401804209  4.10928679
  0.405705214  4.12723112
  0.409606218  4.14944839
  0.413507223  4.17239571
  0.417408228  4.19606256
  0.421309233  4.22044849
  0.425210238  4.24555302
  0.429111242  4.25818253
  0.433012247  4.21939611
  0.436913252  4.20322418
  0.440814257  4.23123789
  0.444715261  4.25995922
  0.448616266  4.28940773
  0.452517271  4.31956863
  0.456418276  4.35044098
  0.460319281  4.39497709
  0.464220285  4.4878931
  0.46812129  4.56885815
  0.472022295  4.60565042
  0.4759233  4.71816444
  0.479824334  4.78735828
  0.483725339  4.82819462
  0.487626374  4.86374187
  0.491527379  4.91370392
  0.495428383  5.00252533
  0.499329388  5.12146664
  0.503230393  5.06520081
  0.507131457  5.19766331
  0.511032462  5.23636913
  0.514933467  5.27533245
  0.518834472  5.31453085
  0.522735476  5.35388756
  0.526636481  5.39020634
  0.530537486  5.42425728
  0.534438491  5.45511532
  0.538339496  5.48155832
  0.5422405  5.50284958
  0.546141505  5.52001381
  0.55004251  5.53602505
  0.553943515  5.60116673
  0.55784452  5.56975365
  0.561745524  5.4998951
  0.565646529  5.48663521
  0.569547534  5.49364328
  0.573448539  5.47006226
  0.577349544  5.41271305
  0.  5.49058628
  0.00390100479  5.4742589
  0.00780203938  5.50917625
  0.0117030442  5.50902224
  0.0156040788  5.52569866
  0.0195050836  5.57464266
  0.0234060884  5.60693979
  0.0273070931  5.62360668
  0.0312081277  5.58663321
  0.0351091325  5.54853535
  0.0390101522  5.51011562
  0.042911157  5.47139168
  0.0468121916  5.4324379
  0.0507131964  5.3932271
  0.0546142161  5.35409164
  0.0585152358  5.31457329
  0.0624162406  5.27882814
  0.0663172603  5.24064255
  0.0702182651  5.20247936
  0.0741192997  5.15937281
  0.0780203044  5.12147808
  0.0819213241  5.0841074
  0.0858223289  5.04723501
  0.0897233486  4.91138172
  0.0936243683  4.85676956
  0.0975253731  4.82645512
  0.101426408  4.7588768
  0.105327412  4.64373016
  0.109228432  4.57787085
  0.113129437  4.50052738
  0.117030457  4.40926838
  0.120931476  4.37389088
  0.124832481  4.41548634
  0.128733501  4.41124153
  0.132634521  4.38183784
  0.13653554  4.35315228
  0.140436545  4.32517719
  0.144337565  4.29791451
  0.148238584  4.27137232
  0.152139589  4.29552507
  0.156040609  4.34161758
  0.159941629  4.32256413
  0.163842648  4.29902267
  0.167743668  4.2761898
  0.171644688  4.2540741
  0.175545692  4.23266983
  0.179446697  4.21198416
  0.183347717  4.19201994
  0.187248737  4.20433283
  0.191149756  4.23275852
  0.195050776  4.25343037
  0.198951781  4.25715208
  0.2028528  4.24274158
  0.20675382  4.22663021
  0.210654825  4.21135759
  0.214555845  4.19698954
  0.218456864  4.18314409
  0.222357869  4.16998005
  0.226258889  4.15754795
  0.230159909  4.14587831
  0.234060928  4.13483572
  0.237961948  4.13238382
  0.241862968  4.12324715
  0.245763987  4.11484575
  0.249664992  4.10716248
  0.253566027  4.100214
  0.257467031  4.09399939
  0.261368036  4.08851862
  0.265269041  4.08376122
  0.269170046  4.079741
  0.273071051  4.07644463
  0.276972055  4.07389736
  0.28087306  4.07205868
  0.284774065  4.07095909
  0.28867507  4.07061529
  0.28867507  4.07059383
  0.292576075  4.07096338
  0.296477079  4.07205725
  0.300378084  4.07388783
  0.304279089  4.07644653
  0.308180094  4.07975388
  0.312081099  4.08376265
  0.315982103  4.0885253
  0.319883108  4.09399796
  0.323784113  4.10021448
  0.327685118  4.10716248
  0.331586123  4.11484528
  0.335487127  4.1232481
  0.339388132  4.13238573
  0.343289137  4.1348772
  0.347190142  4.14583302
  0.351091146  4.15761471
  0.354992151  4.17001057
  0.358893156  4.18317032
  0.362794161  4.19699383
  0.366695166  4.21154547
  0.37059617  4.22638988
  0.374497175  4.24104404
  0.37839818  4.25822544
  0.382299185  4.27551842
  0.38620019  4.29126167
  0.390101194  4.20467043
  0.394002199  4.19201517
  0.397903204  4.2119832
  0.401804209  4.23266983
  0.405705214  4.25407362
  0.409606218  4.27619076
  0.413507223  4.2990222
  0.417408228  4.32256842
  0.421309233  4.33752346
  0.425210238  4.29572821
  0.429111242  4.27137423
  0.433012247  4.29791355
  0.436913252  4.32517672
  0.440814257  4.35315323
  0.444715261  4.38183975
  0.448616266  4.4112401
  0.452517271  4.41538143
  0.456418276  4.37384892
  0.460319281  4.40923405
  0.464220285  4.53585052
  0.46812129  4.57790375
  0.472022295  4.64534283
  0.4759233  4.75888109
  0.479824334  4.79323959
  0.483725339  4.8555541
  0.487626374  5.01086521
  0.491527379  4.99565315
  0.495428383  5.08091211
  0.499329388  5.12678051
  0.503230393  5.15937424
  0.507131457  5.20244026
  0.511032462  5.24065065
  0.514933467  5.2787447
  0.518834472  5.31673717
  0.522735476  5.35408831
  0.526636481  5.3932457
  0.530537486  5.43244505
  0.534438491  5.47141457
  0.538339496  5.51012802
  0.5422405  5.54853582
  0.546141505  5.58663845
  0.55004251  5.62306213
  0.553943515  5.60712147
  0.55784452  5.5756712
  0.561745524  5.52569771
  0.565646529  5.50902128
  0.569547534  5.5091753
  0.573448539  5.4742651
  0.577349544  5.49058533
  0.  5.4905901
  0.00390100479  5.51218891
  0.00780203938  5.56713581
  0.0117030442  5.5360651
  0.0156040788  5.55540705
  0.0195050836  5.57649899
  0.0234060884  5.62820339
  0.0273070931  5.66430855
  0.0312081277  5.68884563
  0.0351091325  5.63580418
  0.0390101522  5.5191803
  0.042911157  5.49124718
  0.0468121916  5.46682167
  0.0507131964  5.44216537
  0.0546142161  5.40038824
  0.0585152358  5.31678677
  0.0624162406  5.32248354
  0.0663172603  5.27344847
  0.0702182651  5.23647499
  0.0741192997  5.164464
  0.0780203044  5.12676239
  0.0819213241  5.08950806
  0.0858223289  5.05266333
  0.0897233486  4.97554111
  0.0936243683  4.87456703
  0.0975253731  4.93931866
  0.101426408  4.83834362
  0.105327412  4.66905737
  0.109228432  4.59303808
  0.113129437  4.53593111
  0.117030457  4.50370264
  0.120931476  4.47217607
  0.124832481  4.44135523
  0.128733501  4.45769358
  0.132634521  4.49759102
  0.13653554  4.47862148
  0.140436545  4.45086575
  0.144337565  4.42379761
  0.148238584  4.39743423
  0.152139589  4.37178373
  0.156040609  4.3468194
  0.159941629  4.36829472
  0.163842648  4.40221024
  0.167743668  4.42115164
  0.171644688  4.3989706
  0.175545692  4.3775053
  0.179446697  4.35675669
  0.183347717  4.33673716
  0.187248737  4.3174262
  0.191149756  4.29883766
  0.195050776  4.28097391
  0.198951781  4.26383877
  0.2028528  4.24743128
  0.20675382  4.23173332
  0.210654825  4.21676588
  0.214555845  4.20252752
  0.218456864  4.18902588
  0.222357869  4.17623329
  0.226258889  4.16417789
  0.230159909  4.15286255
  0.234060928  4.14225483
  0.237961948  4.13752317
  0.241862968  4.12839603
  0.245763987  4.11999702
  0.249664992  4.11231804
  0.253566027  4.10537529
  0.257467031  4.09916258
  0.261368036  4.09368038
  0.265269041  4.08892632
  0.269170046  4.08491135
  0.273071051  4.08161831
  0.276972055  4.07906437
  0.28087306  4.07723761
  0.284774065  4.07613802
  0.28867507  4.07577133
  0.28867507  4.07577324
  0.292576075  4.07613659
  0.296477079  4.07723475
  0.300378084  4.07906199
  0.304279089  4.0816226
  0.308180094  4.08490753
  0.312081099  4.08893013
  0.315982103  4.09368658
  0.319883108  4.09916258
  0.323784113  4.10537672
  0.327685118  4.11232424
  0.331586123  4.11999798
  0.335487127  4.12839794
  0.339388132  4.13753033
  0.343289137  4.14225531
  0.347190142  4.1528554
  0.351091146  4.16418982
  0.354992151  4.17623758
  0.358893156  4.1890173
  0.362794161  4.20253277
  0.366695166  4.21677065
  0.37059617  4.23173141
  0.374497175  4.24741983
  0.37839818  4.26384401
  0.382299185  4.2809763
  0.38620019  4.29887247
  0.390101194  4.31742144
  0.394002199  4.33673
  0.397903204  4.35675716
  0.401804209  4.37750435
  0.405705214  4.39897108
  0.409606218  4.42115211
  0.413507223  4.43340349
  0.417408228  4.46763849
  0.421309233  4.34682131
  0.425210238  4.37178421
  0.429111242  4.39743423
  0.433012247  4.42379713
  0.436913252  4.45086336
  0.440814257  4.47862244
  0.444715261  4.49732018
  0.448616266  4.45757961
  0.452517271  4.4413538
  0.456418276  4.4721756
  0.460319281  4.50370216
  0.464220285  4.54726219
  0.46812129  4.59282732
  0.472022295  4.66977024
  0.4759233  4.90480518
  0.479824334  4.82763004
  0.483725339  4.87992764
  0.487626374  5.01629543
  0.491527379  5.04725027
  0.495428383  5.08410788
  0.499329388  5.15193939
  0.503230393  5.16446447
  0.507131457  5.23288631
  0.511032462  5.28281212
  0.514933467  5.28347969
  0.518834472  5.33732414
  0.522735476  5.396698
  0.526636481  5.44502163
  0.530537486  5.49121952
  0.534438491  5.53803968
  0.538339496  5.58379507
  0.5422405  5.63341331
  0.546141505  5.6864543
  0.55004251  5.64287949
  0.553943515  5.62821388
  0.55784452  5.57650518
  0.561745524  5.5554142
  0.565646529  5.53606701
  0.569547534  5.51658154
  0.573448539  5.5121994
  0.577349544  5.490592
  0.  5.58038902
  0.00390100479  5.56112671
  0.00780203938  5.59281063
  0.0117030442  5.57876015
  0.0156040788  5.61982536
  0.0195050836  5.62457514
  0.0234060884  5.66436672
  0.0273070931  5.69019699
  0.0312081277  5.69590092
  0.0351091325  5.6437788
  0.0390101522  5.58956957
  0.042911157  5.54592228
  0.0468121916  5.49096537
  0.0507131964  5.46873283
  0.0546142161  5.42437124
  0.0585152358  5.37003517
  0.0624162406  5.33167839
  0.0663172603  5.28181648
  0.0702182651  5.24414921
  0.0741192997  5.19538593
  0.0780203044  5.14429855
  0.0819213241  5.09783268
  0.0858223289  5.08058596
  0.0897233486  5.01092243
  0.0936243683  4.92945385
  0.0975253731  4.94510841
  0.101426408  4.90564251
  0.105327412  4.68452215
  0.109228432  4.64181662
  0.113129437  4.65952587
  0.117030457  4.62769651
  0.120931476  4.59652996
  0.124832481  4.56602859
  0.128733501  4.5362072
  0.132634521  4.50707006
  0.13653554  4.53605843
  0.140436545  4.5962801
  0.144337565  4.56920195
  0.148238584  4.54275894
  0.152139589  4.51701593
  0.156040609  4.49199677
  0.159941629  4.46766138
  0.163842648  4.44404984
  0.167743668  4.42546034
  0.171644688  4.40316629
  0.175545692  4.38120079
  0.179446697  4.36004066
  0.183347717  4.34036636
  0.187248737  4.32072401
  0.191149756  4.3034296
  0.195050776  4.28608847
  0.198951781  4.26895618
  0.2028528  4.25255299
  0.20675382  4.23685169
  0.210654825  4.22189093
  0.214555845  4.20765877
  0.218456864  4.19415331
  0.222357869  4.18136835
  0.226258889  4.16931868
  0.230159909  4.15802002
  0.234060928  4.1473999
  0.237961948  4.14219713
  0.241862968  4.12866211
  0.245763987  4.12742996
  0.249664992  4.11891127
  0.253566027  4.11226559
  0.257467031  4.10618353
  0.261368036  4.10083008
  0.265269041  4.09582472
  0.269170046  4.09173965
  0.273071051  4.08832645
  0.276972055  4.08572006
  0.28087306  4.08384562
  0.284774065  4.08272934
  0.28867507  4.08234978
  0.28867507  4.08234167
  0.292576075  4.0827179
  0.296477079  4.0838418
  0.300378084  4.08571243
  0.304279089  4.08834267
  0.308180094  4.09172249
  0.312081099  4.09584951
  0.315982103  4.10079336
  0.319883108  4.10612488
  0.323784113  4.11264992
  0.327685118  4.11969805
  0.331586123  4.12722778
  0.335487127  4.13621092
  0.339388132  4.14476061
  0.343289137  4.14740038
  0.347190142  4.15800142
  0.351091146  4.1693306
  0.354992151  4.18137169
  0.358893156  4.19415474
  0.362794161  4.207654
  0.366695166  4.22189188
  0.37059617  4.23685122
  0.374497175  4.25253534
  0.37839818  4.26895523
  0.382299185  4.2860899
  0.38620019  4.30394936
  0.390101194  4.32074022
  0.394002199  4.33988476
  0.397903204  4.36003828
  0.401804209  4.38120079
  0.405705214  4.40316772
  0.409606218  4.42560768
  0.413507223  4.4440527
  0.417408228  4.47159433
  0.421309233  4.4919858
  0.425210238  4.51702118
  0.429111242  4.5427599
  0.433012247  4.56920195
  0.436913252  4.56833649
  0.440814257  4.53644466
  0.444715261  4.50707531
  0.448616266  4.53620815
  0.452517271  4.56602907
  0.456418276  4.59652853
  0.460319281  4.62769699
  0.464220285  4.65954351
  0.46812129  4.64183998
  0.472022295  4.68492794
  0.4759233  4.91077042
  0.479824334  4.85536575
  0.483725339  4.92622948
  0.487626374  5.03786278
  0.491527379  5.05269527
  0.495428383  5.0895052
  0.499329388  5.17339516
  0.503230393  5.1830101
  0.507131457  5.24742317
  0.511032462  5.29127407
  0.514933467  5.32780123
  0.518834472  5.37582874
  0.522735476  5.42082787
  0.526636481  5.46937943
  0.530537486  5.51556969
  0.534438491  5.54963112
  0.538339496  5.59172726
  0.5422405  5.63916492
  0.546141505  5.69171906
  0.55004251  5.66501522
  0.553943515  5.66395092
  0.55784452  5.62467575
  0.561745524  5.61984158
  0.565646529  5.57876253
  0.569547534  5.59280109
  0.573448539  5.56113052
  0.577349544  5.58039093
  0.  5.58040142
  0.00390100479  5.60933399
  0.00780203938  5.59318542
  0.0117030442  5.62823772
  0.0156040788  5.61989498
  0.0195050836  5.64080477
  0.0234060884  5.67248344
  0.0273070931  5.72227669
  0.0312081277  5.71746159
  0.0351091325  5.67368126
  0.0390101522  5.61963177
  0.042911157  5.57089138
  0.0468121916  5.51360226
  0.0507131964  5.47425175
  0.0546142161  5.43007183
  0.0585152358  5.38174629
  0.0624162406  5.35760212
  0.0663172603  5.31508493
  0.0702182651  5.2714262
  0.0741192997  5.21849155
  0.0780203044  5.16910839
  0.0819213241  5.11757612
  0.0858223289  5.09681129
  0.0897233486  5.01617336
  0.0936243683  4.97517014
  0.0975253731  4.95363855
  0.101426408  4.91067696
  0.105327412  4.72512531
  0.109228432  4.69200945
  0.113129437  4.68395901
  0.117030457  4.72602272
  0.120931476  4.74249172
  0.124832481  4.71188688
  0.128733501  4.68196678
  0.132634521  4.65274
  0.13653554  4.62419891
  0.140436545  4.59982204
  0.144337565  4.57222748
  0.148238584  4.54791546
  0.152139589  4.52216768
  0.156040609  4.49712276
  0.159941629  4.47279167
  0.163842648  4.44917345
  0.167743668  4.42591238
  0.171644688  4.40408802
  0.175545692  4.38262558
  0.179446697  4.36187124
  0.183347717  4.34184647
  0.187248737  4.32253695
  0.191149756  4.30394983
  0.195050776  4.29120255
  0.198951781  4.28262758
  0.2028528  4.26583958
  0.20675382  4.24973536
  0.210654825  4.234375
  0.214555845  4.21977234
  0.218456864  4.20593929
  0.222357869  4.19286251
  0.226258889  4.18061733
  0.230159909  4.17354536
  0.234060928  4.15898323
  0.237961948  4.15709209
  0.241862968  4.14778519
  0.245763987  4.13920784
  0.249664992  4.13136005
  0.253566027  4.12427425
  0.257467031  4.11792707
  0.261368036  4.11232615
  0.265269041  4.10746288
  0.269170046  4.10334873
  0.273071051  4.09997892
  0.276972055  4.09736538
  0.28087306  4.0955019
  0.284774065  4.09438467
  0.28867507  4.09402514
  0.28867507  4.09400654
  0.292576075  4.09439468
  0.296477079  4.09550095
  0.300378084  4.09737062
  0.304279089  4.09998798
  0.308180094  4.10334587
  0.312081099  4.10746193
  0.315982103  4.11233664
  0.319883108  4.11792517
  0.323784113  4.12428904
  0.327685118  4.13137341
  0.331586123  4.1392045
  0.335487127  4.14779472
  0.339388132  4.15711975
  0.343289137  4.15896511
  0.347190142  4.16927814
  0.351091146  4.18125629
  0.354992151  4.19286489
  0.358893156  4.20593214
  0.362794161  4.21977615
  0.366695166  4.23437786
  0.37059617  4.24974489
  0.374497175  4.26581669
  0.37839818  4.28265381
  0.382299185  4.30025244
  0.38620019  4.31847525
  0.390101194  4.32253504
  0.394002199  4.34184742
  0.397903204  4.36186981
  0.401804209  4.38262224
  0.405705214  4.40408754
  0.409606218  4.425951
  0.413507223  4.44917583
  0.417408228  4.47300529
  0.421309233  4.49712706
  0.425210238  4.52216625
  0.429111242  4.54792166
  0.433012247  4.5711813
  0.436913252  4.59635162
  0.440814257  4.62419891
  0.444715261  4.65274429
  0.448616266  4.6819725
  0.452517271  4.71188831
  0.456418276  4.74249125
  0.460319281  4.7270174
  0.464220285  4.77464819
  0.46812129  4.69200945
  0.472022295  4.72513294
  0.4759233  4.92746353
  0.479824334  4.89793921
  0.483725339  4.975173
  0.487626374  5.04363108
  0.491527379  5.07563114
  0.495428383  5.11869478
  0.499329388  5.1844182
  0.503230393  5.20803642
  0.507131457  5.26668215
  0.511032462  5.32715416
  0.514933467  5.33301735
  0.518834472  5.38401985
  0.522735476  5.43087626
  0.526636481  5.47537136
  0.530537486  5.52033901
  0.534438491  5.56334972
  0.538339496  5.61861324
  0.5422405  5.67068005
  0.546141505  5.7174263
  0.55004251  5.69041824
  0.553943515  5.67277813
  0.55784452  5.66550732
  0.561745524  5.61989975
  0.565646529  5.62822151
  0.569547534  5.59318733
  0.573448539  5.60934114
  0.577349544  5.58039474
  0.  5.69188261
  0.00390100479  5.66386843
  0.00780203938  5.68583679
  0.0117030442  5.68262577
  0.0156040788  5.70789289
  0.0195050836  5.66552019
  0.0234060884  5.72780991
  0.0273070931  5.73595142
  0.0312081277  5.7312746
  0.0351091325  5.70256138
  0.0390101522  5.62359142
  0.042911157  5.57741165
  0.0468121916  5.5218997
  0.0507131964  5.54629135
  0.0546142161  5.49866486
  0.0585152358  5.42105865
  0.0624162406  5.3950243
  0.0663172603  5.32767677
  0.0702182651  5.2996459
  0.0741192997  5.22180891
  0.0780203044  5.17920494
  0.0819213241  5.11920977
  0.0858223289  5.11674166
  0.0897233486  5.01649904
  0.0936243683  4.98065186
  0.0975253731  4.96607304
  0.101426408  4.92527485
  0.105327412  4.87160206
  0.109228432  4.83833599
  0.113129437  4.80572128
  0.117030457  4.77377081
  0.120931476  4.74778652
  0.124832481  4.71715879
  0.128733501  4.68721294
  0.132634521  4.65795994
  0.13653554  4.62939835
  0.140436545  4.60156631
  0.144337565  4.57437515
  0.148238584  4.54940796
  0.152139589  4.52408743
  0.156040609  4.49852657
  0.159941629  4.47358131
  0.163842648  4.44943285
  0.167743668  4.42626905
  0.171644688  4.41705799
  0.175545692  4.3978281
  0.179446697  4.37729073
  0.183347717  4.35727501
  0.187248737  4.33747959
  0.191149756  4.31849384
  0.195050776  4.30020237
  0.198951781  4.28934431
  0.2028528  4.27399158
  0.20675382  4.25809431
  0.210654825  4.24293089
  0.214555845  4.22853994
  0.218456864  4.2148366
  0.222357869  4.2018137
  0.226258889  4.18954468
  0.230159909  4.17808962
  0.234060928  4.16717672
  0.237961948  4.18602991
  0.241862968  4.14857721
  0.245763987  4.19973373
  0.249664992  4.17073917
  0.253566027  4.17890835
  0.257467031  4.17893982
  0.261368036  4.17371273
  0.265269041  4.16876221
  0.269170046  4.1647191
  0.273071051  4.16133118
  0.276972055  4.15877342
  0.28087306  4.15692663
  0.284774065  4.1558094
  0.28867507  4.15543652
  0.28867507  4.15543556
  0.292576075  4.15580606
  0.296477079  4.15692616
  0.300378084  4.15878105
  0.304279089  4.16137695
  0.308180094  4.16470718
  0.312081099  4.16879749
  0.315982103  4.17371607
  0.319883108  4.17796326
  0.323784113  4.18561411
  0.327685118  4.19246817
  0.331586123  4.19979715
  0.335487127  4.20874691
  0.339388132  4.21749353
  0.343289137  4.16718054
  0.347190142  4.17798901
  0.351091146  4.18956423
  0.354992151  4.20184183
  0.358893156  4.21481943
  0.362794161  4.22860003
  0.366695166  4.24307823
  0.37059617  4.25801468
  0.374497175  4.27307844
  0.37839818  4.29023695
  0.382299185  4.30768442
  0.38620019  4.32611752
  0.390101194  4.33748245
  0.394002199  4.3572588
  0.397903204  4.37730312
  0.401804209  4.39786673
  0.405705214  4.4171648
  0.409606218  4.4262681
  0.413507223  4.44941378
  0.417408228  4.47816944
  0.421309233  4.49846411
  0.425210238  4.52396774
  0.429111242  4.55029249
  0.433012247  4.57437706
  0.436913252  4.60153723
  0.440814257  4.6293993
  0.444715261  4.65795755
  0.448616266  4.68721294
  0.452517271  4.71715641
  0.456418276  4.74778557
  0.460319281  4.77377081
  0.464220285  4.8061862
  0.46812129  4.83833313
  0.472022295  4.87159538
  0.4759233  4.94538164
  0.479824334  4.93996048
  0.483725339  4.98064232
  0.487626374  5.06919289
  0.491527379  5.09174919
  0.495428383  5.13836432
  0.499329388  5.24148893
  0.503230393  5.21918964
  0.507131457  5.31062937
  0.511032462  5.35809994
  0.514933467  5.38101292
  0.518834472  5.44834137
  0.522735476  5.49500179
  0.526636481  5.54870224
  0.530537486  5.5912261
  0.534438491  5.59960365
  0.538339496  5.64801359
  0.5422405  5.70312881
  0.546141505  5.72343445
  0.55004251  5.72245789
  0.553943515  5.73141098
  0.55784452  5.70614576
  0.561745524  5.70790625
  0.565646529  5.68262005
  0.569547534  5.68563604
  0.573448539  5.663867
  0.577349544  5.69188595
  0.  5.69189453
  0.00390100479  5.7200098
  0.00780203938  5.7053175
  0.0117030442  5.72536564
  0.0156040788  5.73959541
  0.0195050836  5.71625948
  0.0234060884  5.74259758
  0.0273070931  5.74306202
  0.0312081277  5.73816586
  0.0351091325  5.7098732
  0.0390101522  5.68435383
  0.042911157  5.65619421
  0.0468121916  5.59218597
  0.0507131964  5.55311155
  0.0546142161  5.51566124
  0.0585152358  5.45007324
  0.0624162406  5.43812561
  0.0663172603  5.3971405
  0.0702182651  5.35820866
  0.0741192997  5.29278183
  0.0780203044  5.23153496
  0.0819213241  5.14833832
  0.0858223289  5.16896629
  0.0897233486  5.04228973
  0.0936243683  5.00354767
  0.0975253731  4.98603582
  0.101426408  4.94809437
  0.105327412  4.8769989
  0.109228432  4.84371853
  0.113129437  4.81107092
  0.117030457  4.7790904
  0.120931476  4.76023674
  0.124832481  4.72869015
  0.128733501  4.69801521
  0.132634521  4.66828632
  0.13653554  4.63992977
  0.140436545  4.62682629
  0.144337565  4.59892178
  0.148238584  4.5718646
  0.152139589  4.54561996
  0.156040609  4.52062845
  0.159941629  4.49601746
  0.163842648  4.47391129
  0.167743668  4.45361805
  0.171644688  4.43093538
  0.175545692  4.40900612
  0.179446697  4.38784218
  0.183347717  4.36792374
  0.187248737  4.34803915
  0.191149756  4.32963037
  0.195050776  4.31355
  0.198951781  4.35169554
  0.2028528  4.33786154
  0.20675382  4.32178879
  0.210654825  4.30643606
  0.214555845  4.29182434
  0.218456864  4.27796936
  0.222357869  4.26486254
  0.226258889  4.25250101
  0.230159909  4.24297523
  0.234060928  4.23009109
  0.237961948  4.22464752
  0.241862968  4.21080112
  0.245763987  4.2314949
  0.249664992  4.19548321
  0.253566027  4.19216251
  0.257467031  4.21014309
  0.261368036  4.2045269
  0.265269041  4.19964647
  0.269170046  4.1955142
  0.273071051  4.19213152
  0.276972055  4.18951082
  0.28087306  4.18763351
  0.284774065  4.18650961
  0.28867507  4.18613482
  0.28867507  4.18612671
  0.292576075  4.18651533
  0.296477079  4.18763256
  0.300378084  4.18950558
  0.304279089  4.19213104
  0.308180094  4.1955142
  0.312081099  4.19964743
  0.315982103  4.20452309
  0.319883108  4.20210409
  0.323784113  4.21650505
  0.327685118  4.22360182
  0.331586123  4.23149061
  0.335487127  4.23998737
  0.339388132  4.24943447
  0.343289137  4.23007774
  0.347190142  4.24092388
  0.351091146  4.2530756
  0.354992151  4.2648778
  0.358893156  4.27796698
  0.362794161  4.29183292
  0.366695166  4.30644178
  0.37059617  4.3217907
  0.374497175  4.33002472
  0.37839818  4.35457039
  0.382299185  4.37216139
  0.38620019  4.38977385
  0.390101194  4.34806871
  0.394002199  4.36754513
  0.397903204  4.38784695
  0.401804209  4.40900755
  0.405705214  4.43093491
  0.409606218  4.45362568
  0.413507223  4.47700691
  0.417408228  4.50112772
  0.421309233  4.52054834
  0.425210238  4.54563284
  0.429111242  4.5719099
  0.433012247  4.59892702
  0.436913252  4.61508417
  0.440814257  4.63990688
  0.444715261  4.66827202
  0.448616266  4.69802856
  0.452517271  4.72869825
  0.456418276  4.76024723
  0.460319281  4.77908945
  0.464220285  4.81169891
  0.46812129  4.84373474
  0.472022295  4.87701035
  0.4759233  4.95379257
  0.479824334  4.94545317
  0.483725339  5.00477791
  0.487626374  5.0858798
  0.491527379  5.09801579
  0.495428383  5.15021229
  0.499329388  5.26723766
  0.503230393  5.25811291
  0.507131457  5.35051012
  0.511032462  5.40691853
  0.514933467  5.39834881
  0.518834472  5.45829916
  0.522735476  5.51024914
  0.526636481  5.55683613
  0.530537486  5.60090017
  0.534438491  5.6506238
  0.538339496  5.68489695
  0.5422405  5.7074337
  0.546141505  5.73125887
  0.55004251  5.73435116
  0.553943515  5.76016235
  0.55784452  5.71734524
  0.561745524  5.73955822
  0.565646529  5.72544956
  0.569547534  5.70493126
  0.573448539  5.71969652
  0.577349544  5.69189215
  0.  5.8079257
  0.00390100479  5.78382015
  0.00780203938  5.80390358
  0.0117030442  5.80888271
  0.0156040788  5.80104256
  0.0195050836  5.75317764
  0.0234060884  5.78130531
  0.0273070931  5.76941824
  0.0312081277  5.74316692
  0.0351091325  5.74754143
  0.0390101522  5.70621014
  0.042911157  5.65844727
  0.0468121916  5.59408665
  0.0507131964  5.6291132
  0.0546142161  5.59433508
  0.0585152358  5.51878357
  0.0624162406  5.49253988
  0.0663172603  5.41187477
  0.0702182651  5.38421917
  0.0741192997  5.30894804
  0.0780203044  5.25123787
  0.0819213241  5.16106129
  0.0858223289  5.20763588
  0.0897233486  5.06162167
  0.0936243683  5.02132988
  0.0975253731  5.0058012
  0.101426408  4.95579052
  0.105327412  4.89347315
  0.109228432  4.85944843
  0.113129437  4.82557297
  0.117030457  4.79256487
  0.120931476  4.77166271
  0.124832481  4.74371099
  0.128733501  4.71429348
  0.132634521  4.68452978
  0.13653554  4.65531158
  0.140436545  4.62879419
  0.144337565  4.60015392
  0.148238584  4.576931
  0.152139589  4.55146837
  0.156040609  4.52608633
  0.159941629  4.50111198
  0.163842648  4.47705507
  0.167743668  4.46112013
  0.171644688  4.47242832
  0.175545692  4.46809959
  0.179446697  4.44861412
  0.183347717  4.42914438
  0.187248737  4.40928984
  0.191149756  4.39042473
  0.195050776  4.37219381
  0.198951781  4.35492945
  0.2028528  4.36590195
  0.20675382  4.34958792
  0.210654825  4.33452368
  0.214555845  4.32066345
  0.218456864  4.30708599
  0.222357869  4.29412746
  0.226258889  4.28189135
  0.230159909  4.27044296
  0.234060928  4.2595253
  0.237961948  4.24949503
  0.241862968  4.24010944
  0.245763987  4.31510687
  0.249664992  4.22363138
  0.253566027  4.21651697
  0.257467031  4.25401497
  0.261368036  4.29092836
  0.265269041  4.28610897
  0.269170046  4.28208685
  0.273071051  4.23151255
  0.276972055  4.27620316
  0.28087306  4.27436399
  0.284774065  4.27324009
  0.28867507  4.27288485
  0.28867507  4.27288675
  0.292576075  4.27325535
  0.296477079  4.25866413
  0.300378084  4.27620697
  0.304279089  4.27876902
  0.308180094  4.28206539
  0.312081099  4.28613234
  0.315982103  4.29092693
  0.319883108  4.210145
  0.323784113  4.30267954
  0.327685118  4.30961275
  0.331586123  4.28075361
  0.335487127  4.32592106
  0.339388132  4.33320856
  0.343289137  4.25954056
  0.347190142  4.27033901
  0.351091146  4.28197384
  0.354992151  4.29419518
  0.358893156  4.3071661
  0.362794161  4.32085419
  0.366695166  4.33513069
  0.37059617  4.34788895
  0.374497175  4.33784676
  0.37839818  4.37875938
  0.382299185  4.39804459
  0.38620019  4.41706133
  0.390101194  4.40932751
  0.394002199  4.42893219
  0.397903204  4.44853926
  0.401804209  4.46801233
  0.405705214  4.4738636
  0.409606218  4.46116352
  0.413507223  4.48160267
  0.417408228  4.53351784
  0.421309233  4.52598858
  0.425210238  4.55140972
  0.429111242  4.57750225
  0.433012247  4.59902668
  0.436913252  4.62676334
  0.440814257  4.65535879
  0.444715261  4.68458366
  0.448616266  4.71442413
  0.452517271  4.74376488
  0.456418276  4.7632494
  0.460319281  4.79252672
  0.464220285  4.82680607
  0.46812129  4.85947895
  0.472022295  4.89383936
  0.4759233  4.98455572
  0.479824334  4.96524048
  0.483725339  5.01752186
  0.487626374  5.14041471
  0.491527379  5.1258893
  0.495428383  5.19478035
  0.499329388  5.3210516
  0.503230393  5.29111242
  0.507131457  5.40729189
  0.511032462  5.45795202
  0.514933467  5.46011162
  0.518834472  5.55089426
  0.522735476  5.5944767
  0.526636481  5.62948942
  0.530537486  5.64805222
  0.534438491  5.667418
  0.538339496  5.71014738
  0.5422405  5.74761248
  0.546141505  5.74107409
  0.55004251  5.73837042
  0.553943515  5.7822485
  0.55784452  5.75598812
  0.561745524  5.80196476
  0.565646529  5.80873775
  0.569547534  5.7537365
  0.573448539  5.78048611
  0.577349544  5.79971886
  0.  5.8080492
  0.00390100479  5.80127525
  0.00780203938  5.82620621
  0.0117030442  5.82706356
  0.0156040788  5.80280018
  0.0195050836  5.82718372
  0.0234060884  5.79057693
  0.0273070931  5.76976299
  0.0312081277  5.76832008
  0.0351091325  5.76660156
  0.0390101522  5.71075916
  0.042911157  5.6710453
  0.0468121916  5.65047693
  0.0507131964  5.63706923
  0.0546142161  5.60339975
  0.0585152358  5.55161858
  0.0624162406  5.50909233
  0.0663172603  5.46720409
  0.0702182651  5.42613697
  0.0741192997  5.38516617
  0.0780203044  5.30591345
  0.0819213241  5.22205973
  0.0858223289  5.26607704
  0.0897233486  5.07396412
  0.0936243683  5.02957153
  0.0975253731  5.06501293
  0.101426408  5.01919937
  0.105327412  4.91444588
  0.109228432  4.87997627
  0.113129437  4.84654331
  0.117030457  4.81492615
  0.120931476  4.78759098
  0.124832481  4.75592709
  0.128733501  4.72518253
  0.132634521  4.69534826
  0.13653554  4.66686487
  0.140436545  4.69874382
  0.144337565  4.64762306
  0.148238584  4.64370394
  0.152139589  4.61741495
  0.156040609  4.59229755
  0.159941629  4.56719208
  0.163842648  4.54368162
  0.167743668  4.52202415
  0.171644688  4.50812626
  0.175545692  4.50188637
  0.179446697  4.48065424
  0.183347717  4.46049976
  0.187248737  4.44051409
  0.191149756  4.42157888
  0.195050776  4.40353584
  0.198951781  4.39166451
  0.2028528  4.45116854
  0.20675382  4.43524027
  0.210654825  4.42023849
  0.214555845  4.40587234
  0.218456864  4.39224625
  0.222357869  4.37935114
  0.226258889  4.36719894
  0.230159909  4.35584784
  0.234060928  4.34508801
  0.237961948  4.3354311
  0.241862968  4.32592964
  0.245763987  4.31835604
  0.249664992  4.3097229
  0.253566027  4.30272675
  0.257467031  4.29647589
  0.261368036  4.29464865
  0.265269041  4.28897285
  0.269170046  4.2855835
  0.273071051  4.27877903
  0.276972055  4.27982044
  0.28087306  4.27799559
  0.284774065  4.27689219
  0.28867507  4.2765193
  0.28867507  4.27652168
  0.292576075  4.27687597
  0.296477079  4.27436733
  0.300378084  4.27982664
  0.304279089  4.28214741
  0.308180094  4.2856288
  0.312081099  4.28944206
  0.315982103  4.29500246
  0.319883108  4.29646349
  0.323784113  4.3049612
  0.327685118  4.31239939
  0.331586123  4.31763458
  0.335487127  4.32836914
  0.339388132  4.33573914
  0.343289137  4.34509134
  0.347190142  4.35577583
  0.351091146  4.36732054
  0.354992151  4.37935257
  0.358893156  4.3922534
  0.362794161  4.40587473
  0.366695166  4.42023373
  0.37059617  4.39962196
  0.374497175  4.37144995
  0.37839818  4.44910574
  0.382299185  4.48474693
  0.38620019  4.50191832
  0.390101194  4.44050264
  0.394002199  4.46021175
  0.397903204  4.48065281
  0.401804209  4.50188208
  0.405705214  4.50974178
  0.409606218  4.52209139
  0.413507223  4.54663658
  0.417408228  4.58733702
  0.421309233  4.59209156
  0.425210238  4.61740065
  0.429111242  4.64378786
  0.433012247  4.63766146
  0.436913252  4.64172745
  0.440814257  4.66685295
  0.444715261  4.69534349
  0.448616266  4.72519684
  0.452517271  4.75592899
  0.456418276  4.78759003
  0.460319281  4.81510639
  0.464220285  4.85230732
  0.46812129  4.8799963
  0.472022295  4.91445827
  0.4759233  5.02466583
  0.479824334  4.98220205
  0.483725339  5.03316116
  0.487626374  5.16656828
  0.491527379  5.16679668
  0.495428383  5.23249626
  0.499329388  5.34641171
  0.503230393  5.33338451
  0.507131457  5.42635298
  0.511032462  5.46811676
  0.514933467  5.49323559
  0.518834472  5.5685482
  0.522735476  5.60347939
  0.526636481  5.63701916
  0.530537486  5.67594814
  0.534438491  5.68579197
  0.538339496  5.73097801
  0.5422405  5.7644558
  0.546141505  5.76121807
  0.55004251  5.76972485
  0.553943515  5.79495859
  0.55784452  5.82963324
  0.561745524  5.83524609
  0.565646529  5.84377193
  0.569547534  5.80502415
  0.573448539  5.79216766
  0.577349544  5.80807734
  0.  5.86427116
  0.00390100479  5.8379631
  0.00780203938  5.8564887
  0.0117030442  5.84422207
  0.0156040788  5.86389017
  0.0195050836  5.83522892
  0.0234060884  5.79420948
  0.0273070931  5.7776432
  0.0312081277  5.77755642
  0.0351091325  5.78423309
  0.0390101522  5.73201609
  0.042911157  5.71168709
  0.0468121916  5.67808151
  0.0507131964  5.66412401
  0.0546142161  5.61319828
  0.0585152358  5.56449795
  0.0624162406  5.53741264
  0.0663172603  5.50226498
  0.0702182651  5.46528339
  0.0741192997  5.41159344
  0.0780203044  5.3398056
  0.0819213241  5.23829746
  0.0858223289  5.28694534
  0.0897233486  5.13138866
  0.0936243683  5.05341721
  0.0975253731  5.08430099
  0.101426408  5.02877617
  0.105327412  4.92058706
  0.109228432  4.88721991
  0.113129437  4.85305214
  0.117030457  4.81998253
  0.120931476  4.8293848
  0.124832481  4.81140137
  0.128733501  4.78555393
  0.132634521  4.75618124
  0.13653554  4.72710752
  0.140436545  4.70716095
  0.144337565  4.67079687
  0.148238584  4.66637611
  0.152139589  4.64389992
  0.156040609  4.61885595
  0.159941629  4.59401798
  0.163842648  4.56994534
  0.167743668  4.54654884
  0.171644688  4.52383709
  0.175545692  4.56101608
  0.179446697  4.56167269
  0.183347717  4.54144573
  0.187248737  4.52190828
  0.191149756  4.50312138
  0.195050776  4.48507786
  0.198951781  4.46776485
  0.2028528  4.45867062
  0.20675382  4.4425168
  0.210654825  4.42725086
  0.214555845  4.4126687
  0.218456864  4.39881992
  0.222357869  4.38567781
  0.226258889  4.37327003
  0.230159909  4.36342239
  0.234060928  4.35072899
  0.237961948  4.34240294
  0.241862968  4.33117485
  0.245763987  4.36507225
  0.249664992  4.31458807
  0.253566027  4.30741405
  0.257467031  4.30164433
  0.261368036  4.345294
  0.265269041  4.33939505
  0.269170046  4.33636427
  0.273071051  4.28273821
  0.276972055  4.33050823
  0.28087306  4.32857418
  0.284774065  4.32756948
  0.28867507  4.32716084
  0.28867507  4.3271842
  0.292576075  4.3059845
  0.296477079  4.27812719
  0.300378084  4.33051777
  0.304279089  4.33309507
  0.308180094  4.33638382
  0.312081099  4.34017277
  0.315982103  4.34520578
  0.319883108  4.30110168
  0.323784113  4.35578203
  0.327685118  4.36395788
  0.331586123  4.32802343
  0.335487127  4.37987995
  0.339388132  4.38935995
  0.343289137  4.35072803
  0.347190142  4.36163092
  0.351091146  4.37395144
  0.354992151  4.38567066
  0.358893156  4.39880848
  0.362794161  4.41269493
  0.366695166  4.42726707
  0.37059617  4.43537283
  0.374497175  4.45118332
  0.37839818  4.47060728
  0.382299185  4.49227142
  0.38620019  4.50803661
  0.390101194  4.52190542
  0.394002199  4.5414257
  0.397903204  4.56167221
  0.401804209  4.56017447
  0.405705214  4.52385473
  0.409606218  4.54653645
  0.413507223  4.5699873
  0.417408228  4.60015202
  0.421309233  4.61886978
  0.425210238  4.64374256
  0.429111242  4.66974354
  0.433012247  4.67081451
  0.436913252  4.69867754
  0.440814257  4.72717476
  0.444715261  4.75613594
  0.448616266  4.78548527
  0.452517271  4.81137085
  0.456418276  4.80038929
  0.460319281  4.81995487
  0.464220285  4.85568142
  0.46812129  4.88704109
  0.472022295  4.92110729
  0.4759233  5.04138374
  0.479824334  4.99190998
  0.483725339  5.04362774
  0.487626374  5.22562647
  0.491527379  5.20652628
  0.495428383  5.24811411
  0.499329388  5.38839817
  0.503230393  5.38521671
  0.507131457  5.46109533
  0.511032462  5.50231838
  0.514933467  5.51148272
  0.518834472  5.57293034
  0.522735476  5.61720753
  0.526636481  5.67159462
  0.530537486  5.70075989
  0.534438491  5.71306324
  0.538339496  5.74658728
  0.5422405  5.78433704
  0.546141505  5.77698803
  0.55004251  5.77054214
  0.553943515  5.80747843
  0.55784452  5.83770943
  0.561745524  5.86357975
  0.565646529  5.88479042
  0.569547534  5.8365798
  0.573448539  5.83825684
  0.577349544  5.8087759
  0.  5.94992352
  0.00390100479  5.9212122
  0.00780203938  5.92143154
  0.0117030442  5.9284687
  0.0156040788  5.88776159
  0.0195050836  5.8383646
  0.0234060884  5.83137894
  0.0273070931  5.80755377
  0.0312081277  5.79618645
  0.0351091325  5.81007099
  0.0390101522  5.78319168
  0.042911157  5.74380779
  0.0468121916  5.70431852
  0.0507131964  5.68737984
  0.0546142161  5.65400887
  0.0585152358  5.57307482
  0.0624162406  5.55790567
  0.0663172603  5.5246315
  0.0702182651  5.49347067
  0.0741192997  5.42612267
  0.0780203044  5.3456049
  0.0819213241  5.28622103
  0.0858223289  5.31126499
  0.0897233486  5.15905666
  0.0936243683  5.08651066
  0.0975253731  5.15427589
  0.101426408  5.10832644
  0.105327412  4.98766518
  0.109228432  4.95313215
  0.113129437  4.91943645
  0.117030457  4.88703442
  0.120931476  4.87988091
  0.124832481  4.84859276
  0.128733501  4.81776953
  0.132634521  4.7877326
  0.13653554  4.75851202
  0.140436545  4.77372074
  0.144337565  4.70638037
  0.148238584  4.75012684
  0.152139589  4.72404528
  0.156040609  4.69868469
  0.159941629  4.67397594
  0.163842648  4.65004635
  0.167743668  4.62685442
  0.171644688  4.6043973
  0.175545692  4.58267593
  0.179446697  4.56480408
  0.183347717  4.54939365
  0.187248737  4.52952099
  0.191149756  4.51083279
  0.195050776  4.49285841
  0.198951781  4.47552061
  0.2028528  4.50534678
  0.20675382  4.48586035
  0.210654825  4.43721867
  0.214555845  4.46027231
  0.218456864  4.44664431
  0.222357869  4.43374538
  0.226258889  4.42158413
  0.230159909  4.41032648
  0.234060928  4.39946461
  0.237961948  4.38957787
  0.241862968  4.38029432
  0.245763987  4.37471533
  0.249664992  4.36407185
  0.253566027  4.35707092
  0.257467031  4.3508954
  0.261368036  4.35232449
  0.265269041  4.34592247
  0.269170046  4.34331226
  0.273071051  4.33310223
  0.276972055  4.33737659
  0.28087306  4.33548594
  0.284774065  4.33439827
  0.28867507  4.33399487
  0.28867507  4.33403397
  0.292576075  4.32769299
  0.296477079  4.3286829
  0.300378084  4.33738899
  0.304279089  4.33986902
  0.308180094  4.34330988
  0.312081099  4.34701967
  0.315982103  4.35228348
  0.319883108  4.35080147
  0.323784113  4.36040545
  0.327685118  4.37093353
  0.331586123  4.3721261
  0.335487127  4.38738298
  0.339388132  4.39667416
  0.343289137  4.39946556
  0.347190142  4.41015673
  0.351091146  4.42170095
  0.354992151  4.43375015
  0.358893156  4.44664335
  0.362794161  4.46026421
  0.366695166  4.47463131
  0.37059617  4.44263744
  0.374497175  4.45862436
  0.37839818  4.47567225
  0.382299185  4.53440523
  0.38620019  4.53879595
  0.390101194  4.52951622
  0.394002199  4.54906845
  0.397903204  4.56368303
  0.401804209  4.58267784
  0.405705214  4.60439491
  0.409606218  4.62684917
  0.413507223  4.65006065
  0.417408228  4.67462826
  0.421309233  4.69865131
  0.425210238  4.72404766
  0.429111242  4.75013924
  0.433012247  4.70434475
  0.436913252  4.73040485
  0.440814257  4.75851202
  0.444715261  4.78771305
  0.448616266  4.81781769
  0.452517271  4.84860229
  0.456418276  4.86042738
  0.460319281  4.88724232
  0.464220285  4.93132496
  0.46812129  4.95311451
  0.472022295  4.98768997
  0.4759233  5.10788441
  0.479824334  5.01460743
  0.483725339  5.09879971
  0.487626374  5.23356628
  0.491527379  5.23071289
  0.495428383  5.30595398
  0.499329388  5.40037918
  0.503230393  5.39014244
  0.507131457  5.48339176
  0.511032462  5.53910732
  0.514933467  5.53874493
  0.518834472  5.59045982
  0.522735476  5.64327574
  0.526636481  5.68831253
  0.530537486  5.71448898
  0.534438491  5.74229717
  0.538339496  5.78321743
  0.5422405  5.80922699
  0.546141505  5.79550123
  0.55004251  5.78115606
  0.553943515  5.83052158
  0.55784452  5.84638309
  0.561745524  5.89242125
  0.565646529  5.92111206
  0.569547534  5.91925049
  0.573448539  5.92531967
  0.577349544  5.94915247
  0.  5.95087671
  0.00390100479  5.97509766
  0.00780203938  5.93622017
  0.0117030442  5.93620014
  0.0156040788  5.89881945
  0.0195050836  5.84636593
  0.0234060884  5.83941269
  0.0273070931  5.82635498
  0.0312081277  5.85004807
  0.0351091325  5.82744598
  0.0390101522  5.84049892
  0.042911157  5.79140472
  0.0468121916  5.71136522
  0.0507131964  5.69069099
  0.0546142161  5.66626644
  0.0585152358  5.63880587
  0.0624162406  5.60801268
  0.0663172603  5.54728317
  0.0702182651  5.50572109
  0.0741192997  5.44536018
  0.0780203044  5.39028692
  0.0819213241  5.30618191
  0.0858223289  5.34668446
  0.0897233486  5.17994881
  0.0936243683  5.09998894
  0.0975253731  5.17865086
  0.101426408  5.12370205
  0.105327412  5.01012421
  0.109228432  4.97915649
  0.113129437  4.94535255
  0.117030457  4.91250515
  0.120931476  4.88680935
  0.124832481  4.89344692
  0.128733501  4.89184237
  0.132634521  4.86204195
  0.13653554  4.83297491
  0.140436545  4.80530262
  0.144337565  4.77704477
  0.148238584  4.75541019
  0.152139589  4.73827219
  0.156040609  4.71295834
  0.159941629  4.68774986
  0.163842648  4.66369247
  0.167743668  4.64044237
  0.171644688  4.61838293
  0.175545692  4.61700678
  0.179446697  4.61604309
  0.183347717  4.59589386
  0.187248737  4.57631493
  0.191149756  4.55753374
  0.195050776  4.53948879
  0.198951781  4.52225018
  0.2028528  4.51178074
  0.20675382  4.4902091
  0.210654825  4.47477913
  0.214555845  4.46672535
  0.218456864  4.45429325
  0.222357869  4.44104862
  0.226258889  4.42905617
  0.230159909  4.41789532
  0.234060928  4.4068675
  0.237961948  4.3971076
  0.241862968  4.38759327
  0.245763987  4.37927532
  0.249664992  4.37123966
  0.253566027  4.36417294
  0.257467031  4.35788345
  0.261368036  4.42464828
  0.265269041  4.35833836
  0.269170046  4.41556406
  0.273071051  4.33999157
  0.276972055  4.40924311
  0.28087306  4.4071908
  0.284774065  4.4066515
  0.28867507  4.40586472
  0.28867507  4.40634441
  0.292576075  4.33446598
  0.296477079  4.33552933
  0.300378084  4.40957928
  0.304279089  4.41165257
  0.308180094  4.41501856
  0.312081099  4.37509394
  0.315982103  4.42447615
  0.319883108  4.35786438
  0.323784113  4.36531544
  0.327685118  4.44298697
  0.331586123  4.37912655
  0.335487127  4.45824862
  0.339388132  4.46059561
  0.343289137  4.40692139
  0.347190142  4.41766071
  0.351091146  4.42926359
  0.354992151  4.44142675
  0.358893156  4.45407248
  0.362794161  4.46746731
  0.366695166  4.48133135
  0.37059617  4.48976898
  0.374497175  4.50559759
  0.37839818  4.52223587
  0.382299185  4.53996801
  0.38620019  4.56123924
  0.390101194  4.57630968
  0.394002199  4.59581995
  0.397903204  4.616014
  0.401804209  4.61329842
  0.405705214  4.61882305
  0.409606218  4.64046097
  0.413507223  4.66584158
  0.417408228  4.69788504
  0.421309233  4.71320152
  0.425210238  4.73827171
  0.429111242  4.76458454
  0.433012247  4.7770443
  0.436913252  4.80464172
  0.440814257  4.83297443
  0.444715261  4.86204529
  0.448616266  4.89184093
  0.452517271  4.88930178
  0.456418276  4.88027906
  0.460319281  4.91251755
  0.464220285  4.95294762
  0.46812129  4.97928333
  0.472022295  5.01200819
  0.4759233  5.13636684
  0.479824334  5.06015921
  0.483725339  5.12324619
  0.487626374  5.26925039
  0.491527379  5.26730013
  0.495428383  5.32081938
  0.499329388  5.43070412
  0.503230393  5.42762899
  0.507131457  5.53195763
  0.511032462  5.57030106
  0.514933467  5.57924891
  0.518834472  5.63891172
  0.522735476  5.66750956
  0.526636481  5.69963694
  0.530537486  5.74050713
  0.534438491  5.78826046
  0.538339496  5.84241104
  0.5422405  5.81775951
  0.546141505  5.81800795
  0.55004251  5.79968882
  0.553943515  5.84031582
  0.55784452  5.86523914
  0.561745524  5.89916325
  0.565646529  5.93394279
  0.569547534  5.93878698
  0.573448539  5.9749527
  0.577349544  5.95062065
  0.  6.04180431
  0.00390100479  6.01613522
  0.00780203938  5.9739027
  0.0117030442  5.94383907
  0.0156040788  5.91651058
  0.0195050836  5.88307476
  0.0234060884  5.85123825
  0.0273070931  5.8769393
  0.0312081277  5.85772896
  0.0351091325  5.83238602
  0.0390101522  5.85439301
  0.042911157  5.80583572
  0.0468121916  5.71674919
  0.0507131964  5.75485134
  0.0546142161  5.7216959
  0.0585152358  5.65934181
  0.0624162406  5.61510706
  0.0663172603  5.57932854
  0.0702182651  5.55407143
  0.0741192997  5.50592709
  0.0780203044  5.39820194
  0.0819213241  5.34605789
  0.0858223289  5.39681482
  0.0897233486  5.2224679
  0.0936243683  5.13593674
  0.0975253731  5.20419121
  0.101426408  5.16066885
  0.105327412  5.08593369
  0.109228432  5.05180693
  0.113129437  5.01833344
  0.117030457  4.98561382
  0.120931476  4.95366526
  0.124832481  4.9223938
  0.128733501  4.9030056
  0.132634521  4.87580538
  0.13653554  4.84746122
  0.140436545  4.82041645
  0.144337565  4.79158688
  0.148238584  4.76483345
  0.152139589  4.77814484
  0.156040609  4.75286102
  0.159941629  4.72821236
  0.163842648  4.70433903
  0.167743668  4.68116665
  0.171644688  4.65873003
  0.175545692  4.63712502
  0.179446697  4.62600946
  0.183347717  4.60709286
  0.187248737  4.58592224
  0.191149756  4.56698036
  0.195050776  4.54876328
  0.198951781  4.53173351
  0.2028528  4.54918194
  0.20675382  4.52681446
  0.210654825  4.48621655
  0.214555845  4.5347538
  0.218456864  4.5270443
  0.222357869  4.51406813
  0.226258889  4.50177526
  0.230159909  4.49187326
  0.234060928  4.47941208
  0.237961948  4.46980715
  0.241862968  4.46002817
  0.245763987  4.45163774
  0.249664992  4.44363356
  0.253566027  4.43654966
  0.257467031  4.43021297
  0.261368036  4.44770956
  0.265269041  4.42035294
  0.269170046  4.438972
  0.273071051  4.41230774
  0.276972055  4.43299913
  0.28087306  4.42931175
  0.284774065  4.42989922
  0.28867507  4.42954922
  0.28867507  4.42969894
  0.292576075  4.40675402
  0.296477079  4.40786028
  0.300378084  4.43238306
  0.304279089  4.43468666
  0.308180094  4.43590117
  0.312081099  4.41978312
  0.315982103  4.44820547
  0.319883108  4.430264
  0.323784113  4.43655491
  0.327685118  4.46568489
  0.331586123  4.45193768
  0.335487127  4.48225927
  0.339388132  4.47536755
  0.343289137  4.47941208
  0.347190142  4.49023294
  0.351091146  4.50193214
  0.354992151  4.51408768
  0.358893156  4.52710819
  0.362794161  4.54042912
  0.366695166  4.55515003
  0.37059617  4.49936295
  0.374497175  4.51460171
  0.37839818  4.53317451
  0.382299185  4.60845423
  0.38620019  4.60277843
  0.390101194  4.58597231
  0.394002199  4.60562372
  0.397903204  4.62601089
  0.401804209  4.63706636
  0.405705214  4.65873241
  0.409606218  4.6811614
  0.413507223  4.70450211
  0.417408228  4.72917652
  0.421309233  4.75284576
  0.425210238  4.77816963
  0.429111242  4.80408907
  0.433012247  4.7916398
  0.436913252  4.81932878
  0.440814257  4.84760952
  0.444715261  4.87612247
  0.448616266  4.90314388
  0.452517271  4.92238235
  0.456418276  4.95363283
  0.460319281  4.98561764
  0.464220285  5.02116299
  0.46812129  5.0518055
  0.472022295  5.08594275
  0.4759233  5.15940905
  0.479824334  5.09453917
  0.483725339  5.13368702
  0.487626374  5.28312302
  0.491527379  5.27521229
  0.495428383  5.34049416
  0.499329388  5.47425127
  0.503230393  5.44184113
  0.507131457  5.55166245
  0.511032462  5.59205818
  0.514933467  5.61068249
  0.518834472  5.68411636
  0.522735476  5.72179604
  0.526636481  5.75536871
  0.530537486  5.75871944
  0.534438491  5.82565117
  0.538339496  5.84971523
  0.5422405  5.83351088
  0.546141505  5.85471344
  0.55004251  5.82700729
  0.553943515  5.85952425
  0.55784452  5.90388584
  0.561745524  5.91539097
  0.565646529  5.94364023
  0.569547534  5.97119617
  0.573448539  6.03800535
  0.577349544  6.04735184
  0.  6.06215668
  0.00390100479  6.04776382
  0.00780203938  5.99716473
  0.0117030442  5.95034981
  0.0156040788  5.93701839
  0.0195050836  5.90224934
  0.0234060884  5.86875391
  0.0273070931  5.88452625
  0.0312081277  5.8801012
  0.0351091325  5.84997559
  0.0390101522  5.86137676
  0.042911157  5.82978153
  0.0468121916  5.78942299
  0.0507131964  5.79524326
  0.0546142161  5.75383043
  0.0585152358  5.69416237
  0.0624162406  5.66011906
  0.0663172603  5.62097549
  0.0702182651  5.58501625
  0.0741192997  5.54260635
  0.0780203044  5.42114735
  0.0819213241  5.35335159
  0.0858223289  5.41397381
  0.0897233486  5.23027706
  0.0936243683  5.1935339
  0.0975253731  5.22777939
  0.101426408  5.18191719
  0.105327412  5.10878086
  0.109228432  5.07465839
  0.113129437  5.04074001
  0.117030457  5.00885296
  0.120931476  4.99333286
  0.124832481  4.97488785
  0.128733501  4.94529724
  0.132634521  4.9156723
  0.13653554  4.88673306
  0.140436545  4.85862732
  0.144337565  4.83101749
  0.148238584  4.80423069
  0.152139589  4.78762531
  0.156040609  4.76343822
  0.159941629  4.73890495
  0.163842648  4.71495533
  0.167743668  4.69162846
  0.171644688  4.66905594
  0.175545692  4.6472187
  0.179446697  4.67211914
  0.183347717  4.67962503
  0.187248737  4.65826035
  0.191149756  4.63926649
  0.195050776  4.62101746
  0.198951781  4.60354042
  0.2028528  4.58725023
  0.20675382  4.57097769
  0.210654825  4.55548382
  0.214555845  4.54162073
  0.218456864  4.54995155
  0.222357869  4.53693581
  0.226258889  4.52473211
  0.230159909  4.51377773
  0.234060928  4.50248289
  0.237961948  4.49327517
  0.241862968  4.48318863
  0.245763987  4.47695875
  0.249664992  4.46694899
  0.253566027  4.45983791
  0.257467031  4.4536376
  0.261368036  4.46190405
  0.265269041  4.4434123
  0.269170046  4.44814348
  0.273071051  4.43573093
  0.276972055  4.4462924
  0.28087306  4.44491148
  0.284774065  4.4437232
  0.28867507  4.44328785
  0.28867507  4.44336796
  0.292576075  4.43019772
  0.296477079  4.43127728
  0.300378084  4.44627237
  0.304279089  4.44831562
  0.308180094  4.45262146
  0.312081099  4.44509554
  0.315982103  4.46197653
  0.319883108  4.45355606
  0.323784113  4.45988512
  0.327685118  4.47582912
  0.331586123  4.47488213
  0.335487127  4.49466515
  0.339388132  4.49670553
  0.343289137  4.502491
  0.347190142  4.51330185
  0.351091146  4.52619982
  0.354992151  4.53701401
  0.358893156  4.54986048
  0.362794161  4.56363964
  0.366695166  4.57787228
  0.37059617  4.57077456
  0.374497175  4.58678055
  0.37839818  4.60387802
  0.382299185  4.63033867
  0.38620019  4.64259768
  0.390101194  4.65826416
  0.394002199  4.67798138
  0.397903204  4.65708685
  0.401804209  4.64722443
  0.405705214  4.66910315
  0.409606218  4.69161844
  0.413507223  4.71490097
  0.417408228  4.74520397
  0.421309233  4.76376009
  0.425210238  4.78820992
  0.429111242  4.8135438
  0.433012247  4.83102512
  0.436913252  4.85852051
  0.440814257  4.8867712
  0.444715261  4.91567898
  0.448616266  4.94530773
  0.452517271  4.96712875
  0.456418276  4.98482227
  0.460319281  5.00999832
  0.464220285  5.05323172
  0.46812129  5.07465553
  0.472022295  5.10910034
  0.4759233  5.18632698
  0.479824334  5.15662813
  0.483725339  5.1928978
  0.487626374  5.31350803
  0.491527379  5.29507828
  0.495428383  5.3551321
  0.499329388  5.50463104
  0.503230393  5.46811199
  0.507131457  5.58343744
  0.511032462  5.62332535
  0.514933467  5.64257908
  0.518834472  5.71072102
  0.522735476  5.75307846
  0.526636481  5.79837084
  0.530537486  5.81620598
  0.534438491  5.85765982
  0.538339496  5.86247349
  0.5422405  5.84954214
  0.546141505  5.87789822
  0.55004251  5.87148333
  0.553943515  5.8841877
  0.55784452  5.90744829
  0.561745524  5.93699741
  0.565646529  5.94797325
  0.569547534  5.99447727
  0.573448539  6.04781199
  0.577349544  6.06240845
  0.  6.07999039
  0.00390100479  6.05561686
  0.00780203938  6.02464008
  0.0117030442  6.01776028
  0.0156040788  5.95328617
  0.0195050836  5.90451813
  0.0234060884  5.93167591
  0.0273070931  5.92183161
  0.0312081277  5.89832497
  0.0351091325  5.90774536
  0.0390101522  5.87331867
  0.042911157  5.90082693
  0.0468121916  5.80056667
  0.0507131964  5.84677362
  0.0546142161  5.80376291
  0.0585152358  5.71353817
  0.0624162406  5.66968155
  0.0663172603  5.62698364
  0.0702182651  5.59374809
  0.0741192997  5.54624462
  0.0780203044  5.46554327
  0.0819213241  5.37153435
  0.0858223289  5.43719101
  0.0897233486  5.25994253
  0.0936243683  5.21995544
  0.0975253731  5.30458641
  0.101426408  5.22372532
  0.105327412  5.13645267
  0.109228432  5.1039362
  0.113129437  5.07085562
  0.117030457  5.03851509
  0.120931476  5.00795698
  0.124832481  4.97759724
  0.128733501  4.95999908
  0.132634521  4.93000126
  0.13653554  4.90068102
  0.140436545  4.87816238
  0.144337565  4.84558439
  0.148238584  4.82500458
  0.152139589  4.86257648
  0.156040609  4.83708668
  0.159941629  4.81203747
  0.163842648  4.78823185
  0.167743668  4.76434994
  0.171644688  4.74178219
  0.175545692  4.72087145
  0.179446697  4.698627
  0.183347717  4.70851707
  0.187248737  4.68034124
  0.191149756  4.66150808
  0.195050776  4.6434598
  0.198951781  4.62596798
  0.2028528  4.61017895
  0.20675382  4.60025597
  0.210654825  4.57860231
  0.214555845  4.5641284
  0.218456864  4.56357002
  0.222357869  4.55063629
  0.226258889  4.53844261
  0.230159909  4.53117228
  0.234060928  4.51620054
  0.237961948  4.51167917
  0.241862968  4.49689913
  0.245763987  4.48848534
  0.249664992  4.48062706
  0.253566027  4.47352886
  0.257467031  4.46741486
  0.261368036  4.48413754
  0.265269041  4.45893764
  0.269170046  4.47083282
  0.273071051  4.44939899
  0.276972055  4.4671607
  0.28087306  4.46568108
  0.284774065  4.46613407
  0.28867507  4.46536112
  0.28867507  4.46576691
  0.292576075  4.44413662
  0.296477079  4.44495487
  0.300378084  4.46279383
  0.304279089  4.46726561
  0.308180094  4.46943617
  0.312081099  4.45875597
  0.315982103  4.48506689
  0.319883108  4.46747875
  0.323784113  4.4735713
  0.327685118  4.48996925
  0.331586123  4.48983812
  0.335487127  4.51320362
  0.339388132  4.51880074
  0.343289137  4.51633739
  0.347190142  4.52698565
  0.351091146  4.53871155
  0.354992151  4.55068207
  0.358893156  4.563416
  0.362794161  4.57730103
  0.366695166  4.59153223
  0.37059617  4.59357262
  0.374497175  4.60930061
  0.37839818  4.6272769
  0.382299185  4.65406275
  0.38620019  4.67120171
  0.390101194  4.68039751
  0.394002199  4.70001411
  0.397903204  4.69889116
  0.401804209  4.7203083
  0.405705214  4.74195385
  0.409606218  4.76433754
  0.413507223  4.78792334
  0.417408228  4.8140974
  0.421309233  4.83794689
  0.425210238  4.86237288
  0.429111242  4.88860989
  0.433012247  4.84443855
  0.436913252  4.87212467
  0.440814257  4.90070629
  0.444715261  4.93001461
  0.448616266  4.96001053
  0.452517271  4.97567034
  0.456418276  5.00674582
  0.460319281  5.0386219
  0.464220285  5.0852704
  0.46812129  5.10410213
  0.472022295  5.13762188
  0.4759233  5.2191
  0.479824334  5.18335915
  0.483725339  5.22717476
  0.487626374  5.36908674
  0.491527379  5.31614017
  0.495428383  5.37618446
  0.499329388  5.5064106
  0.503230393  5.50908089
  0.507131457  5.59954262
  0.511032462  5.62828922
  0.514933467  5.66580963
  0.518834472  5.74624252
  0.522735476  5.81553745
  0.526636481  5.85040474
  0.530537486  5.8508873
  0.534438491  5.90509701
  0.538339496  5.90427494
  0.5422405  5.90656328
  0.546141505  5.90391827
  0.55004251  5.87946653
  0.553943515  5.92542648
  0.55784452  5.93391991
  0.561745524  5.97359896
  0.565646529  6.00902796
  0.569547534  6.02105618
  0.573448539  6.06004429
  0.577349544  6.08147049


==> anc/DFT_Armchair_50/K-point-00/Dens_50_k00_c0.dat <==
 
 -0.750001609 -9.72159069E-006
 -0.740009367  1.21749622E-006
 -0.730017126  1.2800986E-005
 -0.720024884  2.46676495E-006
 -0.710032642 -9.85077349E-006
 -0.7000404 -1.45574489E-007
 -0.690048099  1.31052984E-005
 -0.680055857  4.45329215E-006
 -0.670063615 -9.34478794E-006
 -0.660071373 -1.68651275E-006
 -0.650079131  1.24207954E-005
 -0.640086889  5.55173892E-006
 -0.630094588 -8.79479376E-006
 -0.620102346 -2.4691933E-006
 -0.610110104  1.23006157E-005
 -0.600117862  6.58954559E-006
 -0.59012562 -8.52380072E-006
 -0.580133379 -3.31826118E-006
 -0.570141137  1.21276353E-005
 -0.560148835  7.22025743E-006
 -0.550156593 -8.80756124E-006
 -0.540164351 -4.29423153E-006
 -0.53017211  1.23677955E-005
 -0.520179868  8.3155619E-006
 -0.510187566 -8.92461867E-006
 -0.500195384 -5.18985462E-006
 -0.490203083  1.28939582E-005
 -0.480210841  9.78737808E-006
 -0.470218599 -8.81400865E-006
 -0.460226327 -5.92546985E-006
 -0.450234085  1.37053794E-005
 -0.440241843  1.15259536E-005
 -0.430249572 -8.74990201E-006
 -0.42025736 -6.82181781E-006
 -0.410265088  1.50510868E-005
 -0.400272816  1.51727472E-005
 -0.390280604 -5.64072388E-006
 -0.380288333 -4.48079481E-006
 -0.370296061  1.94438198E-005
 -0.360303849  2.28807858E-005
 -0.350311577  4.76732203E-006
 -0.340319306  1.01525893E-005
 -0.330327094  4.2205389E-005
 -0.320334822  5.69356671E-005
 -0.31034255  5.3287742E-005
 -0.300350338  8.03353978E-005
 -0.290358067  0.000146783874
 -0.280365795  0.000213797932
 -0.270373553  0.000286514813
 -0.260381341  0.000422103243
 -0.250389069  0.000642620842
 -0.240396813  0.000936893339
 -0.230404556  0.00135581486
 -0.220412299  0.00201252336
 -0.210420027  0.00299417088
 -0.20042783  0.00438564783
 -0.190435559  0.00639767991
 -0.180443302  0.00939884502
 -0.170451045  0.013860655
 -0.160458773  0.0204050671
 -0.150466517  0.0299431887
 -0.140474319  0.043771062
 -0.130482048  0.0635827407
 -0.120489791  0.0918553099
 -0.110497527  0.132404566
 -0.10050527  0.190232873
 -0.0905130655  0.271569729
 -0.0805208012  0.385597527
 -0.070528537  0.54716301
 -0.0605362803  0.778022289
 -0.0505440198  1.10461128
 -0.0405517556  1.56511867
 -0.030559551  2.19946718
 -0.0205672905  2.98069143
 -0.0105750291  3.75412822
 -0.000582767592  4.28941822
  0.00940949377  4.4361701
  0.0194017552  4.23698282
  0.0293939598  3.88302565
  0.0393862203  3.56653237
  0.0493784845  3.38392663
  0.059370745  3.35564256
  0.0693630055  3.48631048
  0.0793552101  3.78727746
  0.0893474743  4.27429008
  0.099339731  4.91383314
  0.109331995  5.53694582
  0.119324259  5.85773563
  0.129316524  5.64927578
  0.139308721  4.92658806
  0.149300978  3.94157887
  0.159293249  2.99096751
  0.169285506  2.2335434
  0.179277763  1.67387605
  0.189270034  1.26074183
  0.199262291  0.954116702
  0.209254548  0.722455859
  0.21924682  0.54028976
  0.229238957  0.390354425
  0.239231229  0.262271166
  0.249223486  0.15327248
  0.259215742  0.0696933866
  0.269208014  0.0247070268
  0.279200256  0.0318335555
  0.289192528  0.0999962389
  0.299184799  0.235643715
  0.309177041  0.449710727
  0.319169313  0.760721743
  0.329161584  1.2011224
  0.339153737  1.80987692
  0.349145979  2.57027078
  0.35913825  3.34630084
  0.369130522  3.9199245
  0.379122764  4.13361025
  0.389115036  4.00747013
  0.399107277  3.71179366
  0.409099549  3.43199015
  0.419091821  3.26853323
  0.429084063  3.2469089
  0.439076334  3.37366986
  0.449068606  3.66037798
  0.459060758  4.12390614
  0.469053  4.73977566
  0.479045272  5.35612106
  0.489037544  5.69886446
  0.499029785  5.53434134
  0.509022057  4.85608768
  0.519014299  3.89777303
  0.5290066  2.95420861
  0.538998842  2.19410086
  0.548991084  1.63064945
  0.558983386  1.21437883
  0.568975508  0.904926896
  0.57896775  0.671362638
  0.588960052  0.488694191
  0.598952293  0.340725541
  0.608944535  0.218420103
  0.618936837  0.119492717
  0.628929079  0.0491404831
  0.63892132  0.0181478746
  0.648913622  0.0375919268
  0.658905864  0.1150482
  0.668898106  0.25702849
  0.678890288  0.475383043
  0.68888253  0.789470494
  0.698874772  1.23132026
  0.708867073  1.84175622
  0.718859315  2.61093259
  0.728851557  3.40907478
  0.738843858  4.01405239
  0.7488361  4.2532196
  0.758828342  4.13233137
  0.768820643  3.8197546
  0.778812885  3.51077175
  0.788805127  3.31644368
  0.798797309  3.26571321
  0.808789551  3.36390686
  0.818781793  3.62037086
  0.828774095  4.05044842
  0.838766336  4.6353631
  0.848758578  5.23761272
  0.85875088  5.59389877
  0.868743122  5.46447992
  0.878735363  4.82200384
  0.888727665  3.88239551
  0.898719907  2.93869376
  0.908712029  2.17012453
  0.918704331  1.59901667
  0.928696573  1.17755353
  0.938688815  0.864333928
  0.948681116  0.628681362
  0.958673358  0.445704341
  0.9686656  0.299596906
  0.978657901  0.182241425
  0.988650143  0.0919957086
  0.998642385  0.0332896635
  1.00863469  0.0146522289
  1.01862693  0.0448105261
  1.02861905  0.13032952
  1.03861129  0.278021246
  1.04860365  0.500320733
  1.0585959  0.816978693
  1.06858814  1.25956202
  1.07858038  1.87074435
  1.08857262  2.6476779
  1.09856486  3.46731448
  1.10855722  4.10429525
  1.11854947  4.37116528
  1.12854171  4.25810003
  1.13853395  3.93014669
  1.14852619  3.5921576
  1.15851843  3.36663699
  1.16851079  3.28677583
  1.17850304  3.35636544
  1.18849528  3.5823679
  1.19848728  3.97857547
  1.20847952  4.5313549
  1.21847177  5.11689234
  1.22846413  5.48342562
  1.23845637  5.38682508
  1.24844861  4.78020668
  1.25844085  3.86088896
  1.26843309  2.91877031
  1.27842534  2.14277411
  1.2884177  1.56463087
  1.29840994  1.13863122
  1.30840218  0.822293341
  1.31839442  0.585100949
  1.32838666  0.402423769
  1.33837891  0.258977473
  1.34837127  0.147398934
  1.35836351  0.0664171055
  1.36835575  0.0196444131
  1.37834799  0.0136517165
  1.38834023  0.0550769679
  1.39833248  0.149318084
  1.40832484  0.303146422
  1.41831708  0.529597342
  1.42830908  0.849224389
  1.43830132  1.29331875
  1.44829357  1.90584946
  1.45828581  2.69051981
  1.46827817  3.53157425
  1.47827041  4.2013011
  1.48826265  4.49745321
  1.4982549  4.39365196
  1.50824714  4.05058765
  1.51823938  3.68262625
  1.52823174  3.42439365
  1.53822398  3.31393194
  1.54821622  3.35394716
  1.55820847  3.54941893
  1.56820071  3.9122541
  1.57819295  4.43259478
  1.58818531  4.99945927
  1.59817755  5.37341261
  1.60816979  5.30771542
  1.61816204  4.73692799
  1.62815428  3.83930182
  1.63814652  2.90040374
  1.64813888  2.1179812
  1.65813088  1.53322721
  1.66812313  1.10295439
  1.67811537  0.783860087
  1.68810761  0.545768559
  1.69809997  0.364168972
  1.70809221  0.223868296
  1.71808445  0.118061692
  1.7280767  0.0458582193
  1.73806894  0.0101370485
  1.74806118  0.0156215671
  1.75805354  0.0670828223
  1.76804578  0.168998092
  1.77803802  0.328126252
  1.78803027  0.557868659
  1.79802251  0.879367292
  1.80801475  1.32362509
  1.81800699  1.93561816
  1.82799935  2.72542882
  1.8379916  3.58527589
  1.84798384  4.28673697
  1.85797608  4.61356449
  1.86796832  4.52202415
  1.87796056  4.16651011
  1.88795269  3.7697072
  1.89794493  3.47886753
  1.90793717  3.33784461
  1.91792941  3.34844971
  1.92792165  3.51337552
  1.93791401  3.84259701
  1.94790626  4.32945538
  1.9578985  4.87533283
  1.96789074  5.25364971
  1.97788298  5.21681595
  1.98787522  4.68241215
  1.99786758  3.80927229
  2.00785971  2.87653875
  2.01785207  2.08964634
  2.02784443  1.49949718
  2.03783655  1.06614912
  2.04782891  0.745446503
  2.05782104  0.507271647
  2.0678134  0.327443868
  2.07780552  0.191164777
  2.08779788  0.0919935927
  2.09779024  0.0289394855
  2.10778213  0.00405105809
  2.11777449  0.0206332356
  2.12776661  0.0819099993
  2.13775897  0.19127579
  2.14775133  0.355248958
  2.15774345  0.587703049
  2.16773582  0.910574079
  2.17772794  1.35452056
  2.1877203  1.96503317
  2.19771242  2.75828862
  2.20770478  3.6352582
  2.21769714  4.36802006
  2.22768927  4.72699594
  2.23768163  4.65024948
  2.24767375  4.28456974
  2.25766611  3.86009336
  2.26765847  3.53674459
  2.27765059  3.36518383
  2.28764296  3.34677219
  2.29763508  3.48222613
  2.30762744  3.77947283
  2.31761956  4.23415375
  2.32761192  4.75895739
  2.33760405  5.14028835
  2.34759617  5.13097525
  2.35758853  4.63260221
  2.36758065  3.784554
  2.37757301  2.85883832
  2.38756537  2.06769609
  2.3975575  1.47187221
  2.40754986  1.03512549
  2.41754198  0.712662935
  2.42753434  0.474489868
  2.43752646  0.296683788
  2.44751883  0.164494067
  2.45751119  0.0716058686
  2.46750331  0.0169495735
  2.47749567  0.00183651538
  2.48748779  0.0281812511
  2.49748015  0.0978055224
  2.50747252  0.213351369
  2.51746464  0.381283492
  2.527457  0.615709364
  2.53744912  0.939049721
  2.54744148  1.3816905
  2.55743361  1.98941493
  2.56742573  2.78411818
  2.57741809  3.67587757
  2.58741021  4.43884754
  2.59740257  4.83147955
  2.6073947  4.77308273
  2.61738706  4.40049458
  2.62737942  3.94970989
  2.63737154  3.59404278
  2.6473639  3.39196301
  2.65735602  3.34478164
  2.66734838  3.45097518
  2.67734051  3.71635222
  2.68733287  4.13834238
  2.69732523  4.64010668
  2.70731735  5.02129936
  2.71730971  5.03695869
  2.72730184  4.57436991
  2.7372942  3.75320387
  2.74728656  2.83656073
  2.75727868  2.04245305
  2.76727104  1.441679
  2.77726316  1.00232816
  2.78725553  0.678949893
  2.79724765  0.441406876
  2.80723977  0.266287744
  2.81723213  0.139109671
  2.82722425  0.0535335355
  2.83721662  0.00805716962
  2.84720874  0.0031252047
  2.8572011  0.0394377708
  2.86719346  0.117584914
  2.87718558  0.23943162
  2.88717794  0.411338806
  2.89717007  0.647750139
  2.90716243  0.971686661
  2.91715479  1.41330135
  2.92714691  2.01829267
  2.93713927  2.8139019
  2.9471314  3.71969199
  2.95712376  4.51289558
  2.96711588  4.9403491
  2.97710824  4.90191936
  2.9871006  4.52338552
  2.99709272  4.04612732
  3.00708508  3.6570406
  3.01707721  3.42329168
  3.02706957  3.3466146
  3.03706169  3.42329144
  3.04705405  3.65704036
  3.05704618  4.04612732
  3.06703854  4.52338314
  3.07703066  4.90191984
  3.08702302  4.94034863
  3.09701514  4.51289415
  3.10700774  3.71969175
  3.11699963  2.81390214
  3.12699223  2.01829267
  3.13698411  1.41330051
  3.14697623  0.971686661
  3.15696883  0.64775002
  3.16696072  0.411338717
  3.17695332  0.239431545
  3.1869452  0.117585167
  3.1969378  0.0394378081
  3.20692968  0.00312520866
  3.21692228  0.00805715192
  3.22691441  0.0535335615
  3.23690677  0.139109641
  3.24689889  0.266287744
  3.25689125  0.441406697
  3.26688337  0.678949118
  3.27687573  1.00232852
  3.28686786  1.44167817
  3.29686046  2.04245138
  3.30685234  2.83655691
  3.31684494  3.75320053
  3.32683682  4.57436752
  3.33682942  5.03695869
  3.34682155  5.02130127
  3.35681391  4.64011717
  3.36680603  4.13834238
  3.37679791  3.71635604
  3.38679051  3.45097446
  3.39678264  3.34478259
  3.406775  3.39196229
  3.41676712  3.59404325
  3.42675948  3.94970775
  3.4367516  4.40048552
  3.44674397  4.77308226
  3.45673609  4.83147955
  3.46672869  4.43884706
  3.47672057  3.67588305
  3.48671317  2.78412127
  3.49670506  1.98941517
  3.50669765  1.38169122
  3.51668978  0.939049661
  3.52668214  0.615709901
  3.53667426  0.381283671
  3.54666662  0.213351458
  3.55665874  0.097805582
  3.56665111  0.028181266
  3.57664323  0.00183651375
  3.58663583  0.0169495586
  3.59662771  0.0716058239
  3.60661983  0.164493948
  3.6166122  0.296683729
  3.62660432  0.474490017
  3.63659692  0.712662637
  3.6465888  1.03512573
  3.6565814  1.47187269
  3.66657329  2.06769204
  3.67656589  2.85883307
  3.68655801  3.78455019
  3.69655037  4.63259315
  3.70654249  5.1309762
  3.71653485  5.14029264
  3.72652698  4.75896549
  3.73651934  4.23415518
  3.74651146  3.77947259
  3.75650406  3.48222685
  3.76649594  3.34677219
  3.77648854  3.36518383
  3.78648043  3.53674412
  3.79647303  3.86008954
  3.80646491  4.28455877
  3.81645751  4.650249
  3.82644963  4.72699499
  3.83644152  4.36802006
  3.84643412  3.63526154
  3.856426  2.75829315
  3.8664186  1.96503556
  3.87641072  1.3545208
  3.88640308  0.910574198
  3.89639521  0.587703109
  3.90638757  0.355248898
  3.91637969  0.191275731
  3.92637205  0.0819100365
  3.93636417  0.02063323
  3.94635677  0.00405104412
  3.95634866  0.0289395191
  3.96634126  0.0919935405
  3.97633314  0.191164821
  3.98632574  0.32744354
  3.99631786  0.507272005
  4.00631046  0.745447099
  4.01630211  1.066149
  4.02629471  1.4994967
  4.03628683  2.0896461
  4.04627943  2.87653637
  4.05627155  3.80926132
  4.0662632  4.68240929
  4.0762558  5.2168169
  4.08624792  5.25365782
  4.09624052  4.87533998
  4.10623264  4.32945633
  4.11622477  3.84259796
  4.12621689  3.51337552
  4.13620949  3.34844875
  4.14620161  3.33784437
  4.15619373  3.47886729
  4.16618586  3.76970458
  4.17617846  4.16650867
  4.18617058  4.5220046
  4.19616318  4.61356401
  4.20615482  4.28673744
  4.21614742  3.5852797
  4.22613955  2.7254312
  4.23613214  1.93562174
  4.24612427  1.3236258
  4.25611639  0.879367292
  4.26610851  0.557869017
  4.27610111  0.328126073
  4.28609324  0.168998122
  4.29608536  0.0670828372
  4.30607748  0.0156215047
  4.3160696  0.0101370253
  4.3260622  0.045858223
  4.33605433  0.118061766
  4.34604692  0.223868355
  4.35603857  0.364168912
  4.36603117  0.545768499
  4.37602329  0.783859551
  4.38601589  1.10295391
  4.39600754  1.53322732
  4.40600014  2.11798143
  4.41599226  2.90039992
  4.42598486  3.83929563
  4.43597698  4.73691082
  4.4459691  5.30771542
  4.45596123  5.37341976
  4.46595383  4.99946737
  4.47594595  4.43259525
  4.48593855  3.91225338
  4.49593019  3.54941893
  4.50592279  3.35394788
  4.51591492  3.31393147
  4.52590704  3.42439461
  4.53589964  3.68262219
  4.54589128  4.05057716
  4.55588388  4.39363289
  4.56587601  4.4974432
  4.57586861  4.2013011
  4.58586073  3.53158259
  4.59585285  2.69052243
  4.60584497  1.90585208
  4.61583757  1.29331911
  4.6258297  0.84922415
  4.63582182  0.529597461
  4.64581394  0.303146422
  4.65580654  0.14931792
  4.66579866  0.0550769269
  4.67579126  0.0136516644
  4.68578291  0.019644374
  4.69577551  0.0664170906
  4.70576763  0.147399083
  4.71576023  0.258977413
  4.72575235  0.402423918
  4.73574448  0.585100949
  4.7457366  0.822293639
  4.75572872  1.1386317
  4.76572132  1.5646311
  4.77571344  2.14277387
  4.78570557  2.91876674
  4.79569769  3.8608861
  4.80569029  4.78020144
  4.81568241  5.38681746
  4.82567501  5.483428
  4.83566666  5.11689854
  4.84565926  4.5313549
  4.85565138  3.97857738
  4.86564398  3.58236837
  4.8756361  3.3563652
  4.88562822  3.28677726
  4.89562035  3.36663461
  4.90561295  3.5921576
  4.91560507  3.93014598
  4.92559719  4.25809717
  4.93558931  4.37116671
  4.94558191  4.1042943
  4.95557404  3.46731973
  4.96556616  2.64768505
  4.97555828  1.87074661
  4.9855504  1.25956321
  4.995543  0.816978872
  5.00553513  0.500320315
  5.01552773  0.278021157
  5.02551937  0.130329341
  5.03551197  0.0448105298
  5.04550409  0.0146521581
  5.05549669  0.0332895517
  5.06548882  0.091995731
  5.07548094  0.182241485
  5.08547306  0.299597025
  5.09546566  0.445704162
  5.10545778  0.628681302
  5.11544991  0.864333332
  5.12544203  1.17755365
  5.13543463  1.59901726
  5.14542675  2.17012382
  5.15541935  2.9386909
  5.165411  3.88238931
  5.17540359  4.82199955
  5.18539572  5.46447945
  5.19538784  5.59389973
  5.20538044  5.2376132
  5.21537209  4.63537169
  5.22536469  4.05044794
  5.23535681  3.62037206
  5.24534941  3.36390805
  5.25534153  3.26571202
  5.26533365  3.31644392
  5.27532578  3.51077127
  5.28531837  3.81974649
  5.2953105  4.13232422
  5.3053031  4.25321865
  5.31529474  4.01405382
  5.32528734  3.40908265
  5.33527946  2.61093616
  5.34527206  1.84175813
  5.35526419  1.23132098
  5.36525631  0.789469957
  5.37524843  0.475382626
  5.38524103  0.257028431
  5.39523315  0.115048155
  5.40522528  0.0375918783
  5.4152174  0.0181477666
  5.42520952  0.0491404645
  5.43520212  0.119492725
  5.44519424  0.218420252
  5.45518637  0.340725601
  5.46517849  0.488694429
  5.47517109  0.671363056
  5.48516321  0.904926479
  5.49515581  1.21437871
  5.50514746  1.63064969
  5.51514006  2.19410038
  5.52513218  2.95420384
  5.53512478  3.89776611
  5.5451169  4.85607624
  5.55510902  5.53434038
  5.56510115  5.69886494
  5.57509375  5.35612726
  5.58508587  4.73978567
  5.59507847  4.12391186
  5.60507011  3.66037846
  5.61506271  3.37367105
  5.62505484  3.24690819
  5.63504744  3.26853132
  5.64503908  3.43198895
  5.6550312  3.71179032
  5.6650238  4.00746489
  5.67501593  4.13360691
  5.68500853  3.91992521
  5.69500017  3.34630537
  5.70499277  2.57027388
  5.71498489  1.80987883
  5.72497749  1.20112264
  5.73496962  0.760722637
  5.74496174  0.449711055
  5.75495386  0.235643983
  5.76494646  0.0999960825
  5.77493858  0.0318334736
  5.78493118  0.0247068703
  5.79492283  0.0696932226
  5.80491543  0.15327248
  5.81490755  0.262271404
  5.82490015  0.390354663
  5.83489227  0.540290534
  5.8448844  0.722455978
  5.85487652  0.954116642
  5.86486912  1.26074278
  5.87486124  1.67387581
  5.88485336  2.23354173
  5.89484549  2.99096513
  5.90483761  3.94157219
  5.91483021  4.92657042
  5.92482233  5.6492691
  5.93481445  5.85773659
  5.94480658  5.53695011
  5.95479918  4.91384172
  5.9647913  4.27429533
  5.9747839  3.78727841
  5.98477554  3.48631144
  5.99476814  3.35564327
  6.00476027  3.38392687
  6.01475286  3.56653166
  6.02474499  3.8830235
  6.03473711  4.23698044
  6.04472923  4.43616915
  6.05472183  4.28941917
  6.06471395  3.75413108
  6.07470655  2.98069215
  6.0846982  2.19947195
  6.0946908  1.56511986
  6.10468292  1.10461152
  6.11467505  0.778021872
  6.12466717  0.547163129
  6.13465929  0.385597616
  6.14465189  0.271569967
  6.15464401  0.190232962
  6.16463661  0.132404506
  6.17462826  0.0918551609
  6.18462086  0.0635827407
  6.19461298  0.0437711328
  6.20460558  0.0299431775
  6.2145977  0.0204050951
  6.22458982  0.013860641
  6.23458195  0.00939885527
  6.24457455  0.00639769621
  6.25456667  0.0043856441
  6.26455927  0.00299416669
  6.27455091  0.00201252173
  6.28454351  0.0013558123
  6.29453564  0.000936891476
  6.30452824  0.000642620027
  6.31452036  0.000422102952
  6.32451248  0.000286515249
  6.3345046  0.000213797888
  6.34449673  0.000146783772
  6.35448933  8.03355724E-005
  6.36448145  5.32877057E-005
  6.37447357  5.69356816E-005
  6.38446569  4.22054909E-005
  6.39445829  1.01526366E-005
  6.40445042  4.76728155E-006
  6.41444254  2.28808076E-005
  6.42443466  1.94438744E-005
  6.43442726 -4.48076344E-006
  6.44441938 -5.64072889E-006
  6.45441198  1.51727718E-005
  6.46440363  1.50510732E-005
  6.47439623 -6.82178006E-006
  6.48438835 -8.74991201E-006
  6.49438095  1.15259154E-005
  6.50437307  1.37054303E-005
  6.5143652 -5.92545211E-006
  6.52435732 -8.81406777E-006
  6.53434992  9.78737535E-006
  6.54434204  1.28939146E-005
  6.55433464 -5.18985689E-006
  6.56432629 -8.92467688E-006
  6.57431841  8.31555099E-006
  6.58431101  1.23678519E-005
  6.59430313 -4.29422971E-006
  6.60429573 -8.80753851E-006
  6.61428738  7.22024015E-006
  6.62427998  1.21276398E-005
  6.6342721 -3.3182705E-006
  6.6442647 -8.52384073E-006
  6.65425634  6.5895224E-006
  6.66424894  1.23005684E-005
  6.67424107 -2.46918648E-006
  6.68423367 -8.79478557E-006
  6.69422579  5.55174711E-006
  6.70421791  1.24207672E-005
  6.71421003 -1.68652537E-006
  6.72420263 -9.34479067E-006
  6.73419476  4.45328124E-006
  6.74418736  1.31052911E-005
  6.754179 -1.45579222E-007
  6.7641716 -9.85073166E-006
  6.77416372  2.46675654E-006
  6.78415632  1.28009988E-005
  6.79414845  1.21745541E-006
 


==> anc/DFT_Armchair_50/K-point-00/Dens_50_k00_c1.dat <==
 
 -0.750001609 -1.34130578E-005
 -0.740009367  3.34376159E-006
 -0.730017126  2.16314529E-005
 -0.720024884  6.91844662E-006
 -0.710032642 -1.19577453E-005
 -0.7000404  1.00511784E-006
 -0.690048099  1.98766429E-005
 -0.680055857  8.17547334E-006
 -0.670063615 -9.88245301E-006
 -0.660071373  2.76196488E-006
 -0.650079131  2.25705662E-005
 -0.640086889  1.10442916E-005
 -0.630094588 -8.52995072E-006
 -0.620102346  5.04791797E-006
 -0.610110104  2.93566281E-005
 -0.600117862  1.98462076E-005
 -0.59012562 -2.74579565E-006
 -0.580133379  9.93958383E-006
 -0.570141137  4.05095598E-005
 -0.560148835  3.81275859E-005
 -0.550156593  1.67934086E-005
 -0.540164351  2.91790202E-005
 -0.53017211  6.51680093E-005
 -0.520179868  7.2499548E-005
 -0.510187566  6.02928812E-005
 -0.500195384  8.25042735E-005
 -0.490203083  0.000132455403
 -0.480210841  0.000156882277
 -0.470218599  0.000164653218
 -0.460226327  0.000214813568
 -0.450234085  0.000303295383
 -0.440241843  0.00037247382
 -0.430249572  0.000430506363
 -0.42025736  0.000546304043
 -0.410265088  0.000725198945
 -0.400272816  0.000909015827
 -0.390280604  0.00110501831
 -0.380288333  0.00139187311
 -0.370296061  0.00178960373
 -0.360303849  0.00225141016
 -0.350311577  0.00279749953
 -0.340319306  0.00352706225
 -0.330327094  0.00448390469
 -0.320334822  0.00564630562
 -0.31034255  0.00707088877
 -0.300350338  0.00891003013
 -0.290358067  0.011271188
 -0.280365795  0.0142046465
 -0.270373553  0.0178563371
 -0.260381341  0.0224932376
 -0.250389069  0.0283665676
 -0.240396813  0.0357141495
 -0.230404556  0.04493073
 -0.220412299  0.0565935709
 -0.210420027  0.0713208467
 -0.20042783  0.0897960439
 -0.190435559  0.112981573
 -0.180443302  0.142195508
 -0.170451045  0.179007396
 -0.160458773  0.225228846
 -0.150466517  0.283058137
 -0.140474319  0.355086803
 -0.130482048  0.443786144
 -0.120489791  0.551796496
 -0.110497527  0.682943404
 -0.10050527  0.841502607
 -0.0905130655  1.03122151
 -0.0805208012  1.25731373
 -0.070528537  1.5289768
 -0.0605362803  1.85773945
 -0.0505440198  2.25033116
 -0.0405517556  2.70917797
 -0.030559551  3.22272229
 -0.0205672905  3.71877432
 -0.0105750291  4.03713226
 -0.000582767592  3.99767828
  0.00940949377  3.53765297
  0.0194017552  2.7884779
  0.0293939598  2.00460553
  0.0393862203  1.41234505
  0.0493784845  1.12103391
  0.059370745  1.15151191
  0.0693630055  1.50344539
  0.0793552101  2.18438268
  0.0893474743  3.20221806
  0.099339731  4.48694086
  0.109331995  5.78223753
  0.119324259  6.67448902
  0.129316524  6.81914091
  0.139308721  6.18080473
  0.149300978  5.04723406
  0.159293249  3.80620646
  0.169285506  2.71238828
  0.179277763  1.84072542
  0.189270034  1.18354583
  0.199262291  0.728797376
  0.209254548  0.466095865
  0.21924682  0.382454067
  0.229238957  0.449813545
  0.239231229  0.61275655
  0.249223486  0.800883949
  0.259215742  0.961108029
  0.269208014  1.08033669
  0.279200256  1.17839921
  0.289192528  1.28316069
  0.299184799  1.41445971
  0.309177041  1.58444619
  0.319169313  1.79975045
  0.329161584  2.06154251
  0.339153737  2.36053038
  0.349145979  2.64875126
  0.35913825  2.81923318
  0.369130522  2.7492609
  0.379122764  2.3965373
  0.389115036  1.85752487
  0.399107277  1.32160664
  0.409099549  0.961909592
  0.419091821  0.866884708
  0.429084063  1.05787623
  0.439076334  1.53860652
  0.449068606  2.31739807
  0.459060758  3.40425324
  0.469053  4.73716164
  0.479045272  6.0685544
  0.489037544  6.98157597
  0.499029785  7.11503649
  0.509022057  6.42040825
  0.519014299  5.19521427
  0.5290066  3.85797596
  0.538998842  2.69563198
  0.548991084  1.8000443
  0.558983386  1.16681492
  0.568975508  0.784294546
  0.57896775  0.645206094
  0.588960052  0.73642391
  0.598952293  1.01119006
  0.608944535  1.36648333
  0.618936837  1.6714679
  0.628929079  1.83571637
  0.63892132  1.85425675
  0.648913622  1.78733242
  0.658905864  1.70247173
  0.668898106  1.63809514
  0.678890288  1.60779858
  0.68888253  1.61544216
  0.698874772  1.6587348
  0.708867073  1.72779691
  0.718859315  1.79386413
  0.728851557  1.7983098
  0.738843858  1.67584455
  0.7488361  1.4096415
  0.758828342  1.06646788
  0.768820643  0.76946336
  0.778812885  0.631564856
  0.788805127  0.713035166
  0.798797309  1.03254175
  0.808789551  1.59787202
  0.818781793  2.41848993
  0.828774095  3.50584197
  0.838766336  4.80839729
  0.848758578  6.09920073
  0.85875088  6.97920895
  0.868743122  7.08848953
  0.878735363  6.36780357
  0.888727665  5.10977459
  0.898719907  3.74453402
  0.908712029  2.57887769
  0.918704331  1.71805072
  0.928696573  1.16102946
  0.938688815  0.896838427
  0.948681116  0.921677113
  0.958673358  1.22317004
  0.9686656  1.73571348
  0.978657901  2.3047471
  0.988650143  2.73112583
  0.998642385  2.88082647
  1.00863469  2.75942326
  1.01862693  2.47991347
  1.02861905  2.16447544
  1.03861129  1.87907755
  1.04860365  1.64043975
  1.0585959  1.4488647
  1.06858814  1.29935324
  1.07858038  1.1810472
  1.08857262  1.07720506
  1.09856486  0.962798953
  1.10855722  0.814707458
  1.11854947  0.635110974
  1.12854171  0.465662062
  1.13853395  0.373169303
  1.14852619  0.417740196
  1.15851843  0.633327007
  1.16851079  1.03456223
  1.17850304  1.63177121
  1.18849528  2.43488145
  1.19848728  3.45558715
  1.20847952  4.65358305
  1.21847177  5.83184242
  1.22846413  6.6288271
  1.23845637  6.70594883
  1.24844861  5.99787474
  1.25844085  4.77704573
  1.26843309  3.4619298
  1.27842534  2.363132
  1.2884177  1.59489846
  1.29840994  1.16051209
  1.30840218  1.05016506
  1.31839442  1.26370203
  1.32838666  1.79136705
  1.33837891  2.55198383
  1.34837127  3.34116554
  1.35836351  3.88878608
  1.36835575  4.01238632
  1.37834799  3.72743559
  1.38834023  3.20625138
  1.39833248  2.63626027
  1.40832484  2.11932564
  1.41831708  1.6782341
  1.42830908  1.30956042
  1.43830132  1.00591767
  1.44829357  0.75533092
  1.45828581  0.54725343
  1.46827817  0.375073373
  1.47827041  0.238185212
  1.48826265  0.145925522
  1.4982549  0.118348189
  1.50824714  0.179974556
  1.51823938  0.350911438
  1.52823174  0.643992007
  1.53822398  1.06977892
  1.54821622  1.64040685
  1.55820847  2.36579227
  1.56820071  3.2559166
  1.57819295  4.2808342
  1.58818531  5.28011942
  1.59817755  5.94684601
  1.60816979  5.98285913
  1.61816204  5.32308483
  1.62815428  4.20751667
  1.63814652  3.01986194
  1.64813888  2.05574298
  1.65813088  1.43087435
  1.66812313  1.15333951
  1.67811537  1.21590769
  1.68810761  1.62182772
  1.69809997  2.3648932
  1.70809221  3.35417867
  1.71808445  4.34490252
  1.7280767  5.00265265
  1.73806894  5.09605026
  1.74806118  4.64603138
  1.75805354  3.88287807
  1.76804578  3.0628674
  1.77803802  2.32852077
  1.78803027  1.71142089
  1.79802251  1.2051338
  1.80801475  0.800846815
  1.81800699  0.485926539
  1.82799935  0.250983655
  1.8379916  0.0927801207
  1.84798384  0.0116286287
  1.85797608  0.00815274287
  1.86796832  0.0818499103
  1.87796056  0.231423438
  1.88795269  0.456199318
  1.89794493  0.758663237
  1.90793717  1.14704955
  1.91792941  1.63390279
  1.92792165  2.22864342
  1.93791401  2.93872023
  1.94790626  3.74230289
  1.9578985  4.51690006
  1.96789074  5.01983309
  1.97788298  5.00764418
  1.98787522  4.42324066
  1.99786758  3.46621418
  2.00785971  2.46705365
  2.01785207  1.68947721
  2.02784443  1.24319088
  2.03783655  1.14039063
  2.04782891  1.37700105
  2.05782104  1.95921183
  2.0678134  2.88534784
  2.07780552  4.06128454
  2.08779788  5.21505213
  2.09779024  5.96142101
  2.10778213  6.02497196
  2.11777449  5.42654657
  2.12776661  4.44544125
  2.13775897  3.40284824
  2.14775133  2.48393965
  2.15774345  1.73203957
  2.16773582  1.13830781
  2.17772794  0.692691922
  2.1877203  0.383240402
  2.19771242  0.199214175
  2.20770478  0.127974302
  2.21769714  0.149245799
  2.22768927  0.237327307
  2.23768163  0.370291442
  2.24767375  0.537156463
  2.25766611  0.737629116
  2.26765847  0.97800988
  2.27765059  1.26869559
  2.28764296  1.62197101
  2.29763508  2.04568696
  2.30762744  2.54377007
  2.31761956  3.10045624
  2.32761192  3.62903237
  2.33760405  3.95280457
  2.34759617  3.89015698
  2.35758853  3.39829659
  2.36758065  2.63429618
  2.37757301  1.86347437
  2.38756537  1.30393064
  2.3975575  1.05196893
  2.40754986  1.12292349
  2.41754198  1.51644135
  2.42753434  2.24068856
  2.43752646  3.29849553
  2.44751883  4.59917736
  2.45751119  5.859797
  2.46750331  6.66317701
  2.47749567  6.69963169
  2.48748779  5.98443985
  2.49748015  4.83198738
  2.50747252  3.61689067
  2.51746464  2.56386256
  2.527457  1.72962034
  2.53744912  1.10460913
  2.54744148  0.678236723
  2.55743361  0.440195799
  2.56742573  0.377145529
  2.57741809  0.458445728
  2.58741021  0.62592417
  2.59740257  0.810213685
  2.6073947  0.963826478
  2.61738706  1.07974327
  2.62737942  1.17994821
  2.63737154  1.29083848
  2.6473639  1.43056357
  2.65735602  1.61074579
  2.66734838  1.83726609
  2.67734051  2.11049271
  2.68733287  2.41777158
  2.69732523  2.70260715
  2.70731735  2.85004306
  2.71730971  2.74111795
  2.72730184  2.35104513
  2.7372942  1.79561448
  2.74728656  1.27016842
  2.75727868  0.939195514
  2.76727104  0.879412651
  2.77726316  1.10712528
  2.78725553  1.62594628
  2.79724765  2.44567633
  2.80723977  3.57282591
  2.81723213  4.92492151
  2.82722425  6.22424078
  2.83721662  7.04460478
  2.84720874  7.05640125
  2.8572011  6.26517153
  2.86719346  5.00234699
  2.87718558  3.67959166
  2.88717794  2.55422854
  2.89717007  1.69654024
  2.90716243  1.09750199
  2.91715479  0.746637344
  2.92714691  0.636804998
  2.93713927  0.752410889
  2.9471314  1.03969491
  2.95712376  1.39002681
  2.96711588  1.6759187
  2.97710824  1.8187238
  2.9871006  1.82469261
  2.99709272  1.75718915
  3.00708508  1.67977977
  3.01707721  1.6259886
  3.02706957  1.60709214
  3.03706169  1.62598872
  3.04705405  1.67977965
  3.05704618  1.75718892
  3.06703854  1.82469285
  3.07703066  1.81872451
  3.08702302  1.67591846
  3.09701514  1.39002681
  3.10700774  1.03969502
  3.11699963  0.752411067
  3.12699223  0.636805058
  3.13698411  0.746637344
  3.14697623  1.09750223
  3.15696883  1.69654095
  3.16696072  2.55422807
  3.17695332  3.67958879
  3.1869452  5.00234127
  3.1969378  6.26516199
  3.20692968  7.05640078
  3.21692228  7.04460526
  3.22691441  6.22425222
  3.23690677  4.92492771
  3.24689889  3.57282901
  3.25689125  2.44567704
  3.26688337  1.62594688
  3.27687573  1.10712481
  3.28686786  0.879412651
  3.29686046  0.939195216
  3.30685234  1.27016592
  3.31684494  1.79561222
  3.32683682  2.35104394
  3.33682942  2.74111772
  3.34682155  2.85004711
  3.35681391  2.70260906
  3.36680603  2.41777325
  3.37679791  2.1104939
  3.38679051  1.83726585
  3.39678264  1.61074555
  3.406775  1.43056357
  3.41676712  1.29083848
  3.42675948  1.1799475
  3.4367516  1.07974315
  3.44674397  0.963826299
  3.45673609  0.810213625
  3.46672869  0.625924468
  3.47672057  0.458446294
  3.48671317  0.377146274
  3.49670506  0.440196365
  3.50669765  0.678236425
  3.51668978  1.10460937
  3.52668214  1.72962105
  3.53667426  2.56386304
  3.54666662  3.61688924
  3.55665874  4.83198166
  3.56665111  5.98443127
  3.57664323  6.69963074
  3.58663583  6.6631794
  3.59662771  5.85980797
  3.60661983  4.59917974
  3.6166122  3.29849982
  3.62660432  2.24068832
  3.63659692  1.5164417
  3.6465888  1.12292314
  3.6565814  1.05196929
  3.66657329  1.30392957
  3.67656589  1.8634702
  3.68655801  2.63429332
  3.69655037  3.39828968
  3.70654249  3.89015651
  3.71653485  3.95280647
  3.72652698  3.62903571
  3.73651934  3.10046029
  3.74651146  2.54376984
  3.75650406  2.04568696
  3.76649594  1.62197137
  3.77648854  1.26869559
  3.78648043  0.978009582
  3.79647303  0.737629235
  3.80646491  0.537156224
  3.81645751  0.370290905
  3.82644963  0.237327233
  3.83644152  0.149245828
  3.84643412  0.127974644
  3.856426  0.19921419
  3.8664186  0.383240521
  3.87641072  0.692692041
  3.88640308  1.13830769
  3.89639521  1.73203945
  3.90638757  2.48393822
  3.91637969  3.4028461
  3.92637205  4.445436
  3.93636417  5.42653418
  3.94635677  6.02496958
  3.95634866  5.96142101
  3.96634126  5.21505976
  3.97633314  4.06129169
  3.98632574  2.88534951
  3.99631786  1.95921278
  4.00631046  1.37700129
  4.01630211  1.14039052
  4.02629471  1.24319053
  4.03628683  1.68947518
  4.04627943  2.46704817
  4.05627155  3.46620655
  4.0662632  4.42324018
  4.0762558  5.00764227
  4.08624792  5.01983595
  4.09624052  4.51691484
  4.10623264  3.74230576
  4.11622477  2.93872166
  4.12621689  2.22864342
  4.13620949  1.63390255
  4.14620161  1.14704943
  4.15619373  0.758663833
  4.16618586  0.456199348
  4.17617846  0.231423467
  4.18617058  0.0818498954
  4.19616318  0.00815274846
  4.20615482  0.0116286436
  4.21614742  0.0927802101
  4.22613955  0.250983655
  4.23613214  0.485926598
  4.24612427  0.800846815
  4.25611639  1.20513368
  4.26610851  1.71142125
  4.27610111  2.32852006
  4.28609324  3.06286407
  4.29608536  3.88287544
  4.30607748  4.64602661
  4.3160696  5.09604883
  4.3260622  5.00265121
  4.33605433  4.34490204
  4.34604692  3.35418177
  4.35603857  2.36489654
  4.36603117  1.6218282
  4.37602329  1.21590757
  4.38601589  1.15333915
  4.39600754  1.43087506
  4.40600014  2.05574131
  4.41599226  3.01985836
  4.42598486  4.20751047
  4.43597698  5.32308006
  4.4459691  5.98286009
  4.45596123  5.94684696
  4.46595383  5.28012228
  4.47594595  4.28083754
  4.48593855  3.25591969
  4.49593019  2.36579251
  4.50592279  1.6404072
  4.51591492  1.06977892
  4.52590704  0.643991768
  4.53589964  0.350911409
  4.54589128  0.179974467
  4.55588388  0.118347906
  4.56587601  0.145925358
  4.57586861  0.238185272
  4.58586073  0.375073522
  4.59585285  0.547253549
  4.60584497  0.755330801
  4.61583757  1.00591791
  4.6258297  1.30956066
  4.63582182  1.6782341
  4.64581394  2.11932588
  4.65580654  2.63625836
  4.66579866  3.20624733
  4.67579126  3.72743058
  4.68578291  4.01238298
  4.69577551  3.88878584
  4.70576763  3.34116769
  4.71576023  2.55198646
  4.72575235  1.79136944
  4.73574448  1.26370299
  4.7457366  1.05016577
  4.75572872  1.16051257
  4.76572132  1.59489834
  4.77571344  2.36313009
  4.78570557  3.46192598
  4.79569769  4.77703953
  4.80569029  5.99787378
  4.81568241  6.70594597
  4.82567501  6.62882853
  4.83566666  5.8318429
  4.84565926  4.65359688
  4.85565138  3.45558834
  4.86564398  2.43488121
  4.8756361  1.63177192
  4.88562822  1.03456187
  4.89562035  0.63332665
  4.90561295  0.417739809
  4.91560507  0.373169005
  4.92559719  0.465661675
  4.93558931  0.635109365
  4.94558191  0.814708591
  4.95557404  0.962799788
  4.96556616  1.07720542
  4.97555828  1.18104744
  4.9855504  1.29935336
  4.995543  1.44886458
  5.00553513  1.64043927
  5.01552773  1.87907743
  5.02551937  2.1644752
  5.03551197  2.479913
  5.04550409  2.75942063
  5.05549669  2.88082314
  5.06548882  2.73112559
  5.07548094  2.30474734
  5.08547306  1.73571527
  5.09546566  1.22317231
  5.10545778  0.92167747
  5.11544991  0.896838427
  5.12544203  1.16102803
  5.13543463  1.71805084
  5.14542675  2.57887626
  5.15541935  3.74452996
  5.165411  5.10975361
  5.17540359  6.36780405
  5.18539572  7.08848619
  5.19538784  6.97921991
  5.20538044  6.09921122
  5.21537209  4.80840206
  5.22536469  3.50584459
  5.23535681  2.41849136
  5.24534941  1.59787202
  5.25534153  1.03254139
  5.26533365  0.713034809
  5.27532578  0.631564915
  5.28531837  0.769462049
  5.2953105  1.06646729
  5.3053031  1.40963984
  5.31529474  1.6758455
  5.32528734  1.79831243
  5.33527946  1.79386532
  5.34527206  1.72779882
  5.35526419  1.65873408
  5.36525631  1.61544228
  5.37524843  1.60779822
  5.38524103  1.6380955
  5.39523315  1.70247197
  5.40522528  1.7873317
  5.4152174  1.85425532
  5.42520952  1.83571589
  5.43520212  1.6714679
  5.44519424  1.36648333
  5.45518637  1.01119196
  5.46517849  0.736424804
  5.47517109  0.645206332
  5.48516321  0.784295082
  5.49515581  1.16681504
  5.50514746  1.8000437
  5.51514006  2.6956315
  5.52513218  3.85797262
  5.53512478  5.19520569
  5.5451169  6.42039633
  5.55510902  7.11503553
  5.56510115  6.98157549
  5.57509375  6.06855869
  5.58508587  4.73716593
  5.59507847  3.40425467
  5.60507011  2.31739664
  5.61506271  1.53860629
  5.62505484  1.05787599
  5.63504744  0.866884887
  5.64503908  0.961908102
  5.6550312  1.32160616
  5.6650238  1.85752225
  5.67501593  2.39653254
  5.68500853  2.74926114
  5.69500017  2.81923485
  5.70499277  2.64875603
  5.71498489  2.36053395
  5.72497749  2.06154203
  5.73496962  1.79975009
  5.74496174  1.58444631
  5.75495386  1.41445971
  5.76494646  1.28315985
  5.77493858  1.17839861
  5.78493118  1.08033526
  5.79492283  0.961107075
  5.80491543  0.80088377
  5.81490755  0.612757862
  5.82490015  0.449814439
  5.83489227  0.382454395
  5.8448844  0.466095895
  5.85487652  0.728797078
  5.86486912  1.1835463
  5.87486124  1.84072495
  5.88485336  2.71238923
  5.89484549  3.80620193
  5.90483761  5.04722786
  5.91483021  6.18079233
  5.92482233  6.81913996
  5.93481445  6.67449951
  5.94480658  5.78224564
  5.95479918  4.48694897
  5.9647913  3.20221972
  5.9747839  2.18438482
  5.98477554  1.50344539
  5.99476814  1.15151215
  6.00476027  1.12103426
  6.01475286  1.41234386
  6.02474499  2.00460172
  6.03473711  2.78847313
  6.04472923  3.53765106
  6.05472183  3.99767828
  6.06471395  4.0371356
  6.07470655  3.71877694
  6.0846982  3.22272325
  6.0946908  2.70917988
  6.10468292  2.25033212
  6.11467505  1.85774064
  6.12466717  1.52897704
  6.13465929  1.25731361
  6.14465189  1.03122139
  6.15464401  0.841502607
  6.16463661  0.682943165
  6.17462826  0.551796556
  6.18462086  0.443786323
  6.19461298  0.355086803
  6.20460558  0.283057958
  6.2145977  0.225228742
  6.22458982  0.179007351
  6.23458195  0.142195523
  6.24457455  0.112981476
  6.25456667  0.0897960365
  6.26455927  0.0713208914
  6.27455091  0.0565935969
  6.28454351  0.0449307375
  6.29453564  0.0357141644
  6.30452824  0.0283666048
  6.31452036  0.0224932302
  6.32451248  0.0178563055
  6.3345046  0.0142046418
  6.34449673  0.0112711852
  6.35448933  0.00891004317
  6.36448145  0.00707089622
  6.37447357  0.00564630842
  6.38446569  0.00448391354
  6.39445829  0.00352706062
  6.40445042  0.00279750372
  6.41444254  0.00225140294
  6.42443466  0.00178960338
  6.43442726  0.00139187393
  6.44441938  0.00110501633
  6.45441198  0.000909016002
  6.46440363  0.000725197198
  6.47439623  0.000546303927
  6.48438835  0.000430505868
  6.49438095  0.000372473092
  6.50437307  0.000303295557
  6.5143652  0.000214813481
  6.52435732  0.000164653524
  6.53434992  0.000156882277
  6.54434204  0.000132455607
  6.55433464  8.25044553E-005
  6.56432629  6.02929904E-005
  6.57431841  7.24995989E-005
  6.58431101  6.5168133E-005
  6.59430313  2.91790911E-005
  6.60429573  1.67933995E-005
  6.61428738  3.81275931E-005
  6.62427998  4.05095125E-005
  6.6342721  9.93961112E-006
  6.6442647 -2.74580702E-006
  6.65425634  1.98462239E-005
  6.66424894  2.935671E-005
  6.67424107  5.04789568E-006
  6.68423367 -8.52993526E-006
  6.69422579  1.10442916E-005
  6.70421791  2.25705098E-005
  6.71421003  2.7619401E-006
  6.72420263 -9.88242482E-006
  6.73419476  8.17548971E-006
  6.74418736  1.98766702E-005
  6.754179  1.00508407E-006
  6.7641716 -1.19577817E-005
  6.77416372  6.91845617E-006
  6.78415632  2.16314183E-005
  6.79414845  3.34374977E-006
 


==> anc/DFT_Armchair_50/K-point.txt <==
k-points in reciprocal lattice:

K-point 00:  0.00 0.00000000 0.00000000 [ point Gamma bar (Kx) - Fig 1b ]
K-point 05:  0.05 0.00000000 0.00000000
K-point 07:  0.07 0.00000000 0.00000000
K-point 08:  0.08 0.00000000 0.00000000
K-point 09:  0.09 0.00000000 0.00000000
K-point 10:  0.10 0.00000000 0.00000000


==> anc/DFT_Zigzag_96/Bandas_96-150.agr <==
  0. -19.5193291
  0.00675676018 -19.5185204
  0.0135135101 -19.5160942
  0.0202702694 -19.5120468
  0.0270270295 -19.5063858
  0.0337837785 -19.4991035
  0.0405405387 -19.4902077
  0.0472972989 -19.4796944
  0.0540540516 -19.4675636
  0.0608108118 -19.4538193
  0.067567572 -19.4384575
  0.0743243173 -19.4214821
  0.0810810775 -19.4028969
  0.0878378376 -19.3826942
  0.0945945904 -19.3608856
  0.101351351 -19.3374672
  0.108108111 -19.3124352
  0.114864863 -19.2858009
  0.121621624 -19.2575569
  0.128378376 -19.2277107
  0.135135144 -19.1962624
  0.141891897 -19.1632118
  0.148648649 -19.1285706
  0.155405417 -19.0923271
  0.162162155 -19.0544891
  0.168918923 -19.0150604
  0.175675675 -18.974041
  0.182432428 -18.9314346
  0.189189196 -18.8872452
  0.195945948 -18.8414726
  0.202702701 -18.7941246
  0.209459454 -18.7452049
  0.216216221 -18.694706
  0.222972974 -18.6426353
  0.229729727 -18.5890007
  0.236486495 -18.5338097
  0.243243247 -18.4770508
  0.25 -18.4187431
  0.256756753 -18.3588829
  0.263513505 -18.2974854
  0.270270258 -18.2345467
  0.277027041 -18.1700706
  0.283783793 -18.1040688
  0.290540546 -18.036541
  0.297297299 -17.9674911
  0.304054052 -17.8969307
  0.310810804 -17.8248634
  0.317567557 -17.7512932
  0.32432431 -17.676239
  0.331081092 -17.5997086
  0.337837845 -17.5217018
  0.344594598 -17.4422226
  0.351351351 -17.3612823
  0.358108103 -17.2788925
  0.364864856 -17.1950607
  0.371621609 -17.1098061
  0.378378391 -17.0231361
  0.385135144 -16.9350586
  0.391891897 -16.8455887
  0.398648649 -16.7547379
  0.405405402 -16.6625214
  0.412162155 -16.5689697
  0.418918908 -16.4740715
  0.42567569 -16.3778572
  0.432432443 -16.2803535
  0.439189196 -16.181572
  0.445945948 -16.0815315
  0.452702701 -15.9802656
  0.459459454 -15.8777857
  0.466216207 -15.7741251
  0.472972959 -15.6693201
  0.479729742 -15.5634069
  0.486486495 -15.4564085
  0.493243247 -15.3483763
  0.5 -15.2394018
  0.5 -15.2394018
  0.506756783 -15.3483763
  0.513513505 -15.4564085
  0.520270288 -15.5634069
  0.527027011 -15.6693201
  0.533783793 -15.7741251
  0.540540516 -15.8777857
  0.547297299 -15.9802656
  0.554054022 -16.0815315
  0.560810804 -16.181572
  0.567567587 -16.2803535
  0.57432431 -16.3778572
  0.581081092 -16.4740715
  0.587837815 -16.5689697
  0.594594598 -16.6625214
  0.601351321 -16.7547379
  0.608108103 -16.8455887
  0.614864886 -16.9350586
  0.621621609 -17.0231361
  0.628378391 -17.1098061
  0.635135114 -17.1950607
  0.641891897 -17.2788925
  0.648648679 -17.3612823
  0.655405402 -17.4422226
  0.662162185 -17.5217018
  0.668918908 -17.5997086
  0.67567569 -17.676239
  0.682432413 -17.7512932
  0.689189196 -17.8248634
  0.695945978 -17.8969307
  0.702702701 -17.9674911
  0.709459484 -18.036541
  0.716216207 -18.1040688
  0.722972989 -18.1700706
  0.729729712 -18.2345467
  0.736486495 -18.2974854
  0.743243217 -18.3588829
  0.75 -18.4187431
  0.756756783 -18.4770508
  0.763513505 -18.5338097
  0.770270288 -18.5890007
  0.777027011 -18.6426353
  0.783783793 -18.694706
  0.790540516 -18.7452049
  0.797297299 -18.7941246
  0.804054022 -18.8414726
  0.810810804 -18.8872452
  0.817567587 -18.9314346
  0.82432431 -18.974041
  0.831081092 -19.0150604
  0.837837815 -19.0544891
  0.844594598 -19.0923271
  0.851351321 -19.1285706
  0.858108103 -19.1632118
  0.864864886 -19.1962624
  0.871621609 -19.2277107
  0.878378391 -19.2575569
  0.885135114 -19.2858009
  0.891891897 -19.3124352
  0.898648679 -19.3374672
  0.905405402 -19.3608856
  0.912162185 -19.3826942
  0.918918908 -19.4028969
  0.92567569 -19.4214821
  0.932432413 -19.4384575
  0.939189196 -19.4538193
  0.945945978 -19.4675636
  0.952702701 -19.4796944
  0.959459484 -19.4902077
  0.966216207 -19.4991035
  0.972972989 -19.5063858
  0.979729712 -19.5120468
  0.986486495 -19.5160942
  0.993243217 -19.5185204
  1. -19.5193291
 
  0. -19.5095673
  0.00675676018 -19.5087585
  0.0135135101 -19.5063324
  0.0202702694 -19.5022888
  0.0270270295 -19.496624
  0.0337837785 -19.4893456
  0.0405405387 -19.4804497
  0.0472972989 -19.4699364
  0.0540540516 -19.4578056
  0.0608108118 -19.4440613
  0.067567572 -19.4286995
  0.0743243173 -19.4117279
  0.0810810775 -19.3931427
  0.0878378376 -19.3729439
  0.0945945904 -19.3511314
  0.101351351 -19.3277168
  0.108108111 -19.3026886
  0.114864863 -19.2760544
  0.121621624 -19.2478104
  0.128378376 -19.217968
  0.135135144 -19.1865196
  0.141891897 -19.1534729
  0.148648649 -19.1188316
  0.155405417 -19.0825882
  0.162162155 -19.044754
  0.168918923 -19.0053291
  0.175675675 -18.9643173
  0.182432428 -18.921711
  0.189189196 -18.8775253
  0.195945948 -18.8317528
  0.202702701 -18.7844086
  0.209459454 -18.7354851
  0.216216221 -18.6849937
  0.222972974 -18.6329269
  0.229729727 -18.5792923
  0.236486495 -18.5241013
  0.243243247 -18.46735
  0.25 -18.4090462
  0.256756753 -18.3491936
  0.263513505 -18.2877998
  0.270270258 -18.224865
  0.277027041 -18.1603928
  0.283783793 -18.0943909
  0.290540546 -18.0268707
  0.297297299 -17.9578247
  0.304054052 -17.8872719
  0.310810804 -17.8152046
  0.317567557 -17.741642
  0.32432431 -17.6665955
  0.331081092 -17.5900688
  0.337837845 -17.5120659
  0.344594598 -17.4325867
  0.351351351 -17.3516617
  0.358108103 -17.2692795
  0.364864856 -17.1854553
  0.371621609 -17.1002083
  0.378378391 -17.0135384
  0.385135144 -16.9254761
  0.391891897 -16.8360176
  0.398648649 -16.7451706
  0.405405402 -16.6529655
  0.412162155 -16.5594292
  0.418918908 -16.4645424
  0.42567569 -16.3683434
  0.432432443 -16.2708473
  0.439189196 -16.1720734
  0.445945948 -16.072052
  0.452702701 -15.9708014
  0.459459454 -15.8683386
  0.466216207 -15.7646971
  0.472972959 -15.6599188
  0.479729742 -15.5540323
  0.486486495 -15.4470663
  0.493243247 -15.3390722
  0.5 -15.2393427
  0.5 -15.2393427
  0.506756783 -15.3390722
  0.513513505 -15.4470663
  0.520270288 -15.5540323
  0.527027011 -15.6599188
  0.533783793 -15.7646971
  0.540540516 -15.8683386
  0.547297299 -15.9708014
  0.554054022 -16.072052
  0.560810804 -16.1720734
  0.567567587 -16.2708473
  0.57432431 -16.3683434
  0.581081092 -16.4645424
  0.587837815 -16.5594292
  0.594594598 -16.6529655
  0.601351321 -16.7451706
  0.608108103 -16.8360176
  0.614864886 -16.9254761
  0.621621609 -17.0135384
  0.628378391 -17.1002083
  0.635135114 -17.1854553
  0.641891897 -17.2692795
  0.648648679 -17.3516617
  0.655405402 -17.4325867
  0.662162185 -17.5120659
  0.668918908 -17.5900688
  0.67567569 -17.6665955
  0.682432413 -17.741642
  0.689189196 -17.8152046
  0.695945978 -17.8872719
  0.702702701 -17.9578247
  0.709459484 -18.0268707
  0.716216207 -18.0943909
  0.722972989 -18.1603928
  0.729729712 -18.224865
  0.736486495 -18.2877998
  0.743243217 -18.3491936
  0.75 -18.4090462
  0.756756783 -18.46735
  0.763513505 -18.5241013
  0.770270288 -18.5792923
  0.777027011 -18.6329269
  0.783783793 -18.6849937
  0.790540516 -18.7354851
  0.797297299 -18.7844086
  0.804054022 -18.8317528
  0.810810804 -18.8775253
  0.817567587 -18.921711
  0.82432431 -18.9643173
  0.831081092 -19.0053291
  0.837837815 -19.044754
  0.844594598 -19.0825882
  0.851351321 -19.1188316
  0.858108103 -19.1534729
  0.864864886 -19.1865196
  0.871621609 -19.217968
  0.878378391 -19.2478104
  0.885135114 -19.2760544
  0.891891897 -19.3026886
  0.898648679 -19.3277168
  0.905405402 -19.3511314
  0.912162185 -19.3729439
  0.918918908 -19.3931427
  0.92567569 -19.4117279
  0.932432413 -19.4286995
  0.939189196 -19.4440613
  0.945945978 -19.4578056
  0.952702701 -19.4699364
  0.959459484 -19.4804497
  0.966216207 -19.4893456
  0.972972989 -19.496624
  0.979729712 -19.5022888
  0.986486495 -19.5063324
  0.993243217 -19.5087585
  1. -19.5095673
 
  0. -19.4969902
  0.00675676018 -19.4961815
  0.0135135101 -19.4937553
  0.0202702694 -19.4897118
  0.0270270295 -19.4840469
  0.0337837785 -19.4767685
  0.0405405387 -19.4678764
  0.0472972989 -19.4573631
  0.0540540516 -19.4452362
  0.0608108118 -19.4314919
  0.067567572 -19.4161301
  0.0743243173 -19.3991623
  0.0810810775 -19.3805771
  0.0878378376 -19.3603821
  0.0945945904 -19.3385735
  0.101351351 -19.3151588
  0.108108111 -19.2901344
  0.114864863 -19.263504
  0.121621624 -19.2352676
  0.128378376 -19.2054253
  0.135135144 -19.1739845
  0.141891897 -19.1409416
  0.148648649 -19.1063042
  0.155405417 -19.0700684
  0.162162155 -19.032238
  0.168918923 -18.9928207
  0.175675675 -18.9518127
  0.182432428 -18.909214
  0.189189196 -18.8650322
  0.195945948 -18.8192673
  0.202702701 -18.7719307
  0.209459454 -18.723011
  0.216216221 -18.6725235
  0.222972974 -18.6204643
  0.229729727 -18.5668411
  0.236486495 -18.5116539
  0.243243247 -18.4549103
  0.25 -18.3966179
  0.256756753 -18.3367729
  0.263513505 -18.2753906
  0.270270258 -18.2124634
  0.277027041 -18.1480026
  0.283783793 -18.0820084
  0.290540546 -18.0144997
  0.297297299 -17.9454651
  0.304054052 -17.8749199
  0.310810804 -17.8028717
  0.317567557 -17.7293205
  0.32432431 -17.6542854
  0.331081092 -17.5777702
  0.337837845 -17.4997787
  0.344594598 -17.4203186
  0.351351351 -17.3394051
  0.358108103 -17.2570381
  0.364864856 -17.173233
  0.371621609 -17.0880051
  0.378378391 -17.0013542
  0.385135144 -16.9133034
  0.391891897 -16.8238716
  0.398648649 -16.7330475
  0.405405402 -16.6408653
  0.412162155 -16.5473518
  0.418918908 -16.4524994
  0.42567569 -16.3563232
  0.432432443 -16.2588615
  0.439189196 -16.1601295
  0.445945948 -16.0601425
  0.452702701 -15.9589281
  0.459459454 -15.8565149
  0.466216207 -15.7529249
  0.472972959 -15.6482096
  0.479729742 -15.5423784
  0.486486495 -15.4355001
  0.493243247 -15.3275919
  0.5 -15.2301111
  0.5 -15.2301111
  0.506756783 -15.3275919
  0.513513505 -15.4355001
  0.520270288 -15.5423784
  0.527027011 -15.6482096
  0.533783793 -15.7529249
  0.540540516 -15.8565149
  0.547297299 -15.9589281
  0.554054022 -16.0601425
  0.560810804 -16.1601295
  0.567567587 -16.2588615
  0.57432431 -16.3563232
  0.581081092 -16.4524994
  0.587837815 -16.5473518
  0.594594598 -16.6408653
  0.601351321 -16.7330475
  0.608108103 -16.8238716
  0.614864886 -16.9133034
  0.621621609 -17.0013542
  0.628378391 -17.0880051
  0.635135114 -17.173233
  0.641891897 -17.2570381
  0.648648679 -17.3394051
  0.655405402 -17.4203186
  0.662162185 -17.4997787
  0.668918908 -17.5777702
  0.67567569 -17.6542854
  0.682432413 -17.7293205
  0.689189196 -17.8028717
  0.695945978 -17.8749199
  0.702702701 -17.9454651
  0.709459484 -18.0144997
  0.716216207 -18.0820084
  0.722972989 -18.1480026
  0.729729712 -18.2124634
  0.736486495 -18.2753906
  0.743243217 -18.3367729
  0.75 -18.3966179
  0.756756783 -18.4549103
  0.763513505 -18.5116539
  0.770270288 -18.5668411
  0.777027011 -18.6204643
  0.783783793 -18.6725235
  0.790540516 -18.723011
  0.797297299 -18.7719307
  0.804054022 -18.8192673
  0.810810804 -18.8650322
  0.817567587 -18.909214
  0.82432431 -18.9518127
  0.831081092 -18.9928207
  0.837837815 -19.032238
  0.844594598 -19.0700684
  0.851351321 -19.1063042
  0.858108103 -19.1409416
  0.864864886 -19.1739845
  0.871621609 -19.2054253
  0.878378391 -19.2352676
  0.885135114 -19.263504
  0.891891897 -19.2901344
  0.898648679 -19.3151588
  0.905405402 -19.3385735
  0.912162185 -19.3603821
  0.918918908 -19.3805771
  0.92567569 -19.3991623
  0.932432413 -19.4161301
  0.939189196 -19.4314919
  0.945945978 -19.4452362
  0.952702701 -19.4573631
  0.959459484 -19.4678764
  0.966216207 -19.4767685
  0.972972989 -19.4840469
  0.979729712 -19.4897118
  0.986486495 -19.4937553
  0.993243217 -19.4961815
  1. -19.4969902
 
  0. -19.4798126
  0.00675676018 -19.4790039
  0.0135135101 -19.4765778
  0.0202702694 -19.4725342
  0.0270270295 -19.4668732
  0.0337837785 -19.4595947
  0.0405405387 -19.4507027
  0.0472972989 -19.4401932
  0.0540540516 -19.4280663
  0.0608108118 -19.4143257
  0.067567572 -19.3989677
  0.0743243173 -19.382
  0.0810810775 -19.3634224
  0.0878378376 -19.3432312
  0.0945945904 -19.3214264
  0.101351351 -19.2980156
  0.108108111 -19.2729988
  0.114864863 -19.2463722
  0.121621624 -19.2181396
  0.128378376 -19.1883049
  0.135135144 -19.156868
  0.141891897 -19.1238365
  0.148648649 -19.0892067
  0.155405417 -19.0529785
  0.162162155 -19.0151558
  0.168918923 -18.9757462
  0.175675675 -18.9347458
  0.182432428 -18.8921547
  0.189189196 -18.8479805
  0.195945948 -18.802227
  0.202702701 -18.7548981
  0.209459454 -18.7059898
  0.216216221 -18.6555099
  0.222972974 -18.603466
  0.229729727 -18.5498543
  0.236486495 -18.4946785
  0.243243247 -18.4379463
  0.25 -18.3796616
  0.256756753 -18.3198318
  0.263513505 -18.2584648
  0.270270258 -18.195549
  0.277027041 -18.1311035
  0.283783793 -18.0651245
  0.290540546 -17.9976273
  0.297297299 -17.9286118
  0.304054052 -17.8580856
  0.310810804 -17.7860565
  0.317567557 -17.7125206
  0.32432431 -17.6375046
  0.331081092 -17.5610123
  0.337837845 -17.4830399
  0.344594598 -17.4036064
  0.351351351 -17.3227081
  0.358108103 -17.2403641
  0.364864856 -17.1565857
  0.371621609 -17.0713768
  0.378378391 -16.9847565
  0.385135144 -16.89674
  0.391891897 -16.8073387
  0.398648649 -16.7165527
  0.405405402 -16.6244049
  0.412162155 -16.5309258
  0.418918908 -16.4361076
  0.42567569 -16.3399734
  0.432432443 -16.2425652
  0.439189196 -16.1438866
  0.445945948 -16.0439568
  0.452702701 -15.9428034
  0.459459454 -15.8404684
  0.466216207 -15.7369528
  0.472972959 -15.6323366
  0.479729742 -15.5266027
  0.486486495 -15.419837
  0.493243247 -15.3120489
  0.5 -15.2301073
  0.5 -15.2301073
  0.506756783 -15.3120489
  0.513513505 -15.419837
  0.520270288 -15.5266027
  0.527027011 -15.6323366
  0.533783793 -15.7369528
  0.540540516 -15.8404684
  0.547297299 -15.9428034
  0.554054022 -16.0439568
  0.560810804 -16.1438866
  0.567567587 -16.2425652
  0.57432431 -16.3399734
  0.581081092 -16.4361076
  0.587837815 -16.5309258
  0.594594598 -16.6244049
  0.601351321 -16.7165527
  0.608108103 -16.8073387
  0.614864886 -16.89674
  0.621621609 -16.9847565
  0.628378391 -17.0713768
  0.635135114 -17.1565857
  0.641891897 -17.2403641
  0.648648679 -17.3227081
  0.655405402 -17.4036064
  0.662162185 -17.4830399
  0.668918908 -17.5610123
  0.67567569 -17.6375046
  0.682432413 -17.7125206
  0.689189196 -17.7860565
  0.695945978 -17.8580856
  0.702702701 -17.9286118
  0.709459484 -17.9976273
  0.716216207 -18.0651245
  0.722972989 -18.1311035
  0.729729712 -18.195549
  0.736486495 -18.2584648
  0.743243217 -18.3198318
  0.75 -18.3796616
  0.756756783 -18.4379463
  0.763513505 -18.4946785
  0.770270288 -18.5498543
  0.777027011 -18.603466
  0.783783793 -18.6555099
  0.790540516 -18.7059898
  0.797297299 -18.7548981
  0.804054022 -18.802227
  0.810810804 -18.8479805
  0.817567587 -18.8921547
  0.82432431 -18.9347458
  0.831081092 -18.9757462
  0.837837815 -19.0151558
  0.844594598 -19.0529785
  0.851351321 -19.0892067
  0.858108103 -19.1238365
  0.864864886 -19.156868
  0.871621609 -19.1883049
  0.878378391 -19.2181396
  0.885135114 -19.2463722
  0.891891897 -19.2729988
  0.898648679 -19.2980156
  0.905405402 -19.3214264
  0.912162185 -19.3432312
  0.918918908 -19.3634224
  0.92567569 -19.382
  0.932432413 -19.3989677
  0.939189196 -19.4143257
  0.945945978 -19.4280663
  0.952702701 -19.4401932
  0.959459484 -19.4507027
  0.966216207 -19.4595947
  0.972972989 -19.4668732
  0.979729712 -19.4725342
  0.986486495 -19.4765778
  0.993243217 -19.4790039
  1. -19.4798126
 
  0. -19.4572487
  0.00675676018 -19.45644
  0.0135135101 -19.4540138
  0.0202702694 -19.4499702
  0.0270270295 -19.4443092
  0.0337837785 -19.4370346
  0.0405405387 -19.4281425
  0.0472972989 -19.4176369
  0.0540540516 -19.4055138
  0.0608108118 -19.391777
  0.067567572 -19.3764229
  0.0743243173 -19.3594589
  0.0810810775 -19.3408852
  0.0878378376 -19.3206978
  0.0945945904 -19.2989006
  0.101351351 -19.2754974
  0.108108111 -19.2504845
  0.114864863 -19.2238617
  0.121621624 -19.1956367
  0.128378376 -19.1658134
  0.135135144 -19.1343842
  0.141891897 -19.1013603
  0.148648649 -19.0667381
  0.155405417 -19.0305176
  0.162162155 -18.9927063
  0.168918923 -18.9533081
  0.175675675 -18.9123154
  0.182432428 -18.8697395
  0.189189196 -18.8255768
  0.195945948 -18.7798386
  0.202702701 -18.7325211
  0.209459454 -18.6836205
  0.216216221 -18.633152
  0.222972974 -18.5811234
  0.229729727 -18.527523
  0.236486495 -18.4723625
  0.243243247 -18.4156456
  0.25 -18.3573761
  0.256756753 -18.2975655
  0.263513505 -18.2362137
  0.270270258 -18.173317
  0.277027041 -18.1088867
  0.283783793 -18.0429268
  0.290540546 -17.9754448
  0.297297299 -17.906456
  0.304054052 -17.8359528
  0.310810804 -17.7639465
  0.317567557 -17.6904297
  0.32432431 -17.6154366
  0.331081092 -17.5389709
  0.337837845 -17.4610252
  0.344594598 -17.3816147
  0.351351351 -17.3007431
  0.358108103 -17.2184296
  0.364864856 -17.1346817
  0.371621609 -17.0495071
  0.378378391 -16.962925
  0.385135144 -16.8749428
  0.391891897 -16.7855721
  0.398648649 -16.6948318
  0.405405402 -16.6027298
  0.412162155 -16.5093002
  0.418918908 -16.4145203
  0.42567569 -16.3184509
  0.432432443 -16.2210999
  0.439189196 -16.1224976
  0.445945948 -16.0226402
  0.452702701 -15.9215689
  0.459459454 -15.8193274
  0.466216207 -15.7159128
  0.472972959 -15.6113997
  0.479729742 -15.5057974
  0.486486495 -15.3991709
  0.493243247 -15.2915583
  0.5 -15.2187967
  0.5 -15.2187967
  0.506756783 -15.2915583
  0.513513505 -15.3991709
  0.520270288 -15.5057974
  0.527027011 -15.6113997
  0.533783793 -15.7159128
  0.540540516 -15.8193274
  0.547297299 -15.9215689
  0.554054022 -16.0226402
  0.560810804 -16.1224976
  0.567567587 -16.2210999
  0.57432431 -16.3184509
  0.581081092 -16.4145203
  0.587837815 -16.5093002
  0.594594598 -16.6027298
  0.601351321 -16.6948318
  0.608108103 -16.7855721
  0.614864886 -16.8749428
  0.621621609 -16.962925
  0.628378391 -17.0495071
  0.635135114 -17.1346817
  0.641891897 -17.2184296
  0.648648679 -17.3007431
  0.655405402 -17.3816147
  0.662162185 -17.4610252
  0.668918908 -17.5389709
  0.67567569 -17.6154366
  0.682432413 -17.6904297
  0.689189196 -17.7639465
  0.695945978 -17.8359528
  0.702702701 -17.906456
  0.709459484 -17.9754448
  0.716216207 -18.0429268
  0.722972989 -18.1088867
  0.729729712 -18.173317
  0.736486495 -18.2362137
  0.743243217 -18.2975655
  0.75 -18.3573761
  0.756756783 -18.4156456
  0.763513505 -18.4723625
  0.770270288 -18.527523
  0.777027011 -18.5811234
  0.783783793 -18.633152
  0.790540516 -18.6836205
  0.797297299 -18.7325211
  0.804054022 -18.7798386
  0.810810804 -18.8255768
  0.817567587 -18.8697395
  0.82432431 -18.9123154
  0.831081092 -18.9533081
  0.837837815 -18.9927063
  0.844594598 -19.0305176
  0.851351321 -19.0667381
  0.858108103 -19.1013603
  0.864864886 -19.1343842
  0.871621609 -19.1658134
  0.878378391 -19.1956367
  0.885135114 -19.2238617
  0.891891897 -19.2504845
  0.898648679 -19.2754974
  0.905405402 -19.2989006
  0.912162185 -19.3206978
  0.918918908 -19.3408852
  0.92567569 -19.3594589
  0.932432413 -19.3764229
  0.939189196 -19.391777
  0.945945978 -19.4055138
  0.952702701 -19.4176369
  0.959459484 -19.4281425
  0.966216207 -19.4370346
  0.972972989 -19.4443092
  0.979729712 -19.4499702
  0.986486495 -19.4540138
  0.993243217 -19.45644
  1. -19.4572487
 
  0. -19.4289627
  0.00675676018 -19.428154
  0.0135135101 -19.4257317
  0.0202702694 -19.4216881
  0.0270270295 -19.4160309
  0.0337837785 -19.4087601
  0.0405405387 -19.399868
  0.0472972989 -19.3893661
  0.0540540516 -19.3772469
  0.0608108118 -19.3635139
  0.067567572 -19.3481636
  0.0743243173 -19.3312073
  0.0810810775 -19.3126373
  0.0878378376 -19.2924576
  0.0945945904 -19.2706642
  0.101351351 -19.2472687
  0.108108111 -19.2222633
  0.114864863 -19.1956482
  0.121621624 -19.1674347
  0.128378376 -19.137619
  0.135135144 -19.106205
  0.141891897 -19.0731888
  0.148648649 -19.038578
  0.155405417 -19.0023689
  0.162162155 -18.9645691
  0.168918923 -18.9251785
  0.175675675 -18.884201
  0.182432428 -18.8416367
  0.189189196 -18.7974892
  0.195945948 -18.7517624
  0.202702701 -18.704464
  0.209459454 -18.6555786
  0.216216221 -18.6051292
  0.222972974 -18.553112
  0.229729727 -18.4995308
  0.236486495 -18.4443893
  0.243243247 -18.3876915
  0.25 -18.3294449
  0.256756753 -18.2696495
  0.263513505 -18.2083168
  0.270270258 -18.145443
  0.277027041 -18.0810318
  0.283783793 -18.0150986
  0.290540546 -17.9476395
  0.297297299 -17.8786736
  0.304054052 -17.8082047
  0.310810804 -17.7362213
  0.317567557 -17.662735
  0.32432431 -17.5877724
  0.331081092 -17.5113335
  0.337837845 -17.4334183
  0.344594598 -17.3540344
  0.351351351 -17.273201
  0.358108103 -17.1909294
  0.364864856 -17.1072159
  0.371621609 -17.0220871
  0.378378391 -16.9355469
  0.385135144 -16.8476067
  0.391891897 -16.7582855
  0.398648649 -16.6675911
  0.405405402 -16.5755501
  0.412162155 -16.4821777
  0.418918908 -16.3874664
  0.42567569 -16.2914734
  0.432432443 -16.194191
  0.439189196 -16.095665
  0.445945948 -15.9959002
  0.452702701 -15.894927
  0.459459454 -15.792798
  0.466216207 -15.6895189
  0.472972959 -15.585145
  0.479729742 -15.4797049
  0.486486495 -15.3732615
  0.493243247 -15.265872
  0.5 -15.2186613
  0.5 -15.2186613
  0.506756783 -15.265872
  0.513513505 -15.3732615
  0.520270288 -15.4797049
  0.527027011 -15.585145
  0.533783793 -15.6895189
  0.540540516 -15.792798
  0.547297299 -15.894927
  0.554054022 -15.9959002
  0.560810804 -16.095665
  0.567567587 -16.194191
  0.57432431 -16.2914734
  0.581081092 -16.3874664
  0.587837815 -16.4821777
  0.594594598 -16.5755501
  0.601351321 -16.6675911
  0.608108103 -16.7582855
  0.614864886 -16.8476067
  0.621621609 -16.9355469
  0.628378391 -17.0220871
  0.635135114 -17.1072159
  0.641891897 -17.1909294
  0.648648679 -17.273201
  0.655405402 -17.3540344
  0.662162185 -17.4334183
  0.668918908 -17.5113335
  0.67567569 -17.5877724
  0.682432413 -17.662735
  0.689189196 -17.7362213
  0.695945978 -17.8082047
  0.702702701 -17.8786736
  0.709459484 -17.9476395
  0.716216207 -18.0150986
  0.722972989 -18.0810318
  0.729729712 -18.145443
  0.736486495 -18.2083168
  0.743243217 -18.2696495
  0.75 -18.3294449
  0.756756783 -18.3876915
  0.763513505 -18.4443893
  0.770270288 -18.4995308
  0.777027011 -18.553112
  0.783783793 -18.6051292
  0.790540516 -18.6555786
  0.797297299 -18.704464
  0.804054022 -18.7517624
  0.810810804 -18.7974892
  0.817567587 -18.8416367
  0.82432431 -18.884201
  0.831081092 -18.9251785
  0.837837815 -18.9645691
  0.844594598 -19.0023689
  0.851351321 -19.038578
  0.858108103 -19.0731888
  0.864864886 -19.106205
  0.871621609 -19.137619
  0.878378391 -19.1674347
  0.885135114 -19.1956482
  0.891891897 -19.2222633
  0.898648679 -19.2472687
  0.905405402 -19.2706642
  0.912162185 -19.2924576
  0.918918908 -19.3126373
  0.92567569 -19.3312073
  0.932432413 -19.3481636
  0.939189196 -19.3635139
  0.945945978 -19.3772469
  0.952702701 -19.3893661
  0.959459484 -19.399868
  0.966216207 -19.4087601
  0.972972989 -19.4160309
  0.979729712 -19.4216881
  0.986486495 -19.4257317
  0.993243217 -19.428154
  1. -19.4289627
 
  0. -19.395668
  0.00675676018 -19.3948593
  0.0135135101 -19.392437
  0.0202702694 -19.3883972
  0.0270270295 -19.38274
  0.0337837785 -19.3754692
  0.0405405387 -19.3665848
  0.0472972989 -19.3560829
  0.0540540516 -19.3439713
  0.0608108118 -19.3302422
  0.067567572 -19.3148994
  0.0743243173 -19.2979469
  0.0810810775 -19.2793846
  0.0878378376 -19.2592087
  0.0945945904 -19.2374268
  0.101351351 -19.214035
  0.108108111 -19.1890411
  0.114864863 -19.1624413
  0.121621624 -19.1342354
  0.128378376 -19.1044312
  0.135135144 -19.0730286
  0.141891897 -19.0400238
  0.148648649 -19.0054283
  0.155405417 -18.9692345
  0.162162155 -18.9314461
  0.168918923 -18.8920708
  0.175675675 -18.8511047
  0.182432428 -18.8085594
  0.189189196 -18.7644272
  0.195945948 -18.7187157
  0.202702701 -18.6714325
  0.209459454 -18.6225739
  0.216216221 -18.5721436
  0.222972974 -18.5201454
  0.229729727 -18.4665871
  0.236486495 -18.4114647
  0.243243247 -18.3547859
  0.25 -18.296566
  0.256756753 -18.2367973
  0.263513505 -18.1754875
  0.270270258 -18.1126366
  0.277027041 -18.0482521
  0.283783793 -17.9823494
  0.290540546 -17.9149208
  0.297297299 -17.8459854
  0.304054052 -17.7755394
  0.310810804 -17.7035904
  0.317567557 -17.6301384
  0.32432431 -17.5552101
  0.331081092 -17.4788094
  0.337837845 -17.4009285
  0.344594598 -17.3215828
  0.351351351 -17.240799
  0.358108103 -17.1585693
  0.364864856 -17.0749016
  0.371621609 -16.9898186
  0.378378391 -16.9033279
  0.385135144 -16.8154449
  0.391891897 -16.7261848
  0.398648649 -16.6355553
  0.405405402 -16.5435753
  0.412162155 -16.4502792
  0.418918908 -16.3556557
  0.42567569 -16.2597466
  0.432432443 -16.1625557
  0.439189196 -16.0641212
  0.445945948 -15.964469
  0.452702701 -15.8636122
  0.459459454 -15.7616129
  0.466216207 -15.6584978
  0.472972959 -15.5542994
  0.479729742 -15.4490671
  0.486486495 -15.3428621
  0.493243247 -15.2357321
  0.5 -15.2034311
  0.5 -15.2034311
  0.506756783 -15.2357321
  0.513513505 -15.3428621
  0.520270288 -15.4490671
  0.527027011 -15.5542994
  0.533783793 -15.6584978
  0.540540516 -15.7616129
  0.547297299 -15.8636122
  0.554054022 -15.964469
  0.560810804 -16.0641212
  0.567567587 -16.1625557
  0.57432431 -16.2597466
  0.581081092 -16.3556557
  0.587837815 -16.4502792
  0.594594598 -16.5435753
  0.601351321 -16.6355553
  0.608108103 -16.7261848
  0.614864886 -16.8154449
  0.621621609 -16.9033279
  0.628378391 -16.9898186
  0.635135114 -17.0749016
  0.641891897 -17.1585693
  0.648648679 -17.240799
  0.655405402 -17.3215828
  0.662162185 -17.4009285
  0.668918908 -17.4788094
  0.67567569 -17.5552101
  0.682432413 -17.6301384
  0.689189196 -17.7035904
  0.695945978 -17.7755394
  0.702702701 -17.8459854
  0.709459484 -17.9149208
  0.716216207 -17.9823494
  0.722972989 -18.0482521
  0.729729712 -18.1126366
  0.736486495 -18.1754875
  0.743243217 -18.2367973
  0.75 -18.296566
  0.756756783 -18.3547859
  0.763513505 -18.4114647
  0.770270288 -18.4665871
  0.777027011 -18.5201454
  0.783783793 -18.5721436
  0.790540516 -18.6225739
  0.797297299 -18.6714325
  0.804054022 -18.7187157
  0.810810804 -18.7644272
  0.817567587 -18.8085594
  0.82432431 -18.8511047
  0.831081092 -18.8920708
  0.837837815 -18.9314461
  0.844594598 -18.9692345
  0.851351321 -19.0054283
  0.858108103 -19.0400238
  0.864864886 -19.0730286
  0.871621609 -19.1044312
  0.878378391 -19.1342354
  0.885135114 -19.1624413
  0.891891897 -19.1890411
  0.898648679 -19.214035
  0.905405402 -19.2374268
  0.912162185 -19.2592087
  0.918918908 -19.2793846
  0.92567569 -19.2979469
  0.932432413 -19.3148994
  0.939189196 -19.3302422
  0.945945978 -19.3439713
  0.952702701 -19.3560829
  0.959459484 -19.3665848
  0.966216207 -19.3754692
  0.972972989 -19.38274
  0.979729712 -19.3883972
  0.986486495 -19.392437
  0.993243217 -19.3948593
  1. -19.395668
 
  0. -19.3572426
  0.00675676018 -19.3564339
  0.0135135101 -19.3540115
  0.0202702694 -19.3499756
  0.0270270295 -19.3443184
  0.0337837785 -19.3370514
  0.0405405387 -19.3281708
  0.0472972989 -19.3176765
  0.0540540516 -19.3055649
  0.0608108118 -19.2918434
  0.067567572 -19.2765083
  0.0743243173 -19.2595634
  0.0810810775 -19.2410088
  0.0878378376 -19.2208405
  0.0945945904 -19.1990662
  0.101351351 -19.1756859
  0.108108111 -19.1507034
  0.114864863 -19.124115
  0.121621624 -19.0959206
  0.128378376 -19.0661316
  0.135135144 -19.0347404
  0.141891897 -19.0017509
  0.148648649 -18.9671707
  0.155405417 -18.9309921
  0.162162155 -18.893219
  0.168918923 -18.8538589
  0.175675675 -18.812912
  0.182432428 -18.7703857
  0.189189196 -18.7262726
  0.195945948 -18.680584
  0.202702701 -18.633316
  0.209459454 -18.5844841
  0.216216221 -18.5340767
  0.222972974 -18.4821014
  0.229729727 -18.428566
  0.236486495 -18.3734703
  0.243243247 -18.3168221
  0.25 -18.258625
  0.256756753 -18.1988831
  0.263513505 -18.1376038
  0.270270258 -18.0747871
  0.277027041 -18.0104332
  0.283783793 -17.944561
  0.290540546 -17.8771667
  0.297297299 -17.8082619
  0.304054052 -17.7378502
  0.310810804 -17.6659431
  0.317567557 -17.5925255
  0.32432431 -17.5176392
  0.331081092 -17.4412766
  0.337837845 -17.3634415
  0.344594598 -17.2841492
  0.351351351 -17.2034149
  0.358108103 -17.1212387
  0.364864856 -17.0376282
  0.371621609 -16.9525986
  0.378378391 -16.8661652
  0.385135144 -16.778347
  0.391891897 -16.6891479
  0.398648649 -16.5985909
  0.405405402 -16.5066833
  0.412162155 -16.4134789
  0.418918908 -16.3189468
  0.42567569 -16.2231369
  0.432432443 -16.1260681
  0.439189196 -16.0277557
  0.445945948 -15.9282255
  0.452702701 -15.827527
  0.459459454 -15.7256956
  0.466216207 -15.6227617
  0.472972959 -15.5187712
  0.479729742 -15.4137907
  0.486486495 -15.3078642
  0.493243247 -15.2010603
  0.5 -15.2032595
  0.5 -15.2032595
  0.506756783 -15.2010603
  0.513513505 -15.3078642
  0.520270288 -15.4137907
  0.527027011 -15.5187712
  0.533783793 -15.6227617
  0.540540516 -15.7256956
  0.547297299 -15.827527
  0.554054022 -15.9282255
  0.560810804 -16.0277557
  0.567567587 -16.1260681
  0.57432431 -16.2231369
  0.581081092 -16.3189468
  0.587837815 -16.4134789
  0.594594598 -16.5066833
  0.601351321 -16.5985909
  0.608108103 -16.6891479
  0.614864886 -16.778347
  0.621621609 -16.8661652
  0.628378391 -16.9525986
  0.635135114 -17.0376282
  0.641891897 -17.1212387
  0.648648679 -17.2034149
  0.655405402 -17.2841492
  0.662162185 -17.3634415
  0.668918908 -17.4412766
  0.67567569 -17.5176392
  0.682432413 -17.5925255
  0.689189196 -17.6659431
  0.695945978 -17.7378502
  0.702702701 -17.8082619
  0.709459484 -17.8771667
  0.716216207 -17.944561
  0.722972989 -18.0104332
  0.729729712 -18.0747871
  0.736486495 -18.1376038
  0.743243217 -18.1988831
  0.75 -18.258625
  0.756756783 -18.3168221
  0.763513505 -18.3734703
  0.770270288 -18.428566
  0.777027011 -18.4821014
  0.783783793 -18.5340767
  0.790540516 -18.5844841
  0.797297299 -18.633316
  0.804054022 -18.680584
  0.810810804 -18.7262726
  0.817567587 -18.7703857
  0.82432431 -18.812912
  0.831081092 -18.8538589
  0.837837815 -18.893219
  0.844594598 -18.9309921
  0.851351321 -18.9671707
  0.858108103 -19.0017509
  0.864864886 -19.0347404
  0.871621609 -19.0661316
  0.878378391 -19.0959206
  0.885135114 -19.124115
  0.891891897 -19.1507034
  0.898648679 -19.1756859
  0.905405402 -19.1990662
  0.912162185 -19.2208405
  0.918918908 -19.2410088
  0.92567569 -19.2595634
  0.932432413 -19.2765083
  0.939189196 -19.2918434
  0.945945978 -19.3055649
  0.952702701 -19.3176765
  0.959459484 -19.3281708
  0.966216207 -19.3370514
  0.972972989 -19.3443184
  0.979729712 -19.3499756
  0.986486495 -19.3540115
  0.993243217 -19.3564339
  1. -19.3572426
 
  0. -19.3137207
  0.00675676018 -19.312912
  0.0135135101 -19.3104935
  0.0202702694 -19.3064575
  0.0270270295 -19.3008041
  0.0337837785 -19.293541
  0.0405405387 -19.2846642
  0.0472972989 -19.2741737
  0.0540540516 -19.2620697
  0.0608108118 -19.2483521
  0.067567572 -19.2330246
  0.0743243173 -19.2160873
  0.0810810775 -19.1975403
  0.0878378376 -19.1773872
  0.0945945904 -19.1556244
  0.101351351 -19.1322556
  0.108108111 -19.1072845
  0.114864863 -19.0807114
  0.121621624 -19.0525322
  0.128378376 -19.0227547
  0.135135144 -18.9913788
  0.141891897 -18.9584045
  0.148648649 -18.9238396
  0.155405417 -18.8876801
  0.162162155 -18.849926
  0.168918923 -18.810585
  0.175675675 -18.7696609
  0.182432428 -18.7271538
  0.189189196 -18.6830635
  0.195945948 -18.637394
  0.202702701 -18.5901566
  0.209459454 -18.5413475
  0.216216221 -18.4909668
  0.222972974 -18.4390182
  0.229729727 -18.3855095
  0.236486495 -18.3304443
  0.243243247 -18.2738304
  0.25 -18.2156601
  0.256756753 -18.1559486
  0.263513505 -18.0947075
  0.270270258 -18.0319214
  0.277027041 -17.9676094
  0.283783793 -17.9017715
  0.290540546 -17.8344154
  0.297297299 -17.7655487
  0.304054052 -17.6951752
  0.310810804 -17.6233101
  0.317567557 -17.5499382
  0.32432431 -17.4751015
  0.331081092 -17.3987885
  0.337837845 -17.321003
  0.344594598 -17.2417717
  0.351351351 -17.1610909
  0.358108103 -17.078968
  0.364864856 -16.9954262
  0.371621609 -16.9104652
  0.378378391 -16.8241005
  0.385135144 -16.7363548
  0.391891897 -16.6472282
  0.398648649 -16.5567551
  0.405405402 -16.4649506
  0.412162155 -16.3718491
  0.418918908 -16.27742
  0.42567569 -16.1817284
  0.432432443 -16.0847893
  0.439189196 -15.9866114
  0.445945948 -15.8872404
  0.452702701 -15.786727
  0.459459454 -15.685092
  0.466216207 -15.5823851
  0.472972959 -15.4786539
  0.479729742 -15.3739691
  0.486486495 -15.2683764
  0.493243247 -15.1619864
  0.5 -15.1831141
  0.5 -15.1831141
  0.506756783 -15.1619864
  0.513513505 -15.2683764
  0.520270288 -15.3739691
  0.527027011 -15.4786539
  0.533783793 -15.5823851
  0.540540516 -15.685092
  0.547297299 -15.786727
  0.554054022 -15.8872404
  0.560810804 -15.9866114
  0.567567587 -16.0847893
  0.57432431 -16.1817284
  0.581081092 -16.27742
  0.587837815 -16.3718491
  0.594594598 -16.4649506
  0.601351321 -16.5567551
  0.608108103 -16.6472282
  0.614864886 -16.7363548
  0.621621609 -16.8241005
  0.628378391 -16.9104652
  0.635135114 -16.9954262
  0.641891897 -17.078968
  0.648648679 -17.1610909
  0.655405402 -17.2417717
  0.662162185 -17.321003
  0.668918908 -17.3987885
  0.67567569 -17.4751015
  0.682432413 -17.5499382
  0.689189196 -17.6233101
  0.695945978 -17.6951752
  0.702702701 -17.7655487
  0.709459484 -17.8344154
  0.716216207 -17.9017715
  0.722972989 -17.9676094
  0.729729712 -18.0319214
  0.736486495 -18.0947075
  0.743243217 -18.1559486
  0.75 -18.2156601
  0.756756783 -18.2738304
  0.763513505 -18.3304443
  0.770270288 -18.3855095
  0.777027011 -18.4390182
  0.783783793 -18.4909668
  0.790540516 -18.5413475
  0.797297299 -18.5901566
  0.804054022 -18.637394
  0.810810804 -18.6830635
  0.817567587 -18.7271538
  0.82432431 -18.7696609
  0.831081092 -18.810585
  0.837837815 -18.849926
  0.844594598 -18.8876801
  0.851351321 -18.9238396
  0.858108103 -18.9584045
  0.864864886 -18.9913788
  0.871621609 -19.0227547
  0.878378391 -19.0525322
  0.885135114 -19.0807114
  0.891891897 -19.1072845
  0.898648679 -19.1322556
  0.905405402 -19.1556244
  0.912162185 -19.1773872
  0.918918908 -19.1975403
  0.92567569 -19.2160873
  0.932432413 -19.2330246
  0.939189196 -19.2483521
  0.945945978 -19.2620697
  0.952702701 -19.2741737
  0.959459484 -19.2846642
  0.966216207 -19.293541
  0.972972989 -19.3008041
  0.979729712 -19.3064575
  0.986486495 -19.3104935
  0.993243217 -19.312912
  1. -19.3137207
 
  0. -19.2653046
  0.00675676018 -19.2644997
  0.0135135101 -19.2620773
  0.0202702694 -19.2580452
  0.0270270295 -19.2523956
  0.0337837785 -19.2451363
  0.0405405387 -19.2362633
  0.0472972989 -19.2257767
  0.0540540516 -19.2136803
  0.0608108118 -19.1999702
  0.067567572 -19.1846504
  0.0743243173 -19.1677246
  0.0810810775 -19.149189
  0.0878378376 -19.1290436
  0.0945945904 -19.107296
  0.101351351 -19.0839424
  0.108108111 -19.0589828
  0.114864863 -19.0324249
  0.121621624 -19.0042648
  0.128378376 -18.9745064
  0.135135144 -18.9431458
  0.141891897 -18.9101906
  0.148648649 -18.8756447
  0.155405417 -18.8395004
  0.162162155 -18.8017731
  0.168918923 -18.762455
  0.175675675 -18.72155
  0.182432428 -18.6790657
  0.189189196 -18.6350021
  0.195945948 -18.5893593
  0.202702701 -18.5421486
  0.209459454 -18.4933662
  0.216216221 -18.4430161
  0.222972974 -18.391098
  0.229729727 -18.3376198
  0.236486495 -18.2825851
  0.243243247 -18.2260094
  0.25 -18.1678734
  0.256756753 -18.1081963
  0.263513505 -18.0469933
  0.270270258 -17.9842453
  0.277027041 -17.9199753
  0.283783793 -17.8541794
  0.290540546 -17.786869
  0.297297299 -17.7180481
  0.304054052 -17.6477242
  0.310810804 -17.5759048
  0.317567557 -17.5025902
  0.32432431 -17.4277992
  0.331081092 -17.3515472
  0.337837845 -17.273819
  0.344594598 -17.1946487
  0.351351351 -17.1140289
  0.358108103 -17.0319748
  0.364864856 -16.9485016
  0.371621609 -16.8636208
  0.378378391 -16.7773399
  0.385135144 -16.6896706
  0.391891897 -16.6006355
  0.398648649 -16.5102615
  0.405405402 -16.4185677
  0.412162155 -16.325573
  0.418918908 -16.2312851
  0.42567569 -16.1357307
  0.432432443 -16.0389252
  0.439189196 -15.9409151
  0.445945948 -15.8417387
  0.452702701 -15.7414331
  0.459459454 -15.6400347
  0.466216207 -15.5375948
  0.472972959 -15.4341879
  0.479729742 -15.3298426
  0.486486495 -15.2246771
  0.493243247 -15.1293936
  0.5 -15.1829729
  0.5 -15.1829729
  0.506756783 -15.1293936
  0.513513505 -15.2246771
  0.520270288 -15.3298426
  0.527027011 -15.4341879
  0.533783793 -15.5375948
  0.540540516 -15.6400347
  0.547297299 -15.7414331
  0.554054022 -15.8417387
  0.560810804 -15.9409151
  0.567567587 -16.0389252
  0.57432431 -16.1357307
  0.581081092 -16.2312851
  0.587837815 -16.325573
  0.594594598 -16.4185677
  0.601351321 -16.5102615
  0.608108103 -16.6006355
  0.614864886 -16.6896706
  0.621621609 -16.7773399
  0.628378391 -16.8636208
  0.635135114 -16.9485016
  0.641891897 -17.0319748
  0.648648679 -17.1140289
  0.655405402 -17.1946487
  0.662162185 -17.273819
  0.668918908 -17.3515472
  0.67567569 -17.4277992
  0.682432413 -17.5025902
  0.689189196 -17.5759048
  0.695945978 -17.6477242
  0.702702701 -17.7180481
  0.709459484 -17.786869
  0.716216207 -17.8541794
  0.722972989 -17.9199753
  0.729729712 -17.9842453
  0.736486495 -18.0469933
  0.743243217 -18.1081963
  0.75 -18.1678734
  0.756756783 -18.2260094
  0.763513505 -18.2825851
  0.770270288 -18.3376198
  0.777027011 -18.391098
  0.783783793 -18.4430161
  0.790540516 -18.4933662
  0.797297299 -18.5421486
  0.804054022 -18.5893593
  0.810810804 -18.6350021
  0.817567587 -18.6790657
  0.82432431 -18.72155
  0.831081092 -18.762455
  0.837837815 -18.8017731
  0.844594598 -18.8395004
  0.851351321 -18.8756447
  0.858108103 -18.9101906
  0.864864886 -18.9431458
  0.871621609 -18.9745064
  0.878378391 -19.0042648
  0.885135114 -19.0324249
  0.891891897 -19.0589828
  0.898648679 -19.0839424
  0.905405402 -19.107296
  0.912162185 -19.1290436
  0.918918908 -19.149189
  0.92567569 -19.1677246
  0.932432413 -19.1846504
  0.939189196 -19.1999702
  0.945945978 -19.2136803
  0.952702701 -19.2257767
  0.959459484 -19.2362633
  0.966216207 -19.2451363
  0.972972989 -19.2523956
  0.979729712 -19.2580452
  0.986486495 -19.2620773
  0.993243217 -19.2644997
  1. -19.2653046
 
  0. -19.2117043
  0.00675676018 -19.2108994
  0.0135135101 -19.2084808
  0.0202702694 -19.2044487
  0.0270270295 -19.1988029
  0.0337837785 -19.1915474
  0.0405405387 -19.182682
  0.0472972989 -19.1722031
  0.0540540516 -19.1601105
  0.0608108118 -19.1464081
  0.067567572 -19.1311035
  0.0743243173 -19.1141891
  0.0810810775 -19.0956612
  0.0878378376 -19.075531
  0.0945945904 -19.0537949
  0.101351351 -19.0304527
  0.108108111 -19.0055122
  0.114864863 -18.9789696
  0.121621624 -18.9508247
  0.128378376 -18.9210854
  0.135135144 -18.8897438
  0.141891897 -18.8568115
  0.148648649 -18.8222885
  0.155405417 -18.7861671
  0.162162155 -18.7484589
  0.168918923 -18.7091675
  0.175675675 -18.6682892
  0.182432428 -18.6258316
  0.189189196 -18.5817986
  0.195945948 -18.5361862
  0.202702701 -18.489006
  0.209459454 -18.4402542
  0.216216221 -18.3899345
  0.222972974 -18.3380508
  0.229729727 -18.2846069
  0.236486495 -18.2296143
  0.243243247 -18.173069
  0.25 -18.1149788
  0.256756753 -18.0553436
  0.263513505 -17.9941788
  0.270270258 -17.9314766
  0.277027041 -17.8672523
  0.283783793 -17.8015099
  0.290540546 -17.7342453
  0.297297299 -17.6654739
  0.304054052 -17.5952072
  0.310810804 -17.5234451
  0.317567557 -17.4501839
  0.32432431 -17.3754539
  0.331081092 -17.2992592
  0.337837845 -17.2215996
  0.344594598 -17.1424942
  0.351351351 -17.0619507
  0.358108103 -16.9799728
  0.364864856 -16.8965759
  0.371621609 -16.8117828
  0.378378391 -16.7256012
  0.385135144 -16.6380272
  0.391891897 -16.549099
  0.398648649 -16.4588394
  0.405405402 -16.3672676
  0.412162155 -16.2744026
  0.418918908 -16.1802559
  0.42567569 -16.0848579
  0.432432443 -15.9882345
  0.439189196 -15.8904238
  0.445945948 -15.7914648
  0.452702701 -15.6913996
  0.459459454 -15.5902777
  0.466216207 -15.4881506
  0.472972959 -15.3851194
  0.479729742 -15.2812147
  0.486486495 -15.1765509
  0.493243247 -15.1201811
  0.5 -15.1577349
  0.5 -15.1577349
  0.506756783 -15.1201811
  0.513513505 -15.1765509
  0.520270288 -15.2812147
  0.527027011 -15.3851194
  0.533783793 -15.4881506
  0.540540516 -15.5902777
  0.547297299 -15.6913996
  0.554054022 -15.7914648
  0.560810804 -15.8904238
  0.567567587 -15.9882345
  0.57432431 -16.0848579
  0.581081092 -16.1802559
  0.587837815 -16.2744026
  0.594594598 -16.3672676
  0.601351321 -16.4588394
  0.608108103 -16.549099
  0.614864886 -16.6380272
  0.621621609 -16.7256012
  0.628378391 -16.8117828
  0.635135114 -16.8965759
  0.641891897 -16.9799728
  0.648648679 -17.0619507
  0.655405402 -17.1424942
  0.662162185 -17.2215996
  0.668918908 -17.2992592
  0.67567569 -17.3754539
  0.682432413 -17.4501839
  0.689189196 -17.5234451
  0.695945978 -17.5952072
  0.702702701 -17.6654739
  0.709459484 -17.7342453
  0.716216207 -17.8015099
  0.722972989 -17.8672523
  0.729729712 -17.9314766
  0.736486495 -17.9941788
  0.743243217 -18.0553436
  0.75 -18.1149788
  0.756756783 -18.173069
  0.763513505 -18.2296143
  0.770270288 -18.2846069
  0.777027011 -18.3380508
  0.783783793 -18.3899345
  0.790540516 -18.4402542
  0.797297299 -18.489006
  0.804054022 -18.5361862
  0.810810804 -18.5817986
  0.817567587 -18.6258316
  0.82432431 -18.6682892
  0.831081092 -18.7091675
  0.837837815 -18.7484589
  0.844594598 -18.7861671
  0.851351321 -18.8222885
  0.858108103 -18.8568115
  0.864864886 -18.8897438
  0.871621609 -18.9210854
  0.878378391 -18.9508247
  0.885135114 -18.9789696
  0.891891897 -19.0055122
  0.898648679 -19.0304527
  0.905405402 -19.0537949
  0.912162185 -19.075531
  0.918918908 -19.0956612
  0.92567569 -19.1141891
  0.932432413 -19.1311035
  0.939189196 -19.1464081
  0.945945978 -19.1601105
  0.952702701 -19.1722031
  0.959459484 -19.182682
  0.966216207 -19.1915474
  0.972972989 -19.1988029
  0.979729712 -19.2044487
  0.986486495 -19.2084808
  0.993243217 -19.2108994
  1. -19.2117043
 
  0. -19.1533852
  0.00675676018 -19.1525803
  0.0135135101 -19.1501617
  0.0202702694 -19.1461334
  0.0270270295 -19.1404953
  0.0337837785 -19.1332436
  0.0405405387 -19.1243858
  0.0472972989 -19.1139107
  0.0540540516 -19.1018295
  0.0608108118 -19.0881386
  0.067567572 -19.0728416
  0.0743243173 -19.0559387
  0.0810810775 -19.037426
  0.0878378376 -19.0173073
  0.0945945904 -18.9955864
  0.101351351 -18.9722595
  0.108108111 -18.9473381
  0.114864863 -18.9208107
  0.121621624 -18.8926888
  0.128378376 -18.8629646
  0.135135144 -18.831646
  0.141891897 -18.7987404
  0.148648649 -18.7642403
  0.155405417 -18.7281456
  0.162162155 -18.690464
  0.168918923 -18.6512032
  0.175675675 -18.6103516
  0.182432428 -18.5679207
  0.189189196 -18.5239182
  0.195945948 -18.4783401
  0.202702701 -18.4311943
  0.209459454 -18.3824768
  0.216216221 -18.3321915
  0.222972974 -18.2803497
  0.229729727 -18.226944
  0.236486495 -18.1719894
  0.243243247 -18.11549
  0.25 -18.0574455
  0.256756753 -17.9978561
  0.263513505 -17.9367409
  0.270270258 -17.8740883
  0.277027041 -17.8099098
  0.283783793 -17.7442245
  0.290540546 -17.677021
  0.297297299 -17.6083069
  0.304054052 -17.5380974
  0.310810804 -17.4663925
  0.317567557 -17.3931961
  0.32432431 -17.3185349
  0.331081092 -17.2424049
  0.337837845 -17.1648293
  0.344594598 -17.0858002
  0.351351351 -17.0053406
  0.358108103 -16.9234428
  0.364864856 -16.8401375
  0.371621609 -16.7554359
  0.378378391 -16.6693573
  0.385135144 -16.5819016
  0.391891897 -16.4930992
  0.398648649 -16.4029732
  0.405405402 -16.3115387
  0.412162155 -16.2188263
  0.418918908 -16.1248398
  0.42567569 -16.0296249
  0.432432443 -15.9332094
  0.439189196 -15.8356314
  0.445945948 -15.7369337
  0.452702701 -15.6371603
  0.459459454 -15.5363684
  0.466216207 -15.4346094
  0.472972959 -15.3320112
  0.479729742 -15.2286291
  0.486486495 -15.1245737
  0.493243247 -15.1187754
  0.5 -15.1574469
  0.5 -15.1574469
  0.506756783 -15.1187754
  0.513513505 -15.1245737
  0.520270288 -15.2286291
  0.527027011 -15.3320112
  0.533783793 -15.4346094
  0.540540516 -15.5363684
  0.547297299 -15.6371603
  0.554054022 -15.7369337
  0.560810804 -15.8356314
  0.567567587 -15.9332094
  0.57432431 -16.0296249
  0.581081092 -16.1248398
  0.587837815 -16.2188263
  0.594594598 -16.3115387
  0.601351321 -16.4029732
  0.608108103 -16.4930992
  0.614864886 -16.5819016
  0.621621609 -16.6693573
  0.628378391 -16.7554359
  0.635135114 -16.8401375
  0.641891897 -16.9234428
  0.648648679 -17.0053406
  0.655405402 -17.0858002
  0.662162185 -17.1648293
  0.668918908 -17.2424049
  0.67567569 -17.3185349
  0.682432413 -17.3931961
  0.689189196 -17.4663925
  0.695945978 -17.5380974
  0.702702701 -17.6083069
  0.709459484 -17.677021
  0.716216207 -17.7442245
  0.722972989 -17.8099098
  0.729729712 -17.8740883
  0.736486495 -17.9367409
  0.743243217 -17.9978561
  0.75 -18.0574455
  0.756756783 -18.11549
  0.763513505 -18.1719894
  0.770270288 -18.226944
  0.777027011 -18.2803497
  0.783783793 -18.3321915
  0.790540516 -18.3824768
  0.797297299 -18.4311943
  0.804054022 -18.4783401
  0.810810804 -18.5239182
  0.817567587 -18.5679207
  0.82432431 -18.6103516
  0.831081092 -18.6512032
  0.837837815 -18.690464
  0.844594598 -18.7281456
  0.851351321 -18.7642403
  0.858108103 -18.7987404
  0.864864886 -18.831646
  0.871621609 -18.8629646
  0.878378391 -18.8926888
  0.885135114 -18.9208107
  0.891891897 -18.9473381
  0.898648679 -18.9722595
  0.905405402 -18.9955864
  0.912162185 -19.0173073
  0.918918908 -19.037426
  0.92567569 -19.0559387
  0.932432413 -19.0728416
  0.939189196 -19.0881386
  0.945945978 -19.1018295
  0.952702701 -19.1139107
  0.959459484 -19.1243858
  0.966216207 -19.1332436
  0.972972989 -19.1404953
  0.979729712 -19.1461334
  0.986486495 -19.1501617
  0.993243217 -19.1525803
  1. -19.1533852
 
  0. -19.0901375
  0.00675676018 -19.0893288
  0.0135135101 -19.0869141
  0.0202702694 -19.0828857
  0.0270270295 -19.0772514
  0.0337837785 -19.0700073
  0.0405405387 -19.0611534
  0.0472972989 -19.0506897
  0.0540540516 -19.03862
  0.0608108118 -19.0249329
  0.067567572 -19.0096512
  0.0743243173 -18.9927559
  0.0810810775 -18.9742584
  0.0878378376 -18.954155
  0.0945945904 -18.9324493
  0.101351351 -18.9091415
  0.108108111 -18.884243
  0.114864863 -18.8577347
  0.121621624 -18.8296356
  0.128378376 -18.7999306
  0.135135144 -18.7686386
  0.141891897 -18.7357559
  0.148648649 -18.7012787
  0.155405417 -18.6652145
  0.162162155 -18.6275635
  0.168918923 -18.5883293
  0.175675675 -18.5475121
  0.182432428 -18.5051155
  0.189189196 -18.4611435
  0.195945948 -18.4156036
  0.202702701 -18.3684959
  0.209459454 -18.3198166
  0.216216221 -18.2695732
  0.222972974 -18.2177734
  0.229729727 -18.1644173
  0.236486495 -18.1095085
  0.243243247 -18.053051
  0.25 -17.9950562
  0.256756753 -17.9355164
  0.263513505 -17.8744545
  0.270270258 -17.8118591
  0.277027041 -17.7477379
  0.283783793 -17.6821098
  0.290540546 -17.6149673
  0.297297299 -17.5463181
  0.304054052 -17.4761734
  0.310810804 -17.4045334
  0.317567557 -17.3314133
  0.32432431 -17.2568283
  0.331081092 -17.1807747
  0.337837845 -17.1032867
  0.344594598 -17.0243454
  0.351351351 -16.9439697
  0.358108103 -16.8621712
  0.364864856 -16.7789726
  0.371621609 -16.6943779
  0.378378391 -16.6084213
  0.385135144 -16.5210953
  0.391891897 -16.4324303
  0.398648649 -16.342453
  0.405405402 -16.2511749
  0.412162155 -16.1586304
  0.418918908 -16.0648384
  0.42567569 -15.9698324
  0.432432443 -15.8736467
  0.439189196 -15.77633
  0.445945948 -15.6779337
  0.452702701 -15.5784941
  0.459459454 -15.4780951
  0.466216207 -15.3767939
  0.472972959 -15.2747221
  0.479729742 -15.1719522
  0.486486495 -15.068635
  0.493243247 -15.1089201
  0.5 -15.1279764
  0.5 -15.1279764
  0.506756783 -15.1089201
  0.513513505 -15.068635
  0.520270288 -15.1719522
  0.527027011 -15.2747221
  0.533783793 -15.3767939
  0.540540516 -15.4780951
  0.547297299 -15.5784941
  0.554054022 -15.6779337
  0.560810804 -15.77633
  0.567567587 -15.8736467
  0.57432431 -15.9698324
  0.581081092 -16.0648384
  0.587837815 -16.1586304
  0.594594598 -16.2511749
  0.601351321 -16.342453
  0.608108103 -16.4324303
  0.614864886 -16.5210953
  0.621621609 -16.6084213
  0.628378391 -16.6943779
  0.635135114 -16.7789726
  0.641891897 -16.8621712
  0.648648679 -16.9439697
  0.655405402 -17.0243454
  0.662162185 -17.1032867
  0.668918908 -17.1807747
  0.67567569 -17.2568283
  0.682432413 -17.3314133
  0.689189196 -17.4045334
  0.695945978 -17.4761734
  0.702702701 -17.5463181
  0.709459484 -17.6149673
  0.716216207 -17.6821098
  0.722972989 -17.7477379
  0.729729712 -17.8118591
  0.736486495 -17.8744545
  0.743243217 -17.9355164
  0.75 -17.9950562
  0.756756783 -18.053051
  0.763513505 -18.1095085
  0.770270288 -18.1644173
  0.777027011 -18.2177734
  0.783783793 -18.2695732
  0.790540516 -18.3198166
  0.797297299 -18.3684959
  0.804054022 -18.4156036
  0.810810804 -18.4611435
  0.817567587 -18.5051155
  0.82432431 -18.5475121
  0.831081092 -18.5883293
  0.837837815 -18.6275635
  0.844594598 -18.6652145
  0.851351321 -18.7012787
  0.858108103 -18.7357559
  0.864864886 -18.7686386
  0.871621609 -18.7999306
  0.878378391 -18.8296356
  0.885135114 -18.8577347
  0.891891897 -18.884243
  0.898648679 -18.9091415
  0.905405402 -18.9324493
  0.912162185 -18.954155
  0.918918908 -18.9742584
  0.92567569 -18.9927559
  0.932432413 -19.0096512
  0.939189196 -19.0249329
  0.945945978 -19.03862
  0.952702701 -19.0506897
  0.959459484 -19.0611534
  0.966216207 -19.0700073
  0.972972989 -19.0772514
  0.979729712 -19.0828857
  0.986486495 -19.0869141
  0.993243217 -19.0893288
  1. -19.0901375
 
  0. -19.0214844
  0.00675676018 -19.0206795
  0.0135135101 -19.0182648
  0.0202702694 -19.0142403
  0.0270270295 -19.0086098
  0.0337837785 -19.0013695
  0.0405405387 -18.9925232
  0.0472972989 -18.9820709
  0.0540540516 -18.9700089
  0.0608108118 -18.956337
  0.067567572 -18.9410629
  0.0743243173 -18.9241829
  0.0810810775 -18.9057007
  0.0878378376 -18.8856125
  0.0945945904 -18.8639259
  0.101351351 -18.840641
  0.108108111 -18.8157616
  0.114864863 -18.7892761
  0.121621624 -18.7611961
  0.128378376 -18.7315216
  0.135135144 -18.7002563
  0.141891897 -18.6673965
  0.148648649 -18.632946
  0.155405417 -18.5969162
  0.162162155 -18.5592957
  0.168918923 -18.5200958
  0.175675675 -18.4793129
  0.182432428 -18.4369545
  0.189189196 -18.3930206
  0.195945948 -18.3475189
  0.202702701 -18.3004532
  0.209459454 -18.2518196
  0.216216221 -18.2016182
  0.222972974 -18.1498642
  0.229729727 -18.0965576
  0.236486495 -18.0417023
  0.243243247 -17.9852982
  0.25 -17.9273529
  0.256756753 -17.8678703
  0.263513505 -17.8068695
  0.270270258 -17.7443314
  0.277027041 -17.680275
  0.283783793 -17.6147079
  0.290540546 -17.5476303
  0.297297299 -17.4790497
  0.304054052 -17.4089813
  0.310810804 -17.3374138
  0.317567557 -17.2643776
  0.32432431 -17.1898766
  0.331081092 -17.1139145
  0.337837845 -17.0365219
  0.344594598 -16.9576759
  0.351351351 -16.8774033
  0.358108103 -16.7957115
  0.364864856 -16.7126274
  0.371621609 -16.6281624
  0.378378391 -16.5423317
  0.385135144 -16.4551544
  0.391891897 -16.3666573
  0.398648649 -16.2768364
  0.405405402 -16.1857376
  0.412162155 -16.0933876
  0.418918908 -15.999814
  0.42567569 -15.9050512
  0.432432443 -15.8091402
  0.439189196 -15.7121267
  0.445945948 -15.6140757
  0.452702701 -15.515027
  0.459459454 -15.4150896
  0.466216207 -15.3143396
  0.472972959 -15.2128973
  0.479729742 -15.1108885
  0.486486495 -15.018548
  0.493243247 -15.0937071
  0.5 -15.1275415
  0.5 -15.1275415
  0.506756783 -15.0937071
  0.513513505 -15.018548
  0.520270288 -15.1108885
  0.527027011 -15.2128973
  0.533783793 -15.3143396
  0.540540516 -15.4150896
  0.547297299 -15.515027
  0.554054022 -15.6140757
  0.560810804 -15.7121267
  0.567567587 -15.8091402
  0.57432431 -15.9050512
  0.581081092 -15.999814
  0.587837815 -16.0933876
  0.594594598 -16.1857376
  0.601351321 -16.2768364
  0.608108103 -16.3666573
  0.614864886 -16.4551544
  0.621621609 -16.5423317
  0.628378391 -16.6281624
  0.635135114 -16.7126274
  0.641891897 -16.7957115
  0.648648679 -16.8774033
  0.655405402 -16.9576759
  0.662162185 -17.0365219
  0.668918908 -17.1139145
  0.67567569 -17.1898766
  0.682432413 -17.2643776
  0.689189196 -17.3374138
  0.695945978 -17.4089813
  0.702702701 -17.4790497
  0.709459484 -17.5476303
  0.716216207 -17.6147079
  0.722972989 -17.680275
  0.729729712 -17.7443314
  0.736486495 -17.8068695
  0.743243217 -17.8678703
  0.75 -17.9273529
  0.756756783 -17.9852982
  0.763513505 -18.0417023
  0.770270288 -18.0965576
  0.777027011 -18.1498642
  0.783783793 -18.2016182
  0.790540516 -18.2518196
  0.797297299 -18.3004532
  0.804054022 -18.3475189
  0.810810804 -18.3930206
  0.817567587 -18.4369545
  0.82432431 -18.4793129
  0.831081092 -18.5200958
  0.837837815 -18.5592957
  0.844594598 -18.5969162
  0.851351321 -18.632946
  0.858108103 -18.6673965
  0.864864886 -18.7002563
  0.871621609 -18.7315216
  0.878378391 -18.7611961
  0.885135114 -18.7892761
  0.891891897 -18.8157616
  0.898648679 -18.840641
  0.905405402 -18.8639259
  0.912162185 -18.8856125
  0.918918908 -18.9057007
  0.92567569 -18.9241829
  0.932432413 -18.9410629
  0.939189196 -18.956337
  0.945945978 -18.9700089
  0.952702701 -18.9820709
  0.959459484 -18.9925232
  0.966216207 -19.0013695
  0.972972989 -19.0086098
  0.979729712 -19.0142403
  0.986486495 -19.0182648
  0.993243217 -19.0206795
  1. -19.0214844
 
  0. -18.9482956
  0.00675676018 -18.9474907
  0.0135135101 -18.9450798
  0.0202702694 -18.9410591
  0.0270270295 -18.9354324
  0.0337837785 -18.9281998
  0.0405405387 -18.9193611
  0.0472972989 -18.9089165
  0.0540540516 -18.8968658
  0.0608108118 -18.8832054
  0.067567572 -18.8679504
  0.0743243173 -18.8510895
  0.0810810775 -18.8326225
  0.0878378376 -18.8125534
  0.0945945904 -18.7908821
  0.101351351 -18.7676201
  0.108108111 -18.7427597
  0.114864863 -18.716301
  0.121621624 -18.6882477
  0.128378376 -18.6585999
  0.135135144 -18.6273575
  0.141891897 -18.5945282
  0.148648649 -18.560112
  0.155405417 -18.5241165
  0.162162155 -18.4865303
  0.168918923 -18.4473648
  0.175675675 -18.40662
  0.182432428 -18.3643036
  0.189189196 -18.3204117
  0.195945948 -18.2749557
  0.202702701 -18.227932
  0.209459454 -18.179348
  0.216216221 -18.1291962
  0.222972974 -18.0774956
  0.229729727 -18.0242424
  0.236486495 -17.9694405
  0.243243247 -17.9130974
  0.25 -17.8552094
  0.256756753 -17.7957878
  0.263513505 -17.734848
  0.270270258 -17.6723824
  0.277027041 -17.6083984
  0.283783793 -17.5428963
  0.290540546 -17.4758911
  0.297297299 -17.4073944
  0.304054052 -17.3373985
  0.310810804 -17.2659187
  0.317567557 -17.1929741
  0.32432431 -17.1185608
  0.331081092 -17.0427017
  0.337837845 -16.9654121
  0.344594598 -16.8866768
  0.351351351 -16.8065186
  0.358108103 -16.7249527
  0.364864856 -16.6420021
  0.371621609 -16.5576706
  0.378378391 -16.4719849
  0.385135144 -16.3849716
  0.391891897 -16.2966423
  0.398648649 -16.2070045
  0.405405402 -16.1161156
  0.412162155 -16.0239944
  0.418918908 -15.9306746
  0.42567569 -15.8361921
  0.432432443 -15.7405977
  0.439189196 -15.6439409
  0.445945948 -15.5462942
  0.452702701 -15.4477243
  0.459459454 -15.3483286
  0.466216207 -15.2482309
  0.472972959 -15.1475592
  0.479729742 -15.0464735
  0.486486495 -15.0094957
  0.493243247 -15.0736761
  0.5 -15.0938711
  0.5 -15.0938711
  0.506756783 -15.0736761
  0.513513505 -15.0094957
  0.520270288 -15.0464735
  0.527027011 -15.1475592
  0.533783793 -15.2482309
  0.540540516 -15.3483286
  0.547297299 -15.4477243
  0.554054022 -15.5462942
  0.560810804 -15.6439409
  0.567567587 -15.7405977
  0.57432431 -15.8361921
  0.581081092 -15.9306746
  0.587837815 -16.0239944
  0.594594598 -16.1161156
  0.601351321 -16.2070045
  0.608108103 -16.2966423
  0.614864886 -16.3849716
  0.621621609 -16.4719849
  0.628378391 -16.5576706
  0.635135114 -16.6420021
  0.641891897 -16.7249527
  0.648648679 -16.8065186
  0.655405402 -16.8866768
  0.662162185 -16.9654121
  0.668918908 -17.0427017
  0.67567569 -17.1185608
  0.682432413 -17.1929741
  0.689189196 -17.2659187
  0.695945978 -17.3373985
  0.702702701 -17.4073944
  0.709459484 -17.4758911
  0.716216207 -17.5428963
  0.722972989 -17.6083984
  0.729729712 -17.6723824
  0.736486495 -17.734848
  0.743243217 -17.7957878
  0.75 -17.8552094
  0.756756783 -17.9130974
  0.763513505 -17.9694405
  0.770270288 -18.0242424
  0.777027011 -18.0774956
  0.783783793 -18.1291962
  0.790540516 -18.179348
  0.797297299 -18.227932
  0.804054022 -18.2749557
  0.810810804 -18.3204117
  0.817567587 -18.3643036
  0.82432431 -18.40662
  0.831081092 -18.4473648
  0.837837815 -18.4865303
  0.844594598 -18.5241165
  0.851351321 -18.560112
  0.858108103 -18.5945282
  0.864864886 -18.6273575
  0.871621609 -18.6585999
  0.878378391 -18.6882477
  0.885135114 -18.716301
  0.891891897 -18.7427597
  0.898648679 -18.7676201
  0.905405402 -18.7908821
  0.912162185 -18.8125534
  0.918918908 -18.8326225
  0.92567569 -18.8510895
  0.932432413 -18.8679504
  0.939189196 -18.8832054
  0.945945978 -18.8968658
  0.952702701 -18.9089165
  0.959459484 -18.9193611
  0.966216207 -18.9281998
  0.972972989 -18.9354324
  0.979729712 -18.9410591
  0.986486495 -18.9450798
  0.993243217 -18.9474907
  1. -18.9482956
 
  0. -18.8702774
  0.00675676018 -18.8694725
  0.0135135101 -18.8670654
  0.0202702694 -18.8630486
  0.0270270295 -18.8574295
  0.0337837785 -18.8502045
  0.0405405387 -18.8413696
  0.0472972989 -18.8309364
  0.0540540516 -18.8188972
  0.0608108118 -18.8052521
  0.067567572 -18.7900124
  0.0743243173 -18.7731667
  0.0810810775 -18.7547188
  0.0878378376 -18.7346725
  0.0945945904 -18.7130241
  0.101351351 -18.689785
  0.108108111 -18.6649475
  0.114864863 -18.6385155
  0.121621624 -18.6104851
  0.128378376 -18.5808716
  0.135135144 -18.5496597
  0.141891897 -18.5168648
  0.148648649 -18.4824829
  0.155405417 -18.4465218
  0.162162155 -18.4089737
  0.168918923 -18.3698502
  0.175675675 -18.3291473
  0.182432428 -18.2868767
  0.189189196 -18.2430305
  0.195945948 -18.1976242
  0.202702701 -18.1506424
  0.209459454 -18.1021118
  0.216216221 -18.0520172
  0.222972974 -18.0003738
  0.229729727 -17.9471779
  0.236486495 -17.8924332
  0.243243247 -17.8361549
  0.25 -17.7783318
  0.256756753 -17.7189789
  0.263513505 -17.6581039
  0.270270258 -17.5957146
  0.277027041 -17.5318031
  0.283783793 -17.4663811
  0.290540546 -17.3994598
  0.297297299 -17.3310471
  0.304054052 -17.2611427
  0.310810804 -17.1897583
  0.317567557 -17.1169128
  0.32432431 -17.0426102
  0.331081092 -16.9668541
  0.337837845 -16.8896751
  0.344594598 -16.8110619
  0.351351351 -16.7310371
  0.358108103 -16.6496086
  0.364864856 -16.5667992
  0.371621609 -16.4826279
  0.378378391 -16.3971138
  0.385135144 -16.310276
  0.391891897 -16.2221375
  0.398648649 -16.1327095
  0.405405402 -16.042057
  0.412162155 -15.9501925
  0.418918908 -15.8571577
  0.42567569 -15.7629957
  0.432432443 -15.6677637
  0.439189196 -15.5715227
  0.445945948 -15.4743471
  0.452702701 -15.376338
  0.459459454 -15.2776041
  0.466216207 -15.1782751
  0.472972959 -15.0785532
  0.479729742 -14.9786158
  0.486486495 -15.0083723
  0.493243247 -15.0711889
  0.5 -15.0930853
  0.5 -15.0930853
  0.506756783 -15.0711889
  0.513513505 -15.0083723
  0.520270288 -14.9786158
  0.527027011 -15.0785532
  0.533783793 -15.1782751
  0.540540516 -15.2776041
  0.547297299 -15.376338
  0.554054022 -15.4743471
  0.560810804 -15.5715227
  0.567567587 -15.6677637
  0.57432431 -15.7629957
  0.581081092 -15.8571577
  0.587837815 -15.9501925
  0.594594598 -16.042057
  0.601351321 -16.1327095
  0.608108103 -16.2221375
  0.614864886 -16.310276
  0.621621609 -16.3971138
  0.628378391 -16.4826279
  0.635135114 -16.5667992
  0.641891897 -16.6496086
  0.648648679 -16.7310371
  0.655405402 -16.8110619
  0.662162185 -16.8896751
  0.668918908 -16.9668541
  0.67567569 -17.0426102
  0.682432413 -17.1169128
  0.689189196 -17.1897583
  0.695945978 -17.2611427
  0.702702701 -17.3310471
  0.709459484 -17.3994598
  0.716216207 -17.4663811
  0.722972989 -17.5318031
  0.729729712 -17.5957146
  0.736486495 -17.6581039
  0.743243217 -17.7189789
  0.75 -17.7783318
  0.756756783 -17.8361549
  0.763513505 -17.8924332
  0.770270288 -17.9471779
  0.777027011 -18.0003738
  0.783783793 -18.0520172
  0.790540516 -18.1021118
  0.797297299 -18.1506424
  0.804054022 -18.1976242
  0.810810804 -18.2430305
  0.817567587 -18.2868767
  0.82432431 -18.3291473
  0.831081092 -18.3698502
  0.837837815 -18.4089737
  0.844594598 -18.4465218
  0.851351321 -18.4824829
  0.858108103 -18.5168648
  0.864864886 -18.5496597
  0.871621609 -18.5808716
  0.878378391 -18.6104851
  0.885135114 -18.6385155
  0.891891897 -18.6649475
  0.898648679 -18.689785
  0.905405402 -18.7130241
  0.912162185 -18.7346725
  0.918918908 -18.7547188
  0.92567569 -18.7731667
  0.932432413 -18.7900124
  0.939189196 -18.8052521
  0.945945978 -18.8188972
  0.952702701 -18.8309364
  0.959459484 -18.8413696
  0.966216207 -18.8502045
  0.972972989 -18.8574295
  0.979729712 -18.8630486
  0.986486495 -18.8670654
  0.993243217 -18.8694725
  1. -18.8702774
 
  0. -18.7871895
  0.00675676018 -18.7863884
  0.0135135101 -18.7839851
  0.0202702694 -18.7799683
  0.0270270295 -18.7743568
  0.0337837785 -18.7671394
  0.0405405387 -18.7583199
  0.0472972989 -18.7478943
  0.0540540516 -18.7358704
  0.0608108118 -18.7222404
  0.067567572 -18.7070122
  0.0743243173 -18.6901817
  0.0810810775 -18.6717529
  0.0878378376 -18.6517296
  0.0945945904 -18.6301079
  0.101351351 -18.6068916
  0.108108111 -18.5820808
  0.114864863 -18.5556793
  0.121621624 -18.5276833
  0.128378376 -18.4981003
  0.135135144 -18.4669228
  0.141891897 -18.4341621
  0.148648649 -18.3998222
  0.155405417 -18.363903
  0.162162155 -18.3263969
  0.168918923 -18.2873116
  0.175675675 -18.2466583
  0.182432428 -18.2044373
  0.189189196 -18.1606407
  0.195945948 -18.1152802
  0.202702701 -18.0683517
  0.209459454 -18.0198746
  0.216216221 -17.969841
  0.222972974 -17.9182587
  0.229729727 -17.8651237
  0.236486495 -17.8104477
  0.243243247 -17.7542343
  0.25 -17.6964836
  0.256756753 -17.637207
  0.263513505 -17.5764084
  0.270270258 -17.5140915
  0.277027041 -17.450264
  0.283783793 -17.3849297
  0.290540546 -17.3181
  0.297297299 -17.2497787
  0.304054052 -17.1799889
  0.310810804 -17.1087074
  0.317567557 -17.0359726
  0.32432431 -16.9617844
  0.331081092 -16.8861504
  0.337837845 -16.8090897
  0.344594598 -16.7306099
  0.351351351 -16.6507263
  0.358108103 -16.5694504
  0.364864856 -16.486805
  0.371621609 -16.4028091
  0.378378391 -16.3174782
  0.385135144 -16.2308388
  0.391891897 -16.1429214
  0.398648649 -16.0537453
  0.405405402 -15.963357
  0.412162155 -15.8717852
  0.418918908 -15.7790861
  0.42567569 -15.6853018
  0.432432443 -15.5904818
  0.439189196 -15.494729
  0.445945948 -15.3981295
  0.452702701 -15.3007956
  0.459459454 -15.202857
  0.466216207 -15.1044703
  0.472972959 -15.0059118
  0.479729742 -14.9074831
  0.486486495 -14.9982481
  0.493243247 -15.0484648
  0.5 -15.0552835
  0.5 -15.0552835
  0.506756783 -15.0484648
  0.513513505 -14.9982481
  0.520270288 -14.9074831
  0.527027011 -15.0059118
  0.533783793 -15.1044703
  0.540540516 -15.202857
  0.547297299 -15.3007956
  0.554054022 -15.3981295
  0.560810804 -15.494729
  0.567567587 -15.5904818
  0.57432431 -15.6853018
  0.581081092 -15.7790861
  0.587837815 -15.8717852
  0.594594598 -15.963357
  0.601351321 -16.0537453
  0.608108103 -16.1429214
  0.614864886 -16.2308388
  0.621621609 -16.3174782
  0.628378391 -16.4028091
  0.635135114 -16.486805
  0.641891897 -16.5694504
  0.648648679 -16.6507263
  0.655405402 -16.7306099
  0.662162185 -16.8090897
  0.668918908 -16.8861504
  0.67567569 -16.9617844
  0.682432413 -17.0359726
  0.689189196 -17.1087074
  0.695945978 -17.1799889
  0.702702701 -17.2497787
  0.709459484 -17.3181
  0.716216207 -17.3849297
  0.722972989 -17.450264
  0.729729712 -17.5140915
  0.736486495 -17.5764084
  0.743243217 -17.637207
  0.75 -17.6964836
  0.756756783 -17.7542343
  0.763513505 -17.8104477
  0.770270288 -17.8651237
  0.777027011 -17.9182587
  0.783783793 -17.969841
  0.790540516 -18.0198746
  0.797297299 -18.0683517
  0.804054022 -18.1152802
  0.810810804 -18.1606407
  0.817567587 -18.2044373
  0.82432431 -18.2466583
  0.831081092 -18.2873116
  0.837837815 -18.3263969
  0.844594598 -18.363903
  0.851351321 -18.3998222
  0.858108103 -18.4341621
  0.864864886 -18.4669228
  0.871621609 -18.4981003
  0.878378391 -18.5276833
  0.885135114 -18.5556793
  0.891891897 -18.5820808
  0.898648679 -18.6068916
  0.905405402 -18.6301079
  0.912162185 -18.6517296
  0.918918908 -18.6717529
  0.92567569 -18.6901817
  0.932432413 -18.7070122
  0.939189196 -18.7222404
  0.945945978 -18.7358704
  0.952702701 -18.7478943
  0.959459484 -18.7583199
  0.966216207 -18.7671394
  0.972972989 -18.7743568
  0.979729712 -18.7799683
  0.986486495 -18.7839851
  0.993243217 -18.7863884
  1. -18.7871895
 
  0. -18.6995735
  0.00675676018 -18.6987686
  0.0135135101 -18.6963654
  0.0202702694 -18.6923599
  0.0270270295 -18.6867523
  0.0337837785 -18.6795464
  0.0405405387 -18.6707382
  0.0472972989 -18.6603241
  0.0540540516 -18.6483116
  0.0608108118 -18.634697
  0.067567572 -18.6194878
  0.0743243173 -18.6026802
  0.0810810775 -18.5842743
  0.0878378376 -18.56427
  0.0945945904 -18.542675
  0.101351351 -18.5194817
  0.108108111 -18.4947052
  0.114864863 -18.4683304
  0.121621624 -18.4403725
  0.128378376 -18.41082
  0.135135144 -18.3796806
  0.141891897 -18.346962
  0.148648649 -18.3126602
  0.155405417 -18.2767868
  0.162162155 -18.2393303
  0.168918923 -18.2002945
  0.175675675 -18.1596909
  0.182432428 -18.1175156
  0.189189196 -18.0737762
  0.195945948 -18.0284729
  0.202702701 -17.9816017
  0.209459454 -17.9331856
  0.216216221 -17.8832207
  0.222972974 -17.8317032
  0.229729727 -17.7786407
  0.236486495 -17.7240295
  0.243243247 -17.6678886
  0.25 -17.610218
  0.256756753 -17.5510216
  0.263513505 -17.4903069
  0.270270258 -17.4280777
  0.277027041 -17.3643379
  0.283783793 -17.2991028
  0.290540546 -17.2323723
  0.297297299 -17.1641579
  0.304054052 -17.0944748
  0.310810804 -17.0233078
  0.317567557 -16.950695
  0.32432431 -16.8766251
  0.331081092 -16.8011246
  0.337837845 -16.7242088
  0.344594598 -16.645874
  0.351351351 -16.5661469
  0.358108103 -16.4850426
  0.364864856 -16.4025764
  0.371621609 -16.318779
  0.378378391 -16.233654
  0.385135144 -16.1472511
  0.391891897 -16.0595818
  0.398648649 -15.9706812
  0.405405402 -15.8805952
  0.412162155 -15.7893629
  0.418918908 -15.6970434
  0.42567569 -15.6036921
  0.432432443 -15.5093775
  0.439189196 -15.4141989
  0.445945948 -15.3182783
  0.452702701 -15.2217531
  0.459459454 -15.1247854
  0.466216207 -15.0275908
  0.472972959 -14.9304895
  0.479729742 -14.9068518
  0.486486495 -14.9832392
  0.493243247 -15.0200071
  0.5 -15.0544748
  0.5 -15.0544748
  0.506756783 -15.0200071
  0.513513505 -14.9832392
  0.520270288 -14.9068518
  0.527027011 -14.9304895
  0.533783793 -15.0275908
  0.540540516 -15.1247854
  0.547297299 -15.2217531
  0.554054022 -15.3182783
  0.560810804 -15.4141989
  0.567567587 -15.5093775
  0.57432431 -15.6036921
  0.581081092 -15.6970434
  0.587837815 -15.7893629
  0.594594598 -15.8805952
  0.601351321 -15.9706812
  0.608108103 -16.0595818
  0.614864886 -16.1472511
  0.621621609 -16.233654
  0.628378391 -16.318779
  0.635135114 -16.4025764
  0.641891897 -16.4850426
  0.648648679 -16.5661469
  0.655405402 -16.645874
  0.662162185 -16.7242088
  0.668918908 -16.8011246
  0.67567569 -16.8766251
  0.682432413 -16.950695
  0.689189196 -17.0233078
  0.695945978 -17.0944748
  0.702702701 -17.1641579
  0.709459484 -17.2323723
  0.716216207 -17.2991028
  0.722972989 -17.3643379
  0.729729712 -17.4280777
  0.736486495 -17.4903069
  0.743243217 -17.5510216
  0.75 -17.610218
  0.756756783 -17.6678886
  0.763513505 -17.7240295
  0.770270288 -17.7786407
  0.777027011 -17.8317032
  0.783783793 -17.8832207
  0.790540516 -17.9331856
  0.797297299 -17.9816017
  0.804054022 -18.0284729
  0.810810804 -18.0737762
  0.817567587 -18.1175156
  0.82432431 -18.1596909
  0.831081092 -18.2002945
  0.837837815 -18.2393303
  0.844594598 -18.2767868
  0.851351321 -18.3126602
  0.858108103 -18.346962
  0.864864886 -18.3796806
  0.871621609 -18.41082
  0.878378391 -18.4403725
  0.885135114 -18.4683304
  0.891891897 -18.4947052
  0.898648679 -18.5194817
  0.905405402 -18.542675
  0.912162185 -18.56427
  0.918918908 -18.5842743
  0.92567569 -18.6026802
  0.932432413 -18.6194878
  0.939189196 -18.634697
  0.945945978 -18.6483116
  0.952702701 -18.6603241
  0.959459484 -18.6707382
  0.966216207 -18.6795464
  0.972972989 -18.6867523
  0.979729712 -18.6923599
  0.986486495 -18.6963654
  0.993243217 -18.6987686
  1. -18.6995735
 
  0. -18.6070938
  0.00675676018 -18.6062889
  0.0135135101 -18.6038895
  0.0202702694 -18.5998878
  0.0270270295 -18.5942917
  0.0337837785 -18.5870895
  0.0405405387 -18.5782928
  0.0472972989 -18.567894
  0.0540540516 -18.5558929
  0.0608108118 -18.5422974
  0.067567572 -18.5271072
  0.0743243173 -18.5103226
  0.0810810775 -18.4919395
  0.0878378376 -18.4719658
  0.0945945904 -18.4503937
  0.101351351 -18.4272308
  0.108108111 -18.4024849
  0.114864863 -18.3761444
  0.121621624 -18.3482208
  0.128378376 -18.3187103
  0.135135144 -18.2876129
  0.141891897 -18.2549362
  0.148648649 -18.2206841
  0.155405417 -18.1848526
  0.162162155 -18.1474457
  0.168918923 -18.1084633
  0.175675675 -18.0679131
  0.182432428 -18.025795
  0.189189196 -17.9821091
  0.195945948 -17.9368668
  0.202702701 -17.8900719
  0.209459454 -17.8417244
  0.216216221 -17.7918243
  0.222972974 -17.7403793
  0.229729727 -17.6873894
  0.236486495 -17.6328545
  0.243243247 -17.5767937
  0.25 -17.519207
  0.256756753 -17.4601021
  0.263513505 -17.3994789
  0.270270258 -17.3373489
  0.277027041 -17.2737122
  0.283783793 -17.20858
  0.290540546 -17.1419601
  0.297297299 -17.0738602
  0.304054052 -17.0042877
  0.310810804 -16.9332504
  0.317567557 -16.8607674
  0.32432431 -16.7868309
  0.331081092 -16.7114754
  0.337837845 -16.634716
  0.344594598 -16.5565453
  0.351351351 -16.4769974
  0.358108103 -16.3960915
  0.364864856 -16.3138275
  0.371621609 -16.2302437
  0.378378391 -16.1453514
  0.385135144 -16.0592079
  0.391891897 -15.9718161
  0.398648649 -15.8832293
  0.405405402 -15.7934942
  0.412162155 -15.702651
  0.418918908 -15.6107683
  0.42567569 -15.5179243
  0.432432443 -15.4242144
  0.439189196 -15.3297319
  0.445945948 -15.2346315
  0.452702701 -15.1390638
  0.459459454 -15.043294
  0.466216207 -14.9475851
  0.472972959 -14.8523417
  0.479729742 -14.8977556
  0.486486495 -14.9634352
  0.493243247 -15.0190077
  0.5 -15.0128241
  0.5 -15.0128241
  0.506756783 -15.0190077
  0.513513505 -14.9634352
  0.520270288 -14.8977556
  0.527027011 -14.8523417
  0.533783793 -14.9475851
  0.540540516 -15.043294
  0.547297299 -15.1390638
  0.554054022 -15.2346315
  0.560810804 -15.3297319
  0.567567587 -15.4242144
  0.57432431 -15.5179243
  0.581081092 -15.6107683
  0.587837815 -15.702651
  0.594594598 -15.7934942
  0.601351321 -15.8832293
  0.608108103 -15.9718161
  0.614864886 -16.0592079
  0.621621609 -16.1453514
  0.628378391 -16.2302437
  0.635135114 -16.3138275
  0.641891897 -16.3960915
  0.648648679 -16.4769974
  0.655405402 -16.5565453
  0.662162185 -16.634716
  0.668918908 -16.7114754
  0.67567569 -16.7868309
  0.682432413 -16.8607674
  0.689189196 -16.9332504
  0.695945978 -17.0042877
  0.702702701 -17.0738602
  0.709459484 -17.1419601
  0.716216207 -17.20858
  0.722972989 -17.2737122
  0.729729712 -17.3373489
  0.736486495 -17.3994789
  0.743243217 -17.4601021
  0.75 -17.519207
  0.756756783 -17.5767937
  0.763513505 -17.6328545
  0.770270288 -17.6873894
  0.777027011 -17.7403793
  0.783783793 -17.7918243
  0.790540516 -17.8417244
  0.797297299 -17.8900719
  0.804054022 -17.9368668
  0.810810804 -17.9821091
  0.817567587 -18.025795
  0.82432431 -18.0679131
  0.831081092 -18.1084633
  0.837837815 -18.1474457
  0.844594598 -18.1848526
  0.851351321 -18.2206841
  0.858108103 -18.2549362
  0.864864886 -18.2876129
  0.871621609 -18.3187103
  0.878378391 -18.3482208
  0.885135114 -18.3761444
  0.891891897 -18.4024849
  0.898648679 -18.4272308
  0.905405402 -18.4503937
  0.912162185 -18.4719658
  0.918918908 -18.4919395
  0.92567569 -18.5103226
  0.932432413 -18.5271072
  0.939189196 -18.5422974
  0.945945978 -18.5558929
  0.952702701 -18.567894
  0.959459484 -18.5782928
  0.966216207 -18.5870895
  0.972972989 -18.5942917
  0.979729712 -18.5998878
  0.986486495 -18.6038895
  0.993243217 -18.6062889
  1. -18.6070938
 
  0. -18.5094643
  0.00675676018 -18.5086594
  0.0135135101 -18.5062637
  0.0202702694 -18.5022697
  0.0270270295 -18.4966736
  0.0337837785 -18.4894829
  0.0405405387 -18.4806938
  0.0472972989 -18.4703102
  0.0540540516 -18.4583282
  0.0608108118 -18.4447479
  0.067567572 -18.4295807
  0.0743243173 -18.4128151
  0.0810810775 -18.3944588
  0.0878378376 -18.3745155
  0.0945945904 -18.3529739
  0.101351351 -18.3298454
  0.108108111 -18.30513
  0.114864863 -18.2788315
  0.121621624 -18.250946
  0.128378376 -18.2214737
  0.135135144 -18.1904221
  0.141891897 -18.1577988
  0.148648649 -18.1235886
  0.155405417 -18.0878105
  0.162162155 -18.0504494
  0.168918923 -18.0115242
  0.175675675 -17.971035
  0.182432428 -17.928978
  0.189189196 -17.8853569
  0.195945948 -17.8401833
  0.202702701 -17.7934532
  0.209459454 -17.745182
  0.216216221 -17.6953545
  0.222972974 -17.6439857
  0.229729727 -17.5910797
  0.236486495 -17.5366325
  0.243243247 -17.4806633
  0.25 -17.4231644
  0.256756753 -17.3641548
  0.263513505 -17.3036346
  0.270270258 -17.2416115
  0.277027041 -17.1780853
  0.283783793 -17.1130676
  0.290540546 -17.046566
  0.297297299 -16.9785881
  0.304054052 -16.9091415
  0.310810804 -16.8382416
  0.317567557 -16.7658997
  0.32432431 -16.6921272
  0.331081092 -16.6169281
  0.337837845 -16.5403404
  0.344594598 -16.4623528
  0.351351351 -16.3829956
  0.358108103 -16.3022995
  0.364864856 -16.2202606
  0.371621609 -16.1369209
  0.378378391 -16.0523071
  0.385135144 -15.9664469
  0.391891897 -15.8793821
  0.398648649 -15.7911539
  0.405405402 -15.7018099
  0.412162155 -15.6114206
  0.418918908 -15.5200701
  0.42567569 -15.4278269
  0.432432443 -15.3348188
  0.439189196 -15.2411528
  0.445945948 -15.1470499
  0.452702701 -15.0526896
  0.459459454 -14.9584112
  0.466216207 -14.8645735
  0.472972959 -14.7944174
  0.479729742 -14.8867502
  0.486486495 -14.9452181
  0.493243247 -14.9851751
  0.5 -15.0116911
  0.5 -15.0116911
  0.506756783 -14.9851751
  0.513513505 -14.9452181
  0.520270288 -14.8867502
  0.527027011 -14.7944174
  0.533783793 -14.8645735
  0.540540516 -14.9584112
  0.547297299 -15.0526896
  0.554054022 -15.1470499
  0.560810804 -15.2411528
  0.567567587 -15.3348188
  0.57432431 -15.4278269
  0.581081092 -15.5200701
  0.587837815 -15.6114206
  0.594594598 -15.7018099
  0.601351321 -15.7911539
  0.608108103 -15.8793821
  0.614864886 -15.9664469
  0.621621609 -16.0523071
  0.628378391 -16.1369209
  0.635135114 -16.2202606
  0.641891897 -16.3022995
  0.648648679 -16.3829956
  0.655405402 -16.4623528
  0.662162185 -16.5403404
  0.668918908 -16.6169281
  0.67567569 -16.6921272
  0.682432413 -16.7658997
  0.689189196 -16.8382416
  0.695945978 -16.9091415
  0.702702701 -16.9785881
  0.709459484 -17.046566
  0.716216207 -17.1130676
  0.722972989 -17.1780853
  0.729729712 -17.2416115
  0.736486495 -17.3036346
  0.743243217 -17.3641548
  0.75 -17.4231644
  0.756756783 -17.4806633
  0.763513505 -17.5366325
  0.770270288 -17.5910797
  0.777027011 -17.6439857
  0.783783793 -17.6953545
  0.790540516 -17.745182
  0.797297299 -17.7934532
  0.804054022 -17.8401833
  0.810810804 -17.8853569
  0.817567587 -17.928978
  0.82432431 -17.971035
  0.831081092 -18.0115242
  0.837837815 -18.0504494
  0.844594598 -18.0878105
  0.851351321 -18.1235886
  0.858108103 -18.1577988
  0.864864886 -18.1904221
  0.871621609 -18.2214737
  0.878378391 -18.250946
  0.885135114 -18.2788315
  0.891891897 -18.30513
  0.898648679 -18.3298454
  0.905405402 -18.3529739
  0.912162185 -18.3745155
  0.918918908 -18.3944588
  0.92567569 -18.4128151
  0.932432413 -18.4295807
  0.939189196 -18.4447479
  0.945945978 -18.4583282
  0.952702701 -18.4703102
  0.959459484 -18.4806938
  0.966216207 -18.4894829
  0.972972989 -18.4966736
  0.979729712 -18.5022697
  0.986486495 -18.5062637
  0.993243217 -18.5086594
  1. -18.5094643
 
  0. -18.4072075
  0.00675676018 -18.4064102
  0.0135135101 -18.4040146
  0.0202702694 -18.4000244
  0.0270270295 -18.3944397
  0.0337837785 -18.3872604
  0.0405405387 -18.3784828
  0.0472972989 -18.3681107
  0.0540540516 -18.356144
  0.0608108118 -18.3425903
  0.067567572 -18.3274422
  0.0743243173 -18.3107033
  0.0810810775 -18.2923698
  0.0878378376 -18.2724609
  0.0945945904 -18.2509537
  0.101351351 -18.2278633
  0.108108111 -18.203186
  0.114864863 -18.1769257
  0.121621624 -18.1490822
  0.128378376 -18.1196556
  0.135135144 -18.0886497
  0.141891897 -18.0560684
  0.148648649 -18.0219154
  0.155405417 -17.9861908
  0.162162155 -17.9488907
  0.168918923 -17.9100266
  0.175675675 -17.8695984
  0.182432428 -17.82761
  0.189189196 -17.7840614
  0.195945948 -17.7389603
  0.202702701 -17.6922989
  0.209459454 -17.644104
  0.216216221 -17.5943565
  0.222972974 -17.5430794
  0.229729727 -17.4902611
  0.236486495 -17.4359131
  0.243243247 -17.3800354
  0.25 -17.3226357
  0.256756753 -17.2637367
  0.263513505 -17.2033234
  0.270270258 -17.1414146
  0.277027041 -17.0780106
  0.283783793 -17.0131111
  0.290540546 -16.9467392
  0.297297299 -16.8788986
  0.304054052 -16.8095894
  0.310810804 -16.7388382
  0.317567557 -16.6666565
  0.32432431 -16.5930557
  0.331081092 -16.5180359
  0.337837845 -16.4416351
  0.344594598 -16.3638611
  0.351351351 -16.2847214
  0.358108103 -16.2042465
  0.364864856 -16.1224594
  0.371621609 -16.0393982
  0.378378391 -15.9550848
  0.385135144 -15.8695593
  0.391891897 -15.7828684
  0.398648649 -15.6950541
  0.405405402 -15.6061621
  0.412162155 -15.5163107
  0.418918908 -15.42558
  0.42567569 -15.3340502
  0.432432443 -15.2418737
  0.439189196 -15.1492128
  0.445945948 -15.0563307
  0.452702701 -14.9634867
  0.459459454 -14.871089
  0.466216207 -14.7796679
  0.472972959 -14.7853804
  0.479729742 -14.8719873
  0.486486495 -14.9385977
  0.493243247 -14.9649763
  0.5 -14.9660711
  0.5 -14.9660711
  0.506756783 -14.9649763
  0.513513505 -14.9385977
  0.520270288 -14.8719873
  0.527027011 -14.7853804
  0.533783793 -14.7796679
  0.540540516 -14.871089
  0.547297299 -14.9634867
  0.554054022 -15.0563307
  0.560810804 -15.1492128
  0.567567587 -15.2418737
  0.57432431 -15.3340502
  0.581081092 -15.42558
  0.587837815 -15.5163107
  0.594594598 -15.6061621
  0.601351321 -15.6950541
  0.608108103 -15.7828684
  0.614864886 -15.8695593
  0.621621609 -15.9550848
  0.628378391 -16.0393982
  0.635135114 -16.1224594
  0.641891897 -16.2042465
  0.648648679 -16.2847214
  0.655405402 -16.3638611
  0.662162185 -16.4416351
  0.668918908 -16.5180359
  0.67567569 -16.5930557
  0.682432413 -16.6666565
  0.689189196 -16.7388382
  0.695945978 -16.8095894
  0.702702701 -16.8788986
  0.709459484 -16.9467392
  0.716216207 -17.0131111
  0.722972989 -17.0780106
  0.729729712 -17.1414146
  0.736486495 -17.2033234
  0.743243217 -17.2637367
  0.75 -17.3226357
  0.756756783 -17.3800354
  0.763513505 -17.4359131
  0.770270288 -17.4902611
  0.777027011 -17.5430794
  0.783783793 -17.5943565
  0.790540516 -17.644104
  0.797297299 -17.6922989
  0.804054022 -17.7389603
  0.810810804 -17.7840614
  0.817567587 -17.82761
  0.82432431 -17.8695984
  0.831081092 -17.9100266
  0.837837815 -17.9488907
  0.844594598 -17.9861908
  0.851351321 -18.0219154
  0.858108103 -18.0560684
  0.864864886 -18.0886497
  0.871621609 -18.1196556
  0.878378391 -18.1490822
  0.885135114 -18.1769257
  0.891891897 -18.203186
  0.898648679 -18.2278633
  0.905405402 -18.2509537
  0.912162185 -18.2724609
  0.918918908 -18.2923698
  0.92567569 -18.3107033
  0.932432413 -18.3274422
  0.939189196 -18.3425903
  0.945945978 -18.356144
  0.952702701 -18.3681107
  0.959459484 -18.3784828
  0.966216207 -18.3872604
  0.972972989 -18.3944397
  0.979729712 -18.4000244
  0.986486495 -18.4040146
  0.993243217 -18.4064102
  1. -18.4072075
 
  0. -18.3002281
  0.00675676018 -18.2994308
  0.0135135101 -18.297039
  0.0202702694 -18.2930603
  0.0270270295 -18.287487
  0.0337837785 -18.2803154
  0.0405405387 -18.271553
  0.0472972989 -18.2612
  0.0540540516 -18.2492523
  0.0608108118 -18.2357178
  0.067567572 -18.2205963
  0.0743243173 -18.2038841
  0.0810810775 -18.1855812
  0.0878378376 -18.165699
  0.0945945904 -18.1442299
  0.101351351 -18.1211739
  0.108108111 -18.0965347
  0.114864863 -18.0703163
  0.121621624 -18.0425186
  0.128378376 -18.0131416
  0.135135144 -17.9821892
  0.141891897 -17.9496613
  0.148648649 -17.9155617
  0.155405417 -17.8798981
  0.162162155 -17.842659
  0.168918923 -17.8038597
  0.175675675 -17.7634964
  0.182432428 -17.7215843
  0.189189196 -17.6781158
  0.195945948 -17.633091
  0.202702701 -17.5865135
  0.209459454 -17.5384064
  0.216216221 -17.4887543
  0.222972974 -17.4375648
  0.229729727 -17.3848381
  0.236486495 -17.3305855
  0.243243247 -17.2748184
  0.25 -17.2175293
  0.256756753 -17.1587448
  0.263513505 -17.0984459
  0.270270258 -17.0366631
  0.277027041 -16.9733849
  0.283783793 -16.9086266
  0.290540546 -16.8423958
  0.297297299 -16.7747002
  0.304054052 -16.7055435
  0.310810804 -16.634964
  0.317567557 -16.5629578
  0.32432431 -16.4895363
  0.331081092 -16.4147224
  0.337837845 -16.3385315
  0.344594598 -16.2609825
  0.351351351 -16.1820831
  0.358108103 -16.1018677
  0.364864856 -16.0203667
  0.371621609 -15.9376192
  0.378378391 -15.8536482
  0.385135144 -15.7684927
  0.391891897 -15.6822119
  0.398648649 -15.5948706
  0.405405402 -15.5065298
  0.412162155 -15.4173002
  0.418918908 -15.3272982
  0.42567569 -15.2366209
  0.432432443 -15.1454496
  0.439189196 -15.0540438
  0.445945948 -14.9626799
  0.452702701 -14.8717375
  0.459459454 -14.7817488
  0.466216207 -14.6935148
  0.472972959 -14.7745829
  0.479729742 -14.8524961
  0.486486495 -14.9095812
  0.493243247 -14.9471292
  0.5 -14.9648123
  0.5 -14.9648123
  0.506756783 -14.9471292
  0.513513505 -14.9095812
  0.520270288 -14.8524961
  0.527027011 -14.7745829
  0.533783793 -14.6935148
  0.540540516 -14.7817488
  0.547297299 -14.8717375
  0.554054022 -14.9626799
  0.560810804 -15.0540438
  0.567567587 -15.1454496
  0.57432431 -15.2366209
  0.581081092 -15.3272982
  0.587837815 -15.4173002
  0.594594598 -15.5065298
  0.601351321 -15.5948706
  0.608108103 -15.6822119
  0.614864886 -15.7684927
  0.621621609 -15.8536482
  0.628378391 -15.9376192
  0.635135114 -16.0203667
  0.641891897 -16.1018677
  0.648648679 -16.1820831
  0.655405402 -16.2609825
  0.662162185 -16.3385315
  0.668918908 -16.4147224
  0.67567569 -16.4895363
  0.682432413 -16.5629578
  0.689189196 -16.634964
  0.695945978 -16.7055435
  0.702702701 -16.7747002
  0.709459484 -16.8423958
  0.716216207 -16.9086266
  0.722972989 -16.9733849
  0.729729712 -17.0366631
  0.736486495 -17.0984459
  0.743243217 -17.1587448
  0.75 -17.2175293
  0.756756783 -17.2748184
  0.763513505 -17.3305855
  0.770270288 -17.3848381
  0.777027011 -17.4375648
  0.783783793 -17.4887543
  0.790540516 -17.5384064
  0.797297299 -17.5865135
  0.804054022 -17.633091
  0.810810804 -17.6781158
  0.817567587 -17.7215843
  0.82432431 -17.7634964
  0.831081092 -17.8038597
  0.837837815 -17.842659
  0.844594598 -17.8798981
  0.851351321 -17.9155617
  0.858108103 -17.9496613
  0.864864886 -17.9821892
  0.871621609 -18.0131416
  0.878378391 -18.0425186
  0.885135114 -18.0703163
  0.891891897 -18.0965347
  0.898648679 -18.1211739
  0.905405402 -18.1442299
  0.912162185 -18.165699
  0.918918908 -18.1855812
  0.92567569 -18.2038841
  0.932432413 -18.2205963
  0.939189196 -18.2357178
  0.945945978 -18.2492523
  0.952702701 -18.2612
  0.959459484 -18.271553
  0.966216207 -18.2803154
  0.972972989 -18.287487
  0.979729712 -18.2930603
  0.986486495 -18.297039
  0.993243217 -18.2994308
  1. -18.3002281
 
  0. -18.1884537
  0.00675676018 -18.1876564
  0.0135135101 -18.1852722
  0.0202702694 -18.1812973
  0.0270270295 -18.1757317
  0.0337837785 -18.1685715
  0.0405405387 -18.1598282
  0.0472972989 -18.1494942
  0.0540540516 -18.1375732
  0.0608108118 -18.1240578
  0.067567572 -18.1089592
  0.0743243173 -18.0922737
  0.0810810775 -18.0740051
  0.0878378376 -18.0541573
  0.0945945904 -18.0327225
  0.101351351 -18.0097084
  0.108108111 -17.9851151
  0.114864863 -17.9589424
  0.121621624 -17.9311943
  0.128378376 -17.9018669
  0.135135144 -17.8709679
  0.141891897 -17.838501
  0.148648649 -17.8044624
  0.155405417 -17.7688599
  0.162162155 -17.7317009
  0.168918923 -17.6929626
  0.175675675 -17.6526756
  0.182432428 -17.6108398
  0.189189196 -17.5674553
  0.195945948 -17.5225143
  0.202702701 -17.4760323
  0.209459454 -17.4280128
  0.216216221 -17.3784561
  0.222972974 -17.3273621
  0.229729727 -17.2747383
  0.236486495 -17.2206001
  0.243243247 -17.1649437
  0.25 -17.1077805
  0.256756753 -17.0491104
  0.263513505 -16.988945
  0.270270258 -16.9272957
  0.277027041 -16.8641586
  0.283783793 -16.7995491
  0.290540546 -16.7334709
  0.297297299 -16.6659355
  0.304054052 -16.5969582
  0.310810804 -16.5265579
  0.317567557 -16.4547462
  0.32432431 -16.3815308
  0.331081092 -16.3069382
  0.337837845 -16.2309723
  0.344594598 -16.1536751
  0.351351351 -16.0750504
  0.358108103 -15.9951258
  0.364864856 -15.9139509
  0.371621609 -15.831542
  0.378378391 -15.747962
  0.385135144 -15.6632395
  0.391891897 -15.5774393
  0.398648649 -15.4906511
  0.405405402 -15.4029493
  0.412162155 -15.3144522
  0.418918908 -15.2253218
  0.42567569 -15.1356802
  0.432432443 -15.0457506
  0.439189196 -14.9558859
  0.445945948 -14.8664274
  0.452702701 -14.7779322
  0.459459454 -14.6911306
  0.466216207 -14.6812582
  0.472972959 -14.7717505
  0.479729742 -14.8339911
  0.486486495 -14.8790274
  0.493243247 -14.9065218
  0.5 -14.9159517
  0.5 -14.9159517
  0.506756783 -14.9065218
  0.513513505 -14.8790274
  0.520270288 -14.8339911
  0.527027011 -14.7717505
  0.533783793 -14.6812582
  0.540540516 -14.6911306
  0.547297299 -14.7779322
  0.554054022 -14.8664274
  0.560810804 -14.9558859
  0.567567587 -15.0457506
  0.57432431 -15.1356802
  0.581081092 -15.2253218
  0.587837815 -15.3144522
  0.594594598 -15.4029493
  0.601351321 -15.4906511
  0.608108103 -15.5774393
  0.614864886 -15.6632395
  0.621621609 -15.747962
  0.628378391 -15.831542
  0.635135114 -15.9139509
  0.641891897 -15.9951258
  0.648648679 -16.0750504
  0.655405402 -16.1536751
  0.662162185 -16.2309723
  0.668918908 -16.3069382
  0.67567569 -16.3815308
  0.682432413 -16.4547462
  0.689189196 -16.5265579
  0.695945978 -16.5969582
  0.702702701 -16.6659355
  0.709459484 -16.7334709
  0.716216207 -16.7995491
  0.722972989 -16.8641586
  0.729729712 -16.9272957
  0.736486495 -16.988945
  0.743243217 -17.0491104
  0.75 -17.1077805
  0.756756783 -17.1649437
  0.763513505 -17.2206001
  0.770270288 -17.2747383
  0.777027011 -17.3273621
  0.783783793 -17.3784561
  0.790540516 -17.4280128
  0.797297299 -17.4760323
  0.804054022 -17.5225143
  0.810810804 -17.5674553
  0.817567587 -17.6108398
  0.82432431 -17.6526756
  0.831081092 -17.6929626
  0.837837815 -17.7317009
  0.844594598 -17.7688599
  0.851351321 -17.8044624
  0.858108103 -17.838501
  0.864864886 -17.8709679
  0.871621609 -17.9018669
  0.878378391 -17.9311943
  0.885135114 -17.9589424
  0.891891897 -17.9851151
  0.898648679 -18.0097084
  0.905405402 -18.0327225
  0.912162185 -18.0541573
  0.918918908 -18.0740051
  0.92567569 -18.0922737
  0.932432413 -18.1089592
  0.939189196 -18.1240578
  0.945945978 -18.1375732
  0.952702701 -18.1494942
  0.959459484 -18.1598282
  0.966216207 -18.1685715
  0.972972989 -18.1757317
  0.979729712 -18.1812973
  0.986486495 -18.1852722
  0.993243217 -18.1876564
  1. -18.1884537
 
  0. -18.0720978
  0.00675676018 -18.0713043
  0.0135135101 -18.0689278
  0.0202702694 -18.0649605
  0.0270270295 -18.0594025
  0.0337837785 -18.0522614
  0.0405405387 -18.0435295
  0.0472972989 -18.0332146
  0.0540540516 -18.0213127
  0.0608108118 -18.0078201
  0.067567572 -17.9927483
  0.0743243173 -17.9760971
  0.0810810775 -17.9578667
  0.0878378376 -17.9380531
  0.0945945904 -17.9166603
  0.101351351 -17.8936882
  0.108108111 -17.8691406
  0.114864863 -17.8430176
  0.121621624 -17.8153191
  0.128378376 -17.7860565
  0.135135144 -17.7552109
  0.141891897 -17.722805
  0.148648649 -17.6888351
  0.155405417 -17.6533051
  0.162162155 -17.6162186
  0.168918923 -17.5775681
  0.175675675 -17.537365
  0.182432428 -17.4956093
  0.189189196 -17.4523048
  0.195945948 -17.4074516
  0.202702701 -17.3610649
  0.209459454 -17.3131485
  0.216216221 -17.2636909
  0.222972974 -17.2127037
  0.229729727 -17.1601944
  0.236486495 -17.1061745
  0.243243247 -17.0506439
  0.25 -16.9936104
  0.256756753 -16.9350739
  0.263513505 -16.8750496
  0.270270258 -16.8135414
  0.277027041 -16.7505608
  0.283783793 -16.6861038
  0.290540546 -16.6201935
  0.297297299 -16.552845
  0.304054052 -16.4840622
  0.310810804 -16.413868
  0.317567557 -16.3422699
  0.32432431 -16.2692833
  0.331081092 -16.1949272
  0.337837845 -16.1192131
  0.344594598 -16.0421906
  0.351351351 -15.9638662
  0.358108103 -15.8842764
  0.364864856 -15.8034582
  0.371621609 -15.7214499
  0.378378391 -15.6383104
  0.385135144 -15.5540762
  0.391891897 -15.4688501
  0.398648649 -15.3827181
  0.405405402 -15.2957678
  0.412162155 -15.2081442
  0.418918908 -15.1200399
  0.42567569 -15.0316648
  0.432432443 -14.9433069
  0.439189196 -14.8553686
  0.445945948 -14.7683611
  0.452702701 -14.6830702
  0.459459454 -14.6005526
  0.466216207 -14.6722879
  0.472972959 -14.7600698
  0.479729742 -14.8279848
  0.486486495 -14.8760824
  0.493243247 -14.9046335
  0.5 -14.9141951
  0.5 -14.9141951
  0.506756783 -14.9046335
  0.513513505 -14.8760824
  0.520270288 -14.8279848
  0.527027011 -14.7600698
  0.533783793 -14.6722879
  0.540540516 -14.6005526
  0.547297299 -14.6830702
  0.554054022 -14.7683611
  0.560810804 -14.8553686
  0.567567587 -14.9433069
  0.57432431 -15.0316648
  0.581081092 -15.1200399
  0.587837815 -15.2081442
  0.594594598 -15.2957678
  0.601351321 -15.3827181
  0.608108103 -15.4688501
  0.614864886 -15.5540762
  0.621621609 -15.6383104
  0.628378391 -15.7214499
  0.635135114 -15.8034582
  0.641891897 -15.8842764
  0.648648679 -15.9638662
  0.655405402 -16.0421906
  0.662162185 -16.1192131
  0.668918908 -16.1949272
  0.67567569 -16.2692833
  0.682432413 -16.3422699
  0.689189196 -16.413868
  0.695945978 -16.4840622
  0.702702701 -16.552845
  0.709459484 -16.6201935
  0.716216207 -16.6861038
  0.722972989 -16.7505608
  0.729729712 -16.8135414
  0.736486495 -16.8750496
  0.743243217 -16.9350739
  0.75 -16.9936104
  0.756756783 -17.0506439
  0.763513505 -17.1061745
  0.770270288 -17.1601944
  0.777027011 -17.2127037
  0.783783793 -17.2636909
  0.790540516 -17.3131485
  0.797297299 -17.3610649
  0.804054022 -17.4074516
  0.810810804 -17.4523048
  0.817567587 -17.4956093
  0.82432431 -17.537365
  0.831081092 -17.5775681
  0.837837815 -17.6162186
  0.844594598 -17.6533051
  0.851351321 -17.6888351
  0.858108103 -17.722805
  0.864864886 -17.7552109
  0.871621609 -17.7860565
  0.878378391 -17.8153191
  0.885135114 -17.8430176
  0.891891897 -17.8691406
  0.898648679 -17.8936882
  0.905405402 -17.9166603
  0.912162185 -17.9380531
  0.918918908 -17.9578667
  0.92567569 -17.9760971
  0.932432413 -17.9927483
  0.939189196 -18.0078201
  0.945945978 -18.0213127
  0.952702701 -18.0332146
  0.959459484 -18.0435295
  0.966216207 -18.0522614
  0.972972989 -18.0594025
  0.979729712 -18.0649605
  0.986486495 -18.0689278
  0.993243217 -18.0713043
  1. -18.0720978
 
  0. -17.9510574
  0.00675676018 -17.950264
  0.0135135101 -17.9478912
  0.0202702694 -17.9439316
  0.0270270295 -17.938385
  0.0337837785 -17.9312592
  0.0405405387 -17.9225464
  0.0472972989 -17.9122505
  0.0540540516 -17.9003716
  0.0608108118 -17.8869095
  0.067567572 -17.8718681
  0.0743243173 -17.8552551
  0.0810810775 -17.8370552
  0.0878378376 -17.8172836
  0.0945945904 -17.795929
  0.101351351 -17.7730026
  0.108108111 -17.7485046
  0.114864863 -17.7224388
  0.121621624 -17.6947975
  0.128378376 -17.6655922
  0.135135144 -17.6348114
  0.141891897 -17.6024742
  0.148648649 -17.5685806
  0.155405417 -17.533123
  0.162162155 -17.4961166
  0.168918923 -17.45755
  0.175675675 -17.4174347
  0.182432428 -17.3757668
  0.189189196 -17.3325577
  0.195945948 -17.2878036
  0.202702701 -17.2415161
  0.209459454 -17.1937027
  0.216216221 -17.1443672
  0.222972974 -17.0934982
  0.229729727 -17.0411072
  0.236486495 -16.9872131
  0.243243247 -16.9318199
  0.25 -16.8749237
  0.256756753 -16.8165321
  0.263513505 -16.7566566
  0.270270258 -16.6953087
  0.277027041 -16.6324959
  0.283783793 -16.568222
  0.290540546 -16.5024986
  0.297297299 -16.4353523
  0.304054052 -16.3667717
  0.310810804 -16.2968063
  0.317567557 -16.2254372
  0.32432431 -16.1526985
  0.331081092 -16.0786057
  0.337837845 -16.0031776
  0.344594598 -15.926465
  0.351351351 -15.8484735
  0.358108103 -15.7692518
  0.364864856 -15.6888475
  0.371621609 -15.6072893
  0.378378391 -15.5246553
  0.385135144 -15.4410028
  0.391891897 -15.3564329
  0.398648649 -15.2710657
  0.405405402 -15.1850042
  0.412162155 -15.0984468
  0.418918908 -15.0116072
  0.42567569 -14.9247999
  0.432432443 -14.8384008
  0.439189196 -14.7529402
  0.445945948 -14.6691637
  0.452702701 -14.5881414
  0.459459454 -14.5674829
  0.466216207 -14.661725
  0.472972959 -14.7409601
  0.479729742 -14.799613
  0.486486495 -14.8389883
  0.493243247 -14.859355
  0.5 -14.8622179
  0.5 -14.8622179
  0.506756783 -14.859355
  0.513513505 -14.8389883
  0.520270288 -14.799613
  0.527027011 -14.7409601
  0.533783793 -14.661725
  0.540540516 -14.5674829
  0.547297299 -14.5881414
  0.554054022 -14.6691637
  0.560810804 -14.7529402
  0.567567587 -14.8384008
  0.57432431 -14.9247999
  0.581081092 -15.0116072
  0.587837815 -15.0984468
  0.594594598 -15.1850042
  0.601351321 -15.2710657
  0.608108103 -15.3564329
  0.614864886 -15.4410028
  0.621621609 -15.5246553
  0.628378391 -15.6072893
  0.635135114 -15.6888475
  0.641891897 -15.7692518
  0.648648679 -15.8484735
  0.655405402 -15.926465
  0.662162185 -16.0031776
  0.668918908 -16.0786057
  0.67567569 -16.1526985
  0.682432413 -16.2254372
  0.689189196 -16.2968063
  0.695945978 -16.3667717
  0.702702701 -16.4353523
  0.709459484 -16.5024986
  0.716216207 -16.568222
  0.722972989 -16.6324959
  0.729729712 -16.6953087
  0.736486495 -16.7566566
  0.743243217 -16.8165321
  0.75 -16.8749237
  0.756756783 -16.9318199
  0.763513505 -16.9872131
  0.770270288 -17.0411072
  0.777027011 -17.0934982
  0.783783793 -17.1443672
  0.790540516 -17.1937027
  0.797297299 -17.2415161
  0.804054022 -17.2878036
  0.810810804 -17.3325577
  0.817567587 -17.3757668
  0.82432431 -17.4174347
  0.831081092 -17.45755
  0.837837815 -17.4961166
  0.844594598 -17.533123
  0.851351321 -17.5685806
  0.858108103 -17.6024742
  0.864864886 -17.6348114
  0.871621609 -17.6655922
  0.878378391 -17.6947975
  0.885135114 -17.7224388
  0.891891897 -17.7485046
  0.898648679 -17.7730026
  0.905405402 -17.795929
  0.912162185 -17.8172836
  0.918918908 -17.8370552
  0.92567569 -17.8552551
  0.932432413 -17.8718681
  0.939189196 -17.8869095
  0.945945978 -17.9003716
  0.952702701 -17.9122505
  0.959459484 -17.9225464
  0.966216207 -17.9312592
  0.972972989 -17.938385
  0.979729712 -17.9439316
  0.986486495 -17.9478912
  0.993243217 -17.950264
  1. -17.9510574
 
  0. -17.8254051
  0.00675676018 -17.8246193
  0.0135135101 -17.8222466
  0.0202702694 -17.8182907
  0.0270270295 -17.8127594
  0.0337837785 -17.805645
  0.0405405387 -17.7969551
  0.0472972989 -17.7866821
  0.0540540516 -17.774826
  0.0608108118 -17.7613945
  0.067567572 -17.7463913
  0.0743243173 -17.7298088
  0.0810810775 -17.7116547
  0.0878378376 -17.691925
  0.0945945904 -17.6706123
  0.101351351 -17.6477394
  0.108108111 -17.623291
  0.114864863 -17.5972862
  0.121621624 -17.5697098
  0.128378376 -17.5405693
  0.135135144 -17.5098534
  0.141891897 -17.4775887
  0.148648649 -17.4437675
  0.155405417 -17.4083939
  0.162162155 -17.3714752
  0.168918923 -17.3329964
  0.175675675 -17.2929688
  0.182432428 -17.2514
  0.189189196 -17.2082939
  0.195945948 -17.1636543
  0.202702701 -17.1174812
  0.209459454 -17.0697746
  0.216216221 -17.0205612
  0.222972974 -16.9698219
  0.229729727 -16.9175682
  0.236486495 -16.8638115
  0.243243247 -16.8085632
  0.25 -16.7518158
  0.256756753 -16.6935806
  0.263513505 -16.633873
  0.270270258 -16.5727005
  0.277027041 -16.5100784
  0.283783793 -16.446003
  0.290540546 -16.3804855
  0.297297299 -16.313549
  0.304054052 -16.2451973
  0.310810804 -16.1754723
  0.317567557 -16.1043587
  0.32432431 -16.0318794
  0.331081092 -15.9580851
  0.337837845 -15.8829851
  0.344594598 -15.8066244
  0.351351351 -15.7290106
  0.358108103 -15.6502142
  0.364864856 -15.5702734
  0.371621609 -15.4892206
  0.378378391 -15.4071779
  0.385135144 -15.3242064
  0.391891897 -15.2404127
  0.398648649 -15.1559439
  0.405405402 -15.0709429
  0.412162155 -14.9856825
  0.418918908 -14.9004221
  0.42567569 -14.8156004
  0.432432443 -14.7316809
  0.439189196 -14.6494722
  0.445945948 -14.5700064
  0.452702701 -14.4947805
  0.459459454 -14.5586519
  0.466216207 -14.647584
  0.472972959 -14.7170343
  0.479729742 -14.7669725
  0.486486495 -14.8094416
  0.493243247 -14.8440161
  0.5 -14.8600779
  0.5 -14.8600779
  0.506756783 -14.8440161
  0.513513505 -14.8094416
  0.520270288 -14.7669725
  0.527027011 -14.7170343
  0.533783793 -14.647584
  0.540540516 -14.5586519
  0.547297299 -14.4947805
  0.554054022 -14.5700064
  0.560810804 -14.6494722
  0.567567587 -14.7316809
  0.57432431 -14.8156004
  0.581081092 -14.9004221
  0.587837815 -14.9856825
  0.594594598 -15.0709429
  0.601351321 -15.1559439
  0.608108103 -15.2404127
  0.614864886 -15.3242064
  0.621621609 -15.4071779
  0.628378391 -15.4892206
  0.635135114 -15.5702734
  0.641891897 -15.6502142
  0.648648679 -15.7290106
  0.655405402 -15.8066244
  0.662162185 -15.8829851
  0.668918908 -15.9580851
  0.67567569 -16.0318794
  0.682432413 -16.1043587
  0.689189196 -16.1754723
  0.695945978 -16.2451973
  0.702702701 -16.313549
  0.709459484 -16.3804855
  0.716216207 -16.446003
  0.722972989 -16.5100784
  0.729729712 -16.5727005
  0.736486495 -16.633873
  0.743243217 -16.6935806
  0.75 -16.7518158
  0.756756783 -16.8085632
  0.763513505 -16.8638115
  0.770270288 -16.9175682
  0.777027011 -16.9698219
  0.783783793 -17.0205612
  0.790540516 -17.0697746
  0.797297299 -17.1174812
  0.804054022 -17.1636543
  0.810810804 -17.2082939
  0.817567587 -17.2514
  0.82432431 -17.2929688
  0.831081092 -17.3329964
  0.837837815 -17.3714752
  0.844594598 -17.4083939
  0.851351321 -17.4437675
  0.858108103 -17.4775887
  0.864864886 -17.5098534
  0.871621609 -17.5405693
  0.878378391 -17.5697098
  0.885135114 -17.5972862
  0.891891897 -17.623291
  0.898648679 -17.6477394
  0.905405402 -17.6706123
  0.912162185 -17.691925
  0.918918908 -17.7116547
  0.92567569 -17.7298088
  0.932432413 -17.7463913
  0.939189196 -17.7613945
  0.945945978 -17.774826
  0.952702701 -17.7866821
  0.959459484 -17.7969551
  0.966216207 -17.805645
  0.972972989 -17.8127594
  0.979729712 -17.8182907
  0.986486495 -17.8222466
  0.993243217 -17.8246193
  1. -17.8254051
 
  0. -17.6951294
  0.00675676018 -17.6943436
  0.0135135101 -17.6919785
  0.0202702694 -17.6880341
  0.0270270295 -17.6825142
  0.0337837785 -17.675415
  0.0405405387 -17.6667366
  0.0472972989 -17.6564903
  0.0540540516 -17.6446609
  0.0608108118 -17.6312561
  0.067567572 -17.616291
  0.0743243173 -17.5997505
  0.0810810775 -17.5816422
  0.0878378376 -17.5619545
  0.0945945904 -17.5406952
  0.101351351 -17.5178757
  0.108108111 -17.4934883
  0.114864863 -17.4675446
  0.121621624 -17.4400368
  0.128378376 -17.410965
  0.135135144 -17.3803291
  0.141891897 -17.3481407
  0.148648649 -17.3143997
  0.155405417 -17.2791138
  0.162162155 -17.2422829
  0.168918923 -17.2038994
  0.175675675 -17.1639709
  0.182432428 -17.1225128
  0.189189196 -17.0795135
  0.195945948 -17.034996
  0.202702701 -16.9889374
  0.209459454 -16.9413643
  0.216216221 -16.8922768
  0.222972974 -16.8416748
  0.229729727 -16.7895622
  0.236486495 -16.7359619
  0.243243247 -16.6808701
  0.25 -16.6242867
  0.256756753 -16.5662193
  0.263513505 -16.5066948
  0.270270258 -16.445713
  0.277027041 -16.383297
  0.283783793 -16.3194275
  0.290540546 -16.2541313
  0.297297299 -16.1874313
  0.304054052 -16.1193314
  0.310810804 -16.0498581
  0.317567557 -15.9790258
  0.32432431 -15.9068594
  0.331081092 -15.8333921
  0.337837845 -15.7586489
  0.344594598 -15.6826792
  0.351351351 -15.6055002
  0.358108103 -15.5271769
  0.364864856 -15.4477587
  0.371621609 -15.3673162
  0.378378391 -15.2859621
  0.385135144 -15.2037764
  0.391891897 -15.1208887
  0.398648649 -15.0375032
  0.405405402 -14.9538183
  0.412162155 -14.8701448
  0.418918908 -14.7868681
  0.42567569 -14.7045755
  0.432432443 -14.6239271
  0.439189196 -14.5460176
  0.445945948 -14.4723692
  0.452702701 -14.4532347
  0.459459454 -14.5483522
  0.466216207 -14.6289358
  0.472972959 -14.6905718
  0.479729742 -14.7580976
  0.486486495 -14.7978849
  0.493243247 -14.8100595
  0.5 -14.8047628
  0.5 -14.8047628
  0.506756783 -14.8100595
  0.513513505 -14.7978849
  0.520270288 -14.7580976
  0.527027011 -14.6905718
  0.533783793 -14.6289358
  0.540540516 -14.5483522
  0.547297299 -14.4532347
  0.554054022 -14.4723692
  0.560810804 -14.5460176
  0.567567587 -14.6239271
  0.57432431 -14.7045755
  0.581081092 -14.7868681
  0.587837815 -14.8701448
  0.594594598 -14.9538183
  0.601351321 -15.0375032
  0.608108103 -15.1208887
  0.614864886 -15.2037764
  0.621621609 -15.2859621
  0.628378391 -15.3673162
  0.635135114 -15.4477587
  0.641891897 -15.5271769
  0.648648679 -15.6055002
  0.655405402 -15.6826792
  0.662162185 -15.7586489
  0.668918908 -15.8333921
  0.67567569 -15.9068594
  0.682432413 -15.9790258
  0.689189196 -16.0498581
  0.695945978 -16.1193314
  0.702702701 -16.1874313
  0.709459484 -16.2541313
  0.716216207 -16.3194275
  0.722972989 -16.383297
  0.729729712 -16.445713
  0.736486495 -16.5066948
  0.743243217 -16.5662193
  0.75 -16.6242867
  0.756756783 -16.6808701
  0.763513505 -16.7359619
  0.770270288 -16.7895622
  0.777027011 -16.8416748
  0.783783793 -16.8922768
  0.790540516 -16.9413643
  0.797297299 -16.9889374
  0.804054022 -17.034996
  0.810810804 -17.0795135
  0.817567587 -17.1225128
  0.82432431 -17.1639709
  0.831081092 -17.2038994
  0.837837815 -17.2422829
  0.844594598 -17.2791138
  0.851351321 -17.3143997
  0.858108103 -17.3481407
  0.864864886 -17.3803291
  0.871621609 -17.410965
  0.878378391 -17.4400368
  0.885135114 -17.4675446
  0.891891897 -17.4934883
  0.898648679 -17.5178757
  0.905405402 -17.5406952
  0.912162185 -17.5619545
  0.918918908 -17.5816422
  0.92567569 -17.5997505
  0.932432413 -17.616291
  0.939189196 -17.6312561
  0.945945978 -17.6446609
  0.952702701 -17.6564903
  0.959459484 -17.6667366
  0.966216207 -17.675415
  0.972972989 -17.6825142
  0.979729712 -17.6880341
  0.986486495 -17.6919785
  0.993243217 -17.6943436
  1. -17.6951294
 
  0. -17.5602608
  0.00675676018 -17.5594711
  0.0135135101 -17.5571136
  0.0202702694 -17.5531807
  0.0270270295 -17.5476761
  0.0337837785 -17.540596
  0.0405405387 -17.5319366
  0.0472972989 -17.5217133
  0.0540540516 -17.5099068
  0.0608108118 -17.4965401
  0.067567572 -17.4816093
  0.0743243173 -17.4651108
  0.0810810775 -17.447052
  0.0878378376 -17.4274139
  0.0945945904 -17.4062195
  0.101351351 -17.3834534
  0.108108111 -17.3591309
  0.114864863 -17.3332481
  0.121621624 -17.305809
  0.128378376 -17.2768135
  0.135135144 -17.2462616
  0.141891897 -17.2141571
  0.148648649 -17.1805115
  0.155405417 -17.1453171
  0.162162155 -17.1085777
  0.168918923 -17.0702972
  0.175675675 -17.0304832
  0.182432428 -16.9891396
  0.189189196 -16.9462662
  0.195945948 -16.9018631
  0.202702701 -16.8559341
  0.209459454 -16.8084946
  0.216216221 -16.759552
  0.222972974 -16.7090988
  0.229729727 -16.6571426
  0.236486495 -16.6037178
  0.243243247 -16.54879
  0.25 -16.4923859
  0.256756753 -16.4345055
  0.263513505 -16.3751755
  0.270270258 -16.3143997
  0.277027041 -16.2521935
  0.283783793 -16.1885529
  0.290540546 -16.1235046
  0.297297299 -16.0570602
  0.304054052 -15.9892397
  0.310810804 -15.9200487
  0.317567557 -15.8495283
  0.32432431 -15.7777071
  0.331081092 -15.7046061
  0.337837845 -15.6302652
  0.344594598 -15.5547323
  0.351351351 -15.4780512
  0.358108103 -15.40026
  0.364864856 -15.321456
  0.371621609 -15.2417173
  0.378378391 -15.1611547
  0.385135144 -15.0798941
  0.391891897 -14.998105
  0.398648649 -14.9160376
  0.405405402 -14.8339739
  0.412162155 -14.7523012
  0.418918908 -14.6715727
  0.42567569 -14.5925627
  0.432432443 -14.5162554
  0.439189196 -14.4441786
  0.445945948 -14.3785448
  0.452702701 -14.4445219
  0.459459454 -14.5346346
  0.466216207 -14.6071119
  0.472972959 -14.6885691
  0.479729742 -14.7304201
  0.486486495 -14.7529993
  0.493243247 -14.7794256
  0.5 -14.8022966
  0.5 -14.8022966
  0.506756783 -14.7794256
  0.513513505 -14.7529993
  0.520270288 -14.7304201
  0.527027011 -14.6885691
  0.533783793 -14.6071119
  0.540540516 -14.5346346
  0.547297299 -14.4445219
  0.554054022 -14.3785448
  0.560810804 -14.4441786
  0.567567587 -14.5162554
  0.57432431 -14.5925627
  0.581081092 -14.6715727
  0.587837815 -14.7523012
  0.594594598 -14.8339739
  0.601351321 -14.9160376
  0.608108103 -14.998105
  0.614864886 -15.0798941
  0.621621609 -15.1611547
  0.628378391 -15.2417173
  0.635135114 -15.321456
  0.641891897 -15.40026
  0.648648679 -15.4780512
  0.655405402 -15.5547323
  0.662162185 -15.6302652
  0.668918908 -15.7046061
  0.67567569 -15.7777071
  0.682432413 -15.8495283
  0.689189196 -15.9200487
  0.695945978 -15.9892397
  0.702702701 -16.0570602
  0.709459484 -16.1235046
  0.716216207 -16.1885529
  0.722972989 -16.2521935
  0.729729712 -16.3143997
  0.736486495 -16.3751755
  0.743243217 -16.4345055
  0.75 -16.4923859
  0.756756783 -16.54879
  0.763513505 -16.6037178
  0.770270288 -16.6571426
  0.777027011 -16.7090988
  0.783783793 -16.759552
  0.790540516 -16.8084946
  0.797297299 -16.8559341
  0.804054022 -16.9018631
  0.810810804 -16.9462662
  0.817567587 -16.9891396
  0.82432431 -17.0304832
  0.831081092 -17.0702972
  0.837837815 -17.1085777
  0.844594598 -17.1453171
  0.851351321 -17.1805115
  0.858108103 -17.2141571
  0.864864886 -17.2462616
  0.871621609 -17.2768135
  0.878378391 -17.305809
  0.885135114 -17.3332481
  0.891891897 -17.3591309
  0.898648679 -17.3834534
  0.905405402 -17.4062195
  0.912162185 -17.4274139
  0.918918908 -17.447052
  0.92567569 -17.4651108
  0.932432413 -17.4816093
  0.939189196 -17.4965401
  0.945945978 -17.5099068
  0.952702701 -17.5217133
  0.959459484 -17.5319366
  0.966216207 -17.540596
  0.972972989 -17.5476761
  0.979729712 -17.5531807
  0.986486495 -17.5571136
  0.993243217 -17.5594711
  1. -17.5602608
 
  0. -17.4211082
  0.00675676018 -17.4203224
  0.0135135101 -17.4179649
  0.0202702694 -17.4140434
  0.0270270295 -17.4085503
  0.0337837785 -17.4014893
  0.0405405387 -17.3928604
  0.0472972989 -17.3826675
  0.0540540516 -17.3708992
  0.0608108118 -17.3575745
  0.067567572 -17.3426819
  0.0743243173 -17.3262291
  0.0810810775 -17.3082123
  0.0878378376 -17.2886276
  0.0945945904 -17.2674942
  0.101351351 -17.2447929
  0.108108111 -17.2205353
  0.114864863 -17.1947212
  0.121621624 -17.1673584
  0.128378376 -17.138443
  0.135135144 -17.107975
  0.141891897 -17.0759697
  0.148648649 -17.0424194
  0.155405417 -17.0073242
  0.162162155 -16.9706917
  0.168918923 -16.9325218
  0.175675675 -16.8928261
  0.182432428 -16.8516006
  0.189189196 -16.808857
  0.195945948 -16.7645874
  0.202702701 -16.7188072
  0.209459454 -16.6715164
  0.216216221 -16.6227264
  0.222972974 -16.5724335
  0.229729727 -16.520649
  0.236486495 -16.4673996
  0.243243247 -16.4126511
  0.25 -16.3564415
  0.256756753 -16.2987671
  0.263513505 -16.2396469
  0.270270258 -16.1790962
  0.277027041 -16.1171227
  0.283783793 -16.05373
  0.290540546 -15.9889574
  0.297297299 -15.9227819
  0.304054052 -15.8552637
  0.310810804 -15.7864065
  0.317567557 -15.7162409
  0.32432431 -15.6447973
  0.331081092 -15.5721083
  0.337837845 -15.4982195
  0.344594598 -15.4231691
  0.351351351 -15.3470488
  0.358108103 -15.269887
  0.364864856 -15.1917925
  0.371621609 -15.1128645
  0.378378391 -15.0332308
  0.385135144 -14.9530859
  0.391891897 -14.8726511
  0.398648649 -14.7922144
  0.405405402 -14.7121553
  0.412162155 -14.6330442
  0.418918908 -14.555625
  0.42567569 -14.4809465
  0.432432443 -14.410491
  0.439189196 -14.3464231
  0.445945948 -14.338603
  0.452702701 -14.4345636
  0.459459454 -14.5166731
  0.466216207 -14.605588
  0.472972959 -14.6574011
  0.479729742 -14.6906595
  0.486486495 -14.738286
  0.493243247 -14.7575178
  0.5 -14.7450285
  0.5 -14.7450285
  0.506756783 -14.7575178
  0.513513505 -14.738286
  0.520270288 -14.6906595
  0.527027011 -14.6574011
  0.533783793 -14.605588
  0.540540516 -14.5166731
  0.547297299 -14.4345636
  0.554054022 -14.338603
  0.560810804 -14.3464231
  0.567567587 -14.410491
  0.57432431 -14.4809465
  0.581081092 -14.555625
  0.587837815 -14.6330442
  0.594594598 -14.7121553
  0.601351321 -14.7922144
  0.608108103 -14.8726511
  0.614864886 -14.9530859
  0.621621609 -15.0332308
  0.628378391 -15.1128645
  0.635135114 -15.1917925
  0.641891897 -15.269887
  0.648648679 -15.3470488
  0.655405402 -15.4231691
  0.662162185 -15.4982195
  0.668918908 -15.5721083
  0.67567569 -15.6447973
  0.682432413 -15.7162409
  0.689189196 -15.7864065
  0.695945978 -15.8552637
  0.702702701 -15.9227819
  0.709459484 -15.9889574
  0.716216207 -16.05373
  0.722972989 -16.1171227
  0.729729712 -16.1790962
  0.736486495 -16.2396469
  0.743243217 -16.2987671
  0.75 -16.3564415
  0.756756783 -16.4126511
  0.763513505 -16.4673996
  0.770270288 -16.520649
  0.777027011 -16.5724335
  0.783783793 -16.6227264
  0.790540516 -16.6715164
  0.797297299 -16.7188072
  0.804054022 -16.7645874
  0.810810804 -16.808857
  0.817567587 -16.8516006
  0.82432431 -16.8928261
  0.831081092 -16.9325218
  0.837837815 -16.9706917
  0.844594598 -17.0073242
  0.851351321 -17.0424194
  0.858108103 -17.0759697
  0.864864886 -17.107975
  0.871621609 -17.138443
  0.878378391 -17.1673584
  0.885135114 -17.1947212
  0.891891897 -17.2205353
  0.898648679 -17.2447929
  0.905405402 -17.2674942
  0.912162185 -17.2886276
  0.918918908 -17.3082123
  0.92567569 -17.3262291
  0.932432413 -17.3426819
  0.939189196 -17.3575745
  0.945945978 -17.3708992
  0.952702701 -17.3826675
  0.959459484 -17.3928604
  0.966216207 -17.4014893
  0.972972989 -17.4085503
  0.979729712 -17.4140434
  0.986486495 -17.4179649
  0.993243217 -17.4203224
  1. -17.4211082
 
  0. -17.2774925
  0.00675676018 -17.2767105
  0.0135135101 -17.2743607
  0.0202702694 -17.2704468
  0.0270270295 -17.2649727
  0.0337837785 -17.2579308
  0.0405405387 -17.2493286
  0.0472972989 -17.2391701
  0.0540540516 -17.2274399
  0.0608108118 -17.2141571
  0.067567572 -17.1993065
  0.0743243173 -17.1828995
  0.0810810775 -17.1649361
  0.0878378376 -17.1454124
  0.0945945904 -17.1243362
  0.101351351 -17.1017036
  0.108108111 -17.0775185
  0.114864863 -17.0517845
  0.121621624 -17.024498
  0.128378376 -16.9956703
  0.135135144 -16.9652977
  0.141891897 -16.9333878
  0.148648649 -16.8999443
  0.155405417 -16.8649559
  0.162162155 -16.8284454
  0.168918923 -16.7903976
  0.175675675 -16.750824
  0.182432428 -16.7097321
  0.189189196 -16.6671219
  0.195945948 -16.6230049
  0.202702701 -16.5773735
  0.209459454 -16.5302429
  0.216216221 -16.4816208
  0.222972974 -16.4315033
  0.229729727 -16.3799095
  0.236486495 -16.3268356
  0.243243247 -16.2722931
  0.25 -16.2162895
  0.256756753 -16.158844
  0.263513505 -16.0999527
  0.270270258 -16.0396423
  0.277027041 -15.9779272
  0.283783793 -15.9148169
  0.290540546 -15.8503275
  0.297297299 -15.7844687
  0.304054052 -15.7172823
  0.310810804 -15.6487856
  0.317567557 -15.5790071
  0.32432431 -15.5079832
  0.331081092 -15.4357538
  0.337837845 -15.3623819
  0.344594598 -15.2879
  0.351351351 -15.212409
  0.358108103 -15.1359644
  0.364864856 -15.0586882
  0.371621609 -14.9807196
  0.378378391 -14.9022112
  0.385135144 -14.8234186
  0.391891897 -14.744626
  0.398648649 -14.6662169
  0.405405402 -14.5887213
  0.412162155 -14.5129023
  0.418918908 -14.4398527
  0.42567569 -14.3710089
  0.432432443 -14.3085623
  0.439189196 -14.2555246
  0.445945948 -14.3300219
  0.452702701 -14.421361
  0.459459454 -14.5112391
  0.466216207 -14.5784578
  0.472972959 -14.6218824
  0.479729742 -14.6803522
  0.486486495 -14.7050657
  0.493243247 -14.71243
  0.5 -14.7419291
  0.5 -14.7419291
  0.506756783 -14.71243
  0.513513505 -14.7050657
  0.520270288 -14.6803522
  0.527027011 -14.6218824
  0.533783793 -14.5784578
  0.540540516 -14.5112391
  0.547297299 -14.421361
  0.554054022 -14.3300219
  0.560810804 -14.2555246
  0.567567587 -14.3085623
  0.57432431 -14.3710089
  0.581081092 -14.4398527
  0.587837815 -14.5129023
  0.594594598 -14.5887213
  0.601351321 -14.6662169
  0.608108103 -14.744626
  0.614864886 -14.8234186
  0.621621609 -14.9022112
  0.628378391 -14.9807196
  0.635135114 -15.0586882
  0.641891897 -15.1359644
  0.648648679 -15.212409
  0.655405402 -15.2879
  0.662162185 -15.3623819
  0.668918908 -15.4357538
  0.67567569 -15.5079832
  0.682432413 -15.5790071
  0.689189196 -15.6487856
  0.695945978 -15.7172823
  0.702702701 -15.7844687
  0.709459484 -15.8503275
  0.716216207 -15.9148169
  0.722972989 -15.9779272
  0.729729712 -16.0396423
  0.736486495 -16.0999527
  0.743243217 -16.158844
  0.75 -16.2162895
  0.756756783 -16.2722931
  0.763513505 -16.3268356
  0.770270288 -16.3799095
  0.777027011 -16.4315033
  0.783783793 -16.4816208
  0.790540516 -16.5302429
  0.797297299 -16.5773735
  0.804054022 -16.6230049
  0.810810804 -16.6671219
  0.817567587 -16.7097321
  0.82432431 -16.750824
  0.831081092 -16.7903976
  0.837837815 -16.8284454
  0.844594598 -16.8649559
  0.851351321 -16.8999443
  0.858108103 -16.9333878
  0.864864886 -16.9652977
  0.871621609 -16.9956703
  0.878378391 -17.024498
  0.885135114 -17.0517845
  0.891891897 -17.0775185
  0.898648679 -17.1017036
  0.905405402 -17.1243362
  0.912162185 -17.1454124
  0.918918908 -17.1649361
  0.92567569 -17.1828995
  0.932432413 -17.1993065
  0.939189196 -17.2141571
  0.945945978 -17.2274399
  0.952702701 -17.2391701
  0.959459484 -17.2493286
  0.966216207 -17.2579308
  0.972972989 -17.2649727
  0.979729712 -17.2704468
  0.986486495 -17.2743607
  0.993243217 -17.2767105
  1. -17.2774925
 
  0. -17.1293106
  0.00675676018 -17.1285286
  0.0135135101 -17.1261978
  0.0202702694 -17.1222992
  0.0270270295 -17.1168404
  0.0337837785 -17.1098213
  0.0405405387 -17.1012535
  0.0472972989 -17.0911217
  0.0540540516 -17.0794334
  0.0608108118 -17.0661888
  0.067567572 -17.0513878
  0.0743243173 -17.0350342
  0.0810810775 -17.0171242
  0.0878378376 -16.9976692
  0.0945945904 -16.9766541
  0.101351351 -16.9540939
  0.108108111 -16.9299889
  0.114864863 -16.904335
  0.121621624 -16.8771439
  0.128378376 -16.8484116
  0.135135144 -16.8181343
  0.141891897 -16.7863312
  0.148648649 -16.7529945
  0.155405417 -16.7181244
  0.162162155 -16.6817398
  0.168918923 -16.6438217
  0.175675675 -16.6043854
  0.182432428 -16.5634346
  0.189189196 -16.5209732
  0.195945948 -16.4770088
  0.202702701 -16.4315453
  0.209459454 -16.3845825
  0.216216221 -16.3361359
  0.222972974 -16.2862091
  0.229729727 -16.2348099
  0.236486495 -16.181942
  0.243243247 -16.1276207
  0.25 -16.071846
  0.256756753 -16.014637
  0.263513505 -15.9560022
  0.270270258 -15.8959608
  0.277027041 -15.8345366
  0.283783793 -15.7717276
  0.290540546 -15.7075529
  0.297297299 -15.642045
  0.304054052 -15.5752268
  0.310810804 -15.507123
  0.317567557 -15.4377794
  0.32432431 -15.3672209
  0.331081092 -15.2954988
  0.337837845 -15.2227163
  0.344594598 -15.1488943
  0.351351351 -15.0741339
  0.358108103 -14.9985228
  0.364864856 -14.9222002
  0.371621609 -14.8453703
  0.378378391 -14.7682295
  0.385135144 -14.6910791
  0.391891897 -14.6143255
  0.398648649 -14.5384779
  0.405405402 -14.4643259
  0.412162155 -14.3928652
  0.418918908 -14.3256941
  0.42567569 -14.2648687
  0.432432443 -14.2134275
  0.439189196 -14.2237349
  0.445945948 -14.3204603
  0.452702701 -14.4058962
  0.459459454 -14.4939451
  0.466216207 -14.5477705
  0.472972959 -14.608058
  0.479729742 -14.6469736
  0.486486495 -14.6657934
  0.493243247 -14.7016611
  0.5 -14.683032
  0.5 -14.683032
  0.506756783 -14.7016611
  0.513513505 -14.6657934
  0.520270288 -14.6469736
  0.527027011 -14.608058
  0.533783793 -14.5477705
  0.540540516 -14.4939451
  0.547297299 -14.4058962
  0.554054022 -14.3204603
  0.560810804 -14.2237349
  0.567567587 -14.2134275
  0.57432431 -14.2648687
  0.581081092 -14.3256941
  0.587837815 -14.3928652
  0.594594598 -14.4643259
  0.601351321 -14.5384779
  0.608108103 -14.6143255
  0.614864886 -14.6910791
  0.621621609 -14.7682295
  0.628378391 -14.8453703
  0.635135114 -14.9222002
  0.641891897 -14.9985228
  0.648648679 -15.0741339
  0.655405402 -15.1488943
  0.662162185 -15.2227163
  0.668918908 -15.2954988
  0.67567569 -15.3672209
  0.682432413 -15.4377794
  0.689189196 -15.507123
  0.695945978 -15.5752268
  0.702702701 -15.642045
  0.709459484 -15.7075529
  0.716216207 -15.7717276
  0.722972989 -15.8345366
  0.729729712 -15.8959608
  0.736486495 -15.9560022
  0.743243217 -16.014637
  0.75 -16.071846
  0.756756783 -16.1276207
  0.763513505 -16.181942
  0.770270288 -16.2348099
  0.777027011 -16.2862091
  0.783783793 -16.3361359
  0.790540516 -16.3845825
  0.797297299 -16.4315453
  0.804054022 -16.4770088
  0.810810804 -16.5209732
  0.817567587 -16.5634346
  0.82432431 -16.6043854
  0.831081092 -16.6438217
  0.837837815 -16.6817398
  0.844594598 -16.7181244
  0.851351321 -16.7529945
  0.858108103 -16.7863312
  0.864864886 -16.8181343
  0.871621609 -16.8484116
  0.878378391 -16.8771439
  0.885135114 -16.904335
  0.891891897 -16.9299889
  0.898648679 -16.9540939
  0.905405402 -16.9766541
  0.912162185 -16.9976692
  0.918918908 -17.0171242
  0.92567569 -17.0350342
  0.932432413 -17.0513878
  0.939189196 -17.0661888
  0.945945978 -17.0794334
  0.952702701 -17.0911217
  0.959459484 -17.1012535
  0.966216207 -17.1098213
  0.972972989 -17.1168404
  0.979729712 -17.1222992
  0.986486495 -17.1261978
  0.993243217 -17.1285286
  1. -17.1293106
 
  0. -16.976738
  0.00675676018 -16.9759598
  0.0135135101 -16.9736404
  0.0202702694 -16.9697533
  0.0270270295 -16.9643135
  0.0337837785 -16.9573212
  0.0405405387 -16.9487762
  0.0472972989 -16.9386749
  0.0540540516 -16.9270287
  0.0608108118 -16.9138298
  0.067567572 -16.8990784
  0.0743243173 -16.882782
  0.0810810775 -16.864933
  0.0878378376 -16.8455467
  0.0945945904 -16.824604
  0.101351351 -16.802124
  0.108108111 -16.7781029
  0.114864863 -16.752533
  0.121621624 -16.7254372
  0.128378376 -16.6968079
  0.135135144 -16.6666412
  0.141891897 -16.6349602
  0.148648649 -16.601738
  0.155405417 -16.5669899
  0.162162155 -16.5307388
  0.168918923 -16.4929619
  0.175675675 -16.4536705
  0.182432428 -16.4128799
  0.189189196 -16.3705826
  0.195945948 -16.326786
  0.202702701 -16.2814941
  0.209459454 -16.2347183
  0.216216221 -16.1864624
  0.222972974 -16.1367455
  0.229729727 -16.085556
  0.236486495 -16.0329132
  0.243243247 -15.9788218
  0.25 -15.9232893
  0.256756753 -15.8663378
  0.263513505 -15.8079824
  0.270270258 -15.7482271
  0.277027041 -15.6871138
  0.283783793 -15.6246386
  0.290540546 -15.5608168
  0.297297299 -15.4956846
  0.304054052 -15.4292765
  0.310810804 -15.3616133
  0.317567557 -15.2927561
  0.32432431 -15.2227316
  0.331081092 -15.1515989
  0.337837845 -15.0794687
  0.344594598 -15.0063906
  0.351351351 -14.9324713
  0.358108103 -14.8578463
  0.364864856 -14.7826757
  0.371621609 -14.7072153
  0.378378391 -14.6317205
  0.385135144 -14.5566092
  0.391891897 -14.4824457
  0.398648649 -14.4099379
  0.405405402 -14.340167
  0.412162155 -14.2746191
  0.418918908 -14.215457
  0.42567569 -14.1656733
  0.432432443 -14.129241
  0.439189196 -14.2153292
  0.445945948 -14.3079119
  0.452702701 -14.4031401
  0.459459454 -14.4677763
  0.466216207 -14.522191
  0.472972959 -14.5830832
  0.479729742 -14.6029558
  0.486486495 -14.6540384
  0.493243247 -14.6443319
  0.5 -14.6792879
  0.5 -14.6792879
  0.506756783 -14.6443319
  0.513513505 -14.6540384
  0.520270288 -14.6029558
  0.527027011 -14.5830832
  0.533783793 -14.522191
  0.540540516 -14.4677763
  0.547297299 -14.4031401
  0.554054022 -14.3079119
  0.560810804 -14.2153292
  0.567567587 -14.129241
  0.57432431 -14.1656733
  0.581081092 -14.215457
  0.587837815 -14.2746191
  0.594594598 -14.340167
  0.601351321 -14.4099379
  0.608108103 -14.4824457
  0.614864886 -14.5566092
  0.621621609 -14.6317205
  0.628378391 -14.7072153
  0.635135114 -14.7826757
  0.641891897 -14.8578463
  0.648648679 -14.9324713
  0.655405402 -15.0063906
  0.662162185 -15.0794687
  0.668918908 -15.1515989
  0.67567569 -15.2227316
  0.682432413 -15.2927561
  0.689189196 -15.3616133
  0.695945978 -15.4292765
  0.702702701 -15.4956846
  0.709459484 -15.5608168
  0.716216207 -15.6246386
  0.722972989 -15.6871138
  0.729729712 -15.7482271
  0.736486495 -15.8079824
  0.743243217 -15.8663378
  0.75 -15.9232893
  0.756756783 -15.9788218
  0.763513505 -16.0329132
  0.770270288 -16.085556
  0.777027011 -16.1367455
  0.783783793 -16.1864624
  0.790540516 -16.2347183
  0.797297299 -16.2814941
  0.804054022 -16.326786
  0.810810804 -16.3705826
  0.817567587 -16.4128799
  0.82432431 -16.4536705
  0.831081092 -16.4929619
  0.837837815 -16.5307388
  0.844594598 -16.5669899
  0.851351321 -16.601738
  0.858108103 -16.6349602
  0.864864886 -16.6666412
  0.871621609 -16.6968079
  0.878378391 -16.7254372
  0.885135114 -16.752533
  0.891891897 -16.7781029
  0.898648679 -16.802124
  0.905405402 -16.824604
  0.912162185 -16.8455467
  0.918918908 -16.864933
  0.92567569 -16.882782
  0.932432413 -16.8990784
  0.939189196 -16.9138298
  0.945945978 -16.9270287
  0.952702701 -16.9386749
  0.959459484 -16.9487762
  0.966216207 -16.9573212
  0.972972989 -16.9643135
  0.979729712 -16.9697533
  0.986486495 -16.9736404
  0.993243217 -16.9759598
  1. -16.976738
 
  0. -16.8204803
  0.00675676018 -16.819706
  0.0135135101 -16.8173866
  0.0202702694 -16.8135109
  0.0270270295 -16.8080864
  0.0337837785 -16.8011169
  0.0405405387 -16.7926025
  0.0472972989 -16.7825356
  0.0540540516 -16.7709351
  0.0608108118 -16.7577858
  0.067567572 -16.743084
  0.0743243173 -16.7268448
  0.0810810775 -16.7090607
  0.0878378376 -16.6897507
  0.0945945904 -16.6688919
  0.101351351 -16.646492
  0.108108111 -16.6225624
  0.114864863 -16.5970955
  0.121621624 -16.5701103
  0.128378376 -16.5415955
  0.135135144 -16.5115471
  0.141891897 -16.4799805
  0.148648649 -16.4468842
  0.155405417 -16.4122696
  0.162162155 -16.376152
  0.168918923 -16.3385277
  0.175675675 -16.2994003
  0.182432428 -16.2587814
  0.189189196 -16.2166557
  0.195945948 -16.1730385
  0.202702701 -16.1279411
  0.209459454 -16.0813675
  0.216216221 -16.0333138
  0.222972974 -15.9838209
  0.229729727 -15.9328661
  0.236486495 -15.8804655
  0.243243247 -15.826623
  0.25 -15.7713594
  0.256756753 -15.7146921
  0.263513505 -15.6566362
  0.270270258 -15.5971994
  0.277027041 -15.5364161
  0.283783793 -15.4743032
  0.290540546 -15.4108725
  0.297297299 -15.3461618
  0.304054052 -15.280221
  0.310810804 -15.2130556
  0.317567557 -15.1447229
  0.32432431 -15.0753012
  0.331081092 -15.0048475
  0.337837845 -14.9334555
  0.344594598 -14.8612299
  0.351351351 -14.7882853
  0.358108103 -14.7148161
  0.364864856 -14.6410265
  0.371621609 -14.5672312
  0.378378391 -14.493783
  0.385135144 -14.4212599
  0.391891897 -14.3504305
  0.398648649 -14.282321
  0.405405402 -14.218421
  0.412162155 -14.1608915
  0.418918908 -14.1126986
  0.42567569 -14.0777884
  0.432432443 -14.1087732
  0.439189196 -14.2062769
  0.445945948 -14.2930708
  0.452702701 -14.3823099
  0.459459454 -14.4385347
  0.466216207 -14.5135374
  0.472972959 -14.5416803
  0.479729742 -14.6007833
  0.486486495 -14.6013021
  0.493243247 -14.643878
  0.5 -14.6195154
  0.5 -14.6195154
  0.506756783 -14.643878
  0.513513505 -14.6013021
  0.520270288 -14.6007833
  0.527027011 -14.5416803
  0.533783793 -14.5135374
  0.540540516 -14.4385347
  0.547297299 -14.3823099
  0.554054022 -14.2930708
  0.560810804 -14.2062769
  0.567567587 -14.1087732
  0.57432431 -14.0777884
  0.581081092 -14.1126986
  0.587837815 -14.1608915
  0.594594598 -14.218421
  0.601351321 -14.282321
  0.608108103 -14.3504305
  0.614864886 -14.4212599
  0.621621609 -14.493783
  0.628378391 -14.5672312
  0.635135114 -14.6410265
  0.641891897 -14.7148161
  0.648648679 -14.7882853
  0.655405402 -14.8612299
  0.662162185 -14.9334555
  0.668918908 -15.0048475
  0.67567569 -15.0753012
  0.682432413 -15.1447229
  0.689189196 -15.2130556
  0.695945978 -15.280221
  0.702702701 -15.3461618
  0.709459484 -15.4108725
  0.716216207 -15.4743032
  0.722972989 -15.5364161
  0.729729712 -15.5971994
  0.736486495 -15.6566362
  0.743243217 -15.7146921
  0.75 -15.7713594
  0.756756783 -15.826623
  0.763513505 -15.8804655
  0.770270288 -15.9328661
  0.777027011 -15.9838209
  0.783783793 -16.0333138
  0.790540516 -16.0813675
  0.797297299 -16.1279411
  0.804054022 -16.1730385
  0.810810804 -16.2166557
  0.817567587 -16.2587814
  0.82432431 -16.2994003
  0.831081092 -16.3385277
  0.837837815 -16.376152
  0.844594598 -16.4122696
  0.851351321 -16.4468842
  0.858108103 -16.4799805
  0.864864886 -16.5115471
  0.871621609 -16.5415955
  0.878378391 -16.5701103
  0.885135114 -16.5970955
  0.891891897 -16.6225624
  0.898648679 -16.646492
  0.905405402 -16.6688919
  0.912162185 -16.6897507
  0.918918908 -16.7090607
  0.92567569 -16.7268448
  0.932432413 -16.743084
  0.939189196 -16.7577858
  0.945945978 -16.7709351
  0.952702701 -16.7825356
  0.959459484 -16.7926025
  0.966216207 -16.8011169
  0.972972989 -16.8080864
  0.979729712 -16.8135109
  0.986486495 -16.8173866
  0.993243217 -16.819706
  1. -16.8204803
 
  0. -16.6595192
  0.00675676018 -16.6587448
  0.0135135101 -16.6564331
  0.0202702694 -16.6525726
  0.0270270295 -16.6471672
  0.0337837785 -16.6402245
  0.0405405387 -16.6317444
  0.0472972989 -16.6217194
  0.0540540516 -16.6101685
  0.0608108118 -16.597065
  0.067567572 -16.5824242
  0.0743243173 -16.5662498
  0.0810810775 -16.548542
  0.0878378376 -16.5293045
  0.0945945904 -16.5085335
  0.101351351 -16.4862213
  0.108108111 -16.4623947
  0.114864863 -16.4370308
  0.121621624 -16.4101563
  0.128378376 -16.3817596
  0.135135144 -16.3518486
  0.141891897 -16.3204002
  0.148648649 -16.2874413
  0.155405417 -16.2529755
  0.162162155 -16.2170105
  0.168918923 -16.1795502
  0.175675675 -16.1405945
  0.182432428 -16.1001434
  0.189189196 -16.0582047
  0.195945948 -16.0147858
  0.202702701 -15.9698896
  0.209459454 -15.9235315
  0.216216221 -15.8757105
  0.222972974 -15.8264532
  0.229729727 -15.7757463
  0.236486495 -15.7236052
  0.243243247 -15.670043
  0.25 -15.6150751
  0.256756753 -15.5587168
  0.263513505 -15.5009928
  0.270270258 -15.4419069
  0.277027041 -15.3815012
  0.283783793 -15.3197775
  0.290540546 -15.2567701
  0.297297299 -15.1925306
  0.304054052 -15.1270742
  0.310810804 -15.0604601
  0.317567557 -14.9927359
  0.32432431 -14.9239874
  0.331081092 -14.8542948
  0.337837845 -14.783761
  0.344594598 -14.7125101
  0.351351351 -14.6407347
  0.358108103 -14.568656
  0.364864856 -14.4965372
  0.371621609 -14.4247885
  0.378378391 -14.3539553
  0.385135144 -14.2847815
  0.391891897 -14.2183237
  0.398648649 -14.1560793
  0.405405402 -14.1002035
  0.412162155 -14.0536661
  0.418918908 -14.0203371
  0.42567569 -14.0048819
  0.432432443 -14.1005621
  0.439189196 -14.1945314
  0.445945948 -14.2900991
  0.452702701 -14.3573503
  0.459459454 -14.4256964
  0.466216207 -14.4764433
  0.472972959 -14.5269651
  0.479729742 -14.5521631
  0.486486495 -14.5915728
  0.493243247 -14.5845766
  0.5 -14.6148577
  0.5 -14.6148577
  0.506756783 -14.5845766
  0.513513505 -14.5915728
  0.520270288 -14.5521631
  0.527027011 -14.5269651
  0.533783793 -14.4764433
  0.540540516 -14.4256964
  0.547297299 -14.3573503
  0.554054022 -14.2900991
  0.560810804 -14.1945314
  0.567567587 -14.1005621
  0.57432431 -14.0048819
  0.581081092 -14.0203371
  0.587837815 -14.0536661
  0.594594598 -14.1002035
  0.601351321 -14.1560793
  0.608108103 -14.2183237
  0.614864886 -14.2847815
  0.621621609 -14.3539553
  0.628378391 -14.4247885
  0.635135114 -14.4965372
  0.641891897 -14.568656
  0.648648679 -14.6407347
  0.655405402 -14.7125101
  0.662162185 -14.783761
  0.668918908 -14.8542948
  0.67567569 -14.9239874
  0.682432413 -14.9927359
  0.689189196 -15.0604601
  0.695945978 -15.1270742
  0.702702701 -15.1925306
  0.709459484 -15.2567701
  0.716216207 -15.3197775
  0.722972989 -15.3815012
  0.729729712 -15.4419069
  0.736486495 -15.5009928
  0.743243217 -15.5587168
  0.75 -15.6150751
  0.756756783 -15.670043
  0.763513505 -15.7236052
  0.770270288 -15.7757463
  0.777027011 -15.8264532
  0.783783793 -15.8757105
  0.790540516 -15.9235315
  0.797297299 -15.9698896
  0.804054022 -16.0147858
  0.810810804 -16.0582047
  0.817567587 -16.1001434
  0.82432431 -16.1405945
  0.831081092 -16.1795502
  0.837837815 -16.2170105
  0.844594598 -16.2529755
  0.851351321 -16.2874413
  0.858108103 -16.3204002
  0.864864886 -16.3518486
  0.871621609 -16.3817596
  0.878378391 -16.4101563
  0.885135114 -16.4370308
  0.891891897 -16.4623947
  0.898648679 -16.4862213
  0.905405402 -16.5085335
  0.912162185 -16.5293045
  0.918918908 -16.548542
  0.92567569 -16.5662498
  0.932432413 -16.5824242
  0.939189196 -16.597065
  0.945945978 -16.6101685
  0.952702701 -16.6217194
  0.959459484 -16.6317444
  0.966216207 -16.6402245
  0.972972989 -16.6471672
  0.979729712 -16.6525726
  0.986486495 -16.6564331
  0.993243217 -16.6587448
  1. -16.6595192
 
  0. -16.4948235
  0.00675676018 -16.4940567
  0.0135135101 -16.4917526
  0.0202702694 -16.4879112
  0.0270270295 -16.4825287
  0.0337837785 -16.4756203
  0.0405405387 -16.4671707
  0.0472972989 -16.4571991
  0.0540540516 -16.4456825
  0.0608108118 -16.4326401
  0.067567572 -16.4180603
  0.0743243173 -16.4019547
  0.0810810775 -16.3843231
  0.0878378376 -16.3651657
  0.0945945904 -16.3444939
  0.101351351 -16.3222885
  0.108108111 -16.2985687
  0.114864863 -16.2733154
  0.121621624 -16.2465515
  0.128378376 -16.218277
  0.135135144 -16.1885033
  0.141891897 -16.1571884
  0.148648649 -16.124382
  0.155405417 -16.0900803
  0.162162155 -16.0542793
  0.168918923 -16.0169945
  0.175675675 -15.9782133
  0.182432428 -15.9379568
  0.189189196 -15.8962183
  0.195945948 -15.853013
  0.202702701 -15.8083277
  0.209459454 -15.7622023
  0.216216221 -15.7146349
  0.222972974 -15.6656332
  0.229729727 -15.6151972
  0.236486495 -15.5633421
  0.243243247 -15.5100832
  0.25 -15.4554358
  0.256756753 -15.3994131
  0.263513505 -15.3420572
  0.270270258 -15.2833605
  0.277027041 -15.2233572
  0.283783793 -15.1620646
  0.290540546 -15.0995302
  0.297297299 -15.0357943
  0.304054052 -14.97087
  0.310810804 -14.90487
  0.317567557 -14.8378363
  0.32432431 -14.7698565
  0.331081092 -14.7010431
  0.337837845 -14.6314859
  0.344594598 -14.5613928
  0.351351351 -14.491004
  0.358108103 -14.4206057
  0.364864856 -14.350543
  0.371621609 -14.2813749
  0.378378391 -14.2138796
  0.385135144 -14.1490927
  0.391891897 -14.0884771
  0.398648649 -14.0342073
  0.405405402 -13.9892931
  0.412162155 -13.9575586
  0.418918908 -13.9434538
  0.42567569 -13.9938822
  0.432432443 -14.0921774
  0.439189196 -14.1797132
  0.445945948 -14.2709188
  0.452702701 -14.3300028
  0.459459454 -14.4058046
  0.466216207 -14.4420671
  0.472972959 -14.4975443
  0.479729742 -14.5268373
  0.486486495 -14.5462675
  0.493243247 -14.5757532
  0.5 -14.5559778
  0.5 -14.5559778
  0.506756783 -14.5757532
  0.513513505 -14.5462675
  0.520270288 -14.5268373
  0.527027011 -14.4975443
  0.533783793 -14.4420671
  0.540540516 -14.4058046
  0.547297299 -14.3300028
  0.554054022 -14.2709188
  0.560810804 -14.1797132
  0.567567587 -14.0921774
  0.57432431 -13.9938822
  0.581081092 -13.9434538
  0.587837815 -13.9575586
  0.594594598 -13.9892931
  0.601351321 -14.0342073
  0.608108103 -14.0884771
  0.614864886 -14.1490927
  0.621621609 -14.2138796
  0.628378391 -14.2813749
  0.635135114 -14.350543
  0.641891897 -14.4206057
  0.648648679 -14.491004
  0.655405402 -14.5613928
  0.662162185 -14.6314859
  0.668918908 -14.7010431
  0.67567569 -14.7698565
  0.682432413 -14.8378363
  0.689189196 -14.90487
  0.695945978 -14.97087
  0.702702701 -15.0357943
  0.709459484 -15.0995302
  0.716216207 -15.1620646
  0.722972989 -15.2233572
  0.729729712 -15.2833605
  0.736486495 -15.3420572
  0.743243217 -15.3994131
  0.75 -15.4554358
  0.756756783 -15.5100832
  0.763513505 -15.5633421
  0.770270288 -15.6151972
  0.777027011 -15.6656332
  0.783783793 -15.7146349
  0.790540516 -15.7622023
  0.797297299 -15.8083277
  0.804054022 -15.853013
  0.810810804 -15.8962183
  0.817567587 -15.9379568
  0.82432431 -15.9782133
  0.831081092 -16.0169945
  0.837837815 -16.0542793
  0.844594598 -16.0900803
  0.851351321 -16.124382
  0.858108103 -16.1571884
  0.864864886 -16.1885033
  0.871621609 -16.218277
  0.878378391 -16.2465515
  0.885135114 -16.2733154
  0.891891897 -16.2985687
  0.898648679 -16.3222885
  0.905405402 -16.3444939
  0.912162185 -16.3651657
  0.918918908 -16.3843231
  0.92567569 -16.4019547
  0.932432413 -16.4180603
  0.939189196 -16.4326401
  0.945945978 -16.4456825
  0.952702701 -16.4571991
  0.959459484 -16.4671707
  0.966216207 -16.4756203
  0.972972989 -16.4825287
  0.979729712 -16.4879112
  0.986486495 -16.4917526
  0.993243217 -16.4940567
  1. -16.4948235
 
  0. -16.3263664
  0.00675676018 -16.3256035
  0.0135135101 -16.3233185
  0.0202702694 -16.3194923
  0.0270270295 -16.3141403
  0.0337837785 -16.3072624
  0.0405405387 -16.2988548
  0.0472972989 -16.2889252
  0.0540540516 -16.2774582
  0.0608108118 -16.2644844
  0.067567572 -16.2499771
  0.0743243173 -16.2339439
  0.0810810775 -16.2163849
  0.0878378376 -16.1973152
  0.0945945904 -16.1767349
  0.101351351 -16.1546402
  0.108108111 -16.1310272
  0.114864863 -16.105896
  0.121621624 -16.079258
  0.128378376 -16.0511169
  0.135135144 -16.0214806
  0.141891897 -15.9903269
  0.148648649 -15.9576807
  0.155405417 -15.9235468
  0.162162155 -15.8879251
  0.168918923 -15.850831
  0.175675675 -15.8122454
  0.182432428 -15.7721968
  0.189189196 -15.7306776
  0.195945948 -15.6876993
  0.202702701 -15.6432486
  0.209459454 -15.5973749
  0.216216221 -15.5500746
  0.222972974 -15.5013437
  0.229729727 -15.451211
  0.236486495 -15.399663
  0.243243247 -15.3467207
  0.25 -15.2924242
  0.256756753 -15.2367716
  0.263513505 -15.1797953
  0.270270258 -15.1215162
  0.277027041 -15.0619516
  0.283783793 -15.0011339
  0.290540546 -14.9391108
  0.297297299 -14.8759336
  0.304054052 -14.8116503
  0.310810804 -14.746314
  0.317567557 -14.6800566
  0.32432431 -14.6129313
  0.331081092 -14.5451212
  0.337837845 -14.4767389
  0.344594598 -14.4080324
  0.351351351 -14.3393049
  0.358108103 -14.2709246
  0.364864856 -14.2034159
  0.371621609 -14.1375551
  0.378378391 -14.0743589
  0.385135144 -14.0153589
  0.391891897 -13.9626551
  0.398648649 -13.9192553
  0.405405402 -13.8890448
  0.412162155 -13.8763647
  0.418918908 -13.8854227
  0.42567569 -13.9859667
  0.432432443 -14.0814562
  0.439189196 -14.1747561
  0.445945948 -14.2474852
  0.452702701 -14.32166
  0.459459454 -14.370841
  0.466216207 -14.4357061
  0.472972959 -14.451869
  0.479729742 -14.5013571
  0.486486495 -14.5198965
  0.493243247 -14.5246401
  0.5 -14.5502787
  0.5 -14.5502787
  0.506756783 -14.5246401
  0.513513505 -14.5198965
  0.520270288 -14.5013571
  0.527027011 -14.451869
  0.533783793 -14.4357061
  0.540540516 -14.370841
  0.547297299 -14.32166
  0.554054022 -14.2474852
  0.560810804 -14.1747561
  0.567567587 -14.0814562
  0.57432431 -13.9859667
  0.581081092 -13.8854227
  0.587837815 -13.8763647
  0.594594598 -13.8890448
  0.601351321 -13.9192553
  0.608108103 -13.9626551
  0.614864886 -14.0153589
  0.621621609 -14.0743589
  0.628378391 -14.1375551
  0.635135114 -14.2034159
  0.641891897 -14.2709246
  0.648648679 -14.3393049
  0.655405402 -14.4080324
  0.662162185 -14.4767389
  0.668918908 -14.5451212
  0.67567569 -14.6129313
  0.682432413 -14.6800566
  0.689189196 -14.746314
  0.695945978 -14.8116503
  0.702702701 -14.8759336
  0.709459484 -14.9391108
  0.716216207 -15.0011339
  0.722972989 -15.0619516
  0.729729712 -15.1215162
  0.736486495 -15.1797953
  0.743243217 -15.2367716
  0.75 -15.2924242
  0.756756783 -15.3467207
  0.763513505 -15.399663
  0.770270288 -15.451211
  0.777027011 -15.5013437
  0.783783793 -15.5500746
  0.790540516 -15.5973749
  0.797297299 -15.6432486
  0.804054022 -15.6876993
  0.810810804 -15.7306776
  0.817567587 -15.7721968
  0.82432431 -15.8122454
  0.831081092 -15.850831
  0.837837815 -15.8879251
  0.844594598 -15.9235468
  0.851351321 -15.9576807
  0.858108103 -15.9903269
  0.864864886 -16.0214806
  0.871621609 -16.0511169
  0.878378391 -16.079258
  0.885135114 -16.105896
  0.891891897 -16.1310272
  0.898648679 -16.1546402
  0.905405402 -16.1767349
  0.912162185 -16.1973152
  0.918918908 -16.2163849
  0.92567569 -16.2339439
  0.932432413 -16.2499771
  0.939189196 -16.2644844
  0.945945978 -16.2774582
  0.952702701 -16.2889252
  0.959459484 -16.2988548
  0.966216207 -16.3072624
  0.972972989 -16.3141403
  0.979729712 -16.3194923
  0.986486495 -16.3233185
  0.993243217 -16.3256035
  1. -16.3263664
 
  0. -16.154213
  0.00675676018 -16.1534538
  0.0135135101 -16.1511765
  0.0202702694 -16.147377
  0.0270270295 -16.1420517
  0.0337837785 -16.1352081
  0.0405405387 -16.1268387
  0.0472972989 -16.1169586
  0.0540540516 -16.1055565
  0.0608108118 -16.0926514
  0.067567572 -16.0782166
  0.0743243173 -16.0622711
  0.0810810775 -16.044796
  0.0878378376 -16.0258179
  0.0945945904 -16.0053329
  0.101351351 -15.9833536
  0.108108111 -15.9598589
  0.114864863 -15.9348574
  0.121621624 -15.9083567
  0.128378376 -15.8803663
  0.135135144 -15.8508749
  0.141891897 -15.8198919
  0.148648649 -15.7874212
  0.155405417 -15.7534666
  0.162162155 -15.7180357
  0.168918923 -15.6811476
  0.175675675 -15.6427774
  0.182432428 -15.6029482
  0.189189196 -15.5616617
  0.195945948 -15.5189276
  0.202702701 -15.4747343
  0.209459454 -15.4291296
  0.216216221 -15.3821173
  0.222972974 -15.3336821
  0.229729727 -15.2838755
  0.236486495 -15.2326612
  0.243243247 -15.180068
  0.25 -15.1261492
  0.256756753 -15.0708933
  0.263513505 -15.0143251
  0.270270258 -14.9564962
  0.277027041 -14.8974028
  0.283783793 -14.8371096
  0.290540546 -14.7756548
  0.297297299 -14.7131014
  0.304054052 -14.6495104
  0.310810804 -14.5849276
  0.317567557 -14.5195417
  0.32432431 -14.4534063
  0.331081092 -14.3867559
  0.337837845 -14.3197508
  0.344594598 -14.2526846
  0.351351351 -14.1859732
  0.358108103 -14.1201143
  0.364864856 -14.0558767
  0.371621609 -13.9942942
  0.378378391 -13.9368334
  0.385135144 -13.885663
  0.391891897 -13.8437567
  0.398648649 -13.8150282
  0.405405402 -13.8038263
  0.412162155 -13.8139181
  0.418918908 -13.8793745
  0.42567569 -13.9784327
  0.432432443 -14.0680437
  0.439189196 -14.1601477
  0.445945948 -14.2227793
  0.452702701 -14.2991343
  0.459459454 -14.347703
  0.466216207 -14.3961687
  0.472972959 -14.450242
  0.479729742 -14.4559374
  0.486486495 -14.490962
  0.493243247 -14.5080633
  0.5 -14.4935408
  0.5 -14.4935408
  0.506756783 -14.5080633
  0.513513505 -14.490962
  0.520270288 -14.4559374
  0.527027011 -14.450242
  0.533783793 -14.3961687
  0.540540516 -14.347703
  0.547297299 -14.2991343
  0.554054022 -14.2227793
  0.560810804 -14.1601477
  0.567567587 -14.0680437
  0.57432431 -13.9784327
  0.581081092 -13.8793745
  0.587837815 -13.8139181
  0.594594598 -13.8038263
  0.601351321 -13.8150282
  0.608108103 -13.8437567
  0.614864886 -13.885663
  0.621621609 -13.9368334
  0.628378391 -13.9942942
  0.635135114 -14.0558767
  0.641891897 -14.1201143
  0.648648679 -14.1859732
  0.655405402 -14.2526846
  0.662162185 -14.3197508
  0.668918908 -14.3867559
  0.67567569 -14.4534063
  0.682432413 -14.5195417
  0.689189196 -14.5849276
  0.695945978 -14.6495104
  0.702702701 -14.7131014
  0.709459484 -14.7756548
  0.716216207 -14.8371096
  0.722972989 -14.8974028
  0.729729712 -14.9564962
  0.736486495 -15.0143251
  0.743243217 -15.0708933
  0.75 -15.1261492
  0.756756783 -15.180068
  0.763513505 -15.2326612
  0.770270288 -15.2838755
  0.777027011 -15.3336821
  0.783783793 -15.3821173
  0.790540516 -15.4291296
  0.797297299 -15.4747343
  0.804054022 -15.5189276
  0.810810804 -15.5616617
  0.817567587 -15.6029482
  0.82432431 -15.6427774
  0.831081092 -15.6811476
  0.837837815 -15.7180357
  0.844594598 -15.7534666
  0.851351321 -15.7874212
  0.858108103 -15.8198919
  0.864864886 -15.8508749
  0.871621609 -15.8803663
  0.878378391 -15.9083567
  0.885135114 -15.9348574
  0.891891897 -15.9598589
  0.898648679 -15.9833536
  0.905405402 -16.0053329
  0.912162185 -16.0258179
  0.918918908 -16.044796
  0.92567569 -16.0622711
  0.932432413 -16.0782166
  0.939189196 -16.0926514
  0.945945978 -16.1055565
  0.952702701 -16.1169586
  0.959459484 -16.1268387
  0.966216207 -16.1352081
  0.972972989 -16.1420517
  0.979729712 -16.147377
  0.986486495 -16.1511765
  0.993243217 -16.1534538
  1. -16.154213
 
  0. -15.9787321
  0.00675676018 -15.9779787
  0.0135135101 -15.9757071
  0.0202702694 -15.9719286
  0.0270270295 -15.9666376
  0.0337837785 -15.9598284
  0.0405405387 -15.9515104
  0.0472972989 -15.94168
  0.0540540516 -15.9303427
  0.0608108118 -15.9175005
  0.067567572 -15.9031382
  0.0743243173 -15.8872786
  0.0810810775 -15.8699045
  0.0878378376 -15.851037
  0.0945945904 -15.8306704
  0.101351351 -15.8088064
  0.108108111 -15.7854357
  0.114864863 -15.7605696
  0.121621624 -15.7342176
  0.128378376 -15.7063894
  0.135135144 -15.677062
  0.141891897 -15.6462564
  0.148648649 -15.6139727
  0.155405417 -15.5802164
  0.162162155 -15.5449915
  0.168918923 -15.5083208
  0.175675675 -15.4701738
  0.182432428 -15.4305811
  0.189189196 -15.3895464
  0.195945948 -15.3470869
  0.202702701 -15.3031816
  0.209459454 -15.2578707
  0.216216221 -15.2111692
  0.222972974 -15.1630545
  0.229729727 -15.1135683
  0.236486495 -15.0627146
  0.243243247 -15.0105085
  0.25 -14.9569864
  0.256756753 -14.9021597
  0.263513505 -14.8460398
  0.270270258 -14.7886972
  0.277027041 -14.7300978
  0.283783793 -14.6703749
  0.290540546 -14.6095495
  0.297297299 -14.5476828
  0.304054052 -14.4848585
  0.310810804 -14.4211454
  0.317567557 -14.3567381
  0.32432431 -14.2917662
  0.331081092 -14.2264605
  0.337837845 -14.1610632
  0.344594598 -14.0959711
  0.351351351 -14.031745
  0.358108103 -13.9690981
  0.364864856 -13.9090528
  0.371621609 -13.8530989
  0.378378391 -13.8033819
  0.385135144 -13.762908
  0.391891897 -13.7355795
  0.398648649 -13.7258101
  0.405405402 -13.7372637
  0.412162155 -13.7719183
  0.418918908 -13.871747
  0.42567569 -13.969018
  0.432432443 -14.0600729
  0.439189196 -14.1386824
  0.445945948 -14.2146349
  0.452702701 -14.2670069
  0.459459454 -14.3335371
  0.466216207 -14.3661489
  0.472972959 -14.405097
  0.479729742 -14.4486284
  0.486486495 -14.4514093
  0.493243247 -14.4659967
  0.5 -14.4865522
  0.5 -14.4865522
  0.506756783 -14.4659967
  0.513513505 -14.4514093
  0.520270288 -14.4486284
  0.527027011 -14.405097
  0.533783793 -14.3661489
  0.540540516 -14.3335371
  0.547297299 -14.2670069
  0.554054022 -14.2146349
  0.560810804 -14.1386824
  0.567567587 -14.0600729
  0.57432431 -13.969018
  0.581081092 -13.871747
  0.587837815 -13.7719183
  0.594594598 -13.7372637
  0.601351321 -13.7258101
  0.608108103 -13.7355795
  0.614864886 -13.762908
  0.621621609 -13.8033819
  0.628378391 -13.8530989
  0.635135114 -13.9090528
  0.641891897 -13.9690981
  0.648648679 -14.031745
  0.655405402 -14.0959711
  0.662162185 -14.1610632
  0.668918908 -14.2264605
  0.67567569 -14.2917662
  0.682432413 -14.3567381
  0.689189196 -14.4211454
  0.695945978 -14.4848585
  0.702702701 -14.5476828
  0.709459484 -14.6095495
  0.716216207 -14.6703749
  0.722972989 -14.7300978
  0.729729712 -14.7886972
  0.736486495 -14.8460398
  0.743243217 -14.9021597
  0.75 -14.9569864
  0.756756783 -15.0105085
  0.763513505 -15.0627146
  0.770270288 -15.1135683
  0.777027011 -15.1630545
  0.783783793 -15.2111692
  0.790540516 -15.2578707
  0.797297299 -15.3031816
  0.804054022 -15.3470869
  0.810810804 -15.3895464
  0.817567587 -15.4305811
  0.82432431 -15.4701738
  0.831081092 -15.5083208
  0.837837815 -15.5449915
  0.844594598 -15.5802164
  0.851351321 -15.6139727
  0.858108103 -15.6462564
  0.864864886 -15.677062
  0.871621609 -15.7063894
  0.878378391 -15.7342176
  0.885135114 -15.7605696
  0.891891897 -15.7854357
  0.898648679 -15.8088064
  0.905405402 -15.8306704
  0.912162185 -15.851037
  0.918918908 -15.8699045
  0.92567569 -15.8872786
  0.932432413 -15.9031382
  0.939189196 -15.9175005
  0.945945978 -15.9303427
  0.952702701 -15.94168
  0.959459484 -15.9515104
  0.966216207 -15.9598284
  0.972972989 -15.9666376
  0.979729712 -15.9719286
  0.986486495 -15.9757071
  0.993243217 -15.9779787
  1. -15.9787321
 
  0. -15.8001699
  0.00675676018 -15.7994165
  0.0135135101 -15.7971544
  0.0202702694 -15.7933969
  0.0270270295 -15.7881422
  0.0337837785 -15.781373
  0.0405405387 -15.7731104
  0.0472972989 -15.7633333
  0.0540540516 -15.7520647
  0.0608108118 -15.7392912
  0.067567572 -15.7250223
  0.0743243173 -15.7092543
  0.0810810775 -15.691987
  0.0878378376 -15.673234
  0.0945945904 -15.6529932
  0.101351351 -15.6312532
  0.108108111 -15.6080217
  0.114864863 -15.5833006
  0.121621624 -15.557107
  0.128378376 -15.5294523
  0.135135144 -15.5003042
  0.141891897 -15.4696875
  0.148648649 -15.437604
  0.155405417 -15.4040575
  0.162162155 -15.3690634
  0.168918923 -15.332612
  0.175675675 -15.2947149
  0.182432428 -15.2553797
  0.189189196 -15.214612
  0.195945948 -15.1724424
  0.202702701 -15.1288385
  0.209459454 -15.083848
  0.216216221 -15.0374594
  0.222972974 -14.9896898
  0.229729727 -14.9405584
  0.236486495 -14.8900843
  0.243243247 -14.8382883
  0.25 -14.7851877
  0.256756753 -14.730813
  0.263513505 -14.6751909
  0.270270258 -14.6183596
  0.277027041 -14.5603342
  0.283783793 -14.5012236
  0.290540546 -14.4410753
  0.297297299 -14.3799562
  0.304054052 -14.3179808
  0.310810804 -14.2552462
  0.317567557 -14.1919489
  0.32432431 -14.1282969
  0.331081092 -14.0645399
  0.337837845 -14.0010653
  0.344594598 -13.938405
  0.351351351 -13.8772631
  0.358108103 -13.8186922
  0.364864856 -13.764142
  0.371621609 -13.7157679
  0.378378391 -13.6765661
  0.385135144 -13.6505003
  0.391891897 -13.6420183
  0.398648649 -13.6548395
  0.405405402 -13.6902781
  0.412162155 -13.7654753
  0.418918908 -13.865386
  0.42567569 -13.9579382
  0.432432443 -14.0504999
  0.439189196 -14.117404
  0.445945948 -14.1943521
  0.452702701 -14.2509737
  0.459459454 -14.2979269
  0.466216207 -14.3543596
  0.472972959 -14.3804903
  0.479729742 -14.4023714
  0.486486495 -14.4365702
  0.493243247 -14.444047
  0.5 -14.4344797
  0.5 -14.4344797
  0.506756783 -14.444047
  0.513513505 -14.4365702
  0.520270288 -14.4023714
  0.527027011 -14.3804903
  0.533783793 -14.3543596
  0.540540516 -14.2979269
  0.547297299 -14.2509737
  0.554054022 -14.1943521
  0.560810804 -14.117404
  0.567567587 -14.0504999
  0.57432431 -13.9579382
  0.581081092 -13.865386
  0.587837815 -13.7654753
  0.594594598 -13.6902781
  0.601351321 -13.6548395
  0.608108103 -13.6420183
  0.614864886 -13.6505003
  0.621621609 -13.6765661
  0.628378391 -13.7157679
  0.635135114 -13.764142
  0.641891897 -13.8186922
  0.648648679 -13.8772631
  0.655405402 -13.938405
  0.662162185 -14.0010653
  0.668918908 -14.0645399
  0.67567569 -14.1282969
  0.682432413 -14.1919489
  0.689189196 -14.2552462
  0.695945978 -14.3179808
  0.702702701 -14.3799562
  0.709459484 -14.4410753
  0.716216207 -14.5012236
  0.722972989 -14.5603342
  0.729729712 -14.6183596
  0.736486495 -14.6751909
  0.743243217 -14.730813
  0.75 -14.7851877
  0.756756783 -14.8382883
  0.763513505 -14.8900843
  0.770270288 -14.9405584
  0.777027011 -14.9896898
  0.783783793 -15.0374594
  0.790540516 -15.083848
  0.797297299 -15.1288385
  0.804054022 -15.1724424
  0.810810804 -15.214612
  0.817567587 -15.2553797
  0.82432431 -15.2947149
  0.831081092 -15.332612
  0.837837815 -15.3690634
  0.844594598 -15.4040575
  0.851351321 -15.437604
  0.858108103 -15.4696875
  0.864864886 -15.5003042
  0.871621609 -15.5294523
  0.878378391 -15.557107
  0.885135114 -15.5833006
  0.891891897 -15.6080217
  0.898648679 -15.6312532
  0.905405402 -15.6529932
  0.912162185 -15.673234
  0.918918908 -15.691987
  0.92567569 -15.7092543
  0.932432413 -15.7250223
  0.939189196 -15.7392912
  0.945945978 -15.7520647
  0.952702701 -15.7633333
  0.959459484 -15.7731104
  0.966216207 -15.781373
  0.972972989 -15.7881422
  0.979729712 -15.7933969
  0.986486495 -15.7971544
  0.993243217 -15.7994165
  1. -15.8001699
 
  0. -15.6189699
  0.00675676018 -15.6182108
  0.0135135101 -15.6159658
  0.0202702694 -15.6122274
  0.0270270295 -15.6069994
  0.0337837785 -15.6002741
  0.0405405387 -15.5920649
  0.0472972989 -15.5823545
  0.0540540516 -15.5711546
  0.0608108118 -15.558465
  0.067567572 -15.5442934
  0.0743243173 -15.5286245
  0.0810810775 -15.5114756
  0.0878378376 -15.4928408
  0.0945945904 -15.4727259
  0.101351351 -15.4511251
  0.108108111 -15.4280462
  0.114864863 -15.4034929
  0.121621624 -15.377471
  0.128378376 -15.3499975
  0.135135144 -15.3210402
  0.141891897 -15.2906256
  0.148648649 -15.2587519
  0.155405417 -15.2254343
  0.162162155 -15.1906862
  0.168918923 -15.1544828
  0.175675675 -15.1168528
  0.182432428 -15.0777903
  0.189189196 -15.0373106
  0.195945948 -14.9954309
  0.202702701 -14.9521456
  0.209459454 -14.9074869
  0.216216221 -14.8614302
  0.222972974 -14.8140287
  0.229729727 -14.7653017
  0.236486495 -14.7152281
  0.243243247 -14.6638403
  0.25 -14.6111956
  0.256756753 -14.5573053
  0.263513505 -14.5021906
  0.270270258 -14.4459162
  0.277027041 -14.3885279
  0.283783793 -14.3300829
  0.290540546 -14.2706766
  0.297297299 -14.2103643
  0.304054052 -14.1493158
  0.310810804 -14.087676
  0.317567557 -14.0256376
  0.32432431 -13.9634848
  0.331081092 -13.9015493
  0.337837845 -13.8403902
  0.344594598 -13.7807035
  0.351351351 -13.7234907
  0.358108103 -13.6702166
  0.364864856 -13.6230364
  0.371621609 -13.5849695
  0.378378391 -13.560008
  0.385135144 -13.5526896
  0.391891897 -13.5668325
  0.398648649 -13.6036081
  0.405405402 -13.6615934
  0.412162155 -13.7583914
  0.418918908 -13.8575449
  0.42567569 -13.9496737
  0.432432443 -14.0314989
  0.439189196 -14.1085291
  0.445945948 -14.165822
  0.452702701 -14.2332563
  0.459459454 -14.2781973
  0.466216207 -14.3128233
  0.472972959 -14.3589582
  0.479729742 -14.3860178
  0.486486495 -14.3892164
  0.493243247 -14.4101515
  0.5 -14.4252386
  0.5 -14.4252386
  0.506756783 -14.4101515
  0.513513505 -14.3892164
  0.520270288 -14.3860178
  0.527027011 -14.3589582
  0.533783793 -14.3128233
  0.540540516 -14.2781973
  0.547297299 -14.2332563
  0.554054022 -14.165822
  0.560810804 -14.1085291
  0.567567587 -14.0314989
  0.57432431 -13.9496737
  0.581081092 -13.8575449
  0.587837815 -13.7583914
  0.594594598 -13.6615934
  0.601351321 -13.6036081
  0.608108103 -13.5668325
  0.614864886 -13.5526896
  0.621621609 -13.560008
  0.628378391 -13.5849695
  0.635135114 -13.6230364
  0.641891897 -13.6702166
  0.648648679 -13.7234907
  0.655405402 -13.7807035
  0.662162185 -13.8403902
  0.668918908 -13.9015493
  0.67567569 -13.9634848
  0.682432413 -14.0256376
  0.689189196 -14.087676
  0.695945978 -14.1493158
  0.702702701 -14.2103643
  0.709459484 -14.2706766
  0.716216207 -14.3300829
  0.722972989 -14.3885279
  0.729729712 -14.4459162
  0.736486495 -14.5021906
  0.743243217 -14.5573053
  0.75 -14.6111956
  0.756756783 -14.6638403
  0.763513505 -14.7152281
  0.770270288 -14.7653017
  0.777027011 -14.8140287
  0.783783793 -14.8614302
  0.790540516 -14.9074869
  0.797297299 -14.9521456
  0.804054022 -14.9954309
  0.810810804 -15.0373106
  0.817567587 -15.0777903
  0.82432431 -15.1168528
  0.831081092 -15.1544828
  0.837837815 -15.1906862
  0.844594598 -15.2254343
  0.851351321 -15.2587519
  0.858108103 -15.2906256
  0.864864886 -15.3210402
  0.871621609 -15.3499975
  0.878378391 -15.377471
  0.885135114 -15.4034929
  0.891891897 -15.4280462
  0.898648679 -15.4511251
  0.905405402 -15.4727259
  0.912162185 -15.4928408
  0.918918908 -15.5114756
  0.92567569 -15.5286245
  0.932432413 -15.5442934
  0.939189196 -15.558465
  0.945945978 -15.5711546
  0.952702701 -15.5823545
  0.959459484 -15.5920649
  0.966216207 -15.6002741
  0.972972989 -15.6069994
  0.979729712 -15.6122274
  0.986486495 -15.6159658
  0.993243217 -15.6182108
  1. -15.6189699
 
  0. -15.4358721
  0.00675676018 -15.4351168
  0.0135135101 -15.4328909
  0.0202702694 -15.4291773
  0.0270270295 -15.4239817
  0.0337837785 -15.4173021
  0.0405405387 -15.4091463
  0.0472972989 -15.3995161
  0.0540540516 -15.3883924
  0.0608108118 -15.3757887
  0.067567572 -15.3617182
  0.0743243173 -15.3461599
  0.0810810775 -15.3291273
  0.0878378376 -15.3106279
  0.0945945904 -15.2906504
  0.101351351 -15.2692022
  0.108108111 -15.2462873
  0.114864863 -15.2219095
  0.121621624 -15.1960764
  0.128378376 -15.168788
  0.135135144 -15.140048
  0.141891897 -15.1098528
  0.148648649 -15.0782003
  0.155405417 -15.0451231
  0.162162155 -15.0106363
  0.168918923 -14.9746981
  0.175675675 -14.9373388
  0.182432428 -14.8985739
  0.189189196 -14.8584013
  0.195945948 -14.8168249
  0.202702701 -14.77386
  0.209459454 -14.7295523
  0.216216221 -14.6838694
  0.222972974 -14.6368628
  0.229729727 -14.5885286
  0.236486495 -14.5388784
  0.243243247 -14.4879465
  0.25 -14.435771
  0.256756753 -14.3823862
  0.263513505 -14.3278189
  0.270270258 -14.2721338
  0.277027041 -14.2153883
  0.283783793 -14.1576433
  0.290540546 -14.0990171
  0.297297299 -14.0395994
  0.304054052 -13.9795618
  0.310810804 -13.9190989
  0.317567557 -13.8584604
  0.32432431 -13.798049
  0.331081092 -13.7382784
  0.337837845 -13.6798868
  0.344594598 -13.623868
  0.351351351 -13.5717058
  0.358108103 -13.525485
  0.364864856 -13.4882727
  0.371621609 -13.4641552
  0.378378391 -13.4578238
  0.385135144 -13.4731426
  0.391891897 -13.511364
  0.398648649 -13.5703039
  0.405405402 -13.6531649
  0.412162155 -13.753747
  0.418918908 -13.8503141
  0.42567569 -13.9425554
  0.432432443 -14.015111
  0.439189196 -14.092206
  0.445945948 -14.1552343
  0.452702701 -14.2043009
  0.459459454 -14.261075
  0.466216207 -14.3026457
  0.472972959 -14.3239832
  0.479729742 -14.3551245
  0.486486495 -14.3854666
  0.493243247 -14.3864145
  0.5 -14.3815489
  0.5 -14.3815489
  0.506756783 -14.3864145
  0.513513505 -14.3854666
  0.520270288 -14.3551245
  0.527027011 -14.3239832
  0.533783793 -14.3026457
  0.540540516 -14.261075
  0.547297299 -14.2043009
  0.554054022 -14.1552343
  0.560810804 -14.092206
  0.567567587 -14.015111
  0.57432431 -13.9425554
  0.581081092 -13.8503141
  0.587837815 -13.753747
  0.594594598 -13.6531649
  0.601351321 -13.5703039
  0.608108103 -13.511364
  0.614864886 -13.4731426
  0.621621609 -13.4578238
  0.628378391 -13.4641552
  0.635135114 -13.4882727
  0.641891897 -13.525485
  0.648648679 -13.5717058
  0.655405402 -13.623868
  0.662162185 -13.6798868
  0.668918908 -13.7382784
  0.67567569 -13.798049
  0.682432413 -13.8584604
  0.689189196 -13.9190989
  0.695945978 -13.9795618
  0.702702701 -14.0395994
  0.709459484 -14.0990171
  0.716216207 -14.1576433
  0.722972989 -14.2153883
  0.729729712 -14.2721338
  0.736486495 -14.3278189
  0.743243217 -14.3823862
  0.75 -14.435771
  0.756756783 -14.4879465
  0.763513505 -14.5388784
  0.770270288 -14.5885286
  0.777027011 -14.6368628
  0.783783793 -14.6838694
  0.790540516 -14.7295523
  0.797297299 -14.77386
  0.804054022 -14.8168249
  0.810810804 -14.8584013
  0.817567587 -14.8985739
  0.82432431 -14.9373388
  0.831081092 -14.9746981
  0.837837815 -15.0106363
  0.844594598 -15.0451231
  0.851351321 -15.0782003
  0.858108103 -15.1098528
  0.864864886 -15.140048
  0.871621609 -15.168788
  0.878378391 -15.1960764
  0.885135114 -15.2219095
  0.891891897 -15.2462873
  0.898648679 -15.2692022
  0.905405402 -15.2906504
  0.912162185 -15.3106279
  0.918918908 -15.3291273
  0.92567569 -15.3461599
  0.932432413 -15.3617182
  0.939189196 -15.3757887
  0.945945978 -15.3883924
  0.952702701 -15.3995161
  0.959459484 -15.4091463
  0.966216207 -15.4173021
  0.972972989 -15.4239817
  0.979729712 -15.4291773
  0.986486495 -15.4328909
  0.993243217 -15.4351168
  1. -15.4358721
 
  0. -15.25175
  0.00675676018 -15.251008
  0.0135135101 -15.2488012
  0.0202702694 -15.2451143
  0.0270270295 -15.2399588
  0.0337837785 -15.2333345
  0.0405405387 -15.2252283
  0.0472972989 -15.2156763
  0.0540540516 -15.2046385
  0.0608108118 -15.192132
  0.067567572 -15.1781607
  0.0743243173 -15.1627283
  0.0810810775 -15.1458178
  0.0878378376 -15.1274576
  0.0945945904 -15.1076307
  0.101351351 -15.0863447
  0.108108111 -15.0636034
  0.114864863 -15.0394144
  0.121621624 -15.0137796
  0.128378376 -14.9867105
  0.135135144 -14.9581938
  0.141891897 -14.9282331
  0.148648649 -14.8968306
  0.155405417 -14.8640146
  0.162162155 -14.8297815
  0.168918923 -14.7941198
  0.175675675 -14.7570467
  0.182432428 -14.7185907
  0.189189196 -14.6787386
  0.195945948 -14.6374922
  0.202702701 -14.5948706
  0.209459454 -14.5509214
  0.216216221 -14.5056257
  0.222972974 -14.4590273
  0.229729727 -14.4110994
  0.236486495 -14.3618841
  0.243243247 -14.3114271
  0.25 -14.2597342
  0.256756753 -14.2068796
  0.263513505 -14.1528807
  0.270270258 -14.0978041
  0.277027041 -14.0417166
  0.283783793 -13.9846811
  0.290540546 -13.9268522
  0.297297299 -13.8683748
  0.304054052 -13.8094053
  0.310810804 -13.7502146
  0.317567557 -13.6911478
  0.32432431 -13.6326723
  0.331081092 -13.5754328
  0.337837845 -13.5203924
  0.344594598 -13.4690199
  0.351351351 -13.4234457
  0.358108103 -13.3867254
  0.364864856 -13.3631048
  0.371621609 -13.3574686
  0.378378391 -13.3739128
  0.385135144 -13.4135752
  0.391891897 -13.4740896
  0.398648649 -13.551383
  0.405405402 -13.6482553
  0.412162155 -13.747983
  0.418918908 -13.8439798
  0.42567569 -13.9269762
  0.432432443 -14.0071287
  0.439189196 -14.0686293
  0.445945948 -14.1371164
  0.452702701 -14.1910734
  0.459459454 -14.2268534
  0.466216207 -14.2741919
  0.472972959 -14.3129282
  0.479729742 -14.3303194
  0.486486495 -14.3401575
  0.493243247 -14.3599253
  0.5 -14.3705111
  0.5 -14.3705111
  0.506756783 -14.3599253
  0.513513505 -14.3401575
  0.520270288 -14.3303194
  0.527027011 -14.3129282
  0.533783793 -14.2741919
  0.540540516 -14.2268534
  0.547297299 -14.1910734
  0.554054022 -14.1371164
  0.560810804 -14.0686293
  0.567567587 -14.0071287
  0.57432431 -13.9269762
  0.581081092 -13.8439798
  0.587837815 -13.747983
  0.594594598 -13.6482553
  0.601351321 -13.551383
  0.608108103 -13.4740896
  0.614864886 -13.4135752
  0.621621609 -13.3739128
  0.628378391 -13.3574686
  0.635135114 -13.3631048
  0.641891897 -13.3867254
  0.648648679 -13.4234457
  0.655405402 -13.4690199
  0.662162185 -13.5203924
  0.668918908 -13.5754328
  0.67567569 -13.6326723
  0.682432413 -13.6911478
  0.689189196 -13.7502146
  0.695945978 -13.8094053
  0.702702701 -13.8683748
  0.709459484 -13.9268522
  0.716216207 -13.9846811
  0.722972989 -14.0417166
  0.729729712 -14.0978041
  0.736486495 -14.1528807
  0.743243217 -14.2068796
  0.75 -14.2597342
  0.756756783 -14.3114271
  0.763513505 -14.3618841
  0.770270288 -14.4110994
  0.777027011 -14.4590273
  0.783783793 -14.5056257
  0.790540516 -14.5509214
  0.797297299 -14.5948706
  0.804054022 -14.6374922
  0.810810804 -14.6787386
  0.817567587 -14.7185907
  0.82432431 -14.7570467
  0.831081092 -14.7941198
  0.837837815 -14.8297815
  0.844594598 -14.8640146
  0.851351321 -14.8968306
  0.858108103 -14.9282331
  0.864864886 -14.9581938
  0.871621609 -14.9867105
  0.878378391 -15.0137796
  0.885135114 -15.0394144
  0.891891897 -15.0636034
  0.898648679 -15.0863447
  0.905405402 -15.1076307
  0.912162185 -15.1274576
  0.918918908 -15.1458178
  0.92567569 -15.1627283
  0.932432413 -15.1781607
  0.939189196 -15.192132
  0.945945978 -15.2046385
  0.952702701 -15.2156763
  0.959459484 -15.2252283
  0.966216207 -15.2333345
  0.972972989 -15.2399588
  0.979729712 -15.2451143
  0.986486495 -15.2488012
  0.993243217 -15.251008
  1. -15.25175
 
  0. -15.0681105
  0.00675676018 -15.067378
  0.0135135101 -15.0651865
  0.0202702694 -15.0615339
  0.0270270295 -15.0564203
  0.0337837785 -15.0498476
  0.0405405387 -15.0418024
  0.0472972989 -15.0323229
  0.0540540516 -15.021369
  0.0608108118 -15.0089693
  0.067567572 -14.9951048
  0.0743243173 -14.9797926
  0.0810810775 -14.9630251
  0.0878378376 -14.9448156
  0.0945945904 -14.9251547
  0.101351351 -14.9040461
  0.108108111 -14.8814936
  0.114864863 -14.8575048
  0.121621624 -14.8320856
  0.128378376 -14.8052378
  0.135135144 -14.7769461
  0.141891897 -14.7472372
  0.148648649 -14.7160978
  0.155405417 -14.6835566
  0.162162155 -14.6495867
  0.168918923 -14.6142149
  0.175675675 -14.5774508
  0.182432428 -14.5393133
  0.189189196 -14.4997892
  0.195945948 -14.4588995
  0.202702701 -14.4166689
  0.209459454 -14.3730936
  0.216216221 -14.3281889
  0.222972974 -14.2819853
  0.229729727 -14.2344847
  0.236486495 -14.18571
  0.243243247 -14.1357183
  0.25 -14.0845213
  0.256756753 -14.0321779
  0.263513505 -13.9787226
  0.270270258 -13.9242182
  0.277027041 -13.8687811
  0.283783793 -13.8124533
  0.290540546 -13.7554216
  0.297297299 -13.6978426
  0.304054052 -13.6399622
  0.310810804 -13.5820894
  0.317567557 -13.5246668
  0.32432431 -13.4683189
  0.331081092 -13.4139671
  0.337837845 -13.3630161
  0.344594598 -13.3175993
  0.351351351 -13.2808275
  0.358108103 -13.2570839
  0.364864856 -13.2516756
  0.371621609 -13.2690134
  0.378378391 -13.3102531
  0.385135144 -13.372508
  0.391891897 -13.4510536
  0.398648649 -13.5434752
  0.405405402 -13.6453466
  0.412162155 -13.7472029
  0.418918908 -13.8376131
  0.42567569 -13.9184179
  0.432432443 -13.9944277
  0.439189196 -14.0646467
  0.445945948 -14.1179686
  0.452702701 -14.1742411
  0.459459454 -14.2260332
  0.466216207 -14.255332
  0.472972959 -14.2843714
  0.479729742 -14.3144312
  0.486486495 -14.3375311
  0.493243247 -14.3393221
  0.5 -14.3385267
  0.5 -14.3385267
  0.506756783 -14.3393221
  0.513513505 -14.3375311
  0.520270288 -14.3144312
  0.527027011 -14.2843714
  0.533783793 -14.255332
  0.540540516 -14.2260332
  0.547297299 -14.1742411
  0.554054022 -14.1179686
  0.560810804 -14.0646467
  0.567567587 -13.9944277
  0.57432431 -13.9184179
  0.581081092 -13.8376131
  0.587837815 -13.7472029
  0.594594598 -13.6453466
  0.601351321 -13.5434752
  0.608108103 -13.4510536
  0.614864886 -13.372508
  0.621621609 -13.3102531
  0.628378391 -13.2690134
  0.635135114 -13.2516756
  0.641891897 -13.2570839
  0.648648679 -13.2808275
  0.655405402 -13.3175993
  0.662162185 -13.3630161
  0.668918908 -13.4139671
  0.67567569 -13.4683189
  0.682432413 -13.5246668
  0.689189196 -13.5820894
  0.695945978 -13.6399622
  0.702702701 -13.6978426
  0.709459484 -13.7554216
  0.716216207 -13.8124533
  0.722972989 -13.8687811
  0.729729712 -13.9242182
  0.736486495 -13.9787226
  0.743243217 -14.0321779
  0.75 -14.0845213
  0.756756783 -14.1357183
  0.763513505 -14.18571
  0.770270288 -14.2344847
  0.777027011 -14.2819853
  0.783783793 -14.3281889
  0.790540516 -14.3730936
  0.797297299 -14.4166689
  0.804054022 -14.4588995
  0.810810804 -14.4997892
  0.817567587 -14.5393133
  0.82432431 -14.5774508
  0.831081092 -14.6142149
  0.837837815 -14.6495867
  0.844594598 -14.6835566
  0.851351321 -14.7160978
  0.858108103 -14.7472372
  0.864864886 -14.7769461
  0.871621609 -14.8052378
  0.878378391 -14.8320856
  0.885135114 -14.8575048
  0.891891897 -14.8814936
  0.898648679 -14.9040461
  0.905405402 -14.9251547
  0.912162185 -14.9448156
  0.918918908 -14.9630251
  0.92567569 -14.9797926
  0.932432413 -14.9951048
  0.939189196 -15.0089693
  0.945945978 -15.021369
  0.952702701 -15.0323229
  0.959459484 -15.0418024
  0.966216207 -15.0498476
  0.972972989 -15.0564203
  0.979729712 -15.0615339
  0.986486495 -15.0651865
  0.993243217 -15.067378
  1. -15.0681105
 
  0. -14.8872061
  0.00675676018 -14.8864813
  0.0135135101 -14.8843107
  0.0202702694 -14.8806925
  0.0270270295 -14.8756285
  0.0337837785 -14.8691072
  0.0405405387 -14.8611498
  0.0472972989 -14.8517466
  0.0540540516 -14.840888
  0.0608108118 -14.828599
  0.067567572 -14.8148584
  0.0743243173 -14.7996721
  0.0810810775 -14.783061
  0.0878378376 -14.7650061
  0.0945945904 -14.7455339
  0.101351351 -14.7246141
  0.108108111 -14.7022524
  0.114864863 -14.678483
  0.121621624 -14.6532774
  0.128378376 -14.6266527
  0.135135144 -14.598609
  0.141891897 -14.5691519
  0.148648649 -14.5382872
  0.155405417 -14.5060282
  0.162162155 -14.4723444
  0.168918923 -14.4372854
  0.175675675 -14.4008436
  0.182432428 -14.3630342
  0.189189196 -14.3238459
  0.195945948 -14.2833109
  0.202702701 -14.2414427
  0.209459454 -14.198245
  0.216216221 -14.1537237
  0.222972974 -14.1079016
  0.229729727 -14.0608072
  0.236486495 -14.0124578
  0.243243247 -13.9628973
  0.25 -13.9121561
  0.256756753 -13.8602762
  0.263513505 -13.8073149
  0.270270258 -13.7533274
  0.277027041 -13.6984701
  0.283783793 -13.642766
  0.290540546 -13.5864401
  0.297297299 -13.5296631
  0.304054052 -13.4727554
  0.310810804 -13.4160929
  0.317567557 -13.3602543
  0.32432431 -13.3061342
  0.331081092 -13.255022
  0.337837845 -13.2089815
  0.344594598 -13.1712341
  0.351351351 -13.146409
  0.358108103 -13.1403847
  0.364864856 -13.1582174
  0.371621609 -13.2010612
  0.378378391 -13.2654734
  0.385135144 -13.3460331
  0.391891897 -13.4382725
  0.398648649 -13.5393095
  0.405405402 -13.6413088
  0.412162155 -13.7389975
  0.418918908 -13.8263369
  0.42567569 -13.9091024
  0.432432443 -13.9784384
  0.439189196 -14.0464811
  0.445945948 -14.106904
  0.452702701 -14.1533289
  0.459459454 -14.1979933
  0.466216207 -14.2395983
  0.472972959 -14.2701178
  0.479729742 -14.2888327
  0.486486495 -14.3039446
  0.493243247 -14.3191137
  0.5 -14.3255491
  0.5 -14.3255491
  0.506756783 -14.3191137
  0.513513505 -14.3039446
  0.520270288 -14.2888327
  0.527027011 -14.2701178
  0.533783793 -14.2395983
  0.540540516 -14.1979933
  0.547297299 -14.1533289
  0.554054022 -14.106904
  0.560810804 -14.0464811
  0.567567587 -13.9784384
  0.57432431 -13.9091024
  0.581081092 -13.8263369
  0.587837815 -13.7389975
  0.594594598 -13.6413088
  0.601351321 -13.5393095
  0.608108103 -13.4382725
  0.614864886 -13.3460331
  0.621621609 -13.2654734
  0.628378391 -13.2010612
  0.635135114 -13.1582174
  0.641891897 -13.1403847
  0.648648679 -13.146409
  0.655405402 -13.1712341
  0.662162185 -13.2089815
  0.668918908 -13.255022
  0.67567569 -13.3061342
  0.682432413 -13.3602543
  0.689189196 -13.4160929
  0.695945978 -13.4727554
  0.702702701 -13.5296631
  0.709459484 -13.5864401
  0.716216207 -13.642766
  0.722972989 -13.6984701
  0.729729712 -13.7533274
  0.736486495 -13.8073149
  0.743243217 -13.8602762
  0.75 -13.9121561
  0.756756783 -13.9628973
  0.763513505 -14.0124578
  0.770270288 -14.0608072
  0.777027011 -14.1079016
  0.783783793 -14.1537237
  0.790540516 -14.198245
  0.797297299 -14.2414427
  0.804054022 -14.2833109
  0.810810804 -14.3238459
  0.817567587 -14.3630342
  0.82432431 -14.4008436
  0.831081092 -14.4372854
  0.837837815 -14.4723444
  0.844594598 -14.5060282
  0.851351321 -14.5382872
  0.858108103 -14.5691519
  0.864864886 -14.598609
  0.871621609 -14.6266527
  0.878378391 -14.6532774
  0.885135114 -14.678483
  0.891891897 -14.7022524
  0.898648679 -14.7246141
  0.905405402 -14.7455339
  0.912162185 -14.7650061
  0.918918908 -14.783061
  0.92567569 -14.7996721
  0.932432413 -14.8148584
  0.939189196 -14.828599
  0.945945978 -14.840888
  0.952702701 -14.8517466
  0.959459484 -14.8611498
  0.966216207 -14.8691072
  0.972972989 -14.8756285
  0.979729712 -14.8806925
  0.986486495 -14.8843107
  0.993243217 -14.8864813
  1. -14.8872061
 
  0. -14.7126398
  0.00675676018 -14.7119226
  0.0135135101 -14.7097692
  0.0202702694 -14.7061911
  0.0270270295 -14.7011747
  0.0337837785 -14.6947298
  0.0405405387 -14.6868505
  0.0472972989 -14.6775389
  0.0540540516 -14.666791
  0.0608108118 -14.6546259
  0.067567572 -14.6410131
  0.0743243173 -14.6259775
  0.0810810775 -14.6095228
  0.0878378376 -14.5916376
  0.0945945904 -14.5723467
  0.101351351 -14.5516043
  0.108108111 -14.5294466
  0.114864863 -14.5058947
  0.121621624 -14.4809084
  0.128378376 -14.4545279
  0.135135144 -14.4267378
  0.141891897 -14.3975496
  0.148648649 -14.3669634
  0.155405417 -14.3349943
  0.162162155 -14.3016214
  0.168918923 -14.2668734
  0.175675675 -14.2307405
  0.182432428 -14.1932478
  0.189189196 -14.1544104
  0.195945948 -14.1142149
  0.202702701 -14.072711
  0.209459454 -14.0298529
  0.216216221 -13.9856691
  0.222972974 -13.9401884
  0.229729727 -13.8934546
  0.236486495 -13.8454695
  0.243243247 -13.7962923
  0.25 -13.7459173
  0.256756753 -13.6944056
  0.263513505 -13.6418142
  0.270270258 -13.5882215
  0.277027041 -13.5337429
  0.283783793 -13.4784489
  0.290540546 -13.4225779
  0.297297299 -13.3663359
  0.304054052 -13.3100672
  0.310810804 -13.2542887
  0.317567557 -13.1997299
  0.32432431 -13.1476431
  0.331081092 -13.0999527
  0.337837845 -13.0598154
  0.344594598 -13.0322809
  0.351351351 -13.0242271
  0.358108103 -13.0419827
  0.364864856 -13.0867863
  0.371621609 -13.1539431
  0.378378391 -13.2369738
  0.385135144 -13.3307161
  0.391891897 -13.4314537
  0.398648649 -13.5353117
  0.405405402 -13.6399736
  0.412162155 -13.7362776
  0.418918908 -13.8244581
  0.42567569 -13.9028215
  0.432432443 -13.9771338
  0.439189196 -14.0392408
  0.445945948 -14.0962858
  0.452702701 -14.1494493
  0.459459454 -14.1918783
  0.466216207 -14.2260256
  0.472972959 -14.2565527
  0.479729742 -14.282733
  0.486486495 -14.3001986
  0.493243247 -14.3064165
  0.5 -14.3082285
  0.5 -14.3082285
  0.506756783 -14.3064165
  0.513513505 -14.3001986
  0.520270288 -14.282733
  0.527027011 -14.2565527
  0.533783793 -14.2260256
  0.540540516 -14.1918783
  0.547297299 -14.1494493
  0.554054022 -14.0962858
  0.560810804 -14.0392408
  0.567567587 -13.9771338
  0.57432431 -13.9028215
  0.581081092 -13.8244581
  0.587837815 -13.7362776
  0.594594598 -13.6399736
  0.601351321 -13.5353117
  0.608108103 -13.4314537
  0.614864886 -13.3307161
  0.621621609 -13.2369738
  0.628378391 -13.1539431
  0.635135114 -13.0867863
  0.641891897 -13.0419827
  0.648648679 -13.0242271
  0.655405402 -13.0322809
  0.662162185 -13.0598154
  0.668918908 -13.0999527
  0.67567569 -13.1476431
  0.682432413 -13.1997299
  0.689189196 -13.2542887
  0.695945978 -13.3100672
  0.702702701 -13.3663359
  0.709459484 -13.4225779
  0.716216207 -13.4784489
  0.722972989 -13.5337429
  0.729729712 -13.5882215
  0.736486495 -13.6418142
  0.743243217 -13.6944056
  0.75 -13.7459173
  0.756756783 -13.7962923
  0.763513505 -13.8454695
  0.770270288 -13.8934546
  0.777027011 -13.9401884
  0.783783793 -13.9856691
  0.790540516 -14.0298529
  0.797297299 -14.072711
  0.804054022 -14.1142149
  0.810810804 -14.1544104
  0.817567587 -14.1932478
  0.82432431 -14.2307405
  0.831081092 -14.2668734
  0.837837815 -14.3016214
  0.844594598 -14.3349943
  0.851351321 -14.3669634
  0.858108103 -14.3975496
  0.864864886 -14.4267378
  0.871621609 -14.4545279
  0.878378391 -14.4809084
  0.885135114 -14.5058947
  0.891891897 -14.5294466
  0.898648679 -14.5516043
  0.905405402 -14.5723467
  0.912162185 -14.5916376
  0.918918908 -14.6095228
  0.92567569 -14.6259775
  0.932432413 -14.6410131
  0.939189196 -14.6546259
  0.945945978 -14.666791
  0.952702701 -14.6775389
  0.959459484 -14.6868505
  0.966216207 -14.6947298
  0.972972989 -14.7011747
  0.979729712 -14.7061911
  0.986486495 -14.7097692
  0.993243217 -14.7119226
  1. -14.7126398
 
  0. -14.5514536
  0.00675676018 -14.550746
  0.0135135101 -14.5486155
  0.0202702694 -14.5450716
  0.0270270295 -14.5401125
  0.0337837785 -14.5337324
  0.0405405387 -14.5259256
  0.0472972989 -14.5167074
  0.0540540516 -14.5060816
  0.0608108118 -14.4940424
  0.067567572 -14.4805708
  0.0743243173 -14.4656897
  0.0810810775 -14.4494009
  0.0878378376 -14.4316931
  0.0945945904 -14.4125757
  0.101351351 -14.3920336
  0.108108111 -14.3700991
  0.114864863 -14.3467779
  0.121621624 -14.3220243
  0.128378376 -14.2958899
  0.135135144 -14.2683592
  0.141891897 -14.2394419
  0.148648649 -14.2091417
  0.155405417 -14.1774435
  0.162162155 -14.1443586
  0.168918923 -14.1099024
  0.175675675 -14.0740728
  0.182432428 -14.0368776
  0.189189196 -13.9983397
  0.195945948 -13.9584589
  0.202702701 -13.9172525
  0.209459454 -13.8746862
  0.216216221 -13.8307905
  0.222972974 -13.7855902
  0.229729727 -13.7391119
  0.236486495 -13.6913767
  0.243243247 -13.6424437
  0.25 -13.5922937
  0.256756753 -13.5409403
  0.263513505 -13.4884958
  0.270270258 -13.4350176
  0.277027041 -13.380579
  0.283783793 -13.3252859
  0.290540546 -13.2693682
  0.297297299 -13.2130575
  0.304054052 -13.1567173
  0.310810804 -13.1009789
  0.317567557 -13.0467157
  0.32432431 -12.9956598
  0.331081092 -12.9507418
  0.337837845 -12.9172659
  0.344594598 -12.9038572
  0.351351351 -12.9199057
  0.358108103 -12.9670906
  0.364864856 -13.0379429
  0.371621609 -13.1238537
  0.378378391 -13.2193222
  0.385135144 -13.3208733
  0.391891897 -13.4260263
  0.398648649 -13.532095
  0.405405402 -13.6338663
  0.412162155 -13.7285376
  0.418918908 -13.8146067
  0.42567569 -13.8927088
  0.432432443 -13.9632139
  0.439189196 -14.0274572
  0.445945948 -14.0839186
  0.452702701 -14.1326456
  0.459459454 -14.1763563
  0.466216207 -14.2128382
  0.472972959 -14.241889
  0.479729742 -14.2638674
  0.486486495 -14.2802515
  0.493243247 -14.2909136
  0.5 -14.294673
  0.5 -14.294673
  0.506756783 -14.2909136
  0.513513505 -14.2802515
  0.520270288 -14.2638674
  0.527027011 -14.241889
  0.533783793 -14.2128382
  0.540540516 -14.1763563
  0.547297299 -14.1326456
  0.554054022 -14.0839186
  0.560810804 -14.0274572
  0.567567587 -13.9632139
  0.57432431 -13.8927088
  0.581081092 -13.8146067
  0.587837815 -13.7285376
  0.594594598 -13.6338663
  0.601351321 -13.532095
  0.608108103 -13.4260263
  0.614864886 -13.3208733
  0.621621609 -13.2193222
  0.628378391 -13.1238537
  0.635135114 -13.0379429
  0.641891897 -12.9670906
  0.648648679 -12.9199057
  0.655405402 -12.9038572
  0.662162185 -12.9172659
  0.668918908 -12.9507418
  0.67567569 -12.9956598
  0.682432413 -13.0467157
  0.689189196 -13.1009789
  0.695945978 -13.1567173
  0.702702701 -13.2130575
  0.709459484 -13.2693682
  0.716216207 -13.3252859
  0.722972989 -13.380579
  0.729729712 -13.4350176
  0.736486495 -13.4884958
  0.743243217 -13.5409403
  0.75 -13.5922937
  0.756756783 -13.6424437
  0.763513505 -13.6913767
  0.770270288 -13.7391119
  0.777027011 -13.7855902
  0.783783793 -13.8307905
  0.790540516 -13.8746862
  0.797297299 -13.9172525
  0.804054022 -13.9584589
  0.810810804 -13.9983397
  0.817567587 -14.0368776
  0.82432431 -14.0740728
  0.831081092 -14.1099024
  0.837837815 -14.1443586
  0.844594598 -14.1774435
  0.851351321 -14.2091417
  0.858108103 -14.2394419
  0.864864886 -14.2683592
  0.871621609 -14.2958899
  0.878378391 -14.3220243
  0.885135114 -14.3467779
  0.891891897 -14.3700991
  0.898648679 -14.3920336
  0.905405402 -14.4125757
  0.912162185 -14.4316931
  0.918918908 -14.4494009
  0.92567569 -14.4656897
  0.932432413 -14.4805708
  0.939189196 -14.4940424
  0.945945978 -14.5060816
  0.952702701 -14.5167074
  0.959459484 -14.5259256
  0.966216207 -14.5337324
  0.972972989 -14.5401125
  0.979729712 -14.5450716
  0.986486495 -14.5486155
  0.993243217 -14.550746
  1. -14.5514536
 
  0. -14.4146109
  0.00675676018 -14.413909
  0.0135135101 -14.4117994
  0.0202702694 -14.4082956
  0.0270270295 -14.4033861
  0.0337837785 -14.3970785
  0.0405405387 -14.3893442
  0.0472972989 -14.380229
  0.0540540516 -14.3697081
  0.0608108118 -14.3577776
  0.067567572 -14.3444395
  0.0743243173 -14.3297148
  0.0810810775 -14.3135729
  0.0878378376 -14.2960291
  0.0945945904 -14.2770948
  0.101351351 -14.2567568
  0.108108111 -14.2350416
  0.114864863 -14.2119513
  0.121621624 -14.1874323
  0.128378376 -14.1615248
  0.135135144 -14.1342344
  0.141891897 -14.1055651
  0.148648649 -14.0755148
  0.155405417 -14.0440664
  0.162162155 -14.0112314
  0.168918923 -13.9770098
  0.175675675 -13.9414434
  0.182432428 -13.9045057
  0.189189196 -13.8662176
  0.195945948 -13.8265886
  0.202702701 -13.785573
  0.209459454 -13.7432299
  0.216216221 -13.6995382
  0.222972974 -13.6545191
  0.229729727 -13.60818
  0.236486495 -13.5605497
  0.243243247 -13.5116501
  0.25 -13.4614954
  0.256756753 -13.4100885
  0.263513505 -13.3574867
  0.270270258 -13.3037338
  0.277027041 -13.2489052
  0.283783793 -13.1930666
  0.290540546 -13.1363878
  0.297297299 -13.0790806
  0.304054052 -13.0214481
  0.310810804 -12.9640808
  0.317567557 -12.9079361
  0.32432431 -12.8550272
  0.331081092 -12.809763
  0.337837845 -12.782445
  0.344594598 -12.7916384
  0.351351351 -12.8431025
  0.358108103 -12.919899
  0.364864856 -13.0094252
  0.371621609 -13.1063385
  0.378378391 -13.2082329
  0.385135144 -13.3134575
  0.391891897 -13.4208136
  0.398648649 -13.5291004
  0.405405402 -13.6333952
  0.412162155 -13.72684
  0.418918908 -13.8123789
  0.42567569 -13.8904562
  0.432432443 -13.9610205
  0.439189196 -14.0239038
  0.445945948 -14.0801516
  0.452702701 -14.1300402
  0.459459454 -14.1720953
  0.466216207 -14.2081194
  0.472972959 -14.2375708
  0.479729742 -14.2606096
  0.486486495 -14.2767267
  0.493243247 -14.2860079
  0.5 -14.2890635
  0.5 -14.2890635
  0.506756783 -14.2860079
  0.513513505 -14.2767267
  0.520270288 -14.2606096
  0.527027011 -14.2375708
  0.533783793 -14.2081194
  0.540540516 -14.1720953
  0.547297299 -14.1300402
  0.554054022 -14.0801516
  0.560810804 -14.0239038
  0.567567587 -13.9610205
  0.57432431 -13.8904562
  0.581081092 -13.8123789
  0.587837815 -13.72684
  0.594594598 -13.6333952
  0.601351321 -13.5291004
  0.608108103 -13.4208136
  0.614864886 -13.3134575
  0.621621609 -13.2082329
  0.628378391 -13.1063385
  0.635135114 -13.0094252
  0.641891897 -12.919899
  0.648648679 -12.8431025
  0.655405402 -12.7916384
  0.662162185 -12.782445
  0.668918908 -12.809763
  0.67567569 -12.8550272
  0.682432413 -12.9079361
  0.689189196 -12.9640808
  0.695945978 -13.0214481
  0.702702701 -13.0790806
  0.709459484 -13.1363878
  0.716216207 -13.1930666
  0.722972989 -13.2489052
  0.729729712 -13.3037338
  0.736486495 -13.3574867
  0.743243217 -13.4100885
  0.75 -13.4614954
  0.756756783 -13.5116501
  0.763513505 -13.5605497
  0.770270288 -13.60818
  0.777027011 -13.6545191
  0.783783793 -13.6995382
  0.790540516 -13.7432299
  0.797297299 -13.785573
  0.804054022 -13.8265886
  0.810810804 -13.8662176
  0.817567587 -13.9045057
  0.82432431 -13.9414434
  0.831081092 -13.9770098
  0.837837815 -14.0112314
  0.844594598 -14.0440664
  0.851351321 -14.0755148
  0.858108103 -14.1055651
  0.864864886 -14.1342344
  0.871621609 -14.1615248
  0.878378391 -14.1874323
  0.885135114 -14.2119513
  0.891891897 -14.2350416
  0.898648679 -14.2567568
  0.905405402 -14.2770948
  0.912162185 -14.2960291
  0.918918908 -14.3135729
  0.92567569 -14.3297148
  0.932432413 -14.3444395
  0.939189196 -14.3577776
  0.945945978 -14.3697081
  0.952702701 -14.380229
  0.959459484 -14.3893442
  0.966216207 -14.3970785
  0.972972989 -14.4033861
  0.979729712 -14.4082956
  0.986486495 -14.4117994
  0.993243217 -14.413909
  1. -14.4146109
 
  0. -14.3188677
  0.00675676018 -14.3181696
  0.0135135101 -14.3160772
  0.0202702694 -14.312602
  0.0270270295 -14.3077364
  0.0337837785 -14.3014803
  0.0405405387 -14.2938528
  0.0472972989 -14.2848082
  0.0540540516 -14.274375
  0.0608108118 -14.262536
  0.067567572 -14.2493067
  0.0743243173 -14.2347059
  0.0810810775 -14.218688
  0.0878378376 -14.2012815
  0.0945945904 -14.1824884
  0.101351351 -14.1623068
  0.108108111 -14.1407537
  0.114864863 -14.1178083
  0.121621624 -14.0934649
  0.128378376 -14.0677328
  0.135135144 -14.0406199
  0.141891897 -14.0121298
  0.148648649 -13.9822721
  0.155405417 -13.9510221
  0.162162155 -13.9183817
  0.168918923 -13.8843527
  0.175675675 -13.8489656
  0.182432428 -13.8122091
  0.189189196 -13.7740755
  0.195945948 -13.7346067
  0.202702701 -13.6937265
  0.209459454 -13.6515036
  0.216216221 -13.6079035
  0.222972974 -13.5629454
  0.229729727 -13.5165854
  0.236486495 -13.4689312
  0.243243247 -13.4199381
  0.25 -13.3696432
  0.256756753 -13.3180017
  0.263513505 -13.2650509
  0.270270258 -13.210803
  0.277027041 -13.1552877
  0.283783793 -13.0985518
  0.290540546 -13.0406179
  0.297297299 -12.9816151
  0.304054052 -12.9216566
  0.310810804 -12.8610258
  0.317567557 -12.800106
  0.32432431 -12.7400551
  0.331081092 -12.6837921
  0.337837845 -12.6402025
  0.344594598 -12.6288586
  0.351351351 -12.6476946
  0.358108103 -12.6749563
  0.364864856 -12.7081251
  0.371621609 -12.7461281
  0.378378391 -12.7878075
  0.385135144 -12.8320141
  0.391891897 -12.8777122
  0.398648649 -12.9239864
  0.405405402 -12.9700212
  0.412162155 -13.0150824
  0.418918908 -13.05861
  0.42567569 -13.100069
  0.432432443 -13.1390743
  0.439189196 -13.1752758
  0.445945948 -13.208416
  0.452702701 -13.2382135
  0.459459454 -13.264452
  0.466216207 -13.2868681
  0.472972959 -13.3053665
  0.479729742 -13.3198633
  0.486486495 -13.3302364
  0.493243247 -13.336482
  0.5 -13.338522
  0.5 -13.338522
  0.506756783 -13.336482
  0.513513505 -13.3302364
  0.520270288 -13.3198633
  0.527027011 -13.3053665
  0.533783793 -13.2868681
  0.540540516 -13.264452
  0.547297299 -13.2382135
  0.554054022 -13.208416
  0.560810804 -13.1752758
  0.567567587 -13.1390743
  0.57432431 -13.100069
  0.581081092 -13.05861
  0.587837815 -13.0150824
  0.594594598 -12.9700212
  0.601351321 -12.9239864
  0.608108103 -12.8777122
  0.614864886 -12.8320141
  0.621621609 -12.7878075
  0.628378391 -12.7461281
  0.635135114 -12.7081251
  0.641891897 -12.6749563
  0.648648679 -12.6476946
  0.655405402 -12.6288586
  0.662162185 -12.6402025
  0.668918908 -12.6837921
  0.67567569 -12.7400551
  0.682432413 -12.800106
  0.689189196 -12.8610258
  0.695945978 -12.9216566
  0.702702701 -12.9816151
  0.709459484 -13.0406179
  0.716216207 -13.0985518
  0.722972989 -13.1552877
  0.729729712 -13.210803
  0.736486495 -13.2650509
  0.743243217 -13.3180017
  0.75 -13.3696432
  0.756756783 -13.4199381
  0.763513505 -13.4689312
  0.770270288 -13.5165854
  0.777027011 -13.5629454
  0.783783793 -13.6079035
  0.790540516 -13.6515036
  0.797297299 -13.6937265
  0.804054022 -13.7346067
  0.810810804 -13.7740755
  0.817567587 -13.8122091
  0.82432431 -13.8489656
  0.831081092 -13.8843527
  0.837837815 -13.9183817
  0.844594598 -13.9510221
  0.851351321 -13.9822721
  0.858108103 -14.0121298
  0.864864886 -14.0406199
  0.871621609 -14.0677328
  0.878378391 -14.0934649
  0.885135114 -14.1178083
  0.891891897 -14.1407537
  0.898648679 -14.1623068
  0.905405402 -14.1824884
  0.912162185 -14.2012815
  0.918918908 -14.218688
  0.92567569 -14.2347059
  0.932432413 -14.2493067
  0.939189196 -14.262536
  0.945945978 -14.274375
  0.952702701 -14.2848082
  0.959459484 -14.2938528
  0.966216207 -14.3014803
  0.972972989 -14.3077364
  0.979729712 -14.312602
  0.986486495 -14.3160772
  0.993243217 -14.3181696
  1. -14.3188677
 
  0. -13.1971846
  0.00675676018 -13.1964493
  0.0135135101 -13.1943989
  0.0202702694 -13.1909637
  0.0270270295 -13.1861897
  0.0337837785 -13.1800385
  0.0405405387 -13.1725588
  0.0472972989 -13.1637335
  0.0540540516 -13.1535521
  0.0608108118 -13.1420355
  0.067567572 -13.1292191
  0.0743243173 -13.1150723
  0.0810810775 -13.0996113
  0.0878378376 -13.0828419
  0.0945945904 -13.0648298
  0.101351351 -13.0455732
  0.108108111 -13.0251064
  0.114864863 -13.0034342
  0.121621624 -12.9805899
  0.128378376 -12.956562
  0.135135144 -12.9314833
  0.141891897 -12.9052982
  0.148648649 -12.8781319
  0.155405417 -12.8499565
  0.162162155 -12.8209276
  0.168918923 -12.791069
  0.175675675 -12.7605152
  0.182432428 -12.7292671
  0.189189196 -12.6974306
  0.195945948 -12.6652212
  0.202702701 -12.6327286
  0.209459454 -12.6001892
  0.216216221 -12.5677643
  0.222972974 -12.5357218
  0.229729727 -12.504323
  0.236486495 -12.4740181
  0.243243247 -12.4451666
  0.25 -12.4183092
  0.256756753 -12.3939867
  0.263513505 -12.3730221
  0.270270258 -12.3561811
  0.277027041 -12.344388
  0.283783793 -12.3386383
  0.290540546 -12.3400602
  0.297297299 -12.3496151
  0.304054052 -12.3681717
  0.310810804 -12.3961487
  0.317567557 -12.4334278
  0.32432431 -12.4790277
  0.331081092 -12.5301313
  0.337837845 -12.5797186
  0.344594598 -12.6147728
  0.351351351 -12.6376143
  0.358108103 -12.6657305
  0.364864856 -12.6995611
  0.371621609 -12.7379608
  0.378378391 -12.7798529
  0.385135144 -12.824152
  0.391891897 -12.8698521
  0.398648649 -12.9160452
  0.405405402 -12.9619398
  0.412162155 -13.0068607
  0.418918908 -13.0503187
  0.42567569 -13.0918045
  0.432432443 -13.1309013
  0.439189196 -13.1671972
  0.445945948 -13.2003736
  0.452702701 -13.2301245
  0.459459454 -13.2562628
  0.466216207 -13.2785816
  0.472972959 -13.2970095
  0.479729742 -13.31147
  0.486486495 -13.321847
  0.493243247 -13.3281202
  0.5 -13.3301706
  0.5 -13.3301706
  0.506756783 -13.3281202
  0.513513505 -13.321847
  0.520270288 -13.31147
  0.527027011 -13.2970095
  0.533783793 -13.2785816
  0.540540516 -13.2562628
  0.547297299 -13.2301245
  0.554054022 -13.2003736
  0.560810804 -13.1671972
  0.567567587 -13.1309013
  0.57432431 -13.0918045
  0.581081092 -13.0503187
  0.587837815 -13.0068607
  0.594594598 -12.9619398
  0.601351321 -12.9160452
  0.608108103 -12.8698521
  0.614864886 -12.824152
  0.621621609 -12.7798529
  0.628378391 -12.7379608
  0.635135114 -12.6995611
  0.641891897 -12.6657305
  0.648648679 -12.6376143
  0.655405402 -12.6147728
  0.662162185 -12.5797186
  0.668918908 -12.5301313
  0.67567569 -12.4790277
  0.682432413 -12.4334278
  0.689189196 -12.3961487
  0.695945978 -12.3681717
  0.702702701 -12.3496151
  0.709459484 -12.3400602
  0.716216207 -12.3386383
  0.722972989 -12.344388
  0.729729712 -12.3561811
  0.736486495 -12.3730221
  0.743243217 -12.3939867
  0.75 -12.4183092
  0.756756783 -12.4451666
  0.763513505 -12.4740181
  0.770270288 -12.504323
  0.777027011 -12.5357218
  0.783783793 -12.5677643
  0.790540516 -12.6001892
  0.797297299 -12.6327286
  0.804054022 -12.6652212
  0.810810804 -12.6974306
  0.817567587 -12.7292671
  0.82432431 -12.7605152
  0.831081092 -12.791069
  0.837837815 -12.8209276
  0.844594598 -12.8499565
  0.851351321 -12.8781319
  0.858108103 -12.9052982
  0.864864886 -12.9314833
  0.871621609 -12.956562
  0.878378391 -12.9805899
  0.885135114 -13.0034342
  0.891891897 -13.0251064
  0.898648679 -13.0455732
  0.905405402 -13.0648298
  0.912162185 -13.0828419
  0.918918908 -13.0996113
  0.92567569 -13.1150723
  0.932432413 -13.1292191
  0.939189196 -13.1420355
  0.945945978 -13.1535521
  0.952702701 -13.1637335
  0.959459484 -13.1725588
  0.966216207 -13.1800385
  0.972972989 -13.1861897
  0.979729712 -13.1909637
  0.986486495 -13.1943989
  0.993243217 -13.1964493
  1. -13.1971846
 
  0. -13.0916204
  0.00675676018 -13.090929
  0.0135135101 -13.0888987
  0.0202702694 -13.0855474
  0.0270270295 -13.0808144
  0.0337837785 -13.0747328
  0.0405405387 -13.0673113
  0.0472972989 -13.0585794
  0.0540540516 -13.0484915
  0.0608108118 -13.0370922
  0.067567572 -13.0243587
  0.0743243173 -13.0103464
  0.0810810775 -12.9950314
  0.0878378376 -12.978446
  0.0945945904 -12.9606123
  0.101351351 -12.9415131
  0.108108111 -12.9212389
  0.114864863 -12.8997698
  0.121621624 -12.87714
  0.128378376 -12.8533278
  0.135135144 -12.828495
  0.141891897 -12.8025923
  0.148648649 -12.7757082
  0.155405417 -12.7478037
  0.162162155 -12.7190552
  0.168918923 -12.689496
  0.175675675 -12.6592045
  0.182432428 -12.6282454
  0.189189196 -12.5967779
  0.195945948 -12.5649128
  0.202702701 -12.532774
  0.209459454 -12.500598
  0.216216221 -12.4685822
  0.222972974 -12.4369822
  0.229729727 -12.4060793
  0.236486495 -12.3762989
  0.243243247 -12.3480053
  0.25 -12.3217859
  0.256756753 -12.2981949
  0.263513505 -12.278019
  0.270270258 -12.2620916
  0.277027041 -12.2513046
  0.283783793 -12.2466593
  0.290540546 -12.2491941
  0.297297299 -12.2597332
  0.304054052 -12.2789021
  0.310810804 -12.3067169
  0.317567557 -12.3424921
  0.32432431 -12.3840771
  0.331081092 -12.4264259
  0.337837845 -12.4570341
  0.344594598 -12.4526148
  0.351351351 -12.410449
  0.358108103 -12.3721123
  0.364864856 -12.4050074
  0.371621609 -12.459034
  0.378378391 -12.5201101
  0.385135144 -12.5839071
  0.391891897 -12.6480007
  0.398648649 -12.711318
  0.405405402 -12.7724638
  0.412162155 -12.8307943
  0.418918908 -12.8861618
  0.42567569 -12.9374247
  0.432432443 -12.9845276
  0.439189196 -13.0276756
  0.445945948 -13.0683308
  0.452702701 -13.1043606
  0.459459454 -13.1352692
  0.466216207 -13.1611061
  0.472972959 -13.1814785
  0.479729742 -13.1973782
  0.486486495 -13.2105236
  0.493243247 -13.2189054
  0.5 -13.2215939
  0.5 -13.2215939
  0.506756783 -13.2189054
  0.513513505 -13.2105236
  0.520270288 -13.1973782
  0.527027011 -13.1814785
  0.533783793 -13.1611061
  0.540540516 -13.1352692
  0.547297299 -13.1043606
  0.554054022 -13.0683308
  0.560810804 -13.0276756
  0.567567587 -12.9845276
  0.57432431 -12.9374247
  0.581081092 -12.8861618
  0.587837815 -12.8307943
  0.594594598 -12.7724638
  0.601351321 -12.711318
  0.608108103 -12.6480007
  0.614864886 -12.5839071
  0.621621609 -12.5201101
  0.628378391 -12.459034
  0.635135114 -12.4050074
  0.641891897 -12.3721123
  0.648648679 -12.410449
  0.655405402 -12.4526148
  0.662162185 -12.4570341
  0.668918908 -12.4264259
  0.67567569 -12.3840771
  0.682432413 -12.3424921
  0.689189196 -12.3067169
  0.695945978 -12.2789021
  0.702702701 -12.2597332
  0.709459484 -12.2491941
  0.716216207 -12.2466593
  0.722972989 -12.2513046
  0.729729712 -12.2620916
  0.736486495 -12.278019
  0.743243217 -12.2981949
  0.75 -12.3217859
  0.756756783 -12.3480053
  0.763513505 -12.3762989
  0.770270288 -12.4060793
  0.777027011 -12.4369822
  0.783783793 -12.4685822
  0.790540516 -12.500598
  0.797297299 -12.532774
  0.804054022 -12.5649128
  0.810810804 -12.5967779
  0.817567587 -12.6282454
  0.82432431 -12.6592045
  0.831081092 -12.689496
  0.837837815 -12.7190552
  0.844594598 -12.7478037
  0.851351321 -12.7757082
  0.858108103 -12.8025923
  0.864864886 -12.828495
  0.871621609 -12.8533278
  0.878378391 -12.87714
  0.885135114 -12.8997698
  0.891891897 -12.9212389
  0.898648679 -12.9415131
  0.905405402 -12.9606123
  0.912162185 -12.978446
  0.918918908 -12.9950314
  0.92567569 -13.0103464
  0.932432413 -13.0243587
  0.939189196 -13.0370922
  0.945945978 -13.0484915
  0.952702701 -13.0585794
  0.959459484 -13.0673113
  0.966216207 -13.0747328
  0.972972989 -13.0808144
  0.979729712 -13.0855474
  0.986486495 -13.0888987
  0.993243217 -13.090929
  1. -13.0916204
 
  0. -12.9377003
  0.00675676018 -12.937047
  0.0135135101 -12.9350462
  0.0202702694 -12.9317465
  0.0270270295 -12.9270773
  0.0337837785 -12.9210606
  0.0405405387 -12.9137354
  0.0472972989 -12.9051065
  0.0540540516 -12.8951473
  0.0608108118 -12.8839283
  0.067567572 -12.8713675
  0.0743243173 -12.8575573
  0.0810810775 -12.842473
  0.0878378376 -12.826128
  0.0945945904 -12.808548
  0.101351351 -12.7897043
  0.108108111 -12.7697086
  0.114864863 -12.7485399
  0.121621624 -12.7262402
  0.128378376 -12.7028074
  0.135135144 -12.6783276
  0.141891897 -12.6528187
  0.148648649 -12.626379
  0.155405417 -12.5989504
  0.162162155 -12.5706615
  0.168918923 -12.5415916
  0.175675675 -12.5117836
  0.182432428 -12.4813414
  0.189189196 -12.45047
  0.195945948 -12.4192209
  0.202702701 -12.3877907
  0.209459454 -12.356328
  0.216216221 -12.3251123
  0.222972974 -12.2944069
  0.229729727 -12.2644682
  0.236486495 -12.235795
  0.243243247 -12.2088137
  0.25 -12.1840611
  0.256756753 -12.1622038
  0.263513505 -12.1440039
  0.270270258 -12.1303911
  0.277027041 -12.1222763
  0.283783793 -12.1207123
  0.290540546 -12.1266737
  0.297297299 -12.1409321
  0.304054052 -12.1639547
  0.310810804 -12.1955853
  0.317567557 -12.2349882
  0.32432431 -12.2800474
  0.331081092 -12.3269882
  0.337837845 -12.3687544
  0.344594598 -12.3939123
  0.351351351 -12.390605
  0.358108103 -12.3700008
  0.364864856 -12.402976
  0.371621609 -12.4572439
  0.378378391 -12.5187922
  0.385135144 -12.582655
  0.391891897 -12.6466398
  0.398648649 -12.7089949
  0.405405402 -12.7691498
  0.412162155 -12.8268147
  0.418918908 -12.8812494
  0.42567569 -12.9330387
  0.432432443 -12.9816151
  0.439189196 -13.0259857
  0.445945948 -13.0640001
  0.452702701 -13.0976191
  0.459459454 -13.1277256
  0.466216207 -13.1542864
  0.472972959 -13.1773252
  0.479729742 -13.195158
  0.486486495 -13.2056427
  0.493243247 -13.2110357
  0.5 -13.2125893
  0.5 -13.2125893
  0.506756783 -13.2110357
  0.513513505 -13.2056427
  0.520270288 -13.195158
  0.527027011 -13.1773252
  0.533783793 -13.1542864
  0.540540516 -13.1277256
  0.547297299 -13.0976191
  0.554054022 -13.0640001
  0.560810804 -13.0259857
  0.567567587 -12.9816151
  0.57432431 -12.9330387
  0.581081092 -12.8812494
  0.587837815 -12.8268147
  0.594594598 -12.7691498
  0.601351321 -12.7089949
  0.608108103 -12.6466398
  0.614864886 -12.582655
  0.621621609 -12.5187922
  0.628378391 -12.4572439
  0.635135114 -12.402976
  0.641891897 -12.3700008
  0.648648679 -12.390605
  0.655405402 -12.3939123
  0.662162185 -12.3687544
  0.668918908 -12.3269882
  0.67567569 -12.2800474
  0.682432413 -12.2349882
  0.689189196 -12.1955853
  0.695945978 -12.1639547
  0.702702701 -12.1409321
  0.709459484 -12.1266737
  0.716216207 -12.1207123
  0.722972989 -12.1222763
  0.729729712 -12.1303911
  0.736486495 -12.1440039
  0.743243217 -12.1622038
  0.75 -12.1840611
  0.756756783 -12.2088137
  0.763513505 -12.235795
  0.770270288 -12.2644682
  0.777027011 -12.2944069
  0.783783793 -12.3251123
  0.790540516 -12.356328
  0.797297299 -12.3877907
  0.804054022 -12.4192209
  0.810810804 -12.45047
  0.817567587 -12.4813414
  0.82432431 -12.5117836
  0.831081092 -12.5415916
  0.837837815 -12.5706615
  0.844594598 -12.5989504
  0.851351321 -12.626379
  0.858108103 -12.6528187
  0.864864886 -12.6783276
  0.871621609 -12.7028074
  0.878378391 -12.7262402
  0.885135114 -12.7485399
  0.891891897 -12.7697086
  0.898648679 -12.7897043
  0.905405402 -12.808548
  0.912162185 -12.826128
  0.918918908 -12.842473
  0.92567569 -12.8575573
  0.932432413 -12.8713675
  0.939189196 -12.8839283
  0.945945978 -12.8951473
  0.952702701 -12.9051065
  0.959459484 -12.9137354
  0.966216207 -12.9210606
  0.972972989 -12.9270773
  0.979729712 -12.9317465
  0.986486495 -12.9350462
  0.993243217 -12.937047
  1. -12.9377003
 
  0. -12.7527189
  0.00675676018 -12.752058
  0.0135135101 -12.7500935
  0.0202702694 -12.7468367
  0.0270270295 -12.7422581
  0.0337837785 -12.7363653
  0.0405405387 -12.7291679
  0.0472972989 -12.7206831
  0.0540540516 -12.7108717
  0.0608108118 -12.6998243
  0.067567572 -12.6874504
  0.0743243173 -12.6739025
  0.0810810775 -12.6590691
  0.0878378376 -12.6430082
  0.0945945904 -12.6257572
  0.101351351 -12.6072845
  0.108108111 -12.5876188
  0.114864863 -12.566865
  0.121621624 -12.544982
  0.128378376 -12.5220118
  0.135135144 -12.4980049
  0.141891897 -12.4730024
  0.148648649 -12.4470654
  0.155405417 -12.420186
  0.162162155 -12.3925171
  0.168918923 -12.3641167
  0.175675675 -12.335041
  0.182432428 -12.3054123
  0.189189196 -12.275382
  0.195945948 -12.2450352
  0.202702701 -12.2145958
  0.209459454 -12.1842451
  0.216216221 -12.1542702
  0.222972974 -12.124958
  0.229729727 -12.0966053
  0.236486495 -12.069746
  0.243243247 -12.0448647
  0.25 -12.0225191
  0.256756753 -12.00348
  0.263513505 -11.9886341
  0.270270258 -11.9789333
  0.277027041 -11.9754124
  0.283783793 -11.9791126
  0.290540546 -11.9910116
  0.297297299 -12.011837
  0.304054052 -12.0418806
  0.310810804 -12.0808668
  0.317567557 -12.1278114
  0.32432431 -12.1808329
  0.331081092 -12.2369413
  0.337837845 -12.2914152
  0.344594598 -12.3372927
  0.351351351 -12.3650198
  0.358108103 -12.3598719
  0.364864856 -12.3868141
  0.371621609 -12.4362192
  0.378378391 -12.493659
  0.385135144 -12.5557775
  0.391891897 -12.6175108
  0.398648649 -12.679018
  0.405405402 -12.7400656
  0.412162155 -12.7985106
  0.418918908 -12.8534412
  0.42567569 -12.9031544
  0.432432443 -12.9474716
  0.439189196 -12.9861336
  0.445945948 -13.0272942
  0.452702701 -13.0653067
  0.459459454 -13.0969763
  0.466216207 -13.1214075
  0.472972959 -13.1385098
  0.479729742 -13.1496229
  0.486486495 -13.1660109
  0.493243247 -13.1774015
  0.5 -13.1813068
  0.5 -13.1813068
  0.506756783 -13.1774015
  0.513513505 -13.1660109
  0.520270288 -13.1496229
  0.527027011 -13.1385098
  0.533783793 -13.1214075
  0.540540516 -13.0969763
  0.547297299 -13.0653067
  0.554054022 -13.0272942
  0.560810804 -12.9861336
  0.567567587 -12.9474716
  0.57432431 -12.9031544
  0.581081092 -12.8534412
  0.587837815 -12.7985106
  0.594594598 -12.7400656
  0.601351321 -12.679018
  0.608108103 -12.6175108
  0.614864886 -12.5557775
  0.621621609 -12.493659
  0.628378391 -12.4362192
  0.635135114 -12.3868141
  0.641891897 -12.3598719
  0.648648679 -12.3650198
  0.655405402 -12.3372927
  0.662162185 -12.2914152
  0.668918908 -12.2369413
  0.67567569 -12.1808329
  0.682432413 -12.1278114
  0.689189196 -12.0808668
  0.695945978 -12.0418806
  0.702702701 -12.011837
  0.709459484 -11.9910116
  0.716216207 -11.9791126
  0.722972989 -11.9754124
  0.729729712 -11.9789333
  0.736486495 -11.9886341
  0.743243217 -12.00348
  0.75 -12.0225191
  0.756756783 -12.0448647
  0.763513505 -12.069746
  0.770270288 -12.0966053
  0.777027011 -12.124958
  0.783783793 -12.1542702
  0.790540516 -12.1842451
  0.797297299 -12.2145958
  0.804054022 -12.2450352
  0.810810804 -12.275382
  0.817567587 -12.3054123
  0.82432431 -12.335041
  0.831081092 -12.3641167
  0.837837815 -12.3925171
  0.844594598 -12.420186
  0.851351321 -12.4470654
  0.858108103 -12.4730024
  0.864864886 -12.4980049
  0.871621609 -12.5220118
  0.878378391 -12.544982
  0.885135114 -12.566865
  0.891891897 -12.5876188
  0.898648679 -12.6072845
  0.905405402 -12.6257572
  0.912162185 -12.6430082
  0.918918908 -12.6590691
  0.92567569 -12.6739025
  0.932432413 -12.6874504
  0.939189196 -12.6998243
  0.945945978 -12.7108717
  0.952702701 -12.7206831
  0.959459484 -12.7291679
  0.966216207 -12.7363653
  0.972972989 -12.7422581
  0.979729712 -12.7468367
  0.986486495 -12.7500935
  0.993243217 -12.752058
  1. -12.7527189
 
  0. -12.5479183
  0.00675676018 -12.5472775
  0.0135135101 -12.5453625
  0.0202702694 -12.54216
  0.0270270295 -12.5376759
  0.0337837785 -12.5318909
  0.0405405387 -12.5248241
  0.0472972989 -12.5165014
  0.0540540516 -12.5068932
  0.0608108118 -12.4960461
  0.067567572 -12.4838781
  0.0743243173 -12.470582
  0.0810810775 -12.4560528
  0.0878378376 -12.4403181
  0.0945945904 -12.4234247
  0.101351351 -12.4053698
  0.108108111 -12.3861313
  0.114864863 -12.3658552
  0.121621624 -12.3444538
  0.128378376 -12.3220196
  0.135135144 -12.2985754
  0.141891897 -12.2741728
  0.148648649 -12.2488708
  0.155405417 -12.2227087
  0.162162155 -12.1957951
  0.168918923 -12.1682158
  0.175675675 -12.1400414
  0.182432428 -12.1114063
  0.189189196 -12.082428
  0.195945948 -12.0532818
  0.202702701 -12.0241518
  0.209459454 -11.9952497
  0.216216221 -11.9669466
  0.222972974 -11.9395247
  0.229729727 -11.9133511
  0.236486495 -11.8889999
  0.243243247 -11.8670082
  0.25 -11.8480825
  0.256756753 -11.8330708
  0.263513505 -11.8229399
  0.270270258 -11.8187494
  0.277027041 -11.8216114
  0.283783793 -11.8325939
  0.290540546 -11.8525877
  0.297297299 -11.8822336
  0.304054052 -11.9215088
  0.310810804 -11.9699745
  0.317567557 -12.0264597
  0.32432431 -12.0891991
  0.331081092 -12.1556396
  0.337837845 -12.2223549
  0.344594598 -12.284667
  0.351351351 -12.3357878
  0.358108103 -12.3574867
  0.364864856 -12.3808165
  0.371621609 -12.4328194
  0.378378391 -12.4925909
  0.385135144 -12.5536337
  0.391891897 -12.6159401
  0.398648649 -12.6763697
  0.405405402 -12.733243
  0.412162155 -12.7869921
  0.418918908 -12.8378897
  0.42567569 -12.8876543
  0.432432443 -12.9366312
  0.439189196 -12.9835072
  0.445945948 -13.0189323
  0.452702701 -13.0478096
  0.459459454 -13.0740881
  0.466216207 -13.1001062
  0.472972959 -13.1258154
  0.479729742 -13.1480284
  0.486486495 -13.1544237
  0.493243247 -13.1554632
  0.5 -13.1550789
  0.5 -13.1550789
  0.506756783 -13.1554632
  0.513513505 -13.1544237
  0.520270288 -13.1480284
  0.527027011 -13.1258154
  0.533783793 -13.1001062
  0.540540516 -13.0740881
  0.547297299 -13.0478096
  0.554054022 -13.0189323
  0.560810804 -12.9835072
  0.567567587 -12.9366312
  0.57432431 -12.8876543
  0.581081092 -12.8378897
  0.587837815 -12.7869921
  0.594594598 -12.733243
  0.601351321 -12.6763697
  0.608108103 -12.6159401
  0.614864886 -12.5536337
  0.621621609 -12.4925909
  0.628378391 -12.4328194
  0.635135114 -12.3808165
  0.641891897 -12.3574867
  0.648648679 -12.3357878
  0.655405402 -12.284667
  0.662162185 -12.2223549
  0.668918908 -12.1556396
  0.67567569 -12.0891991
  0.682432413 -12.0264597
  0.689189196 -11.9699745
  0.695945978 -11.9215088
  0.702702701 -11.8822336
  0.709459484 -11.8525877
  0.716216207 -11.8325939
  0.722972989 -11.8216114
  0.729729712 -11.8187494
  0.736486495 -11.8229399
  0.743243217 -11.8330708
  0.75 -11.8480825
  0.756756783 -11.8670082
  0.763513505 -11.8889999
  0.770270288 -11.9133511
  0.777027011 -11.9395247
  0.783783793 -11.9669466
  0.790540516 -11.9952497
  0.797297299 -12.0241518
  0.804054022 -12.0532818
  0.810810804 -12.082428
  0.817567587 -12.1114063
  0.82432431 -12.1400414
  0.831081092 -12.1682158
  0.837837815 -12.1957951
  0.844594598 -12.2227087
  0.851351321 -12.2488708
  0.858108103 -12.2741728
  0.864864886 -12.2985754
  0.871621609 -12.3220196
  0.878378391 -12.3444538
  0.885135114 -12.3658552
  0.891891897 -12.3861313
  0.898648679 -12.4053698
  0.905405402 -12.4234247
  0.912162185 -12.4403181
  0.918918908 -12.4560528
  0.92567569 -12.470582
  0.932432413 -12.4838781
  0.939189196 -12.4960461
  0.945945978 -12.5068932
  0.952702701 -12.5165014
  0.959459484 -12.5248241
  0.966216207 -12.5318909
  0.972972989 -12.5376759
  0.979729712 -12.54216
  0.986486495 -12.5453625
  0.993243217 -12.5472775
  1. -12.5479183
 
  0. -12.3296747
  0.00675676018 -12.3290358
  0.0135135101 -12.3271751
  0.0202702694 -12.324028
  0.0270270295 -12.3196278
  0.0337837785 -12.3139763
  0.0405405387 -12.3070297
  0.0472972989 -12.2988873
  0.0540540516 -12.2894993
  0.0608108118 -12.2788906
  0.067567572 -12.2670517
  0.0743243173 -12.2540302
  0.0810810775 -12.2398643
  0.0878378376 -12.2244968
  0.0945945904 -12.2079248
  0.101351351 -12.1902952
  0.108108111 -12.1715517
  0.114864863 -12.1517591
  0.121621624 -12.1308975
  0.128378376 -12.1091003
  0.135135144 -12.0863037
  0.141891897 -12.0625877
  0.148648649 -12.0380421
  0.155405417 -12.0127153
  0.162162155 -11.9867172
  0.168918923 -11.9601021
  0.175675675 -11.9329748
  0.182432428 -11.905489
  0.189189196 -11.8778257
  0.195945948 -11.8501415
  0.202702701 -11.82267
  0.209459454 -11.795619
  0.216216221 -11.7694063
  0.222972974 -11.7443781
  0.229729727 -11.7209635
  0.236486495 -11.6997871
  0.243243247 -11.6815376
  0.25 -11.6670389
  0.256756753 -11.6572351
  0.263513505 -11.6531801
  0.270270258 -11.6560373
  0.277027041 -11.6669569
  0.283783793 -11.6869545
  0.290540546 -11.7167101
  0.297297299 -11.75667
  0.304054052 -11.8064346
  0.310810804 -11.8653078
  0.317567557 -11.9319592
  0.32432431 -12.0046339
  0.331081092 -12.0811567
  0.337837845 -12.1588755
  0.344594598 -12.2344418
  0.351351351 -12.3031054
  0.358108103 -12.3477859
  0.364864856 -12.360136
  0.371621609 -12.3996515
  0.378378391 -12.4555407
  0.385135144 -12.5149689
  0.391891897 -12.5733232
  0.398648649 -12.6294384
  0.405405402 -12.6854944
  0.412162155 -12.7448053
  0.418918908 -12.8007555
  0.42567569 -12.8506327
  0.432432443 -12.8928919
  0.439189196 -12.9274693
  0.445945948 -12.9602861
  0.452702701 -13.0021925
  0.459459454 -13.0365114
  0.466216207 -13.0608244
  0.472972959 -13.0748777
  0.479729742 -13.0811796
  0.486486495 -13.097537
  0.493243247 -13.1127834
  0.5 -13.1186218
  0.5 -13.1186218
  0.506756783 -13.1127834
  0.513513505 -13.097537
  0.520270288 -13.0811796
  0.527027011 -13.0748777
  0.533783793 -13.0608244
  0.540540516 -13.0365114
  0.547297299 -13.0021925
  0.554054022 -12.9602861
  0.560810804 -12.9274693
  0.567567587 -12.8928919
  0.57432431 -12.8506327
  0.581081092 -12.8007555
  0.587837815 -12.7448053
  0.594594598 -12.6854944
  0.601351321 -12.6294384
  0.608108103 -12.5733232
  0.614864886 -12.5149689
  0.621621609 -12.4555407
  0.628378391 -12.3996515
  0.635135114 -12.360136
  0.641891897 -12.3477859
  0.648648679 -12.3031054
  0.655405402 -12.2344418
  0.662162185 -12.1588755
  0.668918908 -12.0811567
  0.67567569 -12.0046339
  0.682432413 -11.9319592
  0.689189196 -11.8653078
  0.695945978 -11.8064346
  0.702702701 -11.75667
  0.709459484 -11.7167101
  0.716216207 -11.6869545
  0.722972989 -11.6669569
  0.729729712 -11.6560373
  0.736486495 -11.6531801
  0.743243217 -11.6572351
  0.75 -11.6670389
  0.756756783 -11.6815376
  0.763513505 -11.6997871
  0.770270288 -11.7209635
  0.777027011 -11.7443781
  0.783783793 -11.7694063
  0.790540516 -11.795619
  0.797297299 -11.82267
  0.804054022 -11.8501415
  0.810810804 -11.8778257
  0.817567587 -11.905489
  0.82432431 -11.9329748
  0.831081092 -11.9601021
  0.837837815 -11.9867172
  0.844594598 -12.0127153
  0.851351321 -12.0380421
  0.858108103 -12.0625877
  0.864864886 -12.0863037
  0.871621609 -12.1091003
  0.878378391 -12.1308975
  0.885135114 -12.1517591
  0.891891897 -12.1715517
  0.898648679 -12.1902952
  0.905405402 -12.2079248
  0.912162185 -12.2244968
  0.918918908 -12.2398643
  0.92567569 -12.2540302
  0.932432413 -12.2670517
  0.939189196 -12.2788906
  0.945945978 -12.2894993
  0.952702701 -12.2988873
  0.959459484 -12.3070297
  0.966216207 -12.3139763
  0.972972989 -12.3196278
  0.979729712 -12.324028
  0.986486495 -12.3271751
  0.993243217 -12.3290358
  1. -12.3296747
 
  0. -12.1021328
  0.00675676018 -12.1015015
  0.0135135101 -12.0996771
  0.0202702694 -12.0965919
  0.0270270295 -12.0922956
  0.0337837785 -12.086771
  0.0405405387 -12.0799971
  0.0472972989 -12.0720472
  0.0540540516 -12.0629053
  0.0608108118 -12.0525532
  0.067567572 -12.0410404
  0.0743243173 -12.028347
  0.0810810775 -12.0145302
  0.0878378376 -11.9995728
  0.0945945904 -11.9834518
  0.101351351 -11.9662857
  0.108108111 -11.94806
  0.114864863 -11.9288197
  0.121621624 -11.9085674
  0.128378376 -11.8874092
  0.135135144 -11.8653555
  0.141891897 -11.8424425
  0.148648649 -11.8187447
  0.155405417 -11.7943726
  0.162162155 -11.7694063
  0.168918923 -11.7439108
  0.175675675 -11.7180138
  0.182432428 -11.6919498
  0.189189196 -11.6658506
  0.195945948 -11.6398716
  0.202702701 -11.6143351
  0.209459454 -11.5895319
  0.216216221 -11.5658426
  0.222972974 -11.5437527
  0.229729727 -11.5237389
  0.236486495 -11.5065441
  0.243243247 -11.492979
  0.25 -11.4839792
  0.256756753 -11.4805889
  0.263513505 -11.4839544
  0.270270258 -11.4953213
  0.277027041 -11.5157585
  0.283783793 -11.5461245
  0.290540546 -11.5867882
  0.297297299 -11.6378241
  0.304054052 -11.6984596
  0.310810804 -11.7677355
  0.317567557 -11.8442049
  0.32432431 -11.926177
  0.331081092 -12.0117903
  0.337837845 -12.0989218
  0.344594598 -12.1850653
  0.351351351 -12.2668791
  0.358108103 -12.3383789
  0.364864856 -12.3480358
  0.371621609 -12.3968315
  0.378378391 -12.4485159
  0.385135144 -12.5045824
  0.391891897 -12.5639219
  0.398648649 -12.6245813
  0.405405402 -12.6820574
  0.412162155 -12.730876
  0.418918908 -12.7763472
  0.42567569 -12.8202238
  0.432432443 -12.8659916
  0.439189196 -12.9139338
  0.445945948 -12.9559364
  0.452702701 -12.9793148
  0.459459454 -12.9997606
  0.466216207 -13.0220547
  0.472972959 -13.0491943
  0.479729742 -13.075635
  0.486486495 -13.0816164
  0.493243247 -13.0780029
  0.5 -13.0751057
  0.5 -13.0751057
  0.506756783 -13.0780029
  0.513513505 -13.0816164
  0.520270288 -13.075635
  0.527027011 -13.0491943
  0.533783793 -13.0220547
  0.540540516 -12.9997606
  0.547297299 -12.9793148
  0.554054022 -12.9559364
  0.560810804 -12.9139338
  0.567567587 -12.8659916
  0.57432431 -12.8202238
  0.581081092 -12.7763472
  0.587837815 -12.730876
  0.594594598 -12.6820574
  0.601351321 -12.6245813
  0.608108103 -12.5639219
  0.614864886 -12.5045824
  0.621621609 -12.4485159
  0.628378391 -12.3968315
  0.635135114 -12.3480358
  0.641891897 -12.3383789
  0.648648679 -12.2668791
  0.655405402 -12.1850653
  0.662162185 -12.0989218
  0.668918908 -12.0117903
  0.67567569 -11.926177
  0.682432413 -11.8442049
  0.689189196 -11.7677355
  0.695945978 -11.6984596
  0.702702701 -11.6378241
  0.709459484 -11.5867882
  0.716216207 -11.5461245
  0.722972989 -11.5157585
  0.729729712 -11.4953213
  0.736486495 -11.4839544
  0.743243217 -11.4805889
  0.75 -11.4839792
  0.756756783 -11.492979
  0.763513505 -11.5065441
  0.770270288 -11.5237389
  0.777027011 -11.5437527
  0.783783793 -11.5658426
  0.790540516 -11.5895319
  0.797297299 -11.6143351
  0.804054022 -11.6398716
  0.810810804 -11.6658506
  0.817567587 -11.6919498
  0.82432431 -11.7180138
  0.831081092 -11.7439108
  0.837837815 -11.7694063
  0.844594598 -11.7943726
  0.851351321 -11.8187447
  0.858108103 -11.8424425
  0.864864886 -11.8653555
  0.871621609 -11.8874092
  0.878378391 -11.9085674
  0.885135114 -11.9288197
  0.891891897 -11.94806
  0.898648679 -11.9662857
  0.905405402 -11.9834518
  0.912162185 -11.9995728
  0.918918908 -12.0145302
  0.92567569 -12.028347
  0.932432413 -12.0410404
  0.939189196 -12.0525532
  0.945945978 -12.0629053
  0.952702701 -12.0720472
  0.959459484 -12.0799971
  0.966216207 -12.086771
  0.972972989 -12.0922956
  0.979729712 -12.0965919
  0.986486495 -12.0996771
  0.993243217 -12.1015015
  1. -12.1021328
 
  0. -11.8673525
  0.00675676018 -11.8667402
  0.0135135101 -11.8649492
  0.0202702694 -11.8619289
  0.0270270295 -11.8577404
  0.0337837785 -11.852355
  0.0405405387 -11.8457928
  0.0472972989 -11.8380527
  0.0540540516 -11.8292131
  0.0608108118 -11.8191538
  0.067567572 -11.8079634
  0.0743243173 -11.7956352
  0.0810810775 -11.7821617
  0.0878378376 -11.7676344
  0.0945945904 -11.7520351
  0.101351351 -11.7353973
  0.108108111 -11.7177486
  0.114864863 -11.699131
  0.121621624 -11.679534
  0.128378376 -11.6590605
  0.135135144 -11.6378241
  0.141891897 -11.6158199
  0.148648649 -11.5930738
  0.155405417 -11.5697861
  0.162162155 -11.545989
  0.168918923 -11.521781
  0.175675675 -11.497366
  0.182432428 -11.4729366
  0.189189196 -11.4486246
  0.195945948 -11.4246626
  0.202702701 -11.4014416
  0.209459454 -11.3792982
  0.216216221 -11.358633
  0.222972974 -11.3400803
  0.229729727 -11.3242006
  0.236486495 -11.3118582
  0.243243247 -11.3039522
  0.25 -11.3016109
  0.256756753 -11.3058968
  0.263513505 -11.3179712
  0.270270258 -11.3391647
  0.277027041 -11.3702774
  0.283783793 -11.4119024
  0.290540546 -11.4640303
  0.297297299 -11.5261517
  0.304054052 -11.5973196
  0.310810804 -11.6763554
  0.317567557 -11.761755
  0.32432431 -11.8519983
  0.331081092 -11.945446
  0.337837845 -12.0404367
  0.344594598 -12.1350193
  0.351351351 -12.2268171
  0.358108103 -12.3118906
  0.364864856 -12.3269653
  0.371621609 -12.3522816
  0.378378391 -12.4075537
  0.385135144 -12.4629326
  0.391891897 -12.5181799
  0.398648649 -12.5710754
  0.405405402 -12.619895
  0.412162155 -12.6684341
  0.418918908 -12.7266769
  0.42567569 -12.7799101
  0.432432443 -12.8231592
  0.439189196 -12.8555803
  0.445945948 -12.880043
  0.452702701 -12.9164648
  0.459459454 -12.9557543
  0.466216207 -12.9829006
  0.472972959 -12.9951382
  0.479729742 -12.9974127
  0.486486495 -13.0097761
  0.493243247 -13.0293818
  0.5 -13.0374556
  0.5 -13.0374556
  0.506756783 -13.0293818
  0.513513505 -13.0097761
  0.520270288 -12.9974127
  0.527027011 -12.9951382
  0.533783793 -12.9829006
  0.540540516 -12.9557543
  0.547297299 -12.9164648
  0.554054022 -12.880043
  0.560810804 -12.8555803
  0.567567587 -12.8231592
  0.57432431 -12.7799101
  0.581081092 -12.7266769
  0.587837815 -12.6684341
  0.594594598 -12.619895
  0.601351321 -12.5710754
  0.608108103 -12.5181799
  0.614864886 -12.4629326
  0.621621609 -12.4075537
  0.628378391 -12.3522816
  0.635135114 -12.3269653
  0.641891897 -12.3118906
  0.648648679 -12.2268171
  0.655405402 -12.1350193
  0.662162185 -12.0404367
  0.668918908 -11.945446
  0.67567569 -11.8519983
  0.682432413 -11.761755
  0.689189196 -11.6763554
  0.695945978 -11.5973196
  0.702702701 -11.5261517
  0.709459484 -11.4640303
  0.716216207 -11.4119024
  0.722972989 -11.3702774
  0.729729712 -11.3391647
  0.736486495 -11.3179712
  0.743243217 -11.3058968
  0.75 -11.3016109
  0.756756783 -11.3039522
  0.763513505 -11.3118582
  0.770270288 -11.3242006
  0.777027011 -11.3400803
  0.783783793 -11.358633
  0.790540516 -11.3792982
  0.797297299 -11.4014416
  0.804054022 -11.4246626
  0.810810804 -11.4486246
  0.817567587 -11.4729366
  0.82432431 -11.497366
  0.831081092 -11.521781
  0.837837815 -11.545989
  0.844594598 -11.5697861
  0.851351321 -11.5930738
  0.858108103 -11.6158199
  0.864864886 -11.6378241
  0.871621609 -11.6590605
  0.878378391 -11.679534
  0.885135114 -11.699131
  0.891891897 -11.7177486
  0.898648679 -11.7353973
  0.905405402 -11.7520351
  0.912162185 -11.7676344
  0.918918908 -11.7821617
  0.92567569 -11.7956352
  0.932432413 -11.8079634
  0.939189196 -11.8191538
  0.945945978 -11.8292131
  0.952702701 -11.8380527
  0.959459484 -11.8457928
  0.966216207 -11.852355
  0.972972989 -11.8577404
  0.979729712 -11.8619289
  0.986486495 -11.8649492
  0.993243217 -11.8667402
  1. -11.8673525
 
  0. -11.6268167
  0.00675676018 -11.6261988
  0.0135135101 -11.6244402
  0.0202702694 -11.621541
  0.0270270295 -11.6174755
  0.0337837785 -11.6122503
  0.0405405387 -11.6058846
  0.0472972989 -11.5983696
  0.0540540516 -11.5897713
  0.0608108118 -11.5800104
  0.067567572 -11.5691652
  0.0743243173 -11.5572348
  0.0810810775 -11.5442162
  0.0878378376 -11.530159
  0.0945945904 -11.5150862
  0.101351351 -11.4990253
  0.108108111 -11.4819889
  0.114864863 -11.4640656
  0.121621624 -11.44524
  0.128378376 -11.4256372
  0.135135144 -11.4052887
  0.141891897 -11.3842812
  0.148648649 -11.3626013
  0.155405417 -11.3405104
  0.162162155 -11.3180418
  0.168918923 -11.2953501
  0.175675675 -11.2725992
  0.182432428 -11.2499657
  0.189189196 -11.2277279
  0.195945948 -11.2061729
  0.202702701 -11.1856422
  0.209459454 -11.1666231
  0.216216221 -11.1495886
  0.222972974 -11.1352482
  0.229729727 -11.124361
  0.236486495 -11.1177788
  0.243243247 -11.1166277
  0.25 -11.1220894
  0.256756753 -11.1352806
  0.263513505 -11.1573801
  0.270270258 -11.1894417
  0.277027041 -11.2319784
  0.283783793 -11.2851439
  0.290540546 -11.348525
  0.297297299 -11.4212227
  0.304054052 -11.5020742
  0.310810804 -11.5898266
  0.317567557 -11.6830397
  0.32432431 -11.7803936
  0.331081092 -11.880435
  0.337837845 -11.9818783
  0.344594598 -12.0832043
  0.351351351 -12.1826591
  0.358108103 -12.2775888
  0.364864856 -12.3105593
  0.371621609 -12.3506613
  0.378378391 -12.3890781
  0.385135144 -12.4392014
  0.391891897 -12.4934168
  0.398648649 -12.5500221
  0.405405402 -12.6088581
  0.412162155 -12.6645479
  0.418918908 -12.7046089
  0.42567569 -12.7410231
  0.432432443 -12.7783518
  0.439189196 -12.8229218
  0.445945948 -12.8709316
  0.452702701 -12.8985157
  0.459459454 -12.9128551
  0.466216207 -12.928299
  0.472972959 -12.9539757
  0.479729742 -12.9836369
  0.486486495 -12.9932966
  0.493243247 -12.9850721
  0.5 -12.9794092
  0.5 -12.9794092
  0.506756783 -12.9850721
  0.513513505 -12.9932966
  0.520270288 -12.9836369
  0.527027011 -12.9539757
  0.533783793 -12.928299
  0.540540516 -12.9128551
  0.547297299 -12.8985157
  0.554054022 -12.8709316
  0.560810804 -12.8229218
  0.567567587 -12.7783518
  0.57432431 -12.7410231
  0.581081092 -12.7046089
  0.587837815 -12.6645479
  0.594594598 -12.6088581
  0.601351321 -12.5500221
  0.608108103 -12.4934168
  0.614864886 -12.4392014
  0.621621609 -12.3890781
  0.628378391 -12.3506613
  0.635135114 -12.3105593
  0.641891897 -12.2775888
  0.648648679 -12.1826591
  0.655405402 -12.0832043
  0.662162185 -11.9818783
  0.668918908 -11.880435
  0.67567569 -11.7803936
  0.682432413 -11.6830397
  0.689189196 -11.5898266
  0.695945978 -11.5020742
  0.702702701 -11.4212227
  0.709459484 -11.348525
  0.716216207 -11.2851439
  0.722972989 -11.2319784
  0.729729712 -11.1894417
  0.736486495 -11.1573801
  0.743243217 -11.1352806
  0.75 -11.1220894
  0.756756783 -11.1166277
  0.763513505 -11.1177788
  0.770270288 -11.124361
  0.777027011 -11.1352482
  0.783783793 -11.1495886
  0.790540516 -11.1666231
  0.797297299 -11.1856422
  0.804054022 -11.2061729
  0.810810804 -11.2277279
  0.817567587 -11.2499657
  0.82432431 -11.2725992
  0.831081092 -11.2953501
  0.837837815 -11.3180418
  0.844594598 -11.3405104
  0.851351321 -11.3626013
  0.858108103 -11.3842812
  0.864864886 -11.4052887
  0.871621609 -11.4256372
  0.878378391 -11.44524
  0.885135114 -11.4640656
  0.891891897 -11.4819889
  0.898648679 -11.4990253
  0.905405402 -11.5150862
  0.912162185 -11.530159
  0.918918908 -11.5442162
  0.92567569 -11.5572348
  0.932432413 -11.5691652
  0.939189196 -11.5800104
  0.945945978 -11.5897713
  0.952702701 -11.5983696
  0.959459484 -11.6058846
  0.966216207 -11.6122503
  0.972972989 -11.6174755
  0.979729712 -11.621541
  0.986486495 -11.6244402
  0.993243217 -11.6261988
  1. -11.6268167
 
  0. -11.3814363
  0.00675676018 -11.3808432
  0.0135135101 -11.3791285
  0.0202702694 -11.3763809
  0.0270270295 -11.3724699
  0.0337837785 -11.3674173
  0.0405405387 -11.3612585
  0.0472972989 -11.3539934
  0.0540540516 -11.3456554
  0.0608108118 -11.3362226
  0.067567572 -11.3257465
  0.0743243173 -11.3142309
  0.0810810775 -11.3016834
  0.0878378376 -11.2881546
  0.0945945904 -11.2736673
  0.101351351 -11.2582436
  0.108108111 -11.2418928
  0.114864863 -11.2247162
  0.121621624 -11.2067661
  0.128378376 -11.1881056
  0.135135144 -11.168746
  0.141891897 -11.148859
  0.148648649 -11.1283922
  0.155405417 -11.1076641
  0.162162155 -11.0866909
  0.168918923 -11.0656796
  0.175675675 -11.0448236
  0.182432428 -11.0243025
  0.189189196 -11.0044899
  0.195945948 -10.9857197
  0.202702701 -10.968358
  0.209459454 -10.953021
  0.216216221 -10.940299
  0.222972974 -10.9309559
  0.229729727 -10.9259253
  0.236486495 -10.9261341
  0.243243247 -10.9328794
  0.25 -10.9473114
  0.256756753 -10.970561
  0.263513505 -11.003684
  0.270270258 -11.0472212
  0.277027041 -11.1013975
  0.283783793 -11.1658401
  0.290540546 -11.2397699
  0.297297299 -11.3220596
  0.304054052 -11.4115019
  0.310810804 -11.5067892
  0.317567557 -11.6066875
  0.32432431 -11.7099848
  0.331081092 -11.8155451
  0.337837845 -11.9222279
  0.344594598 -12.0289755
  0.351351351 -12.1343946
  0.358108103 -12.2366657
  0.364864856 -12.2895842
  0.371621609 -12.3010674
  0.378378391 -12.3509626
  0.385135144 -12.4008093
  0.391891897 -12.452302
  0.398648649 -12.5026083
  0.405405402 -12.5489435
  0.412162155 -12.5900679
  0.418918908 -12.6318016
  0.42567569 -12.6888943
  0.432432443 -12.7383261
  0.439189196 -12.7724667
  0.445945948 -12.7940845
  0.452702701 -12.8127127
  0.459459454 -12.856576
  0.466216207 -12.8900261
  0.472972959 -12.9028711
  0.479729742 -12.9017124
  0.486486495 -12.9073048
  0.493243247 -12.9312038
  0.5 -12.9421301
  0.5 -12.9421301
  0.506756783 -12.9312038
  0.513513505 -12.9073048
  0.520270288 -12.9017124
  0.527027011 -12.9028711
  0.533783793 -12.8900261
  0.540540516 -12.856576
  0.547297299 -12.8127127
  0.554054022 -12.7940845
  0.560810804 -12.7724667
  0.567567587 -12.7383261
  0.57432431 -12.6888943
  0.581081092 -12.6318016
  0.587837815 -12.5900679
  0.594594598 -12.5489435
  0.601351321 -12.5026083
  0.608108103 -12.452302
  0.614864886 -12.4008093
  0.621621609 -12.3509626
  0.628378391 -12.3010674
  0.635135114 -12.2895842
  0.641891897 -12.2366657
  0.648648679 -12.1343946
  0.655405402 -12.0289755
  0.662162185 -11.9222279
  0.668918908 -11.8155451
  0.67567569 -11.7099848
  0.682432413 -11.6066875
  0.689189196 -11.5067892
  0.695945978 -11.4115019
  0.702702701 -11.3220596
  0.709459484 -11.2397699
  0.716216207 -11.1658401
  0.722972989 -11.1013975
  0.729729712 -11.0472212
  0.736486495 -11.003684
  0.743243217 -10.970561
  0.75 -10.9473114
  0.756756783 -10.9328794
  0.763513505 -10.9261341
  0.770270288 -10.9259253
  0.777027011 -10.9309559
  0.783783793 -10.940299
  0.790540516 -10.953021
  0.797297299 -10.968358
  0.804054022 -10.9857197
  0.810810804 -11.0044899
  0.817567587 -11.0243025
  0.82432431 -11.0448236
  0.831081092 -11.0656796
  0.837837815 -11.0866909
  0.844594598 -11.1076641
  0.851351321 -11.1283922
  0.858108103 -11.148859
  0.864864886 -11.168746
  0.871621609 -11.1881056
  0.878378391 -11.2067661
  0.885135114 -11.2247162
  0.891891897 -11.2418928
  0.898648679 -11.2582436
  0.905405402 -11.2736673
  0.912162185 -11.2881546
  0.918918908 -11.3016834
  0.92567569 -11.3142309
  0.932432413 -11.3257465
  0.939189196 -11.3362226
  0.945945978 -11.3456554
  0.952702701 -11.3539934
  0.959459484 -11.3612585
  0.966216207 -11.3674173
  0.972972989 -11.3724699
  0.979729712 -11.3763809
  0.986486495 -11.3791285
  0.993243217 -11.3808432
  1. -11.3814363
 
  0. -11.1319561
  0.00675676018 -11.1314192
  0.0135135101 -11.1297398
  0.0202702694 -11.1270866
  0.0270270295 -11.1233053
  0.0337837785 -11.1184378
  0.0405405387 -11.1125107
  0.0472972989 -11.1054945
  0.0540540516 -11.0974798
  0.0608108118 -11.088438
  0.067567572 -11.0783606
  0.0743243173 -11.0673037
  0.0810810775 -11.055254
  0.0878378376 -11.0423031
  0.0945945904 -11.0284395
  0.101351351 -11.0137157
  0.108108111 -10.9981594
  0.114864863 -10.9818335
  0.121621624 -10.9648142
  0.128378376 -10.9471807
  0.135135144 -10.9289551
  0.141891897 -10.9102888
  0.148648649 -10.8912506
  0.155405417 -10.8720636
  0.162162155 -10.8527737
  0.168918923 -10.8336906
  0.175675675 -10.81497
  0.182432428 -10.7969437
  0.189189196 -10.7799435
  0.195945948 -10.7643557
  0.202702701 -10.7506981
  0.209459454 -10.7396822
  0.216216221 -10.731966
  0.222972974 -10.7285032
  0.229729727 -10.730319
  0.236486495 -10.7384596
  0.243243247 -10.7542105
  0.25 -10.7787189
  0.256756753 -10.8129272
  0.263513505 -10.8575144
  0.270270258 -10.9126453
  0.277027041 -10.9780645
  0.283783793 -11.0530434
  0.290540546 -11.1365099
  0.297297299 -11.2271852
  0.304054052 -11.3239851
  0.310810804 -11.4256201
  0.317567557 -11.531127
  0.32432431 -11.6393547
  0.331081092 -11.7494774
  0.337837845 -11.860465
  0.344594598 -11.9715881
  0.351351351 -12.0817261
  0.358108103 -12.1895399
  0.364864856 -12.2812653
  0.371621609 -12.2959852
  0.378378391 -12.3206758
  0.385135144 -12.3653355
  0.391891897 -12.4136095
  0.398648649 -12.4631586
  0.405405402 -12.5158854
  0.412162155 -12.5727844
  0.418918908 -12.6254253
  0.42567569 -12.6563034
  0.432432443 -12.6845493
  0.439189196 -12.7184792
  0.445945948 -12.7646856
  0.452702701 -12.8083839
  0.459459454 -12.8175354
  0.466216207 -12.8252964
  0.472972959 -12.84583
  0.479729742 -12.8773212
  0.486486495 -12.893364
  0.493243247 -12.8809319
  0.5 -12.8722305
  0.5 -12.8722305
  0.506756783 -12.8809319
  0.513513505 -12.893364
  0.520270288 -12.8773212
  0.527027011 -12.84583
  0.533783793 -12.8252964
  0.540540516 -12.8175354
  0.547297299 -12.8083839
  0.554054022 -12.7646856
  0.560810804 -12.7184792
  0.567567587 -12.6845493
  0.57432431 -12.6563034
  0.581081092 -12.6254253
  0.587837815 -12.5727844
  0.594594598 -12.5158854
  0.601351321 -12.4631586
  0.608108103 -12.4136095
  0.614864886 -12.3653355
  0.621621609 -12.3206758
  0.628378391 -12.2959852
  0.635135114 -12.2812653
  0.641891897 -12.1895399
  0.648648679 -12.0817261
  0.655405402 -11.9715881
  0.662162185 -11.860465
  0.668918908 -11.7494774
  0.67567569 -11.6393547
  0.682432413 -11.531127
  0.689189196 -11.4256201
  0.695945978 -11.3239851
  0.702702701 -11.2271852
  0.709459484 -11.1365099
  0.716216207 -11.0530434
  0.722972989 -10.9780645
  0.729729712 -10.9126453
  0.736486495 -10.8575144
  0.743243217 -10.8129272
  0.75 -10.7787189
  0.756756783 -10.7542105
  0.763513505 -10.7384596
  0.770270288 -10.730319
  0.777027011 -10.7285032
  0.783783793 -10.731966
  0.790540516 -10.7396822
  0.797297299 -10.7506981
  0.804054022 -10.7643557
  0.810810804 -10.7799435
  0.817567587 -10.7969437
  0.82432431 -10.81497
  0.831081092 -10.8336906
  0.837837815 -10.8527737
  0.844594598 -10.8720636
  0.851351321 -10.8912506
  0.858108103 -10.9102888
  0.864864886 -10.9289551
  0.871621609 -10.9471807
  0.878378391 -10.9648142
  0.885135114 -10.9818335
  0.891891897 -10.9981594
  0.898648679 -11.0137157
  0.905405402 -11.0284395
  0.912162185 -11.0423031
  0.918918908 -11.055254
  0.92567569 -11.0673037
  0.932432413 -11.0783606
  0.939189196 -11.088438
  0.945945978 -11.0974798
  0.952702701 -11.1054945
  0.959459484 -11.1125107
  0.966216207 -11.1184378
  0.972972989 -11.1233053
  0.979729712 -11.1270866
  0.986486495 -11.1297398
  0.993243217 -11.1314192
  1. -11.1319561
 
  0. -10.8790245
  0.00675676018 -10.8785181
  0.0135135101 -10.8768806
  0.0202702694 -10.8743019
  0.0270270295 -10.8706646
  0.0337837785 -10.8660145
  0.0405405387 -10.860342
  0.0472972989 -10.8536263
  0.0540540516 -10.8459349
  0.0608108118 -10.8373117
  0.067567572 -10.8276911
  0.0743243173 -10.8171434
  0.0810810775 -10.8056459
  0.0878378376 -10.793313
  0.0945945904 -10.7801409
  0.101351351 -10.7661886
  0.108108111 -10.7514992
  0.114864863 -10.7361193
  0.121621624 -10.7201376
  0.128378376 -10.7036352
  0.135135144 -10.6867018
  0.141891897 -10.6694117
  0.148648649 -10.6519499
  0.155405417 -10.6344748
  0.162162155 -10.6171379
  0.168918923 -10.600235
  0.175675675 -10.5839672
  0.182432428 -10.5688114
  0.189189196 -10.5550661
  0.195945948 -10.5432262
  0.202702701 -10.5338945
  0.209459454 -10.5279455
  0.216216221 -10.5261221
  0.222972974 -10.5295134
  0.229729727 -10.5392494
  0.236486495 -10.5564194
  0.243243247 -10.5822115
  0.25 -10.6176338
  0.256756753 -10.6632576
  0.263513505 -10.7193308
  0.270270258 -10.7856321
  0.277027041 -10.8614483
  0.283783793 -10.9458294
  0.290540546 -11.0375862
  0.297297299 -11.1354485
  0.304054052 -11.2384548
  0.310810804 -11.3454275
  0.317567557 -11.4555712
  0.32432431 -11.5679102
  0.331081092 -11.6817608
  0.337837845 -11.7963629
  0.344594598 -11.9110079
  0.351351351 -12.0249023
  0.358108103 -12.1370354
  0.364864856 -12.2450333
  0.371621609 -12.2452393
  0.378378391 -12.2873497
  0.385135144 -12.327527
  0.391891897 -12.3732004
  0.398648649 -12.4222031
  0.405405402 -12.468297
  0.412162155 -12.5072441
  0.418918908 -12.5393515
  0.42567569 -12.5793247
  0.432432443 -12.6346998
  0.439189196 -12.6772099
  0.445945948 -12.6991968
  0.452702701 -12.710043
  0.459459454 -12.7424688
  0.466216207 -12.7822647
  0.472972959 -12.7999277
  0.479729742 -12.7961531
  0.486486495 -12.7931862
  0.493243247 -12.8211203
  0.5 -12.8350458
  0.5 -12.8350458
  0.506756783 -12.8211203
  0.513513505 -12.7931862
  0.520270288 -12.7961531
  0.527027011 -12.7999277
  0.533783793 -12.7822647
  0.540540516 -12.7424688
  0.547297299 -12.710043
  0.554054022 -12.6991968
  0.560810804 -12.6772099
  0.567567587 -12.6346998
  0.57432431 -12.5793247
  0.581081092 -12.5393515
  0.587837815 -12.5072441
  0.594594598 -12.468297
  0.601351321 -12.4222031
  0.608108103 -12.3732004
  0.614864886 -12.327527
  0.621621609 -12.2873497
  0.628378391 -12.2452393
  0.635135114 -12.2450333
  0.641891897 -12.1370354
  0.648648679 -12.0249023
  0.655405402 -11.9110079
  0.662162185 -11.7963629
  0.668918908 -11.6817608
  0.67567569 -11.5679102
  0.682432413 -11.4555712
  0.689189196 -11.3454275
  0.695945978 -11.2384548
  0.702702701 -11.1354485
  0.709459484 -11.0375862
  0.716216207 -10.9458294
  0.722972989 -10.8614483
  0.729729712 -10.7856321
  0.736486495 -10.7193308
  0.743243217 -10.6632576
  0.75 -10.6176338
  0.756756783 -10.5822115
  0.763513505 -10.5564194
  0.770270288 -10.5392494
  0.777027011 -10.5295134
  0.783783793 -10.5261221
  0.790540516 -10.5279455
  0.797297299 -10.5338945
  0.804054022 -10.5432262
  0.810810804 -10.5550661
  0.817567587 -10.5688114
  0.82432431 -10.5839672
  0.831081092 -10.600235
  0.837837815 -10.6171379
  0.844594598 -10.6344748
  0.851351321 -10.6519499
  0.858108103 -10.6694117
  0.864864886 -10.6867018
  0.871621609 -10.7036352
  0.878378391 -10.7201376
  0.885135114 -10.7361193
  0.891891897 -10.7514992
  0.898648679 -10.7661886
  0.905405402 -10.7801409
  0.912162185 -10.793313
  0.918918908 -10.8056459
  0.92567569 -10.8171434
  0.932432413 -10.8276911
  0.939189196 -10.8373117
  0.945945978 -10.8459349
  0.952702701 -10.8536263
  0.959459484 -10.860342
  0.966216207 -10.8660145
  0.972972989 -10.8706646
  0.979729712 -10.8743019
  0.986486495 -10.8768806
  0.993243217 -10.8785181
  1. -10.8790245
 
  0. -10.6227837
  0.00675676018 -10.6222963
  0.0135135101 -10.6208
  0.0202702694 -10.618309
  0.0270270295 -10.6148224
  0.0337837785 -10.6104136
  0.0405405387 -10.6049614
  0.0472972989 -10.5985928
  0.0540540516 -10.5912638
  0.0608108118 -10.5830545
  0.067567572 -10.5739431
  0.0743243173 -10.5639505
  0.0810810775 -10.5530729
  0.0878378376 -10.5414448
  0.0945945904 -10.5290709
  0.101351351 -10.5159674
  0.108108111 -10.5022354
  0.114864863 -10.4878588
  0.121621624 -10.4730301
  0.128378376 -10.4578304
  0.135135144 -10.442317
  0.141891897 -10.4265766
  0.148648649 -10.4108114
  0.155405417 -10.395359
  0.162162155 -10.3802691
  0.168918923 -10.3658466
  0.175675675 -10.3523846
  0.182432428 -10.3404694
  0.189189196 -10.3304844
  0.195945948 -10.3230476
  0.202702701 -10.3188
  0.209459454 -10.3187571
  0.216216221 -10.3238297
  0.222972974 -10.3351231
  0.229729727 -10.3538036
  0.236486495 -10.3809443
  0.243243247 -10.4175434
  0.25 -10.4642668
  0.256756753 -10.5212955
  0.263513505 -10.5883913
  0.270270258 -10.6649818
  0.277027041 -10.7500839
  0.283783793 -10.8426304
  0.290540546 -10.9414129
  0.297297299 -11.045311
  0.304054052 -11.1534729
  0.310810804 -11.2649317
  0.317567557 -11.3789082
  0.32432431 -11.4946756
  0.331081092 -11.6116371
  0.337837845 -11.7291679
  0.344594598 -11.8466921
  0.351351351 -11.963624
  0.358108103 -12.0792217
  0.364864856 -12.1920042
  0.371621609 -12.2439976
  0.378378391 -12.2491999
  0.385135144 -12.2881842
  0.391891897 -12.3316622
  0.398648649 -12.373723
  0.405405402 -12.4160118
  0.412162155 -12.4647608
  0.418918908 -12.5209351
  0.42567569 -12.5658188
  0.432432443 -12.5877333
  0.439189196 -12.6095457
  0.445945948 -12.6465521
  0.452702701 -12.6952391
  0.459459454 -12.7147388
  0.466216207 -12.7161541
  0.472972959 -12.7277317
  0.479729742 -12.7602282
  0.486486495 -12.7841291
  0.493243247 -12.7675238
  0.5 -12.755578
  0.5 -12.755578
  0.506756783 -12.7675238
  0.513513505 -12.7841291
  0.520270288 -12.7602282
  0.527027011 -12.7277317
  0.533783793 -12.7161541
  0.540540516 -12.7147388
  0.547297299 -12.6952391
  0.554054022 -12.6465521
  0.560810804 -12.6095457
  0.567567587 -12.5877333
  0.57432431 -12.5658188
  0.581081092 -12.5209351
  0.587837815 -12.4647608
  0.594594598 -12.4160118
  0.601351321 -12.373723
  0.608108103 -12.3316622
  0.614864886 -12.2881842
  0.621621609 -12.2491999
  0.628378391 -12.2439976
  0.635135114 -12.1920042
  0.641891897 -12.0792217
  0.648648679 -11.963624
  0.655405402 -11.8466921
  0.662162185 -11.7291679
  0.668918908 -11.6116371
  0.67567569 -11.4946756
  0.682432413 -11.3789082
  0.689189196 -11.2649317
  0.695945978 -11.1534729
  0.702702701 -11.045311
  0.709459484 -10.9414129
  0.716216207 -10.8426304
  0.722972989 -10.7500839
  0.729729712 -10.6649818
  0.736486495 -10.5883913
  0.743243217 -10.5212955
  0.75 -10.4642668
  0.756756783 -10.4175434
  0.763513505 -10.3809443
  0.770270288 -10.3538036
  0.777027011 -10.3351231
  0.783783793 -10.3238297
  0.790540516 -10.3187571
  0.797297299 -10.3188
  0.804054022 -10.3230476
  0.810810804 -10.3304844
  0.817567587 -10.3404694
  0.82432431 -10.3523846
  0.831081092 -10.3658466
  0.837837815 -10.3802691
  0.844594598 -10.395359
  0.851351321 -10.4108114
  0.858108103 -10.4265766
  0.864864886 -10.442317
  0.871621609 -10.4578304
  0.878378391 -10.4730301
  0.885135114 -10.4878588
  0.891891897 -10.5022354
  0.898648679 -10.5159674
  0.905405402 -10.5290709
  0.912162185 -10.5414448
  0.918918908 -10.5530729
  0.92567569 -10.5639505
  0.932432413 -10.5739431
  0.939189196 -10.5830545
  0.945945978 -10.5912638
  0.952702701 -10.5985928
  0.959459484 -10.6049614
  0.966216207 -10.6104136
  0.972972989 -10.6148224
  0.979729712 -10.618309
  0.986486495 -10.6208
  0.993243217 -10.6222963
  1. -10.6227837
 
  0. -10.3638144
  0.00675676018 -10.3633547
  0.0135135101 -10.3619461
  0.0202702694 -10.3595753
  0.0270270295 -10.3562794
  0.0337837785 -10.3520994
  0.0405405387 -10.3469162
  0.0472972989 -10.3409052
  0.0540540516 -10.3340034
  0.0608108118 -10.3262348
  0.067567572 -10.3176422
  0.0743243173 -10.3082619
  0.0810810775 -10.2980795
  0.0878378376 -10.2872257
  0.0945945904 -10.2757149
  0.101351351 -10.2635317
  0.108108111 -10.2508307
  0.114864863 -10.2376223
  0.121621624 -10.2241106
  0.128378376 -10.2102833
  0.135135144 -10.1963549
  0.141891897 -10.1823816
  0.148648649 -10.1686125
  0.155405417 -10.1553831
  0.162162155 -10.1428185
  0.168918923 -10.1312828
  0.175675675 -10.1211138
  0.182432428 -10.1129751
  0.189189196 -10.1073704
  0.195945948 -10.1050119
  0.202702701 -10.1066446
  0.209459454 -10.1134138
  0.216216221 -10.1263123
  0.222972974 -10.1464996
  0.229729727 -10.1750422
  0.236486495 -10.2128296
  0.243243247 -10.2605963
  0.25 -10.3185329
  0.256756753 -10.3864298
  0.263513505 -10.4636717
  0.270270258 -10.5493631
  0.277027041 -10.6424694
  0.283783793 -10.7419367
  0.290540546 -10.8465786
  0.297297299 -10.9555168
  0.304054052 -11.0678978
  0.310810804 -11.1830158
  0.317567557 -11.3001471
  0.32432431 -11.4187708
  0.331081092 -11.5383348
  0.337837845 -11.6582813
  0.344594598 -11.7782011
  0.351351351 -11.8976164
  0.358108103 -12.0159693
  0.364864856 -12.1321802
  0.371621609 -12.2091684
  0.378378391 -12.2212162
  0.385135144 -12.2464523
  0.391891897 -12.2823172
  0.398648649 -12.3273745
  0.405405402 -12.3750429
  0.412162155 -12.4160976
  0.418918908 -12.4466496
  0.42567569 -12.4695206
  0.432432443 -12.5150862
  0.439189196 -12.5668335
  0.445945948 -12.5958385
  0.452702701 -12.6046858
  0.459459454 -12.6175404
  0.466216207 -12.6621876
  0.472972959 -12.6876087
  0.479729742 -12.6828775
  0.486486495 -12.6705942
  0.493243247 -12.7018166
  0.5 -12.7187901
  0.5 -12.7187901
  0.506756783 -12.7018166
  0.513513505 -12.6705942
  0.520270288 -12.6828775
  0.527027011 -12.6876087
  0.533783793 -12.6621876
  0.540540516 -12.6175404
  0.547297299 -12.6046858
  0.554054022 -12.5958385
  0.560810804 -12.5668335
  0.567567587 -12.5150862
  0.57432431 -12.4695206
  0.581081092 -12.4466496
  0.587837815 -12.4160976
  0.594594598 -12.3750429
  0.601351321 -12.3273745
  0.608108103 -12.2823172
  0.614864886 -12.2464523
  0.621621609 -12.2212162
  0.628378391 -12.2091684
  0.635135114 -12.1321802
  0.641891897 -12.0159693
  0.648648679 -11.8976164
  0.655405402 -11.7782011
  0.662162185 -11.6582813
  0.668918908 -11.5383348
  0.67567569 -11.4187708
  0.682432413 -11.3001471
  0.689189196 -11.1830158
  0.695945978 -11.0678978
  0.702702701 -10.9555168
  0.709459484 -10.8465786
  0.716216207 -10.7419367
  0.722972989 -10.6424694
  0.729729712 -10.5493631
  0.736486495 -10.4636717
  0.743243217 -10.3864298
  0.75 -10.3185329
  0.756756783 -10.2605963
  0.763513505 -10.2128296
  0.770270288 -10.1750422
  0.777027011 -10.1464996
  0.783783793 -10.1263123
  0.790540516 -10.1134138
  0.797297299 -10.1066446
  0.804054022 -10.1050119
  0.810810804 -10.1073704
  0.817567587 -10.1129751
  0.82432431 -10.1211138
  0.831081092 -10.1312828
  0.837837815 -10.1428185
  0.844594598 -10.1553831
  0.851351321 -10.1686125
  0.858108103 -10.1823816
  0.864864886 -10.1963549
  0.871621609 -10.2102833
  0.878378391 -10.2241106
  0.885135114 -10.2376223
  0.891891897 -10.2508307
  0.898648679 -10.2635317
  0.905405402 -10.2757149
  0.912162185 -10.2872257
  0.918918908 -10.2980795
  0.92567569 -10.3082619
  0.932432413 -10.3176422
  0.939189196 -10.3262348
  0.945945978 -10.3340034
  0.952702701 -10.3409052
  0.959459484 -10.3469162
  0.966216207 -10.3520994
  0.972972989 -10.3562794
  0.979729712 -10.3595753
  0.986486495 -10.3619461
  0.993243217 -10.3633547
  1. -10.3638144
 
  0. -10.1025763
  0.00675676018 -10.1021347
  0.0135135101 -10.1007872
  0.0202702694 -10.0985785
  0.0270270295 -10.095459
  0.0337837785 -10.0915194
  0.0405405387 -10.08671
  0.0472972989 -10.0810995
  0.0540540516 -10.0746946
  0.0608108118 -10.0674181
  0.067567572 -10.0593462
  0.0743243173 -10.0506287
  0.0810810775 -10.0412226
  0.0878378376 -10.0312099
  0.0945945904 -10.0206146
  0.101351351 -10.0094385
  0.108108111 -9.99788666
  0.114864863 -9.98598194
  0.121621624 -9.97400093
  0.128378376 -9.96166897
  0.135135144 -9.94953823
  0.141891897 -9.93757915
  0.148648649 -9.92605495
  0.155405417 -9.91525936
  0.162162155 -9.90558815
  0.168918923 -9.89734554
  0.175675675 -9.89106083
  0.182432428 -9.88733101
  0.189189196 -9.8868084
  0.195945948 -9.89032269
  0.202702701 -9.89877892
  0.209459454 -9.91333103
  0.216216221 -9.9350481
  0.222972974 -9.96496868
  0.229729727 -10.0040674
  0.236486495 -10.0528879
  0.243243247 -10.1117439
  0.25 -10.1803741
  0.256756753 -10.2582655
  0.263513505 -10.3445177
  0.270270258 -10.4380598
  0.277027041 -10.5379448
  0.283783793 -10.6431971
  0.290540546 -10.7527361
  0.297297299 -10.8657722
  0.304054052 -10.9816837
  0.310810804 -11.0998087
  0.317567557 -11.2195854
  0.32432431 -11.340539
  0.331081092 -11.4622345
  0.337837845 -11.5842085
  0.344594598 -11.7061501
  0.351351351 -11.8276377
  0.358108103 -11.948143
  0.364864856 -12.0669947
  0.371621609 -12.1822796
  0.378378391 -12.1816769
  0.385135144 -12.2088537
  0.391891897 -12.2476387
  0.398648649 -12.2838888
  0.405405402 -12.3179131
  0.412162155 -12.3537664
  0.418918908 -12.4011402
  0.42567569 -12.45749
  0.432432443 -12.4868069
  0.439189196 -12.5006351
  0.445945948 -12.5225449
  0.452702701 -12.5680151
  0.459459454 -12.6054592
  0.466216207 -12.601697
  0.472972959 -12.6037292
  0.479729742 -12.634202
  0.486486495 -12.667181
  0.493243247 -12.6465435
  0.5 -12.6314592
  0.5 -12.6314592
  0.506756783 -12.6465435
  0.513513505 -12.667181
  0.520270288 -12.634202
  0.527027011 -12.6037292
  0.533783793 -12.601697
  0.540540516 -12.6054592
  0.547297299 -12.5680151
  0.554054022 -12.5225449
  0.560810804 -12.5006351
  0.567567587 -12.4868069
  0.57432431 -12.45749
  0.581081092 -12.4011402
  0.587837815 -12.3537664
  0.594594598 -12.3179131
  0.601351321 -12.2838888
  0.608108103 -12.2476387
  0.614864886 -12.2088537
  0.621621609 -12.1816769
  0.628378391 -12.1822796
  0.635135114 -12.0669947
  0.641891897 -11.948143
  0.648648679 -11.8276377
  0.655405402 -11.7061501
  0.662162185 -11.5842085
  0.668918908 -11.4622345
  0.67567569 -11.340539
  0.682432413 -11.2195854
  0.689189196 -11.0998087
  0.695945978 -10.9816837
  0.702702701 -10.8657722
  0.709459484 -10.7527361
  0.716216207 -10.6431971
  0.722972989 -10.5379448
  0.729729712 -10.4380598
  0.736486495 -10.3445177
  0.743243217 -10.2582655
  0.75 -10.1803741
  0.756756783 -10.1117439
  0.763513505 -10.0528879
  0.770270288 -10.0040674
  0.777027011 -9.96496868
  0.783783793 -9.9350481
  0.790540516 -9.91333103
  0.797297299 -9.89877892
  0.804054022 -9.89032269
  0.810810804 -9.8868084
  0.817567587 -9.88733101
  0.82432431 -9.89106083
  0.831081092 -9.89734554
  0.837837815 -9.90558815
  0.844594598 -9.91525936
  0.851351321 -9.92605495
  0.858108103 -9.93757915
  0.864864886 -9.94953823
  0.871621609 -9.96166897
  0.878378391 -9.97400093
  0.885135114 -9.98598194
  0.891891897 -9.99788666
  0.898648679 -10.0094385
  0.905405402 -10.0206146
  0.912162185 -10.0312099
  0.918918908 -10.0412226
  0.92567569 -10.0506287
  0.932432413 -10.0593462
  0.939189196 -10.0674181
  0.945945978 -10.0746946
  0.952702701 -10.0810995
  0.959459484 -10.08671
  0.966216207 -10.0915194
  0.972972989 -10.095459
  0.979729712 -10.0985785
  0.986486495 -10.1007872
  0.993243217 -10.1021347
  1. -10.1025763
 
  0. -9.83901978
  0.00675676018 -9.83859062
  0.0135135101 -9.83739185
  0.0202702694 -9.83533478
  0.0270270295 -9.83244324
  0.0337837785 -9.8287735
  0.0405405387 -9.8243227
  0.0472972989 -9.81909657
  0.0540540516 -9.81319809
  0.0608108118 -9.80651379
  0.067567572 -9.79909039
  0.0743243173 -9.79112434
  0.0810810775 -9.78245449
  0.0878378376 -9.77337074
  0.0945945904 -9.76378822
  0.101351351 -9.75378513
  0.108108111 -9.74352646
  0.114864863 -9.7330246
  0.121621624 -9.72259331
  0.128378376 -9.71210575
  0.135135144 -9.70190334
  0.141891897 -9.69222069
  0.148648649 -9.68320751
  0.155405417 -9.67532063
  0.162162155 -9.66894817
  0.168918923 -9.66454506
  0.175675675 -9.6626482
  0.182432428 -9.66398621
  0.189189196 -9.66931152
  0.195945948 -9.67956924
  0.202702701 -9.69578266
  0.209459454 -9.71905994
  0.216216221 -9.75046158
  0.222972974 -9.79084778
  0.229729727 -9.84083271
  0.236486495 -9.90064526
  0.243243247 -9.97009182
  0.25 -10.0485325
  0.256756753 -10.1352568
  0.263513505 -10.2292814
  0.270270258 -10.3294954
  0.277027041 -10.4350214
  0.283783793 -10.5450373
  0.290540546 -10.6585999
  0.297297299 -10.7749691
  0.304054052 -10.893795
  0.310810804 -11.0143909
  0.317567557 -11.1364012
  0.32432431 -11.2593155
  0.331081092 -11.3827868
  0.337837845 -11.506484
  0.344594598 -11.6301184
  0.351351351 -11.7533092
  0.358108103 -11.8755932
  0.364864856 -11.9965448
  0.371621609 -12.1152258
  0.378378391 -12.1559029
  0.385135144 -12.167491
  0.391891897 -12.1876488
  0.398648649 -12.2234001
  0.405405402 -12.2681942
  0.412162155 -12.3137274
  0.418918908 -12.3468904
  0.42567569 -12.3675938
  0.432432443 -12.385601
  0.439189196 -12.4415274
  0.445945948 -12.4828262
  0.452702701 -12.4929333
  0.459459454 -12.490324
  0.466216207 -12.5327358
  0.472972959 -12.5666151
  0.479729742 -12.5628767
  0.486486495 -12.5436659
  0.493243247 -12.5755587
  0.5 -12.5950336
  0.5 -12.5950336
  0.506756783 -12.5755587
  0.513513505 -12.5436659
  0.520270288 -12.5628767
  0.527027011 -12.5666151
  0.533783793 -12.5327358
  0.540540516 -12.490324
  0.547297299 -12.4929333
  0.554054022 -12.4828262
  0.560810804 -12.4415274
  0.567567587 -12.385601
  0.57432431 -12.3675938
  0.581081092 -12.3468904
  0.587837815 -12.3137274
  0.594594598 -12.2681942
  0.601351321 -12.2234001
  0.608108103 -12.1876488
  0.614864886 -12.167491
  0.621621609 -12.1559029
  0.628378391 -12.1152258
  0.635135114 -11.9965448
  0.641891897 -11.8755932
  0.648648679 -11.7533092
  0.655405402 -11.6301184
  0.662162185 -11.506484
  0.668918908 -11.3827868
  0.67567569 -11.2593155
  0.682432413 -11.1364012
  0.689189196 -11.0143909
  0.695945978 -10.893795
  0.702702701 -10.7749691
  0.709459484 -10.6585999
  0.716216207 -10.5450373
  0.722972989 -10.4350214
  0.729729712 -10.3294954
  0.736486495 -10.2292814
  0.743243217 -10.1352568
  0.75 -10.0485325
  0.756756783 -9.97009182
  0.763513505 -9.90064526
  0.770270288 -9.84083271
  0.777027011 -9.79084778
  0.783783793 -9.75046158
  0.790540516 -9.71905994
  0.797297299 -9.69578266
  0.804054022 -9.67956924
  0.810810804 -9.66931152
  0.817567587 -9.66398621
  0.82432431 -9.6626482
  0.831081092 -9.66454506
  0.837837815 -9.66894817
  0.844594598 -9.67532063
  0.851351321 -9.68320751
  0.858108103 -9.69222069
  0.864864886 -9.70190334
  0.871621609 -9.71210575
  0.878378391 -9.72259331
  0.885135114 -9.7330246
  0.891891897 -9.74352646
  0.898648679 -9.75378513
  0.905405402 -9.76378822
  0.912162185 -9.77337074
  0.918918908 -9.78245449
  0.92567569 -9.79112434
  0.932432413 -9.79909039
  0.939189196 -9.80651379
  0.945945978 -9.81319809
  0.952702701 -9.81909657
  0.959459484 -9.8243227
  0.966216207 -9.8287735
  0.972972989 -9.83244324
  0.979729712 -9.83533478
  0.986486495 -9.83739185
  0.993243217 -9.83859062
  1. -9.83901978
 
  0. -9.57387447
  0.00675676018 -9.5734787
  0.0135135101 -9.57243061
  0.0202702694 -9.57054234
  0.0270270295 -9.56794453
  0.0337837785 -9.56456566
  0.0405405387 -9.56050587
  0.0472972989 -9.55571079
  0.0540540516 -9.55035686
  0.0608108118 -9.54430962
  0.067567572 -9.53765202
  0.0743243173 -9.53049946
  0.0810810775 -9.52270222
  0.0878378376 -9.51462269
  0.0945945904 -9.50619125
  0.101351351 -9.49746895
  0.108108111 -9.4886179
  0.114864863 -9.47966576
  0.121621624 -9.47092628
  0.128378376 -9.46247196
  0.135135144 -9.45449162
  0.141891897 -9.44737911
  0.148648649 -9.44129562
  0.155405417 -9.43674278
  0.162162155 -9.43416023
  0.168918923 -9.4341507
  0.175675675 -9.43728828
  0.182432428 -9.44442272
  0.189189196 -9.45643616
  0.195945948 -9.4743433
  0.202702701 -9.49921131
  0.209459454 -9.53203106
  0.216216221 -9.57369804
  0.222972974 -9.6248312
  0.229729727 -9.68562222
  0.236486495 -9.7558651
  0.243243247 -9.8350687
  0.25 -9.9222784
  0.256756753 -10.0166597
  0.263513505 -10.1171732
  0.270270258 -10.2228527
  0.277027041 -10.3329515
  0.283783793 -10.4467669
  0.290540546 -10.5635271
  0.297297299 -10.6826305
  0.304054052 -10.8037729
  0.310810804 -10.9263954
  0.317567557 -11.0502005
  0.32432431 -11.1747551
  0.331081092 -11.299715
  0.337837845 -11.4248857
  0.344594598 -11.5498915
  0.351351351 -11.6744537
  0.358108103 -11.7982254
  0.364864856 -11.920866
  0.371621609 -12.0418386
  0.378378391 -12.1360636
  0.385135144 -12.1267996
  0.391891897 -12.1599398
  0.398648649 -12.191535
  0.405405402 -12.2199078
  0.412162155 -12.2462273
  0.418918908 -12.2791519
  0.42567569 -12.3288889
  0.432432443 -12.3809738
  0.439189196 -12.3894672
  0.445945948 -12.3987532
  0.452702701 -12.4342308
  0.459459454 -12.4846106
  0.466216207 -12.482338
  0.472972959 -12.475975
  0.479729742 -12.5017967
  0.486486495 -12.540513
  0.493243247 -12.5192804
  0.5 -12.5016432
  0.5 -12.5016432
  0.506756783 -12.5192804
  0.513513505 -12.540513
  0.520270288 -12.5017967
  0.527027011 -12.475975
  0.533783793 -12.482338
  0.540540516 -12.4846106
  0.547297299 -12.4342308
  0.554054022 -12.3987532
  0.560810804 -12.3894672
  0.567567587 -12.3809738
  0.57432431 -12.3288889
  0.581081092 -12.2791519
  0.587837815 -12.2462273
  0.594594598 -12.2199078
  0.601351321 -12.191535
  0.608108103 -12.1599398
  0.614864886 -12.1267996
  0.621621609 -12.1360636
  0.628378391 -12.0418386
  0.635135114 -11.920866
  0.641891897 -11.7982254
  0.648648679 -11.6744537
  0.655405402 -11.5498915
  0.662162185 -11.4248857
  0.668918908 -11.299715
  0.67567569 -11.1747551
  0.682432413 -11.0502005
  0.689189196 -10.9263954
  0.695945978 -10.8037729
  0.702702701 -10.6826305
  0.709459484 -10.5635271
  0.716216207 -10.4467669
  0.722972989 -10.3329515
  0.729729712 -10.2228527
  0.736486495 -10.1171732
  0.743243217 -10.0166597
  0.75 -9.9222784
  0.756756783 -9.8350687
  0.763513505 -9.7558651
  0.770270288 -9.68562222
  0.777027011 -9.6248312
  0.783783793 -9.57369804
  0.790540516 -9.53203106
  0.797297299 -9.49921131
  0.804054022 -9.4743433
  0.810810804 -9.45643616
  0.817567587 -9.44442272
  0.82432431 -9.43728828
  0.831081092 -9.4341507
  0.837837815 -9.43416023
  0.844594598 -9.43674278
  0.851351321 -9.44129562
  0.858108103 -9.44737911
  0.864864886 -9.45449162
  0.871621609 -9.46247196
  0.878378391 -9.47092628
  0.885135114 -9.47966576
  0.891891897 -9.4886179
  0.898648679 -9.49746895
  0.905405402 -9.50619125
  0.912162185 -9.51462269
  0.918918908 -9.52270222
  0.92567569 -9.53049946
  0.932432413 -9.53765202
  0.939189196 -9.54430962
  0.945945978 -9.55035686
  0.952702701 -9.55571079
  0.959459484 -9.56050587
  0.966216207 -9.56456566
  0.972972989 -9.56794453
  0.979729712 -9.57054234
  0.986486495 -9.57243061
  0.993243217 -9.5734787
  1. -9.57387447
 
  0. -9.30722809
  0.00675676018 -9.30688095
  0.0135135101 -9.30591488
  0.0202702694 -9.30417252
  0.0270270295 -9.30174446
  0.0337837785 -9.29872417
  0.0405405387 -9.29507351
  0.0472972989 -9.2908268
  0.0540540516 -9.28602695
  0.0608108118 -9.28066254
  0.067567572 -9.27480412
  0.0743243173 -9.26851654
  0.0810810775 -9.26183224
  0.0878378376 -9.25488091
  0.0945945904 -9.24767113
  0.101351351 -9.24036694
  0.108108111 -9.23310471
  0.114864863 -9.22596073
  0.121621624 -9.21913719
  0.128378376 -9.212924
  0.135135144 -9.20747375
  0.141891897 -9.20323658
  0.148648649 -9.20049667
  0.155405417 -9.19974422
  0.162162155 -9.20155525
  0.168918923 -9.20653915
  0.175675675 -9.21546268
  0.182432428 -9.22922993
  0.189189196 -9.24883652
  0.195945948 -9.27527618
  0.202702701 -9.30961037
  0.209459454 -9.35263348
  0.216216221 -9.40497494
  0.222972974 -9.46686077
  0.229729727 -9.53811073
  0.236486495 -9.61817646
  0.243243247 -9.70629692
  0.25 -9.80135918
  0.256756753 -9.90235615
  0.263513505 -10.0081768
  0.270270258 -10.1181459
  0.277027041 -10.2316332
  0.283783793 -10.3482418
  0.290540546 -10.4674349
  0.297297299 -10.5886593
  0.304054052 -10.711647
  0.310810804 -10.8359327
  0.317567557 -10.9612083
  0.32432431 -11.0871105
  0.331081092 -11.2133551
  0.337837845 -11.3397312
  0.344594598 -11.465889
  0.351351351 -11.5916224
  0.358108103 -11.7166119
  0.364864856 -11.8406324
  0.371621609 -11.9632854
  0.378378391 -12.08319
  0.385135144 -12.1004019
  0.391891897 -12.0998173
  0.398648649 -12.1199446
  0.405405402 -12.1556931
  0.412162155 -12.1994104
  0.418918908 -12.2387371
  0.42567569 -12.2599897
  0.432432443 -12.2702188
  0.439189196 -12.3072309
  0.445945948 -12.3576317
  0.452702701 -12.3750715
  0.459459454 -12.3700628
  0.466216207 -12.396347
  0.472972959 -12.4371881
  0.479729742 -12.4369116
  0.486486495 -12.4145775
  0.493243247 -12.4428406
  0.5 -12.4656401
  0.5 -12.4656401
  0.506756783 -12.4428406
  0.513513505 -12.4145775
  0.520270288 -12.4369116
  0.527027011 -12.4371881
  0.533783793 -12.396347
  0.540540516 -12.3700628
  0.547297299 -12.3750715
  0.554054022 -12.3576317
  0.560810804 -12.3072309
  0.567567587 -12.2702188
  0.57432431 -12.2599897
  0.581081092 -12.2387371
  0.587837815 -12.1994104
  0.594594598 -12.1556931
  0.601351321 -12.1199446
  0.608108103 -12.0998173
  0.614864886 -12.1004019
  0.621621609 -12.08319
  0.628378391 -11.9632854
  0.635135114 -11.8406324
  0.641891897 -11.7166119
  0.648648679 -11.5916224
  0.655405402 -11.465889
  0.662162185 -11.3397312
  0.668918908 -11.2133551
  0.67567569 -11.0871105
  0.682432413 -10.9612083
  0.689189196 -10.8359327
  0.695945978 -10.711647
  0.702702701 -10.5886593
  0.709459484 -10.4674349
  0.716216207 -10.3482418
  0.722972989 -10.2316332
  0.729729712 -10.1181459
  0.736486495 -10.0081768
  0.743243217 -9.90235615
  0.75 -9.80135918
  0.756756783 -9.70629692
  0.763513505 -9.61817646
  0.770270288 -9.53811073
  0.777027011 -9.46686077
  0.783783793 -9.40497494
  0.790540516 -9.35263348
  0.797297299 -9.30961037
  0.804054022 -9.27527618
  0.810810804 -9.24883652
  0.817567587 -9.22922993
  0.82432431 -9.21546268
  0.831081092 -9.20653915
  0.837837815 -9.20155525
  0.844594598 -9.19974422
  0.851351321 -9.20049667
  0.858108103 -9.20323658
  0.864864886 -9.20747375
  0.871621609 -9.212924
  0.878378391 -9.21913719
  0.885135114 -9.22596073
  0.891891897 -9.23310471
  0.898648679 -9.24036694
  0.905405402 -9.24767113
  0.912162185 -9.25488091
  0.918918908 -9.26183224
  0.92567569 -9.26851654
  0.932432413 -9.27480412
  0.939189196 -9.28066254
  0.945945978 -9.28602695
  0.952702701 -9.2908268
  0.959459484 -9.29507351
  0.966216207 -9.29872417
  0.972972989 -9.30174446
  0.979729712 -9.30417252
  0.986486495 -9.30591488
  0.993243217 -9.30688095
  1. -9.30722809
 
  0. -9.03933907
  0.00675676018 -9.0390501
  0.0135135101 -9.03815365
  0.0202702694 -9.03661633
  0.0270270295 -9.03446865
  0.0337837785 -9.03182793
  0.0405405387 -9.02861786
  0.0472972989 -9.02495766
  0.0540540516 -9.02078629
  0.0608108118 -9.01616669
  0.067567572 -9.01122475
  0.0743243173 -9.00592041
  0.0810810775 -9.00034714
  0.0878378376 -8.9946022
  0.0945945904 -8.98879051
  0.101351351 -8.98303986
  0.108108111 -8.97755241
  0.114864863 -8.97240162
  0.121621624 -8.96776676
  0.128378376 -8.96410465
  0.135135144 -8.96154881
  0.141891897 -8.96060181
  0.148648649 -8.96164513
  0.155405417 -8.9652319
  0.162162155 -8.97207355
  0.168918923 -8.98276234
  0.175675675 -8.99828053
  0.182432428 -9.01959991
  0.189189196 -9.04767799
  0.195945948 -9.08345413
  0.202702701 -9.12790966
  0.209459454 -9.18159294
  0.216216221 -9.24487209
  0.222972974 -9.3176384
  0.229729727 -9.39994621
  0.236486495 -9.50200939
  0.243243247 -9.61858368
  0.25 -9.73264694
  0.256756753 -9.84295654
  0.263513505 -9.94882774
  0.270270258 -10.0493317
  0.277027041 -10.1442261
  0.283783793 -10.2504215
  0.290540546 -10.370223
  0.297297299 -10.4926376
  0.304054052 -10.6169729
  0.310810804 -10.7425537
  0.317567557 -10.86903
  0.32432431 -10.9960432
  0.331081092 -11.1233644
  0.337837845 -11.2507133
  0.344594598 -11.3778601
  0.351351351 -11.5045891
  0.358108103 -11.6305885
  0.364864856 -11.7557602
  0.371621609 -11.8796873
  0.378378391 -12.0017824
  0.385135144 -12.0609131
  0.391891897 -12.0687113
  0.398648649 -12.0954552
  0.405405402 -12.118948
  0.412162155 -12.1393433
  0.418918908 -12.1603374
  0.42567569 -12.1978617
  0.432432443 -12.2509594
  0.439189196 -12.2744169
  0.445945948 -12.2759676
  0.452702701 -12.2967005
  0.459459454 -12.3459539
  0.466216207 -12.3581543
  0.472972959 -12.3451033
  0.479729742 -12.3642473
  0.486486495 -12.4049692
  0.493243247 -12.3872137
  0.5 -12.3661108
  0.5 -12.3661108
  0.506756783 -12.3872137
  0.513513505 -12.4049692
  0.520270288 -12.3642473
  0.527027011 -12.3451033
  0.533783793 -12.3581543
  0.540540516 -12.3459539
  0.547297299 -12.2967005
  0.554054022 -12.2759676
  0.560810804 -12.2744169
  0.567567587 -12.2509594
  0.57432431 -12.1978617
  0.581081092 -12.1603374
  0.587837815 -12.1393433
  0.594594598 -12.118948
  0.601351321 -12.0954552
  0.608108103 -12.0687113
  0.614864886 -12.0609131
  0.621621609 -12.0017824
  0.628378391 -11.8796873
  0.635135114 -11.7557602
  0.641891897 -11.6305885
  0.648648679 -11.5045891
  0.655405402 -11.3778601
  0.662162185 -11.2507133
  0.668918908 -11.1233644
  0.67567569 -10.9960432
  0.682432413 -10.86903
  0.689189196 -10.7425537
  0.695945978 -10.6169729
  0.702702701 -10.4926376
  0.709459484 -10.370223
  0.716216207 -10.2504215
  0.722972989 -10.1442261
  0.729729712 -10.0493317
  0.736486495 -9.94882774
  0.743243217 -9.84295654
  0.75 -9.73264694
  0.756756783 -9.61858368
  0.763513505 -9.50200939
  0.770270288 -9.39994621
  0.777027011 -9.3176384
  0.783783793 -9.24487209
  0.790540516 -9.18159294
  0.797297299 -9.12790966
  0.804054022 -9.08345413
  0.810810804 -9.04767799
  0.817567587 -9.01959991
  0.82432431 -8.99828053
  0.831081092 -8.98276234
  0.837837815 -8.97207355
  0.844594598 -8.9652319
  0.851351321 -8.96164513
  0.858108103 -8.96060181
  0.864864886 -8.96154881
  0.871621609 -8.96410465
  0.878378391 -8.96776676
  0.885135114 -8.97240162
  0.891891897 -8.97755241
  0.898648679 -8.98303986
  0.905405402 -8.98879051
  0.912162185 -8.9946022
  0.918918908 -9.00034714
  0.92567569 -9.00592041
  0.932432413 -9.01122475
  0.939189196 -9.01616669
  0.945945978 -9.02078629
  0.952702701 -9.02495766
  0.959459484 -9.02861786
  0.966216207 -9.03182793
  0.972972989 -9.03446865
  0.979729712 -9.03661633
  0.986486495 -9.03815365
  0.993243217 -9.0390501
  1. -9.03933907
 
  0. -8.77067089
  0.00675676018 -8.77037239
  0.0135135101 -8.76959515
  0.0202702694 -8.76829815
  0.0270270295 -8.76661682
  0.0337837785 -8.7644434
  0.0405405387 -8.76174831
  0.0472972989 -8.75864029
  0.0540540516 -8.75515461
  0.0608108118 -8.75136852
  0.067567572 -8.74734688
  0.0743243173 -8.74311733
  0.0810810775 -8.73868275
  0.0878378376 -8.73430443
  0.0945945904 -8.73009014
  0.101351351 -8.72606373
  0.108108111 -8.72255611
  0.114864863 -8.71959496
  0.121621624 -8.71755981
  0.128378376 -8.71676254
  0.135135144 -8.71753502
  0.141891897 -8.72033405
  0.148648649 -8.72562408
  0.155405417 -8.73416233
  0.162162155 -8.74664879
  0.168918923 -8.76387024
  0.175675675 -8.78688049
  0.182432428 -8.81662369
  0.189189196 -8.85405636
  0.195945948 -8.90008163
  0.202702701 -8.95556355
  0.209459454 -9.02216244
  0.216216221 -9.13754272
  0.222972974 -9.26019382
  0.229729727 -9.38111401
  0.236486495 -9.49020004
  0.243243247 -9.60436058
  0.25 -9.71755886
  0.256756753 -9.82684231
  0.263513505 -9.93144417
  0.270270258 -10.0304832
  0.277027041 -10.1308689
  0.283783793 -10.2278996
  0.290540546 -10.3058167
  0.297297299 -10.3955545
  0.304054052 -10.51968
  0.310810804 -10.6459417
  0.317567557 -10.7732773
  0.32432431 -10.9011965
  0.331081092 -11.0293627
  0.337837845 -11.1575356
  0.344594598 -11.2855244
  0.351351351 -11.4130726
  0.358108103 -11.5399351
  0.364864856 -11.6660223
  0.371621609 -11.7910032
  0.378378391 -11.9145136
  0.385135144 -12.0346899
  0.391891897 -12.0278406
  0.398648649 -12.0264769
  0.405405402 -12.0465765
  0.412162155 -12.0816154
  0.418918908 -12.1216068
  0.42567569 -12.1468124
  0.432432443 -12.1547909
  0.439189196 -12.1688185
  0.445945948 -12.2222919
  0.452702701 -12.2513266
  0.459459454 -12.2450361
  0.466216207 -12.2551174
  0.472972959 -12.3006248
  0.479729742 -12.3058519
  0.486486495 -12.2812948
  0.493243247 -12.3054857
  0.5 -12.3307457
  0.5 -12.3307457
  0.506756783 -12.3054857
  0.513513505 -12.2812948
  0.520270288 -12.3058519
  0.527027011 -12.3006248
  0.533783793 -12.2551174
  0.540540516 -12.2450361
  0.547297299 -12.2513266
  0.554054022 -12.2222919
  0.560810804 -12.1688185
  0.567567587 -12.1547909
  0.57432431 -12.1468124
  0.581081092 -12.1216068
  0.587837815 -12.0816154
  0.594594598 -12.0465765
  0.601351321 -12.0264769
  0.608108103 -12.0278406
  0.614864886 -12.0346899
  0.621621609 -11.9145136
  0.628378391 -11.7910032
  0.635135114 -11.6660223
  0.641891897 -11.5399351
  0.648648679 -11.4130726
  0.655405402 -11.2855244
  0.662162185 -11.1575356
  0.668918908 -11.0293627
  0.67567569 -10.9011965
  0.682432413 -10.7732773
  0.689189196 -10.6459417
  0.695945978 -10.51968
  0.702702701 -10.3955545
  0.709459484 -10.3058167
  0.716216207 -10.2278996
  0.722972989 -10.1308689
  0.729729712 -10.0304832
  0.736486495 -9.93144417
  0.743243217 -9.82684231
  0.75 -9.71755886
  0.756756783 -9.60436058
  0.763513505 -9.49020004
  0.770270288 -9.38111401
  0.777027011 -9.26019382
  0.783783793 -9.13754272
  0.790540516 -9.02216244
  0.797297299 -8.95556355
  0.804054022 -8.90008163
  0.810810804 -8.85405636
  0.817567587 -8.81662369
  0.82432431 -8.78688049
  0.831081092 -8.76387024
  0.837837815 -8.74664879
  0.844594598 -8.73416233
  0.851351321 -8.72562408
  0.858108103 -8.72033405
  0.864864886 -8.71753502
  0.871621609 -8.71676254
  0.878378391 -8.71755981
  0.885135114 -8.71959496
  0.891891897 -8.72255611
  0.898648679 -8.72606373
  0.905405402 -8.73009014
  0.912162185 -8.73430443
  0.918918908 -8.73868275
  0.92567569 -8.74311733
  0.932432413 -8.74734688
  0.939189196 -8.75136852
  0.945945978 -8.75515461
  0.952702701 -8.75864029
  0.959459484 -8.76174831
  0.966216207 -8.7644434
  0.972972989 -8.76661682
  0.979729712 -8.76829815
  0.986486495 -8.76959515
  0.993243217 -8.77037239
  1. -8.77067089
 
  0. -8.50164509
  0.00675676018 -8.50140953
  0.0135135101 -8.50079823
  0.0202702694 -8.49974442
  0.0270270295 -8.49840355
  0.0337837785 -8.49670029
  0.0405405387 -8.49451637
  0.0472972989 -8.49206734
  0.0540540516 -8.48932838
  0.0608108118 -8.48643208
  0.067567572 -8.48343182
  0.0743243173 -8.48036385
  0.0810810775 -8.47733116
  0.0878378376 -8.47451305
  0.0945945904 -8.47201157
  0.101351351 -8.46993542
  0.108108111 -8.46862888
  0.114864863 -8.46822357
  0.121621624 -8.46906948
  0.128378376 -8.4715538
  0.135135144 -8.47607994
  0.141891897 -8.4831295
  0.148648649 -8.49332523
  0.155405417 -8.50753975
  0.162162155 -8.52651978
  0.168918923 -8.55121231
  0.175675675 -8.582654
  0.182432428 -8.62195873
  0.189189196 -8.67048645
  0.195945948 -8.76531696
  0.202702701 -8.88955593
  0.209459454 -9.01345634
  0.216216221 -9.12636089
  0.222972974 -9.24832439
  0.229729727 -9.36909962
  0.236486495 -9.48776054
  0.243243247 -9.59270287
  0.25 -9.70135021
  0.256756753 -9.80897617
  0.263513505 -9.91417885
  0.270270258 -10.0199995
  0.277027041 -10.122879
  0.283783793 -10.2077932
  0.290540546 -10.2868299
  0.297297299 -10.3733044
  0.304054052 -10.4317875
  0.310810804 -10.5469837
  0.317567557 -10.6745844
  0.32432431 -10.8031044
  0.331081092 -10.931921
  0.337837845 -11.0607615
  0.344594598 -11.1894226
  0.351351351 -11.3176517
  0.358108103 -11.4452562
  0.364864856 -11.5720749
  0.371621609 -11.6978931
  0.378378391 -11.822463
  0.385135144 -11.9451771
  0.391891897 -11.9843912
  0.398648649 -11.9956932
  0.405405402 -12.0145569
  0.412162155 -12.0300217
  0.418918908 -12.043807
  0.42567569 -12.0681839
  0.432432443 -12.1146498
  0.439189196 -12.1552086
  0.445945948 -12.1517229
  0.452702701 -12.1582184
  0.459459454 -12.2035332
  0.466216207 -12.2294321
  0.472972959 -12.211278
  0.479729742 -12.2226925
  0.486486495 -12.2649651
  0.493243247 -12.2502403
  0.5 -12.2266674
  0.5 -12.2266674
  0.506756783 -12.2502403
  0.513513505 -12.2649651
  0.520270288 -12.2226925
  0.527027011 -12.211278
  0.533783793 -12.2294321
  0.540540516 -12.2035332
  0.547297299 -12.1582184
  0.554054022 -12.1517229
  0.560810804 -12.1552086
  0.567567587 -12.1146498
  0.57432431 -12.0681839
  0.581081092 -12.043807
  0.587837815 -12.0300217
  0.594594598 -12.0145569
  0.601351321 -11.9956932
  0.608108103 -11.9843912
  0.614864886 -11.9451771
  0.621621609 -11.822463
  0.628378391 -11.6978931
  0.635135114 -11.5720749
  0.641891897 -11.4452562
  0.648648679 -11.3176517
  0.655405402 -11.1894226
  0.662162185 -11.0607615
  0.668918908 -10.931921
  0.67567569 -10.8031044
  0.682432413 -10.6745844
  0.689189196 -10.5469837
  0.695945978 -10.4317875
  0.702702701 -10.3733044
  0.709459484 -10.2868299
  0.716216207 -10.2077932
  0.722972989 -10.122879
  0.729729712 -10.0199995
  0.736486495 -9.91417885
  0.743243217 -9.80897617
  0.75 -9.70135021
  0.756756783 -9.59270287
  0.763513505 -9.48776054
  0.770270288 -9.36909962
  0.777027011 -9.24832439
  0.783783793 -9.12636089
  0.790540516 -9.01345634
  0.797297299 -8.88955593
  0.804054022 -8.76531696
  0.810810804 -8.67048645
  0.817567587 -8.62195873
  0.82432431 -8.582654
  0.831081092 -8.55121231
  0.837837815 -8.52651978
  0.844594598 -8.50753975
  0.851351321 -8.49332523
  0.858108103 -8.4831295
  0.864864886 -8.47607994
  0.871621609 -8.4715538
  0.878378391 -8.46906948
  0.885135114 -8.46822357
  0.891891897 -8.46862888
  0.898648679 -8.46993542
  0.905405402 -8.47201157
  0.912162185 -8.47451305
  0.918918908 -8.47733116
  0.92567569 -8.48036385
  0.932432413 -8.48343182
  0.939189196 -8.48643208
  0.945945978 -8.48932838
  0.952702701 -8.49206734
  0.959459484 -8.49451637
  0.966216207 -8.49670029
  0.972972989 -8.49840355
  0.979729712 -8.49974442
  0.986486495 -8.50079823
  0.993243217 -8.50140953
  1. -8.50164509
 
  0. -8.23233414
  0.00675676018 -8.23227024
  0.0135135101 -8.2318573
  0.0202702694 -8.23106861
  0.0270270295 -8.23003387
  0.0337837785 -8.22869396
  0.0405405387 -8.22710419
  0.0472972989 -8.22542953
  0.0540540516 -8.22355366
  0.0608108118 -8.22159958
  0.067567572 -8.21979618
  0.0743243173 -8.21804619
  0.0810810775 -8.21656704
  0.0878378376 -8.21547222
  0.0945945904 -8.21490574
  0.101351351 -8.21496582
  0.108108111 -8.21611404
  0.114864863 -8.21860504
  0.121621624 -8.22270012
  0.128378376 -8.22892666
  0.135135144 -8.23766232
  0.141891897 -8.24956322
  0.148648649 -8.26548386
  0.155405417 -8.2862463
  0.162162155 -8.31281662
  0.168918923 -8.34629536
  0.175675675 -8.39448833
  0.182432428 -8.51697445
  0.189189196 -8.64060593
  0.195945948 -8.75406361
  0.202702701 -8.87806129
  0.209459454 -9.00119114
  0.216216221 -9.1084528
  0.222972974 -9.22968674
  0.229729727 -9.34891319
  0.236486495 -9.46459961
  0.243243247 -9.57370853
  0.25 -9.67856216
  0.256756753 -9.78425789
  0.263513505 -9.89077759
  0.270270258 -9.99389362
  0.277027041 -10.0872831
  0.283783793 -10.1700859
  0.290540546 -10.2655287
  0.297297299 -10.3447447
  0.304054052 -10.4184132
  0.310810804 -10.4737415
  0.317567557 -10.5731831
  0.32432431 -10.7016945
  0.331081092 -10.8309412
  0.337837845 -10.96029
  0.344594598 -11.089489
  0.351351351 -11.2182617
  0.358108103 -11.3464546
  0.364864856 -11.4738913
  0.371621609 -11.6003761
  0.378378391 -11.7257586
  0.385135144 -11.8496733
  0.391891897 -11.9692392
  0.398648649 -11.9508934
  0.405405402 -11.9492788
  0.412162155 -11.9687166
  0.418918908 -12.0012579
  0.42567569 -12.0284147
  0.432432443 -12.0349121
  0.439189196 -12.032093
  0.445945948 -12.0822372
  0.452702701 -12.1210489
  0.459459454 -12.1154633
  0.466216207 -12.1106358
  0.472972959 -12.1588545
  0.479729742 -12.1707649
  0.486486495 -12.1433868
  0.493243247 -12.1641397
  0.5 -12.1917191
  0.5 -12.1917191
  0.506756783 -12.1641397
  0.513513505 -12.1433868
  0.520270288 -12.1707649
  0.527027011 -12.1588545
  0.533783793 -12.1106358
  0.540540516 -12.1154633
  0.547297299 -12.1210489
  0.554054022 -12.0822372
  0.560810804 -12.032093
  0.567567587 -12.0349121
  0.57432431 -12.0284147
  0.581081092 -12.0012579
  0.587837815 -11.9687166
  0.594594598 -11.9492788
  0.601351321 -11.9508934
  0.608108103 -11.9692392
  0.614864886 -11.8496733
  0.621621609 -11.7257586
  0.628378391 -11.6003761
  0.635135114 -11.4738913
  0.641891897 -11.3464546
  0.648648679 -11.2182617
  0.655405402 -11.089489
  0.662162185 -10.96029
  0.668918908 -10.8309412
  0.67567569 -10.7016945
  0.682432413 -10.5731831
  0.689189196 -10.4737415
  0.695945978 -10.4184132
  0.702702701 -10.3447447
  0.709459484 -10.2655287
  0.716216207 -10.1700859
  0.722972989 -10.0872831
  0.729729712 -9.99389362
  0.736486495 -9.89077759
  0.743243217 -9.78425789
  0.75 -9.67856216
  0.756756783 -9.57370853
  0.763513505 -9.46459961
  0.770270288 -9.34891319
  0.777027011 -9.22968674
  0.783783793 -9.1084528
  0.790540516 -9.00119114
  0.797297299 -8.87806129
  0.804054022 -8.75406361
  0.810810804 -8.64060593
  0.817567587 -8.51697445
  0.82432431 -8.39448833
  0.831081092 -8.34629536
  0.837837815 -8.31281662
  0.844594598 -8.2862463
  0.851351321 -8.26548386
  0.858108103 -8.24956322
  0.864864886 -8.23766232
  0.871621609 -8.22892666
  0.878378391 -8.22270012
  0.885135114 -8.21860504
  0.891891897 -8.21611404
  0.898648679 -8.21496582
  0.905405402 -8.21490574
  0.912162185 -8.21547222
  0.918918908 -8.21656704
  0.92567569 -8.21804619
  0.932432413 -8.21979618
  0.939189196 -8.22159958
  0.945945978 -8.22355366
  0.952702701 -8.22542953
  0.959459484 -8.22710419
  0.966216207 -8.22869396
  0.972972989 -8.23003387
  0.979729712 -8.23106861
  0.986486495 -8.2318573
  0.993243217 -8.23227024
  1. -8.23233414
 
  0. -7.96338177
  0.00675676018 -7.96339226
  0.0135135101 -7.96308517
  0.0202702694 -7.96259117
  0.0270270295 -7.96193409
  0.0337837785 -7.9611702
  0.0405405387 -7.96031952
  0.0472972989 -7.95942497
  0.0540540516 -7.95850277
  0.0608108118 -7.95766544
  0.067567572 -7.95706177
  0.0743243173 -7.95674992
  0.0810810775 -7.95692158
  0.0878378376 -7.95769882
  0.0945945904 -7.95927429
  0.101351351 -7.961833
  0.108108111 -7.96578884
  0.114864863 -7.97149467
  0.121621624 -7.97928429
  0.128378376 -7.98972607
  0.135135144 -8.00329971
  0.141891897 -8.02097225
  0.148648649 -8.04360485
  0.155405417 -8.07247257
  0.162162155 -8.1516571
  0.168918923 -8.27214146
  0.175675675 -8.3896122
  0.182432428 -8.50636768
  0.189189196 -8.62994194
  0.195945948 -8.741395
  0.202702701 -8.8629179
  0.209459454 -8.98599434
  0.216216221 -9.09954929
  0.222972974 -9.20872307
  0.229729727 -9.32586193
  0.236486495 -9.44164944
  0.243243247 -9.55473804
  0.25 -9.66417122
  0.256756753 -9.76926136
  0.263513505 -9.86928749
  0.270270258 -9.96367359
  0.277027041 -10.0538177
  0.283783793 -10.1524639
  0.290540546 -10.2430925
  0.297297299 -10.3115234
  0.304054052 -10.3997097
  0.310810804 -10.4525166
  0.317567557 -10.5068436
  0.32432431 -10.5973225
  0.331081092 -10.7264757
  0.337837845 -10.8561172
  0.344594598 -10.9857063
  0.351351351 -11.1149006
  0.358108103 -11.2435446
  0.364864856 -11.3714895
  0.371621609 -11.4985342
  0.378378391 -11.6245394
  0.385135144 -11.7492914
  0.391891897 -11.8721991
  0.398648649 -11.9048615
  0.405405402 -11.906868
  0.412162155 -11.9175997
  0.418918908 -11.9262114
  0.42567569 -11.9416227
  0.432432443 -11.9797211
  0.439189196 -12.0294991
  0.445945948 -12.0243568
  0.452702701 -12.0204468
  0.459459454 -12.058815
  0.466216207 -12.0965996
  0.472972959 -12.0747385
  0.479729742 -12.0780458
  0.486486495 -12.1212635
  0.493243247 -12.1096935
  0.5 -12.0836735
  0.5 -12.0836735
  0.506756783 -12.1096935
  0.513513505 -12.1212635
  0.520270288 -12.0780458
  0.527027011 -12.0747385
  0.533783793 -12.0965996
  0.540540516 -12.058815
  0.547297299 -12.0204468
  0.554054022 -12.0243568
  0.560810804 -12.0294991
  0.567567587 -11.9797211
  0.57432431 -11.9416227
  0.581081092 -11.9262114
  0.587837815 -11.9175997
  0.594594598 -11.906868
  0.601351321 -11.9048615
  0.608108103 -11.8721991
  0.614864886 -11.7492914
  0.621621609 -11.6245394
  0.628378391 -11.4985342
  0.635135114 -11.3714895
  0.641891897 -11.2435446
  0.648648679 -11.1149006
  0.655405402 -10.9857063
  0.662162185 -10.8561172
  0.668918908 -10.7264757
  0.67567569 -10.5973225
  0.682432413 -10.5068436
  0.689189196 -10.4525166
  0.695945978 -10.3997097
  0.702702701 -10.3115234
  0.709459484 -10.2430925
  0.716216207 -10.1524639
  0.722972989 -10.0538177
  0.729729712 -9.96367359
  0.736486495 -9.86928749
  0.743243217 -9.76926136
  0.75 -9.66417122
  0.756756783 -9.55473804
  0.763513505 -9.44164944
  0.770270288 -9.32586193
  0.777027011 -9.20872307
  0.783783793 -9.09954929
  0.790540516 -8.98599434
  0.797297299 -8.8629179
  0.804054022 -8.741395
  0.810810804 -8.62994194
  0.817567587 -8.50636768
  0.82432431 -8.3896122
  0.831081092 -8.27214146
  0.837837815 -8.1516571
  0.844594598 -8.07247257
  0.851351321 -8.04360485
  0.858108103 -8.02097225
  0.864864886 -8.00329971
  0.871621609 -7.98972607
  0.878378391 -7.97928429
  0.885135114 -7.97149467
  0.891891897 -7.96578884
  0.898648679 -7.961833
  0.905405402 -7.95927429
  0.912162185 -7.95769882
  0.918918908 -7.95692158
  0.92567569 -7.95674992
  0.932432413 -7.95706177
  0.939189196 -7.95766544
  0.945945978 -7.95850277
  0.952702701 -7.95942497
  0.959459484 -7.96031952
  0.966216207 -7.9611702
  0.972972989 -7.96193409
  0.979729712 -7.96259117
  0.986486495 -7.96308517
  0.993243217 -7.96339226
  1. -7.96338177
 
  0. -7.69527054
  0.00675676018 -7.69525623
  0.0135135101 -7.69509888
  0.0202702694 -7.69495678
  0.0270270295 -7.69466019
  0.0337837785 -7.6945591
  0.0405405387 -7.69446182
  0.0472972989 -7.69440174
  0.0540540516 -7.69452858
  0.0608108118 -7.69489861
  0.067567572 -7.6956377
  0.0743243173 -7.69696045
  0.0810810775 -7.69896984
  0.0878378376 -7.70185089
  0.0945945904 -7.70582581
  0.101351351 -7.71115494
  0.108108111 -7.71828938
  0.114864863 -7.72764778
  0.121621624 -7.73967457
  0.128378376 -7.75507736
  0.135135144 -7.77458668
  0.141891897 -7.80151272
  0.148648649 -7.91566944
  0.155405417 -8.0326395
  0.162162155 -8.14120674
  0.168918923 -8.26156807
  0.175675675 -8.38189602
  0.182432428 -8.49130154
  0.189189196 -8.61422443
  0.195945948 -8.72560596
  0.202702701 -8.83982372
  0.209459454 -8.96149063
  0.216216221 -9.0780077
  0.222972974 -9.17425442
  0.229729727 -9.28900433
  0.236486495 -9.40229893
  0.243243247 -9.51210213
  0.25 -9.61803627
  0.256756753 -9.71967793
  0.263513505 -9.81605721
  0.270270258 -9.90588093
  0.277027041 -10.0147867
  0.283783793 -10.1116562
  0.290540546 -10.1838083
  0.297297299 -10.281992
  0.304054052 -10.34795
  0.310810804 -10.4321718
  0.317567557 -10.4693089
  0.32432431 -10.5260181
  0.331081092 -10.6189766
  0.337837845 -10.7485466
  0.344594598 -10.8783388
  0.351351351 -11.0078535
  0.358108103 -11.1368523
  0.364864856 -11.2651873
  0.371621609 -11.3926706
  0.378378391 -11.5191803
  0.385135144 -11.6445255
  0.391891897 -11.7684107
  0.398648649 -11.8884201
  0.405405402 -11.8710089
  0.412162155 -11.8687067
  0.418918908 -11.8859053
  0.42567569 -11.9073648
  0.432432443 -11.9114389
  0.439189196 -11.9051933
  0.445945948 -11.9415169
  0.452702701 -11.9848366
  0.459459454 -11.9819231
  0.466216207 -11.964324
  0.472972959 -12.0139084
  0.479729742 -12.031414
  0.486486495 -12.0022249
  0.493243247 -12.0195589
  0.5 -12.049365
  0.5 -12.049365
  0.506756783 -12.0195589
  0.513513505 -12.0022249
  0.520270288 -12.031414
  0.527027011 -12.0139084
  0.533783793 -11.964324
  0.540540516 -11.9819231
  0.547297299 -11.9848366
  0.554054022 -11.9415169
  0.560810804 -11.9051933
  0.567567587 -11.9114389
  0.57432431 -11.9073648
  0.581081092 -11.8859053
  0.587837815 -11.8687067
  0.594594598 -11.8710089
  0.601351321 -11.8884201
  0.608108103 -11.7684107
  0.614864886 -11.6445255
  0.621621609 -11.5191803
  0.628378391 -11.3926706
  0.635135114 -11.2651873
  0.641891897 -11.1368523
  0.648648679 -11.0078535
  0.655405402 -10.8783388
  0.662162185 -10.7485466
  0.668918908 -10.6189766
  0.67567569 -10.5260181
  0.682432413 -10.4693089
  0.689189196 -10.4321718
  0.695945978 -10.34795
  0.702702701 -10.281992
  0.709459484 -10.1838083
  0.716216207 -10.1116562
  0.722972989 -10.0147867
  0.729729712 -9.90588093
  0.736486495 -9.81605721
  0.743243217 -9.71967793
  0.75 -9.61803627
  0.756756783 -9.51210213
  0.763513505 -9.40229893
  0.770270288 -9.28900433
  0.777027011 -9.17425442
  0.783783793 -9.0780077
  0.790540516 -8.96149063
  0.797297299 -8.83982372
  0.804054022 -8.72560596
  0.810810804 -8.61422443
  0.817567587 -8.49130154
  0.82432431 -8.38189602
  0.831081092 -8.26156807
  0.837837815 -8.14120674
  0.844594598 -8.0326395
  0.851351321 -7.91566944
  0.858108103 -7.80151272
  0.864864886 -7.77458668
  0.871621609 -7.75507736
  0.878378391 -7.73967457
  0.885135114 -7.72764778
  0.891891897 -7.71828938
  0.898648679 -7.71115494
  0.905405402 -7.70582581
  0.912162185 -7.70185089
  0.918918908 -7.69896984
  0.92567569 -7.69696045
  0.932432413 -7.6956377
  0.939189196 -7.69489861
  0.945945978 -7.69452858
  0.952702701 -7.69440174
  0.959459484 -7.69446182
  0.966216207 -7.6945591
  0.972972989 -7.69466019
  0.979729712 -7.69495678
  0.986486495 -7.69509888
  0.993243217 -7.69525623
  1. -7.69527054
 
  0. -7.61744785
  0.00675676018 -7.6164732
  0.0135135101 -7.61361217
  0.0202702694 -7.60878372
  0.0270270295 -7.60204411
  0.0337837785 -7.59335518
  0.0405405387 -7.58271503
  0.0472972989 -7.57016277
  0.0540540516 -7.55564499
  0.0608108118 -7.53922844
  0.067567572 -7.52077961
  0.0743243173 -7.50055408
  0.0810810775 -7.47840977
  0.0878378376 -7.45433235
  0.0945945904 -7.45516968
  0.101351351 -7.46371651
  0.108108111 -7.47452641
  0.114864863 -7.488204
  0.121621624 -7.50552654
  0.128378376 -7.57916164
  0.135135144 -7.6885891
  0.141891897 -7.79962063
  0.148648649 -7.90562057
  0.155405417 -8.02242279
  0.162162155 -8.12833977
  0.168918923 -8.24771214
  0.175675675 -8.36910629
  0.182432428 -8.4726696
  0.189189196 -8.5943985
  0.195945948 -8.71713257
  0.202702701 -8.81644058
  0.209459454 -8.93478107
  0.216216221 -9.05448914
  0.222972974 -9.17286682
  0.229729727 -9.27104473
  0.236486495 -9.37500095
  0.243243247 -9.48096466
  0.25 -9.58582115
  0.256756753 -9.68952465
  0.263513505 -9.79466438
  0.270270258 -9.90383625
  0.277027041 -9.98874569
  0.283783793 -10.0681467
  0.290540546 -10.1684828
  0.297297299 -10.2431803
  0.304054052 -10.320632
  0.310810804 -10.388876
  0.317567557 -10.4690313
  0.32432431 -10.4975843
  0.331081092 -10.5354605
  0.337837845 -10.6377211
  0.344594598 -10.7674532
  0.351351351 -10.8971453
  0.358108103 -11.0263901
  0.364864856 -11.1550055
  0.371621609 -11.2827911
  0.378378391 -11.4096966
  0.385135144 -11.5355053
  0.391891897 -11.6600275
  0.398648649 -11.7828045
  0.405405402 -11.8231449
  0.412162155 -11.8050728
  0.418918908 -11.8083458
  0.42567569 -11.8194885
  0.432432443 -11.8495226
  0.439189196 -11.892457
  0.445945948 -11.8935289
  0.452702701 -11.8829136
  0.459459454 -11.9135695
  0.466216207 -11.9606524
  0.472972959 -11.9347057
  0.479729742 -11.9314346
  0.486486495 -11.9749346
  0.493243247 -11.966094
  0.5 -11.9377604
  0.5 -11.9377604
  0.506756783 -11.966094
  0.513513505 -11.9749346
  0.520270288 -11.9314346
  0.527027011 -11.9347057
  0.533783793 -11.9606524
  0.540540516 -11.9135695
  0.547297299 -11.8829136
  0.554054022 -11.8935289
  0.560810804 -11.892457
  0.567567587 -11.8495226
  0.57432431 -11.8194885
  0.581081092 -11.8083458
  0.587837815 -11.8050728
  0.594594598 -11.8231449
  0.601351321 -11.7828045
  0.608108103 -11.6600275
  0.614864886 -11.5355053
  0.621621609 -11.4096966
  0.628378391 -11.2827911
  0.635135114 -11.1550055
  0.641891897 -11.0263901
  0.648648679 -10.8971453
  0.655405402 -10.7674532
  0.662162185 -10.6377211
  0.668918908 -10.5354605
  0.67567569 -10.4975843
  0.682432413 -10.4690313
  0.689189196 -10.388876
  0.695945978 -10.320632
  0.702702701 -10.2431803
  0.709459484 -10.1684828
  0.716216207 -10.0681467
  0.722972989 -9.98874569
  0.729729712 -9.90383625
  0.736486495 -9.79466438
  0.743243217 -9.68952465
  0.75 -9.58582115
  0.756756783 -9.48096466
  0.763513505 -9.37500095
  0.770270288 -9.27104473
  0.777027011 -9.17286682
  0.783783793 -9.05448914
  0.790540516 -8.93478107
  0.797297299 -8.81644058
  0.804054022 -8.71713257
  0.810810804 -8.5943985
  0.817567587 -8.4726696
  0.82432431 -8.36910629
  0.831081092 -8.24771214
  0.837837815 -8.12833977
  0.844594598 -8.02242279
  0.851351321 -7.90562057
  0.858108103 -7.79962063
  0.864864886 -7.6885891
  0.871621609 -7.57916164
  0.878378391 -7.50552654
  0.885135114 -7.488204
  0.891891897 -7.47452641
  0.898648679 -7.46371651
  0.905405402 -7.45516968
  0.912162185 -7.45433235
  0.918918908 -7.47840977
  0.92567569 -7.50055408
  0.932432413 -7.52077961
  0.939189196 -7.53922844
  0.945945978 -7.55564499
  0.952702701 -7.57016277
  0.959459484 -7.58271503
  0.966216207 -7.59335518
  0.972972989 -7.60204411
  0.979729712 -7.60878372
  0.986486495 -7.61361217
  0.993243217 -7.6164732
  1. -7.61744785
 
  0. -7.60662651
  0.00675676018 -7.6056633
  0.0135135101 -7.60280037
  0.0202702694 -7.59798336
  0.0270270295 -7.5912056
  0.0337837785 -7.58251762
  0.0405405387 -7.57185936
  0.0472972989 -7.55931091
  0.0540540516 -7.54487038
  0.0608108118 -7.52841854
  0.067567572 -7.50992298
  0.0743243173 -7.48969364
  0.0810810775 -7.46757412
  0.0878378376 -7.448452
  0.0945945904 -7.42822838
  0.101351351 -7.40033817
  0.108108111 -7.37053013
  0.114864863 -7.36994934
  0.121621624 -7.47279835
  0.128378376 -7.56906509
  0.135135144 -7.67847919
  0.141891897 -7.79017258
  0.148648649 -7.89181519
  0.155405417 -8.00834274
  0.162162155 -8.1085062
  0.168918923 -8.22770119
  0.175675675 -8.34789944
  0.182432428 -8.44455433
  0.189189196 -8.56600285
  0.195945948 -8.68626595
  0.202702701 -8.78762436
  0.209459454 -8.89472771
  0.216216221 -9.01213646
  0.222972974 -9.12613678
  0.229729727 -9.23452187
  0.236486495 -9.33812904
  0.243243247 -9.44073963
  0.25 -9.54393005
  0.256756753 -9.64633179
  0.263513505 -9.74400806
  0.270270258 -9.83242607
  0.277027041 -9.91278934
  0.283783793 -10.0235157
  0.290540546 -10.1055326
  0.297297299 -10.1813574
  0.304054052 -10.2725992
  0.310810804 -10.3340893
  0.317567557 -10.4063473
  0.32432431 -10.4772739
  0.331081092 -10.5076637
  0.337837845 -10.5316677
  0.344594598 -10.6532593
  0.351351351 -10.782896
  0.358108103 -10.9122715
  0.364864856 -11.041069
  0.371621609 -11.1691246
  0.378378391 -11.2962961
  0.385135144 -11.4224491
  0.391891897 -11.5474148
  0.398648649 -11.6709261
  0.405405402 -11.7918444
  0.412162155 -11.7856817
  0.418918908 -11.7817116
  0.42567569 -11.7872667
  0.432432443 -11.7849913
  0.439189196 -11.7747412
  0.445945948 -11.8034267
  0.452702701 -11.8456469
  0.459459454 -11.8454819
  0.466216207 -11.8209524
  0.472972959 -11.8671722
  0.479729742 -11.8890562
  0.486486495 -11.8582907
  0.493243247 -11.8726797
  0.5 -11.9042025
  0.5 -11.9042025
  0.506756783 -11.8726797
  0.513513505 -11.8582907
  0.520270288 -11.8890562
  0.527027011 -11.8671722
  0.533783793 -11.8209524
  0.540540516 -11.8454819
  0.547297299 -11.8456469
  0.554054022 -11.8034267
  0.560810804 -11.7747412
  0.567567587 -11.7849913
  0.57432431 -11.7872667
  0.581081092 -11.7817116
  0.587837815 -11.7856817
  0.594594598 -11.7918444
  0.601351321 -11.6709261
  0.608108103 -11.5474148
  0.614864886 -11.4224491
  0.621621609 -11.2962961
  0.628378391 -11.1691246
  0.635135114 -11.041069
  0.641891897 -10.9122715
  0.648648679 -10.782896
  0.655405402 -10.6532593
  0.662162185 -10.5316677
  0.668918908 -10.5076637
  0.67567569 -10.4772739
  0.682432413 -10.4063473
  0.689189196 -10.3340893
  0.695945978 -10.2725992
  0.702702701 -10.1813574
  0.709459484 -10.1055326
  0.716216207 -10.0235157
  0.722972989 -9.91278934
  0.729729712 -9.83242607
  0.736486495 -9.74400806
  0.743243217 -9.64633179
  0.75 -9.54393005
  0.756756783 -9.44073963
  0.763513505 -9.33812904
  0.770270288 -9.23452187
  0.777027011 -9.12613678
  0.783783793 -9.01213646
  0.790540516 -8.89472771
  0.797297299 -8.78762436
  0.804054022 -8.68626595
  0.810810804 -8.56600285
  0.817567587 -8.44455433
  0.82432431 -8.34789944
  0.831081092 -8.22770119
  0.837837815 -8.1085062
  0.844594598 -8.00834274
  0.851351321 -7.89181519
  0.858108103 -7.79017258
  0.864864886 -7.67847919
  0.871621609 -7.56906509
  0.878378391 -7.47279835
  0.885135114 -7.36994934
  0.891891897 -7.37053013
  0.898648679 -7.40033817
  0.905405402 -7.42822838
  0.912162185 -7.448452
  0.918918908 -7.46757412
  0.92567569 -7.48969364
  0.932432413 -7.50992298
  0.939189196 -7.52841854
  0.945945978 -7.54487038
  0.952702701 -7.55931091
  0.959459484 -7.57185936
  0.966216207 -7.58251762
  0.972972989 -7.5912056
  0.979729712 -7.59798336
  0.986486495 -7.60280037
  0.993243217 -7.6056633
  1. -7.60662651
 
  0. -7.59177017
  0.00675676018 -7.59082508
  0.0135135101 -7.58795834
  0.0202702694 -7.58314228
  0.0270270295 -7.5763216
  0.0337837785 -7.56763744
  0.0405405387 -7.55702496
  0.0472972989 -7.54448128
  0.0540540516 -7.53001785
  0.0608108118 -7.51348114
  0.067567572 -7.49499226
  0.0743243173 -7.47473621
  0.0810810775 -7.45260143
  0.0878378376 -7.44350433
  0.0945945904 -7.41734505
  0.101351351 -7.38946152
  0.108108111 -7.35965919
  0.114864863 -7.36008263
  0.121621624 -7.46284866
  0.128378376 -7.55626774
  0.135135144 -7.66526413
  0.141891897 -7.77724838
  0.148648649 -7.87384319
  0.155405417 -7.98984051
  0.162162155 -8.10799217
  0.168918923 -8.20372677
  0.175675675 -8.32359219
  0.182432428 -8.43852425
  0.189189196 -8.53603172
  0.195945948 -8.65533543
  0.202702701 -8.77549362
  0.209459454 -8.87392998
  0.216216221 -8.97784328
  0.222972974 -9.08912563
  0.229729727 -9.1997757
  0.236486495 -9.30783558
  0.243243247 -9.41222572
  0.25 -9.51241112
  0.256756753 -9.6083231
  0.263513505 -9.70231724
  0.270270258 -9.8023243
  0.277027041 -9.91056633
  0.283783793 -9.98108482
  0.290540546 -10.0665302
  0.297297299 -10.1601305
  0.304054052 -10.2201529
  0.310810804 -10.3107853
  0.317567557 -10.3645086
  0.32432431 -10.4241161
  0.331081092 -10.491354
  0.337837845 -10.5252447
  0.344594598 -10.5373745
  0.351351351 -10.6653414
  0.358108103 -10.7946548
  0.364864856 -10.9235315
  0.371621609 -11.0517616
  0.378378391 -11.1791105
  0.385135144 -11.3055019
  0.391891897 -11.4307547
  0.398648649 -11.5547504
  0.405405402 -11.6771488
  0.412162155 -11.7405806
  0.418918908 -11.7118874
  0.42567569 -11.7102995
  0.432432443 -11.7281408
  0.439189196 -11.7611628
  0.445945948 -11.7594795
  0.452702701 -11.7449884
  0.459459454 -11.7694683
  0.466216207 -11.817935
  0.472972959 -11.7922077
  0.479729742 -11.78374
  0.486486495 -11.8269281
  0.493243247 -11.8199158
  0.5 -11.7899218
  0.5 -11.7899218
  0.506756783 -11.8199158
  0.513513505 -11.8269281
  0.520270288 -11.78374
  0.527027011 -11.7922077
  0.533783793 -11.817935
  0.540540516 -11.7694683
  0.547297299 -11.7449884
  0.554054022 -11.7594795
  0.560810804 -11.7611628
  0.567567587 -11.7281408
  0.57432431 -11.7102995
  0.581081092 -11.7118874
  0.587837815 -11.7405806
  0.594594598 -11.6771488
  0.601351321 -11.5547504
  0.608108103 -11.4307547
  0.614864886 -11.3055019
  0.621621609 -11.1791105
  0.628378391 -11.0517616
  0.635135114 -10.9235315
  0.641891897 -10.7946548
  0.648648679 -10.6653414
  0.655405402 -10.5373745
  0.662162185 -10.5252447
  0.668918908 -10.491354
  0.67567569 -10.4241161
  0.682432413 -10.3645086
  0.689189196 -10.3107853
  0.695945978 -10.2201529
  0.702702701 -10.1601305
  0.709459484 -10.0665302
  0.716216207 -9.98108482
  0.722972989 -9.91056633
  0.729729712 -9.8023243
  0.736486495 -9.70231724
  0.743243217 -9.6083231
  0.75 -9.51241112
  0.756756783 -9.41222572
  0.763513505 -9.30783558
  0.770270288 -9.1997757
  0.777027011 -9.08912563
  0.783783793 -8.97784328
  0.790540516 -8.87392998
  0.797297299 -8.77549362
  0.804054022 -8.65533543
  0.810810804 -8.53603172
  0.817567587 -8.43852425
  0.82432431 -8.32359219
  0.831081092 -8.20372677
  0.837837815 -8.10799217
  0.844594598 -7.98984051
  0.851351321 -7.87384319
  0.858108103 -7.77724838
  0.864864886 -7.66526413
  0.871621609 -7.55626774
  0.878378391 -7.46284866
  0.885135114 -7.36008263
  0.891891897 -7.35965919
  0.898648679 -7.38946152
  0.905405402 -7.41734505
  0.912162185 -7.44350433
  0.918918908 -7.45260143
  0.92567569 -7.47473621
  0.932432413 -7.49499226
  0.939189196 -7.51348114
  0.945945978 -7.53001785
  0.952702701 -7.54448128
  0.959459484 -7.55702496
  0.966216207 -7.56763744
  0.972972989 -7.5763216
  0.979729712 -7.58314228
  0.986486495 -7.58795834
  0.993243217 -7.59082508
  1. -7.59177017
 
  0. -7.57116127
  0.00675676018 -7.57021713
  0.0135135101 -7.56732845
  0.0202702694 -7.56246853
  0.0270270295 -7.55570316
  0.0337837785 -7.54702663
  0.0405405387 -7.53642464
  0.0472972989 -7.52388191
  0.0540540516 -7.50941467
  0.0608108118 -7.49288273
  0.067567572 -7.4743948
  0.0743243173 -7.45413303
  0.0810810775 -7.44315147
  0.0878378376 -7.42853832
  0.0945945904 -7.40253639
  0.101351351 -7.37465954
  0.108108111 -7.34486389
  0.114864863 -7.34692955
  0.121621624 -7.4495573
  0.128378376 -7.53787231
  0.135135144 -7.64686394
  0.141891897 -7.7581377
  0.148648649 -7.84872913
  0.155405417 -7.96453094
  0.162162155 -8.08058739
  0.168918923 -8.17040634
  0.175675675 -8.28964615
  0.182432428 -8.40659237
  0.189189196 -8.49262619
  0.195945948 -8.61105347
  0.202702701 -8.72788334
  0.209459454 -8.83779335
  0.216216221 -8.93465424
  0.222972974 -9.02927589
  0.229729727 -9.13350868
  0.236486495 -9.23746586
  0.243243247 -9.33732605
  0.25 -9.43674374
  0.256756753 -9.54331493
  0.263513505 -9.64823246
  0.270270258 -9.74167824
  0.277027041 -9.81725121
  0.283783793 -9.91777992
  0.290540546 -10.0084763
  0.297297299 -10.0724649
  0.304054052 -10.1749315
  0.310810804 -10.2240105
  0.317567557 -10.3173857
  0.32432431 -10.3722286
  0.331081092 -10.4191418
  0.337837845 -10.4827795
  0.344594598 -10.5170259
  0.351351351 -10.544961
  0.358108103 -10.6737165
  0.364864856 -10.8025637
  0.371621609 -10.9308205
  0.378378391 -11.0582829
  0.385135144 -11.1848192
  0.391891897 -11.3102436
  0.398648649 -11.4345636
  0.405405402 -11.5575018
  0.412162155 -11.678441
  0.418918908 -11.6740398
  0.42567569 -11.6660938
  0.432432443 -11.6556997
  0.439189196 -11.6411114
  0.445945948 -11.6714134
  0.452702701 -11.7076006
  0.459459454 -11.7056379
  0.466216207 -11.6786127
  0.472972959 -11.7204399
  0.479729742 -11.7442169
  0.486486495 -11.7119064
  0.493243247 -11.7243013
  0.5 -11.7569485
  0.5 -11.7569485
  0.506756783 -11.7243013
  0.513513505 -11.7119064
  0.520270288 -11.7442169
  0.527027011 -11.7204399
  0.533783793 -11.6786127
  0.540540516 -11.7056379
  0.547297299 -11.7076006
  0.554054022 -11.6714134
  0.560810804 -11.6411114
  0.567567587 -11.6556997
  0.57432431 -11.6660938
  0.581081092 -11.6740398
  0.587837815 -11.678441
  0.594594598 -11.5575018
  0.601351321 -11.4345636
  0.608108103 -11.3102436
  0.614864886 -11.1848192
  0.621621609 -11.0582829
  0.628378391 -10.9308205
  0.635135114 -10.8025637
  0.641891897 -10.6737165
  0.648648679 -10.544961
  0.655405402 -10.5170259
  0.662162185 -10.4827795
  0.668918908 -10.4191418
  0.67567569 -10.3722286
  0.682432413 -10.3173857
  0.689189196 -10.2240105
  0.695945978 -10.1749315
  0.702702701 -10.0724649
  0.709459484 -10.0084763
  0.716216207 -9.91777992
  0.722972989 -9.81725121
  0.729729712 -9.74167824
  0.736486495 -9.64823246
  0.743243217 -9.54331493
  0.75 -9.43674374
  0.756756783 -9.33732605
  0.763513505 -9.23746586
  0.770270288 -9.13350868
  0.777027011 -9.02927589
  0.783783793 -8.93465424
  0.790540516 -8.83779335
  0.797297299 -8.72788334
  0.804054022 -8.61105347
  0.810810804 -8.49262619
  0.817567587 -8.40659237
  0.82432431 -8.28964615
  0.831081092 -8.17040634
  0.837837815 -8.08058739
  0.844594598 -7.96453094
  0.851351321 -7.84872913
  0.858108103 -7.7581377
  0.864864886 -7.64686394
  0.871621609 -7.53787231
  0.878378391 -7.4495573
  0.885135114 -7.34692955
  0.891891897 -7.34486389
  0.898648679 -7.37465954
  0.905405402 -7.40253639
  0.912162185 -7.42853832
  0.918918908 -7.44315147
  0.92567569 -7.45413303
  0.932432413 -7.4743948
  0.939189196 -7.49288273
  0.945945978 -7.50941467
  0.952702701 -7.52388191
  0.959459484 -7.53642464
  0.966216207 -7.54702663
  0.972972989 -7.55570316
  0.979729712 -7.56246853
  0.986486495 -7.56732845
  0.993243217 -7.57021713
  1. -7.57116127
 
  0. -7.5443058
  0.00675676018 -7.54335976
  0.0135135101 -7.54043579
  0.0202702694 -7.53545666
  0.0270270295 -7.5287466
  0.0337837785 -7.52010536
  0.0405405387 -7.50949001
  0.0472972989 -7.49692917
  0.0540540516 -7.48247242
  0.0608108118 -7.46607494
  0.067567572 -7.44759941
  0.0743243173 -7.43906784
  0.0810810775 -7.43201351
  0.0878378376 -7.40795517
  0.0945945904 -7.38201237
  0.101351351 -7.35414696
  0.108108111 -7.32435703
  0.114864863 -7.3388195
  0.121621624 -7.43192291
  0.128378376 -7.52847767
  0.135135144 -7.62365055
  0.141891897 -7.73489094
  0.148648649 -7.83295059
  0.155405417 -7.93503571
  0.162162155 -8.05192566
  0.168918923 -8.1539917
  0.175675675 -8.25483131
  0.182432428 -8.37292957
  0.189189196 -8.49213791
  0.195945948 -8.57828236
  0.202702701 -8.68784523
  0.209459454 -8.80198288
  0.216216221 -8.91503906
  0.222972974 -9.02582264
  0.229729727 -9.12734699
  0.236486495 -9.22839737
  0.243243247 -9.33158493
  0.25 -9.43255138
  0.256756753 -9.52237415
  0.263513505 -9.60791397
  0.270270258 -9.69760895
  0.277027041 -9.80419636
  0.283783793 -9.88101578
  0.290540546 -9.95851803
  0.297297299 -10.0592375
  0.304054052 -10.1119184
  0.310810804 -10.2124815
  0.317567557 -10.2551994
  0.32432431 -10.3331184
  0.331081092 -10.3942747
  0.337837845 -10.4213676
  0.344594598 -10.4706583
  0.351351351 -10.4963789
  0.358108103 -10.5501347
  0.364864856 -10.6786127
  0.371621609 -10.806798
  0.378378391 -10.934268
  0.385135144 -11.0608749
  0.391891897 -11.1863995
  0.398648649 -11.3108749
  0.405405402 -11.4341145
  0.412162155 -11.5558434
  0.418918908 -11.6567841
  0.42567569 -11.6259117
  0.432432443 -11.6224127
  0.439189196 -11.6396399
  0.445945948 -11.6230049
  0.452702701 -11.6058722
  0.459459454 -11.6287403
  0.466216207 -11.6731825
  0.472972959 -11.6474323
  0.479729742 -11.6358852
  0.486486495 -11.6782017
  0.493243247 -11.6719141
  0.5 -11.6406498
  0.5 -11.6406498
  0.506756783 -11.6719141
  0.513513505 -11.6782017
  0.520270288 -11.6358852
  0.527027011 -11.6474323
  0.533783793 -11.6731825
  0.540540516 -11.6287403
  0.547297299 -11.6058722
  0.554054022 -11.6230049
  0.560810804 -11.6396399
  0.567567587 -11.6224127
  0.57432431 -11.6259117
  0.581081092 -11.6567841
  0.587837815 -11.5558434
  0.594594598 -11.4341145
  0.601351321 -11.3108749
  0.608108103 -11.1863995
  0.614864886 -11.0608749
  0.621621609 -10.934268
  0.628378391 -10.806798
  0.635135114 -10.6786127
  0.641891897 -10.5501347
  0.648648679 -10.4963789
  0.655405402 -10.4706583
  0.662162185 -10.4213676
  0.668918908 -10.3942747
  0.67567569 -10.3331184
  0.682432413 -10.2551994
  0.689189196 -10.2124815
  0.695945978 -10.1119184
  0.702702701 -10.0592375
  0.709459484 -9.95851803
  0.716216207 -9.88101578
  0.722972989 -9.80419636
  0.729729712 -9.69760895
  0.736486495 -9.60791397
  0.743243217 -9.52237415
  0.75 -9.43255138
  0.756756783 -9.33158493
  0.763513505 -9.22839737
  0.770270288 -9.12734699
  0.777027011 -9.02582264
  0.783783793 -8.91503906
  0.790540516 -8.80198288
  0.797297299 -8.68784523
  0.804054022 -8.57828236
  0.810810804 -8.49213791
  0.817567587 -8.37292957
  0.82432431 -8.25483131
  0.831081092 -8.1539917
  0.837837815 -8.05192566
  0.844594598 -7.93503571
  0.851351321 -7.83295059
  0.858108103 -7.73489094
  0.864864886 -7.62365055
  0.871621609 -7.52847767
  0.878378391 -7.43192291
  0.885135114 -7.3388195
  0.891891897 -7.32435703
  0.898648679 -7.35414696
  0.905405402 -7.38201237
  0.912162185 -7.40795517
  0.918918908 -7.43201351
  0.92567569 -7.43906784
  0.932432413 -7.44759941
  0.939189196 -7.46607494
  0.945945978 -7.48247242
  0.952702701 -7.49692917
  0.959459484 -7.50949001
  0.966216207 -7.52010536
  0.972972989 -7.5287466
  0.979729712 -7.53545666
  0.986486495 -7.54043579
  0.993243217 -7.54335976
  1. -7.5443058
 
  0. -7.51067257
  0.00675676018 -7.50971603
  0.0135135101 -7.50681019
  0.0202702694 -7.50197315
  0.0270270295 -7.49524498
  0.0337837785 -7.48660851
  0.0405405387 -7.47603416
  0.0472972989 -7.46347713
  0.0540540516 -7.44902897
  0.0608108118 -7.43362045
  0.067567572 -7.43594074
  0.0743243173 -7.42737579
  0.0810810775 -7.40525723
  0.0878378376 -7.38118935
  0.0945945904 -7.35522938
  0.101351351 -7.32739067
  0.108108111 -7.2976532
  0.114864863 -7.32936954
  0.121621624 -7.40816212
  0.128378376 -7.51205254
  0.135135144 -7.59320736
  0.141891897 -7.70403385
  0.148648649 -7.81366348
  0.155405417 -7.89729786
  0.162162155 -8.01342201
  0.168918923 -8.12623787
  0.175675675 -8.20733547
  0.182432428 -8.32454681
  0.189189196 -8.43965626
  0.195945948 -8.54168224
  0.202702701 -8.62778664
  0.209459454 -8.73677921
  0.216216221 -8.84583378
  0.222972974 -8.9515543
  0.229729727 -9.05397987
  0.236486495 -9.15330219
  0.243243247 -9.24922371
  0.25 -9.34034061
  0.256756753 -9.42991352
  0.263513505 -9.53813076
  0.270270258 -9.63636303
  0.277027041 -9.70980835
  0.283783793 -9.80537033
  0.290540546 -9.89718819
  0.297297299 -9.9589119
  0.304054052 -10.0622616
  0.310810804 -10.1092091
  0.317567557 -10.2078466
  0.32432431 -10.2561693
  0.331081092 -10.3210392
  0.337837845 -10.3927431
  0.344594598 -10.4132929
  0.351351351 -10.4441195
  0.358108103 -10.4654799
  0.364864856 -10.5517511
  0.371621609 -10.6796885
  0.378378391 -10.8070679
  0.385135144 -10.9336729
  0.391891897 -11.0592279
  0.398648649 -11.1837788
  0.405405402 -11.3071384
  0.412162155 -11.4292107
  0.418918908 -11.5495758
  0.42567569 -11.5718317
  0.432432443 -11.5393982
  0.439189196 -11.5342331
  0.445945948 -11.5495148
  0.452702701 -11.5740118
  0.459459454 -11.563859
  0.466216207 -11.5341511
  0.472972959 -11.5755825
  0.479729742 -11.5979195
  0.486486495 -11.5639877
  0.493243247 -11.5755167
  0.5 -11.6086874
  0.5 -11.6086874
  0.506756783 -11.5755167
  0.513513505 -11.5639877
  0.520270288 -11.5979195
  0.527027011 -11.5755825
  0.533783793 -11.5341511
  0.540540516 -11.563859
  0.547297299 -11.5740118
  0.554054022 -11.5495148
  0.560810804 -11.5342331
  0.567567587 -11.5393982
  0.57432431 -11.5718317
  0.581081092 -11.5495758
  0.587837815 -11.4292107
  0.594594598 -11.3071384
  0.601351321 -11.1837788
  0.608108103 -11.0592279
  0.614864886 -10.9336729
  0.621621609 -10.8070679
  0.628378391 -10.6796885
  0.635135114 -10.5517511
  0.641891897 -10.4654799
  0.648648679 -10.4441195
  0.655405402 -10.4132929
  0.662162185 -10.3927431
  0.668918908 -10.3210392
  0.67567569 -10.2561693
  0.682432413 -10.2078466
  0.689189196 -10.1092091
  0.695945978 -10.0622616
  0.702702701 -9.9589119
  0.709459484 -9.89718819
  0.716216207 -9.80537033
  0.722972989 -9.70980835
  0.729729712 -9.63636303
  0.736486495 -9.53813076
  0.743243217 -9.42991352
  0.75 -9.34034061
  0.756756783 -9.24922371
  0.763513505 -9.15330219
  0.770270288 -9.05397987
  0.777027011 -8.9515543
  0.783783793 -8.84583378
  0.790540516 -8.73677921
  0.797297299 -8.62778664
  0.804054022 -8.54168224
  0.810810804 -8.43965626
  0.817567587 -8.32454681
  0.82432431 -8.20733547
  0.831081092 -8.12623787
  0.837837815 -8.01342201
  0.844594598 -7.89729786
  0.851351321 -7.81366348
  0.858108103 -7.70403385
  0.864864886 -7.59320736
  0.871621609 -7.51205254
  0.878378391 -7.40816212
  0.885135114 -7.32936954
  0.891891897 -7.2976532
  0.898648679 -7.32739067
  0.905405402 -7.35522938
  0.912162185 -7.38118935
  0.918918908 -7.40525723
  0.92567569 -7.42737579
  0.932432413 -7.43594074
  0.939189196 -7.43362045
  0.945945978 -7.44902897
  0.952702701 -7.46347713
  0.959459484 -7.47603416
  0.966216207 -7.48660851
  0.972972989 -7.49524498
  0.979729712 -7.50197315
  0.986486495 -7.50681019
  0.993243217 -7.50971603
  1. -7.51067257
 
  0. -7.47100353
  0.00675676018 -7.47005749
  0.0135135101 -7.46716976
  0.0202702694 -7.46255684
  0.0270270295 -7.45581818
  0.0337837785 -7.44717216
  0.0405405387 -7.43660164
  0.0472972989 -7.43069458
  0.0540540516 -7.43199635
  0.0608108118 -7.43264866
  0.067567572 -7.41418648
  0.0743243173 -7.39397144
  0.0810810775 -7.37185669
  0.0878378376 -7.34780502
  0.0945945904 -7.32185936
  0.101351351 -7.29405022
  0.108108111 -7.27072239
  0.114864863 -7.32795429
  0.121621624 -7.37932777
  0.128378376 -7.48474693
  0.135135144 -7.56402397
  0.141891897 -7.66982079
  0.148648649 -7.78245449
  0.155405417 -7.87218094
  0.162162155 -7.97400951
  0.168918923 -8.08996677
  0.175675675 -8.19985485
  0.182432428 -8.28490734
  0.189189196 -8.39598083
  0.195945948 -8.51068687
  0.202702701 -8.62466049
  0.209459454 -8.71796894
  0.216216221 -8.81509495
  0.222972974 -8.91582203
  0.229729727 -9.01715374
  0.236486495 -9.11802387
  0.243243247 -9.21922302
  0.25 -9.32280445
  0.256756753 -9.4250021
  0.263513505 -9.50367355
  0.270270258 -9.5861187
  0.277027041 -9.69069767
  0.283783793 -9.76718044
  0.290540546 -9.84346485
  0.297297299 -9.94232368
  0.304054052 -9.99460602
  0.310810804 -10.0955067
  0.317567557 -10.1378756
  0.32432431 -10.2211733
  0.331081092 -10.2761793
  0.337837845 -10.3165359
  0.344594598 -10.3906527
  0.351351351 -10.4222612
  0.358108103 -10.4280396
  0.364864856 -10.4304314
  0.371621609 -10.5495529
  0.378378391 -10.6767054
  0.385135144 -10.803174
  0.391891897 -10.9287004
  0.398648649 -11.0532513
  0.405405402 -11.1766825
  0.412162155 -11.298893
  0.418918908 -11.4196854
  0.42567569 -11.5383654
  0.432432443 -11.5233984
  0.439189196 -11.5053349
  0.445945948 -11.4840603
  0.452702701 -11.4712362
  0.459459454 -11.4946051
  0.466216207 -11.5325212
  0.472972959 -11.500783
  0.479729742 -11.4893503
  0.486486495 -11.5303001
  0.493243247 -11.5229244
  0.5 -11.4909487
  0.5 -11.4909487
  0.506756783 -11.5229244
  0.513513505 -11.5303001
  0.520270288 -11.4893503
  0.527027011 -11.500783
  0.533783793 -11.5325212
  0.540540516 -11.4946051
  0.547297299 -11.4712362
  0.554054022 -11.4840603
  0.560810804 -11.5053349
  0.567567587 -11.5233984
  0.57432431 -11.5383654
  0.581081092 -11.4196854
  0.587837815 -11.298893
  0.594594598 -11.1766825
  0.601351321 -11.0532513
  0.608108103 -10.9287004
  0.614864886 -10.803174
  0.621621609 -10.6767054
  0.628378391 -10.5495529
  0.635135114 -10.4304314
  0.641891897 -10.4280396
  0.648648679 -10.4222612
  0.655405402 -10.3906527
  0.662162185 -10.3165359
  0.668918908 -10.2761793
  0.67567569 -10.2211733
  0.682432413 -10.1378756
  0.689189196 -10.0955067
  0.695945978 -9.99460602
  0.702702701 -9.94232368
  0.709459484 -9.84346485
  0.716216207 -9.76718044
  0.722972989 -9.69069767
  0.729729712 -9.5861187
  0.736486495 -9.50367355
  0.743243217 -9.4250021
  0.75 -9.32280445
  0.756756783 -9.21922302
  0.763513505 -9.11802387
  0.770270288 -9.01715374
  0.777027011 -8.91582203
  0.783783793 -8.81509495
  0.790540516 -8.71796894
  0.797297299 -8.62466049
  0.804054022 -8.51068687
  0.810810804 -8.39598083
  0.817567587 -8.28490734
  0.82432431 -8.19985485
  0.831081092 -8.08996677
  0.837837815 -7.97400951
  0.844594598 -7.87218094
  0.851351321 -7.78245449
  0.858108103 -7.66982079
  0.864864886 -7.56402397
  0.871621609 -7.48474693
  0.878378391 -7.37932777
  0.885135114 -7.32795429
  0.891891897 -7.27072239
  0.898648679 -7.29405022
  0.905405402 -7.32185936
  0.912162185 -7.34780502
  0.918918908 -7.37185669
  0.92567569 -7.39397144
  0.932432413 -7.41418648
  0.939189196 -7.43264866
  0.945945978 -7.43199635
  0.952702701 -7.43069458
  0.959459484 -7.43660164
  0.966216207 -7.44717216
  0.972972989 -7.45581818
  0.979729712 -7.46255684
  0.986486495 -7.46716976
  0.993243217 -7.47005749
  1. -7.47100353
 
  0. -7.42805576
  0.00675676018 -7.42810249
  0.0135135101 -7.42823792
  0.0202702694 -7.42845249
  0.0270270295 -7.42862701
  0.0337837785 -7.42913055
  0.0405405387 -7.42979813
  0.0472972989 -7.42407703
  0.0540540516 -7.40965748
  0.0608108118 -7.39328003
  0.067567572 -7.37483597
  0.0743243173 -7.35463333
  0.0810810775 -7.3325386
  0.0878378376 -7.30851173
  0.0945945904 -7.28255272
  0.101351351 -7.25474739
  0.108108111 -7.26431751
  0.114864863 -7.31316853
  0.121621624 -7.34422874
  0.128378376 -7.44892979
  0.135135144 -7.5459919
  0.141891897 -7.62754345
  0.148648649 -7.73924255
  0.155405417 -7.84656715
  0.162162155 -7.9225769
  0.168918923 -8.03757763
  0.175675675 -8.15019417
  0.182432428 -8.24391842
  0.189189196 -8.33081532
  0.195945948 -8.44290543
  0.202702701 -8.55173302
  0.209459454 -8.65615273
  0.216216221 -8.75645161
  0.222972974 -8.85490894
  0.229729727 -8.95320129
  0.236486495 -9.05107784
  0.243243247 -9.14640522
  0.25 -9.23564243
  0.256756753 -9.3158884
  0.263513505 -9.42148685
  0.270270258 -9.52080727
  0.277027041 -9.58938122
  0.283783793 -9.68834114
  0.290540546 -9.77401161
  0.297297299 -9.84139347
  0.304054052 -9.93823624
  0.310810804 -9.99043751
  0.317567557 -10.0833406
  0.32432431 -10.1357679
  0.331081092 -10.2017384
  0.337837845 -10.2739525
  0.344594598 -10.2890673
  0.351351351 -10.3595428
  0.358108103 -10.4068432
  0.364864856 -10.4195099
  0.371621609 -10.4171362
  0.378378391 -10.5435772
  0.385135144 -10.6697931
  0.391891897 -10.7951899
  0.398648649 -10.9196358
  0.405405402 -11.0430384
  0.412162155 -11.1652622
  0.418918908 -11.2862015
  0.42567569 -11.4055948
  0.432432443 -11.485302
  0.439189196 -11.4511957
  0.445945948 -11.4432878
  0.452702701 -11.4443073
  0.459459454 -11.4205418
  0.466216207 -11.3991432
  0.472972959 -11.4349651
  0.479729742 -11.4512243
  0.486486495 -11.41535
  0.493243247 -11.4278822
  0.5 -11.4604902
  0.5 -11.4604902
  0.506756783 -11.4278822
  0.513513505 -11.41535
  0.520270288 -11.4512243
  0.527027011 -11.4349651
  0.533783793 -11.3991432
  0.540540516 -11.4205418
  0.547297299 -11.4443073
  0.554054022 -11.4432878
  0.560810804 -11.4511957
  0.567567587 -11.485302
  0.57432431 -11.4055948
  0.581081092 -11.2862015
  0.587837815 -11.1652622
  0.594594598 -11.0430384
  0.601351321 -10.9196358
  0.608108103 -10.7951899
  0.614864886 -10.6697931
  0.621621609 -10.5435772
  0.628378391 -10.4171362
  0.635135114 -10.4195099
  0.641891897 -10.4068432
  0.648648679 -10.3595428
  0.655405402 -10.2890673
  0.662162185 -10.2739525
  0.668918908 -10.2017384
  0.67567569 -10.1357679
  0.682432413 -10.0833406
  0.689189196 -9.99043751
  0.695945978 -9.93823624
  0.702702701 -9.84139347
  0.709459484 -9.77401161
  0.716216207 -9.68834114
  0.722972989 -9.58938122
  0.729729712 -9.52080727
  0.736486495 -9.42148685
  0.743243217 -9.3158884
  0.75 -9.23564243
  0.756756783 -9.14640522
  0.763513505 -9.05107784
  0.770270288 -8.95320129
  0.777027011 -8.85490894
  0.783783793 -8.75645161
  0.790540516 -8.65615273
  0.797297299 -8.55173302
  0.804054022 -8.44290543
  0.810810804 -8.33081532
  0.817567587 -8.24391842
  0.82432431 -8.15019417
  0.831081092 -8.03757763
  0.837837815 -7.9225769
  0.844594598 -7.84656715
  0.851351321 -7.73924255
  0.858108103 -7.62754345
  0.864864886 -7.5459919
  0.871621609 -7.44892979
  0.878378391 -7.34422874
  0.885135114 -7.31316853
  0.891891897 -7.26431751
  0.898648679 -7.25474739
  0.905405402 -7.28255272
  0.912162185 -7.30851173
  0.918918908 -7.3325386
  0.92567569 -7.35463333
  0.932432413 -7.37483597
  0.939189196 -7.39328003
  0.945945978 -7.40965748
  0.952702701 -7.42407703
  0.959459484 -7.42979813
  0.966216207 -7.42913055
  0.972972989 -7.42862701
  0.979729712 -7.42845249
  0.986486495 -7.42823792
  0.993243217 -7.42810249
  1. -7.42805576
 
  0. -7.42554665
  0.00675676018 -7.42459488
  0.0135135101 -7.42173386
  0.0202702694 -7.41699409
  0.0270270295 -7.41025543
  0.0337837785 -7.40162086
  0.0405405387 -7.39104271
  0.0472972989 -7.37853909
  0.0540540516 -7.36414814
  0.0608108118 -7.3477869
  0.067567572 -7.32944775
  0.0743243173 -7.30927753
  0.0810810775 -7.28720188
  0.0878378376 -7.26319885
  0.0945945904 -7.23724747
  0.101351351 -7.22063923
  0.108108111 -7.2609129
  0.114864863 -7.30582428
  0.121621624 -7.30691814
  0.128378376 -7.41006184
  0.135135144 -7.5175333
  0.141891897 -7.59386826
  0.148648649 -7.69542694
  0.155405417 -7.80805206
  0.162162155 -7.91012096
  0.168918923 -7.9930315
  0.175675675 -8.10331059
  0.182432428 -8.217103
  0.189189196 -8.32215977
  0.195945948 -8.40995026
  0.202702701 -8.50870228
  0.209459454 -8.61189651
  0.216216221 -8.71500969
  0.222972974 -8.81600094
  0.229729727 -8.91436768
  0.236486495 -9.0103035
  0.243243247 -9.10581875
  0.25 -9.20540905
  0.256756753 -9.31185722
  0.263513505 -9.38829994
  0.270270258 -9.46701336
  0.277027041 -9.57305431
  0.283783793 -9.6408987
  0.290540546 -9.72334671
  0.297297299 -9.81122684
  0.304054052 -9.87177181
  0.310810804 -9.9629221
  0.317567557 -10.0148945
  0.32432431 -10.0910349
  0.331081092 -10.1534538
  0.337837845 -10.1943722
  0.344594598 -10.2843313
  0.351351351 -10.2974567
  0.358108103 -10.3304749
  0.364864856 -10.373229
  0.371621609 -10.3839722
  0.378378391 -10.4087124
  0.385135144 -10.5343781
  0.391891897 -10.6595621
  0.398648649 -10.783823
  0.405405402 -10.9070683
  0.412162155 -11.0292168
  0.418918908 -11.1501389
  0.42567569 -11.269701
  0.432432443 -11.3876266
  0.439189196 -11.398818
  0.445945948 -11.3659277
  0.452702701 -11.35851
  0.459459454 -11.3713379
  0.466216207 -11.387928
  0.472972959 -11.3533678
  0.479729742 -11.346776
  0.486486495 -11.3848639
  0.493243247 -11.3739948
  0.5 -11.3425941
  0.5 -11.3425941
  0.506756783 -11.3739948
  0.513513505 -11.3848639
  0.520270288 -11.346776
  0.527027011 -11.3533678
  0.533783793 -11.387928
  0.540540516 -11.3713379
  0.547297299 -11.35851
  0.554054022 -11.3659277
  0.560810804 -11.398818
  0.567567587 -11.3876266
  0.57432431 -11.269701
  0.581081092 -11.1501389
  0.587837815 -11.0292168
  0.594594598 -10.9070683
  0.601351321 -10.783823
  0.608108103 -10.6595621
  0.614864886 -10.5343781
  0.621621609 -10.4087124
  0.628378391 -10.3839722
  0.635135114 -10.373229
  0.641891897 -10.3304749
  0.648648679 -10.2974567
  0.655405402 -10.2843313
  0.662162185 -10.1943722
  0.668918908 -10.1534538
  0.67567569 -10.0910349
  0.682432413 -10.0148945
  0.689189196 -9.9629221
  0.695945978 -9.87177181
  0.702702701 -9.81122684
  0.709459484 -9.72334671
  0.716216207 -9.6408987
  0.722972989 -9.57305431
  0.729729712 -9.46701336
  0.736486495 -9.38829994
  0.743243217 -9.31185722
  0.75 -9.20540905
  0.756756783 -9.10581875
  0.763513505 -9.0103035
  0.770270288 -8.91436768
  0.777027011 -8.81600094
  0.783783793 -8.71500969
  0.790540516 -8.61189651
  0.797297299 -8.50870228
  0.804054022 -8.40995026
  0.810810804 -8.32215977
  0.817567587 -8.217103
  0.82432431 -8.10331059
  0.831081092 -7.9930315
  0.837837815 -7.91012096
  0.844594598 -7.80805206
  0.851351321 -7.69542694
  0.858108103 -7.59386826
  0.864864886 -7.5175333
  0.871621609 -7.41006184
  0.878378391 -7.30691814
  0.885135114 -7.30582428
  0.891891897 -7.2609129
  0.898648679 -7.22063923
  0.905405402 -7.23724747
  0.912162185 -7.26319885
  0.918918908 -7.28720188
  0.92567569 -7.30927753
  0.932432413 -7.32944775
  0.939189196 -7.3477869
  0.945945978 -7.36414814
  0.952702701 -7.37853909
  0.959459484 -7.39104271
  0.966216207 -7.40162086
  0.972972989 -7.41025543
  0.979729712 -7.41699409
  0.986486495 -7.42173386
  0.993243217 -7.42459488
  1. -7.42554665
 
  0. -7.37406731
  0.00675676018 -7.37312889
  0.0135135101 -7.37027264
  0.0202702694 -7.36547375
  0.0270270295 -7.3587513
  0.0337837785 -7.35010719
  0.0405405387 -7.33954334
  0.0472972989 -7.32705116
  0.0540540516 -7.31265736
  0.0608108118 -7.29629326
  0.067567572 -7.27805328
  0.0743243173 -7.25788593
  0.0810810775 -7.23583221
  0.0878378376 -7.21187592
  0.0945945904 -7.20820427
  0.101351351 -7.20945168
  0.108108111 -7.24774361
  0.114864863 -7.29267025
  0.121621624 -7.30520821
  0.128378376 -7.36351204
  0.135135144 -7.46978569
  0.141891897 -7.56924915
  0.148648649 -7.64041233
  0.155405417 -7.75197029
  0.162162155 -7.86137867
  0.168918923 -7.94803238
  0.175675675 -8.03517246
  0.182432428 -8.14624214
  0.189189196 -8.25368214
  0.195945948 -8.35407925
  0.202702701 -8.44813442
  0.209459454 -8.54148674
  0.216216221 -8.63685513
  0.222972974 -8.73431301
  0.229729727 -8.83350086
  0.236486495 -8.93329906
  0.243243247 -9.03056145
  0.25 -9.11921597
  0.256756753 -9.19486427
  0.263513505 -9.30011272
  0.270270258 -9.39645004
  0.277027041 -9.4564085
  0.283783793 -9.56603336
  0.290540546 -9.63804054
  0.297297299 -9.71964169
  0.304054052 -9.80104446
  0.310810804 -9.86753178
  0.317567557 -9.94466209
  0.32432431 -10.0110121
  0.331081092 -10.0645542
  0.337837845 -10.1471224
  0.344594598 -10.1609154
  0.351351351 -10.2469635
  0.358108103 -10.2882633
  0.364864856 -10.2885494
  0.371621609 -10.3266315
  0.378378391 -10.3341637
  0.385135144 -10.3963375
  0.391891897 -10.5211058
  0.398648649 -10.645093
  0.405405402 -10.7681265
  0.412162155 -10.8901043
  0.418918908 -11.0109119
  0.42567569 -11.1304464
  0.432432443 -11.2486
  0.439189196 -11.3645315
  0.445945948 -11.3366976
  0.452702701 -11.3073769
  0.459459454 -11.2753839
  0.466216207 -11.2766752
  0.472972959 -11.3013153
  0.479729742 -11.3044319
  0.486486495 -11.2667923
  0.493243247 -11.282752
  0.5 -11.3134365
  0.5 -11.3134365
  0.506756783 -11.282752
  0.513513505 -11.2667923
  0.520270288 -11.3044319
  0.527027011 -11.3013153
  0.533783793 -11.2766752
  0.540540516 -11.2753839
  0.547297299 -11.3073769
  0.554054022 -11.3366976
  0.560810804 -11.3645315
  0.567567587 -11.2486
  0.57432431 -11.1304464
  0.581081092 -11.0109119
  0.587837815 -10.8901043
  0.594594598 -10.7681265
  0.601351321 -10.645093
  0.608108103 -10.5211058
  0.614864886 -10.3963375
  0.621621609 -10.3341637
  0.628378391 -10.3266315
  0.635135114 -10.2885494
  0.641891897 -10.2882633
  0.648648679 -10.2469635
  0.655405402 -10.1609154
  0.662162185 -10.1471224
  0.668918908 -10.0645542
  0.67567569 -10.0110121
  0.682432413 -9.94466209
  0.689189196 -9.86753178
  0.695945978 -9.80104446
  0.702702701 -9.71964169
  0.709459484 -9.63804054
  0.716216207 -9.56603336
  0.722972989 -9.4564085
  0.729729712 -9.39645004
  0.736486495 -9.30011272
  0.743243217 -9.19486427
  0.75 -9.11921597
  0.756756783 -9.03056145
  0.763513505 -8.93329906
  0.770270288 -8.83350086
  0.777027011 -8.73431301
  0.783783793 -8.63685513
  0.790540516 -8.54148674
  0.797297299 -8.44813442
  0.804054022 -8.35407925
  0.810810804 -8.25368214
  0.817567587 -8.14624214
  0.82432431 -8.03517246
  0.831081092 -7.94803238
  0.837837815 -7.86137867
  0.844594598 -7.75197029
  0.851351321 -7.64041233
  0.858108103 -7.56924915
  0.864864886 -7.46978569
  0.871621609 -7.36351204
  0.878378391 -7.30520821
  0.885135114 -7.29267025
  0.891891897 -7.24774361
  0.898648679 -7.20945168
  0.905405402 -7.20820427
  0.912162185 -7.21187592
  0.918918908 -7.23583221
  0.92567569 -7.25788593
  0.932432413 -7.27805328
  0.939189196 -7.29629326
  0.945945978 -7.31265736
  0.952702701 -7.32705116
  0.959459484 -7.33954334
  0.966216207 -7.35010719
  0.972972989 -7.3587513
  0.979729712 -7.36547375
  0.986486495 -7.37027264
  0.993243217 -7.37312889
  1. -7.37406731
 
  0. -7.31688118
  0.00675676018 -7.31590652
  0.0135135101 -7.31300926
  0.0202702694 -7.30821228
  0.0270270295 -7.30152512
  0.0337837785 -7.29289055
  0.0405405387 -7.28231716
  0.0472972989 -7.26984882
  0.0540540516 -7.25545883
  0.0608108118 -7.23900127
  0.067567572 -7.22079563
  0.0743243173 -7.20066071
  0.0810810775 -7.19027042
  0.0878378376 -7.19830036
  0.0945945904 -7.18596745
  0.101351351 -7.17516422
  0.108108111 -7.23751736
  0.114864863 -7.27808571
  0.121621624 -7.29433632
  0.128378376 -7.32107544
  0.135135144 -7.42178631
  0.141891897 -7.52999783
  0.148648649 -7.62279129
  0.155405417 -7.70263004
  0.162162155 -7.81089115
  0.168918923 -7.9230032
  0.175675675 -8.01913261
  0.182432428 -8.10457325
  0.189189196 -8.20483398
  0.195945948 -8.30977821
  0.202702701 -8.41437817
  0.209459454 -8.51717091
  0.216216221 -8.61724567
  0.222972974 -8.71411324
  0.229729727 -8.8075428
  0.236486495 -8.89762878
  0.243243247 -8.98702049
  0.25 -9.08300972
  0.256756753 -9.1895256
  0.263513505 -9.26130295
  0.270270258 -9.34110355
  0.277027041 -9.45147514
  0.283783793 -9.5047369
  0.290540546 -9.59986687
  0.297297299 -9.66806984
  0.304054052 -9.74608994
  0.310810804 -9.81711769
  0.317567557 -9.88848019
  0.32432431 -9.94665337
  0.331081092 -10.026823
  0.337837845 -10.0571222
  0.344594598 -10.1561956
  0.351351351 -10.1677036
  0.358108103 -10.2170725
  0.364864856 -10.2847681
  0.371621609 -10.2838182
  0.378378391 -10.282239
  0.385135144 -10.2806683
  0.391891897 -10.3809824
  0.398648649 -10.5045748
  0.405405402 -10.6273165
  0.412162155 -10.7490425
  0.418918908 -10.8696394
  0.42567569 -10.9890375
  0.432432443 -11.1071281
  0.439189196 -11.223732
  0.445945948 -11.309597
  0.452702701 -11.2738733
  0.459459454 -11.2650785
  0.466216207 -11.2407417
  0.472972959 -11.2070169
  0.479729742 -11.2115555
  0.486486495 -11.24405
  0.493243247 -11.2263985
  0.5 -11.1965895
  0.5 -11.1965895
  0.506756783 -11.2263985
  0.513513505 -11.24405
  0.520270288 -11.2115555
  0.527027011 -11.2070169
  0.533783793 -11.2407417
  0.540540516 -11.2650785
  0.547297299 -11.2738733
  0.554054022 -11.309597
  0.560810804 -11.223732
  0.567567587 -11.1071281
  0.57432431 -10.9890375
  0.581081092 -10.8696394
  0.587837815 -10.7490425
  0.594594598 -10.6273165
  0.601351321 -10.5045748
  0.608108103 -10.3809824
  0.614864886 -10.2806683
  0.621621609 -10.282239
  0.628378391 -10.2838182
  0.635135114 -10.2847681
  0.641891897 -10.2170725
  0.648648679 -10.1677036
  0.655405402 -10.1561956
  0.662162185 -10.0571222
  0.668918908 -10.026823
  0.67567569 -9.94665337
  0.682432413 -9.88848019
  0.689189196 -9.81711769
  0.695945978 -9.74608994
  0.702702701 -9.66806984
  0.709459484 -9.59986687
  0.716216207 -9.5047369
  0.722972989 -9.45147514
  0.729729712 -9.34110355
  0.736486495 -9.26130295
  0.743243217 -9.1895256
  0.75 -9.08300972
  0.756756783 -8.98702049
  0.763513505 -8.89762878
  0.770270288 -8.8075428
  0.777027011 -8.71411324
  0.783783793 -8.61724567
  0.790540516 -8.51717091
  0.797297299 -8.41437817
  0.804054022 -8.30977821
  0.810810804 -8.20483398
  0.817567587 -8.10457325
  0.82432431 -8.01913261
  0.831081092 -7.9230032
  0.837837815 -7.81089115
  0.844594598 -7.70263004
  0.851351321 -7.62279129
  0.858108103 -7.52999783
  0.864864886 -7.42178631
  0.871621609 -7.32107544
  0.878378391 -7.29433632
  0.885135114 -7.27808571
  0.891891897 -7.23751736
  0.898648679 -7.17516422
  0.905405402 -7.18596745
  0.912162185 -7.19830036
  0.918918908 -7.19027042
  0.92567569 -7.20066071
  0.932432413 -7.22079563
  0.939189196 -7.23900127
  0.945945978 -7.25545883
  0.952702701 -7.26984882
  0.959459484 -7.28231716
  0.966216207 -7.29289055
  0.972972989 -7.30152512
  0.979729712 -7.30821228
  0.986486495 -7.31300926
  0.993243217 -7.31590652
  1. -7.31688118
 
  0. -7.25360203
  0.00675676018 -7.25260448
  0.0135135101 -7.24970531
  0.0202702694 -7.24489594
  0.0270270295 -7.2382288
  0.0337837785 -7.22960281
  0.0405405387 -7.21904278
  0.0472972989 -7.206604
  0.0540540516 -7.19223309
  0.0608108118 -7.17576504
  0.067567572 -7.17873287
  0.0743243173 -7.18383121
  0.0810810775 -7.1785984
  0.0878378376 -7.15467072
  0.0945945904 -7.12883186
  0.101351351 -7.16519833
  0.108108111 -7.22831154
  0.114864863 -7.26593781
  0.121621624 -7.27955532
  0.128378376 -7.29446507
  0.135135144 -7.36300087
  0.141891897 -7.47000504
  0.148648649 -7.57532978
  0.155405417 -7.65494442
  0.162162155 -7.74042034
  0.168918923 -7.84968662
  0.175675675 -7.95482063
  0.182432428 -8.05008793
  0.189189196 -8.13703442
  0.195945948 -8.22467995
  0.202702701 -8.31727314
  0.209459454 -8.41578293
  0.216216221 -8.51142979
  0.222972974 -8.60565376
  0.229729727 -8.7061491
  0.236486495 -8.8078804
  0.243243247 -8.90679073
  0.25 -8.99368572
  0.256756753 -9.06375599
  0.263513505 -9.17461681
  0.270270258 -9.26274681
  0.277027041 -9.32699871
  0.283783793 -9.4371767
  0.290540546 -9.48938751
  0.297297299 -9.59287739
  0.304054052 -9.65017128
  0.310810804 -9.7401762
  0.317567557 -9.79214859
  0.32432431 -9.88167763
  0.331081092 -9.91303825
  0.337837845 -10.0136232
  0.344594598 -10.0294018
  0.351351351 -10.1141663
  0.358108103 -10.1551962
  0.364864856 -10.1688671
  0.371621609 -10.234664
  0.378378391 -10.2647009
  0.385135144 -10.2561369
  0.391891897 -10.2399063
  0.398648649 -10.3626089
  0.405405402 -10.4849482
  0.412162155 -10.6063337
  0.418918908 -10.726635
  0.42567569 -10.8458242
  0.432432443 -10.9637175
  0.439189196 -11.0802822
  0.445945948 -11.19526
  0.452702701 -11.219409
  0.459459454 -11.1818972
  0.466216207 -11.1709499
  0.472972959 -11.1772041
  0.479729742 -11.1581526
  0.486486495 -11.1198597
  0.493243247 -11.1425095
  0.5 -11.1695213
  0.5 -11.1695213
  0.506756783 -11.1425095
  0.513513505 -11.1198597
  0.520270288 -11.1581526
  0.527027011 -11.1772041
  0.533783793 -11.1709499
  0.540540516 -11.1818972
  0.547297299 -11.219409
  0.554054022 -11.19526
  0.560810804 -11.0802822
  0.567567587 -10.9637175
  0.57432431 -10.8458242
  0.581081092 -10.726635
  0.587837815 -10.6063337
  0.594594598 -10.4849482
  0.601351321 -10.3626089
  0.608108103 -10.2399063
  0.614864886 -10.2561369
  0.621621609 -10.2647009
  0.628378391 -10.234664
  0.635135114 -10.1688671
  0.641891897 -10.1551962
  0.648648679 -10.1141663
  0.655405402 -10.0294018
  0.662162185 -10.0136232
  0.668918908 -9.91303825
  0.67567569 -9.88167763
  0.682432413 -9.79214859
  0.689189196 -9.7401762
  0.695945978 -9.65017128
  0.702702701 -9.59287739
  0.709459484 -9.48938751
  0.716216207 -9.4371767
  0.722972989 -9.32699871
  0.729729712 -9.26274681
  0.736486495 -9.17461681
  0.743243217 -9.06375599
  0.75 -8.99368572
  0.756756783 -8.90679073
  0.763513505 -8.8078804
  0.770270288 -8.7061491
  0.777027011 -8.60565376
  0.783783793 -8.51142979
  0.790540516 -8.41578293
  0.797297299 -8.31727314
  0.804054022 -8.22467995
  0.810810804 -8.13703442
  0.817567587 -8.05008793
  0.82432431 -7.95482063
  0.831081092 -7.84968662
  0.837837815 -7.74042034
  0.844594598 -7.65494442
  0.851351321 -7.57532978
  0.858108103 -7.47000504
  0.864864886 -7.36300087
  0.871621609 -7.29446507
  0.878378391 -7.27955532
  0.885135114 -7.26593781
  0.891891897 -7.22831154
  0.898648679 -7.16519833
  0.905405402 -7.12883186
  0.912162185 -7.15467072
  0.918918908 -7.1785984
  0.92567569 -7.18383121
  0.932432413 -7.17873287
  0.939189196 -7.17576504
  0.945945978 -7.19223309
  0.952702701 -7.206604
  0.959459484 -7.21904278
  0.966216207 -7.22960281
  0.972972989 -7.2382288
  0.979729712 -7.24489594
  0.986486495 -7.24970531
  0.993243217 -7.25260448
  1. -7.25360203
 
  0. -7.18470478
  0.00675676018 -7.18374443
  0.0135135101 -7.18083572
  0.0202702694 -7.17600727
  0.0270270295 -7.16932106
  0.0337837785 -7.165452
  0.0405405387 -7.16702747
  0.0472972989 -7.16900063
  0.0540540516 -7.17151165
  0.0608108118 -7.17464256
  0.067567572 -7.15757751
  0.0743243173 -7.13749313
  0.0810810775 -7.11546421
  0.0878378376 -7.09158325
  0.0945945904 -7.08429241
  0.101351351 -7.15823746
  0.108108111 -7.22498226
  0.114864863 -7.25320339
  0.121621624 -7.27429581
  0.128378376 -7.26942825
  0.135135144 -7.33881569
  0.141891897 -7.41630554
  0.148648649 -7.52143002
  0.155405417 -7.63046265
  0.162162155 -7.71911907
  0.168918923 -7.80152035
  0.175675675 -7.90176773
  0.182432428 -8.00709915
  0.189189196 -8.11242008
  0.195945948 -8.21612835
  0.202702701 -8.31588745
  0.209459454 -8.41039181
  0.216216221 -8.50710869
  0.222972974 -8.60380745
  0.229729727 -8.6922884
  0.236486495 -8.77673721
  0.243243247 -8.86088085
  0.25 -8.95559978
  0.256756753 -9.06315327
  0.263513505 -9.12481976
  0.270270258 -9.21196747
  0.277027041 -9.31171131
  0.283783793 -9.3649168
  0.290540546 -9.4741478
  0.297297299 -9.51857853
  0.304054052 -9.61880016
  0.310810804 -9.66355324
  0.317567557 -9.76012039
  0.32432431 -9.79444027
  0.331081092 -9.8972187
  0.337837845 -9.91396999
  0.344594598 -10.0103245
  0.351351351 -10.0331736
  0.358108103 -10.0829725
  0.364864856 -10.1534843
  0.371621609 -10.14923
  0.378378391 -10.1870165
  0.385135144 -10.2213745
  0.391891897 -10.2212553
  0.398648649 -10.2197371
  0.405405402 -10.3413687
  0.412162155 -10.4623117
  0.418918908 -10.5822439
  0.42567569 -10.7010918
  0.432432443 -10.8187084
  0.439189196 -10.9350405
  0.445945948 -11.0500135
  0.452702701 -11.1632032
  0.459459454 -11.1322565
  0.466216207 -11.0977821
  0.472972959 -11.0810709
  0.479729742 -11.0881987
  0.486486495 -11.111002
  0.493243247 -11.0817575
  0.5 -11.0553331
  0.5 -11.0553331
  0.506756783 -11.0817575
  0.513513505 -11.111002
  0.520270288 -11.0881987
  0.527027011 -11.0810709
  0.533783793 -11.0977821
  0.540540516 -11.1322565
  0.547297299 -11.1632032
  0.554054022 -11.0500135
  0.560810804 -10.9350405
  0.567567587 -10.8187084
  0.57432431 -10.7010918
  0.581081092 -10.5822439
  0.587837815 -10.4623117
  0.594594598 -10.3413687
  0.601351321 -10.2197371
  0.608108103 -10.2212553
  0.614864886 -10.2213745
  0.621621609 -10.1870165
  0.628378391 -10.14923
  0.635135114 -10.1534843
  0.641891897 -10.0829725
  0.648648679 -10.0331736
  0.655405402 -10.0103245
  0.662162185 -9.91396999
  0.668918908 -9.8972187
  0.67567569 -9.79444027
  0.682432413 -9.76012039
  0.689189196 -9.66355324
  0.695945978 -9.61880016
  0.702702701 -9.51857853
  0.709459484 -9.4741478
  0.716216207 -9.3649168
  0.722972989 -9.31171131
  0.729729712 -9.21196747
  0.736486495 -9.12481976
  0.743243217 -9.06315327
  0.75 -8.95559978
  0.756756783 -8.86088085
  0.763513505 -8.77673721
  0.770270288 -8.6922884
  0.777027011 -8.60380745
  0.783783793 -8.50710869
  0.790540516 -8.41039181
  0.797297299 -8.31588745
  0.804054022 -8.21612835
  0.810810804 -8.11242008
  0.817567587 -8.00709915
  0.82432431 -7.90176773
  0.831081092 -7.80152035
  0.837837815 -7.71911907
  0.844594598 -7.63046265
  0.851351321 -7.52143002
  0.858108103 -7.41630554
  0.864864886 -7.33881569
  0.871621609 -7.26942825
  0.878378391 -7.27429581
  0.885135114 -7.25320339
  0.891891897 -7.22498226
  0.898648679 -7.15823746
  0.905405402 -7.08429241
  0.912162185 -7.09158325
  0.918918908 -7.11546421
  0.92567569 -7.13749313
  0.932432413 -7.15757751
  0.939189196 -7.17464256
  0.945945978 -7.17151165
  0.952702701 -7.16900063
  0.959459484 -7.16702747
  0.966216207 -7.165452
  0.972972989 -7.16932106
  0.979729712 -7.17600727
  0.986486495 -7.18083572
  0.993243217 -7.18374443
  1. -7.18470478
 
  0. -7.16234779
  0.00675676018 -7.16243649
  0.0135135101 -7.16282845
  0.0202702694 -7.16349411
  0.0270270295 -7.16427708
  0.0337837785 -7.1607132
  0.0405405387 -7.15021896
  0.0472972989 -7.13779736
  0.0540540516 -7.12344837
  0.0608108118 -7.10700798
  0.067567572 -7.08880901
  0.0743243173 -7.06874752
  0.0810810775 -7.04679489
  0.0878378376 -7.02295876
  0.0945945904 -7.07439518
  0.101351351 -7.1524086
  0.108108111 -7.20696545
  0.114864863 -7.24234676
  0.121621624 -7.25930595
  0.128378376 -7.25878239
  0.135135144 -7.29419231
  0.141891897 -7.36552429
  0.148648649 -7.44819164
  0.155405417 -7.55465508
  0.162162155 -7.65726757
  0.168918923 -7.74700928
  0.175675675 -7.82671928
  0.182432428 -7.91274071
  0.189189196 -8.01403046
  0.195945948 -8.11273479
  0.202702701 -8.20895672
  0.209459454 -8.30313873
  0.216216221 -8.39509106
  0.222972974 -8.48384094
  0.229729727 -8.57479572
  0.236486495 -8.67799091
  0.243243247 -8.77714825
  0.25 -8.8592701
  0.256756753 -8.93529892
  0.263513505 -9.04426956
  0.270270258 -9.11778069
  0.277027041 -9.19937801
  0.283783793 -9.2967701
  0.290540546 -9.34619713
  0.297297299 -9.45726871
  0.304054052 -9.48977566
  0.310810804 -9.6054287
  0.317567557 -9.62963295
  0.32432431 -9.74419308
  0.331081092 -9.76490307
  0.337837845 -9.86865044
  0.344594598 -9.8950243
  0.351351351 -9.96553898
  0.358108103 -10.0190315
  0.364864856 -10.0316935
  0.371621609 -10.1136169
  0.378378391 -10.1286306
  0.385135144 -10.1284132
  0.391891897 -10.1611576
  0.398648649 -10.1584101
  0.405405402 -10.1974239
  0.412162155 -10.3177071
  0.418918908 -10.4371891
  0.42567569 -10.555583
  0.432432443 -10.6728201
  0.439189196 -10.7888203
  0.445945948 -10.9035645
  0.452702701 -11.01686
  0.459459454 -11.1244841
  0.466216207 -11.0834312
  0.472972959 -11.0499821
  0.479729742 -11.0129595
  0.486486495 -10.9893332
  0.493243247 -11.0101309
  0.5 -11.0309591
  0.5 -11.0309591
  0.506756783 -11.0101309
  0.513513505 -10.9893332
  0.520270288 -11.0129595
  0.527027011 -11.0499821
  0.533783793 -11.0834312
  0.540540516 -11.1244841
  0.547297299 -11.01686
  0.554054022 -10.9035645
  0.560810804 -10.7888203
  0.567567587 -10.6728201
  0.57432431 -10.555583
  0.581081092 -10.4371891
  0.587837815 -10.3177071
  0.594594598 -10.1974239
  0.601351321 -10.1584101
  0.608108103 -10.1611576
  0.614864886 -10.1284132
  0.621621609 -10.1286306
  0.628378391 -10.1136169
  0.635135114 -10.0316935
  0.641891897 -10.0190315
  0.648648679 -9.96553898
  0.655405402 -9.8950243
  0.662162185 -9.86865044
  0.668918908 -9.76490307
  0.67567569 -9.74419308
  0.682432413 -9.62963295
  0.689189196 -9.6054287
  0.695945978 -9.48977566
  0.702702701 -9.45726871
  0.709459484 -9.34619713
  0.716216207 -9.2967701
  0.722972989 -9.19937801
  0.729729712 -9.11778069
  0.736486495 -9.04426956
  0.743243217 -8.93529892
  0.75 -8.8592701
  0.756756783 -8.77714825
  0.763513505 -8.67799091
  0.770270288 -8.57479572
  0.777027011 -8.48384094
  0.783783793 -8.39509106
  0.790540516 -8.30313873
  0.797297299 -8.20895672
  0.804054022 -8.11273479
  0.810810804 -8.01403046
  0.817567587 -7.91274071
  0.82432431 -7.82671928
  0.831081092 -7.74700928
  0.837837815 -7.65726757
  0.844594598 -7.55465508
  0.851351321 -7.44819164
  0.858108103 -7.36552429
  0.864864886 -7.29419231
  0.871621609 -7.25878239
  0.878378391 -7.25930595
  0.885135114 -7.24234676
  0.891891897 -7.20696545
  0.898648679 -7.1524086
  0.905405402 -7.07439518
  0.912162185 -7.02295876
  0.918918908 -7.04679489
  0.92567569 -7.06874752
  0.932432413 -7.08880901
  0.939189196 -7.10700798
  0.945945978 -7.12344837
  0.952702701 -7.13779736
  0.959459484 -7.15021896
  0.966216207 -7.1607132
  0.972972989 -7.16427708
  0.979729712 -7.16349411
  0.986486495 -7.16282845
  0.993243217 -7.16243649
  1. -7.16234779
 
  0. -7.11010265
  0.00675676018 -7.10914135
  0.0135135101 -7.10624599
  0.0202702694 -7.10141754
  0.0270270295 -7.09472752
  0.0337837785 -7.0861187
  0.0405405387 -7.07562447
  0.0472972989 -7.06322193
  0.0540540516 -7.04891205
  0.0608108118 -7.03248882
  0.067567572 -7.01436138
  0.0743243173 -6.99433136
  0.0810810775 -6.97240829
  0.0878378376 -6.99805737
  0.0945945904 -7.06578445
  0.101351351 -7.13469887
  0.108108111 -7.17972374
  0.114864863 -7.23262119
  0.121621624 -7.25907707
  0.128378376 -7.25762272
  0.135135144 -7.23691559
  0.141891897 -7.34183884
  0.148648649 -7.42250252
  0.155405417 -7.50089169
  0.162162155 -7.59993839
  0.168918923 -7.70435429
  0.175675675 -7.8091259
  0.182432428 -7.90900803
  0.189189196 -7.99678326
  0.195945948 -8.08884811
  0.202702701 -8.18330193
  0.209459454 -8.27892303
  0.216216221 -8.37539577
  0.222972974 -8.47364521
  0.229729727 -8.56779575
  0.236486495 -8.64681149
  0.243243247 -8.72749043
  0.25 -8.82435036
  0.256756753 -8.92101097
  0.263513505 -8.98226738
  0.270270258 -9.08155727
  0.277027041 -9.15742111
  0.283783793 -9.22787952
  0.290540546 -9.32915974
  0.297297299 -9.37329102
  0.304054052 -9.4869566
  0.310810804 -9.51372337
  0.317567557 -9.62748909
  0.32432431 -9.64645863
  0.331081092 -9.74934006
  0.337837845 -9.77301979
  0.344594598 -9.85122871
  0.351351351 -9.89639187
  0.358108103 -9.93274975
  0.364864856 -10.015275
  0.371621609 -10.0108576
  0.378378391 -10.0678139
  0.385135144 -10.1154318
  0.391891897 -10.0994978
  0.398648649 -10.1005745
  0.405405402 -10.0928936
  0.412162155 -10.1733246
  0.418918908 -10.2921772
  0.42567569 -10.4100504
  0.432432443 -10.5268412
  0.439189196 -10.642415
  0.445945948 -10.7567825
  0.452702701 -10.8698359
  0.459459454 -10.9813976
  0.466216207 -11.0357885
  0.472972959 -10.9958143
  0.479729742 -10.9825077
  0.486486495 -10.9760227
  0.493243247 -10.9424038
  0.5 -10.9217501
  0.5 -10.9217501
  0.506756783 -10.9424038
  0.513513505 -10.9760227
  0.520270288 -10.9825077
  0.527027011 -10.9958143
  0.533783793 -11.0357885
  0.540540516 -10.9813976
  0.547297299 -10.8698359
  0.554054022 -10.7567825
  0.560810804 -10.642415
  0.567567587 -10.5268412
  0.57432431 -10.4100504
  0.581081092 -10.2921772
  0.587837815 -10.1733246
  0.594594598 -10.0928936
  0.601351321 -10.1005745
  0.608108103 -10.0994978
  0.614864886 -10.1154318
  0.621621609 -10.0678139
  0.628378391 -10.0108576
  0.635135114 -10.015275
  0.641891897 -9.93274975
  0.648648679 -9.89639187
  0.655405402 -9.85122871
  0.662162185 -9.77301979
  0.668918908 -9.74934006
  0.67567569 -9.64645863
  0.682432413 -9.62748909
  0.689189196 -9.51372337
  0.695945978 -9.4869566
  0.702702701 -9.37329102
  0.709459484 -9.32915974
  0.716216207 -9.22787952
  0.722972989 -9.15742111
  0.729729712 -9.08155727
  0.736486495 -8.98226738
  0.743243217 -8.92101097
  0.75 -8.82435036
  0.756756783 -8.72749043
  0.763513505 -8.64681149
  0.770270288 -8.56779575
  0.777027011 -8.47364521
  0.783783793 -8.37539577
  0.790540516 -8.27892303
  0.797297299 -8.18330193
  0.804054022 -8.08884811
  0.810810804 -7.99678326
  0.817567587 -7.90900803
  0.82432431 -7.8091259
  0.831081092 -7.70435429
  0.837837815 -7.59993839
  0.844594598 -7.50089169
  0.851351321 -7.42250252
  0.858108103 -7.34183884
  0.864864886 -7.23691559
  0.871621609 -7.25762272
  0.878378391 -7.25907707
  0.885135114 -7.23262119
  0.891891897 -7.17972374
  0.898648679 -7.13469887
  0.905405402 -7.06578445
  0.912162185 -6.99805737
  0.918918908 -6.97240829
  0.92567569 -6.99433136
  0.932432413 -7.01436138
  0.939189196 -7.03248882
  0.945945978 -7.04891205
  0.952702701 -7.06322193
  0.959459484 -7.07562447
  0.966216207 -7.0861187
  0.972972989 -7.09472752
  0.979729712 -7.10141754
  0.986486495 -7.10624599
  0.993243217 -7.10914135
  1. -7.11010265
 
  0. -7.02940369
  0.00675676018 -7.02843761
  0.0135135101 -7.02555561
  0.0202702694 -7.02077579
  0.0270270295 -7.01409245
  0.0337837785 -7.00546169
  0.0405405387 -6.99496937
  0.0472972989 -6.98257351
  0.0540540516 -6.96829128
  0.0608108118 -6.95190144
  0.067567572 -6.93382263
  0.0743243173 -6.93210411
  0.0810810775 -6.94129276
  0.0878378376 -6.98813534
  0.0945945904 -7.06161022
  0.101351351 -7.11191177
  0.108108111 -7.17738914
  0.114864863 -7.20149422
  0.121621624 -7.23237324
  0.128378376 -7.24401474
  0.135135144 -7.23203754
  0.141891897 -7.26293278
  0.148648649 -7.36201191
  0.155405417 -7.44618893
  0.162162155 -7.51889324
  0.168918923 -7.6090889
  0.175675675 -7.70943737
  0.182432428 -7.80710697
  0.189189196 -7.901968
  0.195945948 -7.99506283
  0.202702701 -8.08737564
  0.209459454 -8.17907333
  0.216216221 -8.26903152
  0.222972974 -8.35497284
  0.229729727 -8.43994045
  0.236486495 -8.5443306
  0.243243247 -8.64145279
  0.25 -8.7149992
  0.256756753 -8.80388641
  0.263513505 -8.90587902
  0.270270258 -8.9604969
  0.277027041 -9.06721401
  0.283783793 -9.14011288
  0.290540546 -9.21530724
  0.297297299 -9.30417919
  0.304054052 -9.35812569
  0.310810804 -9.45370579
  0.317567557 -9.49637794
  0.32432431 -9.58898449
  0.331081092 -9.62979031
  0.337837845 -9.70701504
  0.344594598 -9.75824356
  0.351351351 -9.8038578
  0.358108103 -9.8788681
  0.364864856 -9.87774467
  0.371621609 -9.97336197
  0.378378391 -9.98730659
  0.385135144 -10.0077543
  0.391891897 -10.0651293
  0.398648649 -10.073946
  0.405405402 -10.053441
  0.412162155 -10.0303822
  0.418918908 -10.1481447
  0.42567569 -10.2653618
  0.432432443 -10.3816118
  0.439189196 -10.496685
  0.445945948 -10.6105576
  0.452702701 -10.7232046
  0.459459454 -10.8345232
  0.466216207 -10.9442368
  0.472972959 -10.9417658
  0.479729742 -10.9000025
  0.486486495 -10.8847027
  0.493243247 -10.8890686
  0.5 -10.900672
  0.5 -10.900672
  0.506756783 -10.8890686
  0.513513505 -10.8847027
  0.520270288 -10.9000025
  0.527027011 -10.9417658
  0.533783793 -10.9442368
  0.540540516 -10.8345232
  0.547297299 -10.7232046
  0.554054022 -10.6105576
  0.560810804 -10.496685
  0.567567587 -10.3816118
  0.57432431 -10.2653618
  0.581081092 -10.1481447
  0.587837815 -10.0303822
  0.594594598 -10.053441
  0.601351321 -10.073946
  0.608108103 -10.0651293
  0.614864886 -10.0077543
  0.621621609 -9.98730659
  0.628378391 -9.97336197
  0.635135114 -9.87774467
  0.641891897 -9.8788681
  0.648648679 -9.8038578
  0.655405402 -9.75824356
  0.662162185 -9.70701504
  0.668918908 -9.62979031
  0.67567569 -9.58898449
  0.682432413 -9.49637794
  0.689189196 -9.45370579
  0.695945978 -9.35812569
  0.702702701 -9.30417919
  0.709459484 -9.21530724
  0.716216207 -9.14011288
  0.722972989 -9.06721401
  0.729729712 -8.9604969
  0.736486495 -8.90587902
  0.743243217 -8.80388641
  0.75 -8.7149992
  0.756756783 -8.64145279
  0.763513505 -8.5443306
  0.770270288 -8.43994045
  0.777027011 -8.35497284
  0.783783793 -8.26903152
  0.790540516 -8.17907333
  0.797297299 -8.08737564
  0.804054022 -7.99506283
  0.810810804 -7.901968
  0.817567587 -7.80710697
  0.82432431 -7.70943737
  0.831081092 -7.6090889
  0.837837815 -7.51889324
  0.844594598 -7.44618893
  0.851351321 -7.36201191
  0.858108103 -7.26293278
  0.864864886 -7.23203754
  0.871621609 -7.24401474
  0.878378391 -7.23237324
  0.885135114 -7.20149422
  0.891891897 -7.17738914
  0.898648679 -7.11191177
  0.905405402 -7.06161022
  0.912162185 -6.98813534
  0.918918908 -6.94129276
  0.92567569 -6.93210411
  0.932432413 -6.93382263
  0.939189196 -6.95190144
  0.945945978 -6.96829128
  0.952702701 -6.98257351
  0.959459484 -6.99496937
  0.966216207 -7.00546169
  0.972972989 -7.01409245
  0.979729712 -7.02077579
  0.986486495 -7.02555561
  0.993243217 -7.02843761
  1. -7.02940369
 
  0. -6.94334316
  0.00675676018 -6.94238091
  0.0135135101 -6.93949699
  0.0202702694 -6.93472195
  0.0270270295 -6.92805004
  0.0337837785 -6.91945457
  0.0405405387 -6.90894508
  0.0472972989 -6.90961647
  0.0540540516 -6.91355228
  0.0608108118 -6.9184742
  0.067567572 -6.92460251
  0.0743243173 -6.91382885
  0.0810810775 -6.9167614
  0.0878378376 -6.97550011
  0.0945945904 -7.04396629
  0.101351351 -7.10125732
  0.108108111 -7.14381218
  0.114864863 -7.19336605
  0.121621624 -7.2072134
  0.128378376 -7.22358513
  0.135135144 -7.22138882
  0.141891897 -7.20433044
  0.148648649 -7.30105782
  0.155405417 -7.4033432
  0.162162155 -7.5066967
  0.168918923 -7.59545803
  0.175675675 -7.67987442
  0.182432428 -7.77045345
  0.189189196 -7.86402512
  0.195945948 -7.95848656
  0.202702701 -8.05267143
  0.209459454 -8.1463747
  0.216216221 -8.24066639
  0.222972974 -8.33795357
  0.229729727 -8.43433094
  0.236486495 -8.5081234
  0.243243247 -8.58848286
  0.25 -8.69057941
  0.256756753 -8.76917362
  0.263513505 -8.83903217
  0.270270258 -8.94991493
  0.277027041 -8.99851513
  0.283783793 -9.09365177
  0.290540546 -9.16102505
  0.297297299 -9.23520565
  0.304054052 -9.31446743
  0.310810804 -9.37307739
  0.317567557 -9.45365906
  0.32432431 -9.50593281
  0.331081092 -9.57653427
  0.337837845 -9.63429451
  0.344594598 -9.68248367
  0.351351351 -9.75726128
  0.358108103 -9.77345943
  0.364864856 -9.87523556
  0.371621609 -9.86802673
  0.378378391 -9.92797661
  0.385135144 -9.9729681
  0.391891897 -9.96230602
  0.398648649 -10.005518
  0.405405402 -10.0322266
  0.412162155 -10.0233078
  0.418918908 -10.0065556
  0.42567569 -10.1228704
  0.432432443 -10.2384224
  0.439189196 -10.3529615
  0.445945948 -10.4662838
  0.452702701 -10.5784216
  0.459459454 -10.6893015
  0.466216207 -10.7988167
  0.472972959 -10.9064913
  0.479729742 -10.8704481
  0.486486495 -10.8377428
  0.493243247 -10.8116674
  0.5 -10.799159
  0.5 -10.799159
  0.506756783 -10.8116674
  0.513513505 -10.8377428
  0.520270288 -10.8704481
  0.527027011 -10.9064913
  0.533783793 -10.7988167
  0.540540516 -10.6893015
  0.547297299 -10.5784216
  0.554054022 -10.4662838
  0.560810804 -10.3529615
  0.567567587 -10.2384224
  0.57432431 -10.1228704
  0.581081092 -10.0065556
  0.587837815 -10.0233078
  0.594594598 -10.0322266
  0.601351321 -10.005518
  0.608108103 -9.96230602
  0.614864886 -9.9729681
  0.621621609 -9.92797661
  0.628378391 -9.86802673
  0.635135114 -9.87523556
  0.641891897 -9.77345943
  0.648648679 -9.75726128
  0.655405402 -9.68248367
  0.662162185 -9.63429451
  0.668918908 -9.57653427
  0.67567569 -9.50593281
  0.682432413 -9.45365906
  0.689189196 -9.37307739
  0.695945978 -9.31446743
  0.702702701 -9.23520565
  0.709459484 -9.16102505
  0.716216207 -9.09365177
  0.722972989 -8.99851513
  0.729729712 -8.94991493
  0.736486495 -8.83903217
  0.743243217 -8.76917362
  0.75 -8.69057941
  0.756756783 -8.58848286
  0.763513505 -8.5081234
  0.770270288 -8.43433094
  0.777027011 -8.33795357
  0.783783793 -8.24066639
  0.790540516 -8.1463747
  0.797297299 -8.05267143
  0.804054022 -7.95848656
  0.810810804 -7.86402512
  0.817567587 -7.77045345
  0.82432431 -7.67987442
  0.831081092 -7.59545803
  0.837837815 -7.5066967
  0.844594598 -7.4033432
  0.851351321 -7.30105782
  0.858108103 -7.20433044
  0.864864886 -7.22138882
  0.871621609 -7.22358513
  0.878378391 -7.2072134
  0.885135114 -7.19336605
  0.891891897 -7.14381218
  0.898648679 -7.10125732
  0.905405402 -7.04396629
  0.912162185 -6.97550011
  0.918918908 -6.9167614
  0.92567569 -6.91382885
  0.932432413 -6.92460251
  0.939189196 -6.9184742
  0.945945978 -6.91355228
  0.952702701 -6.90961647
  0.959459484 -6.90894508
  0.966216207 -6.91945457
  0.972972989 -6.92805004
  0.979729712 -6.93472195
  0.986486495 -6.93949699
  0.993243217 -6.94238091
  1. -6.94334316
 
  0. -6.89868927
  0.00675676018 -6.89879131
  0.0135135101 -6.89937496
  0.0202702694 -6.90058041
  0.0270270295 -6.90208149
  0.0337837785 -6.90397167
  0.0405405387 -6.9065094
  0.0472972989 -6.89657307
  0.0540540516 -6.8823061
  0.0608108118 -6.86594391
  0.067567572 -6.84791756
  0.0743243173 -6.84055901
  0.0810810775 -6.90691471
  0.0878378376 -6.95776558
  0.0945945904 -7.02132893
  0.101351351 -7.08282852
  0.108108111 -7.12854195
  0.114864863 -7.15829945
  0.121621624 -7.19911385
  0.128378376 -7.19692326
  0.135135144 -7.20658779
  0.141891897 -7.19274807
  0.148648649 -7.21472359
  0.155405417 -7.30737686
  0.162162155 -7.40609074
  0.168918923 -7.50158215
  0.175675675 -7.5934782
  0.182432428 -7.68341637
  0.189189196 -7.77290535
  0.195945948 -7.86321163
  0.202702701 -7.95455074
  0.209459454 -8.04607582
  0.216216221 -8.13528633
  0.222972974 -8.21822262
  0.229729727 -8.30256271
  0.236486495 -8.40757942
  0.243243247 -8.49887562
  0.25 -8.56092262
  0.256756753 -8.6688652
  0.263513505 -8.75495911
  0.270270258 -8.81690025
  0.277027041 -8.92676258
  0.283783793 -8.9692688
  0.290540546 -9.07938957
  0.297297299 -9.1326437
  0.304054052 -9.22263241
  0.310810804 -9.28139973
  0.317567557 -9.35978794
  0.32432431 -9.41508007
  0.331081092 -9.49192524
  0.337837845 -9.53218365
  0.344594598 -9.6174078
  0.351351351 -9.63141918
  0.358108103 -9.73334408
  0.364864856 -9.73379803
  0.371621609 -9.81943798
  0.378378391 -9.84444523
  0.385135144 -9.8664608
  0.391891897 -9.93779659
  0.398648649 -9.93116474
  0.405405402 -9.93738461
  0.412162155 -9.96218204
  0.418918908 -9.95116425
  0.42567569 -9.98412323
  0.432432443 -10.0988283
  0.439189196 -10.2127466
  0.445945948 -10.325449
  0.452702701 -10.4370031
  0.459459454 -10.5472975
  0.466216207 -10.6563616
  0.472972959 -10.7639761
  0.479729742 -10.8462744
  0.486486495 -10.8025484
  0.493243247 -10.7845659
  0.5 -10.7823639
  0.5 -10.7823639
  0.506756783 -10.7845659
  0.513513505 -10.8025484
  0.520270288 -10.8462744
  0.527027011 -10.7639761
  0.533783793 -10.6563616
  0.540540516 -10.5472975
  0.547297299 -10.4370031
  0.554054022 -10.325449
  0.560810804 -10.2127466
  0.567567587 -10.0988283
  0.57432431 -9.98412323
  0.581081092 -9.95116425
  0.587837815 -9.96218204
  0.594594598 -9.93738461
  0.601351321 -9.93116474
  0.608108103 -9.93779659
  0.614864886 -9.8664608
  0.621621609 -9.84444523
  0.628378391 -9.81943798
  0.635135114 -9.73379803
  0.641891897 -9.73334408
  0.648648679 -9.63141918
  0.655405402 -9.6174078
  0.662162185 -9.53218365
  0.668918908 -9.49192524
  0.67567569 -9.41508007
  0.682432413 -9.35978794
  0.689189196 -9.28139973
  0.695945978 -9.22263241
  0.702702701 -9.1326437
  0.709459484 -9.07938957
  0.716216207 -8.9692688
  0.722972989 -8.92676258
  0.729729712 -8.81690025
  0.736486495 -8.75495911
  0.743243217 -8.6688652
  0.75 -8.56092262
  0.756756783 -8.49887562
  0.763513505 -8.40757942
  0.770270288 -8.30256271
  0.777027011 -8.21822262
  0.783783793 -8.13528633
  0.790540516 -8.04607582
  0.797297299 -7.95455074
  0.804054022 -7.86321163
  0.810810804 -7.77290535
  0.817567587 -7.68341637
  0.82432431 -7.5934782
  0.831081092 -7.50158215
  0.837837815 -7.40609074
  0.844594598 -7.30737686
  0.851351321 -7.21472359
  0.858108103 -7.19274807
  0.864864886 -7.20658779
  0.871621609 -7.19692326
  0.878378391 -7.19911385
  0.885135114 -7.15829945
  0.891891897 -7.12854195
  0.898648679 -7.08282852
  0.905405402 -7.02132893
  0.912162185 -6.95776558
  0.918918908 -6.90691471
  0.92567569 -6.84055901
  0.932432413 -6.84791756
  0.939189196 -6.86594391
  0.945945978 -6.8823061
  0.952702701 -6.89657307
  0.959459484 -6.9065094
  0.966216207 -6.90397167
  0.972972989 -6.90208149
  0.979729712 -6.90058041
  0.986486495 -6.89937496
  0.993243217 -6.89879131
  1. -6.89868927
 
  0. -6.85171509
  0.00675676018 -6.85076141
  0.0135135101 -6.84790134
  0.0202702694 -6.84312725
  0.0270270295 -6.83646107
  0.0337837785 -6.82790184
  0.0405405387 -6.81737041
  0.0472972989 -6.80503941
  0.0540540516 -6.79076767
  0.0608108118 -6.77447033
  0.067567572 -6.76962566
  0.0743243173 -6.83065224
  0.0810810775 -6.89392185
  0.0878378376 -6.9528141
  0.0945945904 -6.99718952
  0.101351351 -7.04954433
  0.108108111 -7.10396862
  0.114864863 -7.14814854
  0.121621624 -7.1599102
  0.128378376 -7.19417381
  0.135135144 -7.1861639
  0.141891897 -7.18209267
  0.148648649 -7.20698452
  0.155405417 -7.28543282
  0.162162155 -7.36624718
  0.168918923 -7.45520115
  0.175675675 -7.54819393
  0.182432428 -7.64253426
  0.189189196 -7.7363472
  0.195945948 -7.82898903
  0.202702701 -7.92012882
  0.209459454 -8.01024723
  0.216216221 -8.10178852
  0.222972974 -8.19889355
  0.229729727 -8.29217815
  0.236486495 -8.36172962
  0.243243247 -8.44682789
  0.25 -8.55536461
  0.256756753 -8.61158085
  0.263513505 -8.69917202
  0.270270258 -8.79294682
  0.277027041 -8.84558105
  0.283783793 -8.95965767
  0.290540546 -8.99418545
  0.297297299 -9.09928799
  0.304054052 -9.13993073
  0.310810804 -9.2355566
  0.317567557 -9.27636623
  0.32432431 -9.36776543
  0.331081092 -9.40021896
  0.337837845 -9.49483967
  0.344594598 -9.51182365
  0.351351351 -9.61700535
  0.358108103 -9.61702156
  0.364864856 -9.71166992
  0.371621609 -9.72384167
  0.378378391 -9.77215481
  0.385135144 -9.82967377
  0.391891897 -9.82073116
  0.398648649 -9.88389397
  0.405405402 -9.91077614
  0.412162155 -9.89144421
  0.418918908 -9.89203167
  0.42567569 -9.87718105
  0.432432443 -9.96502018
  0.439189196 -10.0781841
  0.445945948 -10.1901255
  0.452702701 -10.3010235
  0.459459454 -10.4107513
  0.466216207 -10.5192404
  0.472972959 -10.6264391
  0.479729742 -10.732192
  0.486486495 -10.7506485
  0.493243247 -10.7071648
  0.5 -10.6931982
  0.5 -10.6931982
  0.506756783 -10.7071648
  0.513513505 -10.7506485
  0.520270288 -10.732192
  0.527027011 -10.6264391
  0.533783793 -10.5192404
  0.540540516 -10.4107513
  0.547297299 -10.3010235
  0.554054022 -10.1901255
  0.560810804 -10.0781841
  0.567567587 -9.96502018
  0.57432431 -9.87718105
  0.581081092 -9.89203167
  0.587837815 -9.89144421
  0.594594598 -9.91077614
  0.601351321 -9.88389397
  0.608108103 -9.82073116
  0.614864886 -9.82967377
  0.621621609 -9.77215481
  0.628378391 -9.72384167
  0.635135114 -9.71166992
  0.641891897 -9.61702156
  0.648648679 -9.61700535
  0.655405402 -9.51182365
  0.662162185 -9.49483967
  0.668918908 -9.40021896
  0.67567569 -9.36776543
  0.682432413 -9.27636623
  0.689189196 -9.2355566
  0.695945978 -9.13993073
  0.702702701 -9.09928799
  0.709459484 -8.99418545
  0.716216207 -8.95965767
  0.722972989 -8.84558105
  0.729729712 -8.79294682
  0.736486495 -8.69917202
  0.743243217 -8.61158085
  0.75 -8.55536461
  0.756756783 -8.44682789
  0.763513505 -8.36172962
  0.770270288 -8.29217815
  0.777027011 -8.19889355
  0.783783793 -8.10178852
  0.790540516 -8.01024723
  0.797297299 -7.92012882
  0.804054022 -7.82898903
  0.810810804 -7.7363472
  0.817567587 -7.64253426
  0.82432431 -7.54819393
  0.831081092 -7.45520115
  0.837837815 -7.36624718
  0.844594598 -7.28543282
  0.851351321 -7.20698452
  0.858108103 -7.18209267
  0.864864886 -7.1861639
  0.871621609 -7.19417381
  0.878378391 -7.1599102
  0.885135114 -7.14814854
  0.891891897 -7.10396862
  0.898648679 -7.04954433
  0.905405402 -6.99718952
  0.912162185 -6.9528141
  0.918918908 -6.89392185
  0.92567569 -6.83065224
  0.932432413 -6.76962566
  0.939189196 -6.77447033
  0.945945978 -6.79076767
  0.952702701 -6.80503941
  0.959459484 -6.81737041
  0.966216207 -6.82790184
  0.972972989 -6.83646107
  0.979729712 -6.84312725
  0.986486495 -6.84790134
  0.993243217 -6.85076141
  1. -6.85171509
 
  0. -6.75433636
  0.00675676018 -6.75338364
  0.0135135101 -6.75053501
  0.0202702694 -6.74578285
  0.0270270295 -6.73910141
  0.0337837785 -6.73056602
  0.0405405387 -6.72010994
  0.0472972989 -6.70779228
  0.0540540516 -6.69339085
  0.0608108118 -6.70464516
  0.067567572 -6.759799
  0.0743243173 -6.82796192
  0.0810810775 -6.89194107
  0.0878378376 -6.94859505
  0.0945945904 -6.99240589
  0.101351351 -7.03821373
  0.108108111 -7.07163143
  0.114864863 -7.10755062
  0.121621624 -7.15484047
  0.128378376 -7.16370106
  0.135135144 -7.16049862
  0.141891897 -7.16734409
  0.148648649 -7.15160942
  0.155405417 -7.19778633
  0.162162155 -7.28595161
  0.168918923 -7.37110043
  0.175675675 -7.45618343
  0.182432428 -7.54296112
  0.189189196 -7.63161755
  0.195945948 -7.72217178
  0.202702701 -7.81445122
  0.209459454 -7.90690041
  0.216216221 -7.99523544
  0.222972974 -8.0738554
  0.229729727 -8.16340637
  0.236486495 -8.26711845
  0.243243247 -8.34714413
  0.25 -8.41909218
  0.256756753 -8.5280695
  0.263513505 -8.58991051
  0.270270258 -8.68118286
  0.277027041 -8.76910877
  0.283783793 -8.82424545
  0.290540546 -8.93126202
  0.297297299 -8.96289349
  0.304054052 -9.07885075
  0.310810804 -9.09833431
  0.317567557 -9.21710587
  0.32432431 -9.23055458
  0.331081092 -9.3472662
  0.337837845 -9.35480118
  0.344594598 -9.468503
  0.351351351 -9.47578716
  0.358108103 -9.57387638
  0.364864856 -9.59130764
  0.371621609 -9.65379143
  0.378378391 -9.70069027
  0.385135144 -9.70940113
  0.391891897 -9.79440689
  0.398648649 -9.78846359
  0.405405402 -9.81531048
  0.412162155 -9.86499691
  0.418918908 -9.86672878
  0.42567569 -9.8507719
  0.432432443 -9.83982277
  0.439189196 -9.95205498
  0.445945948 -10.0632362
  0.452702701 -10.1733818
  0.459459454 -10.2824697
  0.466216207 -10.3903131
  0.472972959 -10.496974
  0.479729742 -10.6023054
  0.486486495 -10.7060442
  0.493243247 -10.6879702
  0.5 -10.6816616
  0.5 -10.6816616
  0.506756783 -10.6879702
  0.513513505 -10.7060442
  0.520270288 -10.6023054
  0.527027011 -10.496974
  0.533783793 -10.3903131
  0.540540516 -10.2824697
  0.547297299 -10.1733818
  0.554054022 -10.0632362
  0.560810804 -9.95205498
  0.567567587 -9.83982277
  0.57432431 -9.8507719
  0.581081092 -9.86672878
  0.587837815 -9.86499691
  0.594594598 -9.81531048
  0.601351321 -9.78846359
  0.608108103 -9.79440689
  0.614864886 -9.70940113
  0.621621609 -9.70069027
  0.628378391 -9.65379143
  0.635135114 -9.59130764
  0.641891897 -9.57387638
  0.648648679 -9.47578716
  0.655405402 -9.468503
  0.662162185 -9.35480118
  0.668918908 -9.3472662
  0.67567569 -9.23055458
  0.682432413 -9.21710587
  0.689189196 -9.09833431
  0.695945978 -9.07885075
  0.702702701 -8.96289349
  0.709459484 -8.93126202
  0.716216207 -8.82424545
  0.722972989 -8.76910877
  0.729729712 -8.68118286
  0.736486495 -8.58991051
  0.743243217 -8.5280695
  0.75 -8.41909218
  0.756756783 -8.34714413
  0.763513505 -8.26711845
  0.770270288 -8.16340637
  0.777027011 -8.0738554
  0.783783793 -7.99523544
  0.790540516 -7.90690041
  0.797297299 -7.81445122
  0.804054022 -7.72217178
  0.810810804 -7.63161755
  0.817567587 -7.54296112
  0.82432431 -7.45618343
  0.831081092 -7.37110043
  0.837837815 -7.28595161
  0.844594598 -7.19778633
  0.851351321 -7.15160942
  0.858108103 -7.16734409
  0.864864886 -7.16049862
  0.871621609 -7.16370106
  0.878378391 -7.15484047
  0.885135114 -7.10755062
  0.891891897 -7.07163143
  0.898648679 -7.03821373
  0.905405402 -6.99240589
  0.912162185 -6.94859505
  0.918918908 -6.89194107
  0.92567569 -6.82796192
  0.932432413 -6.759799
  0.939189196 -6.70464516
  0.945945978 -6.69339085
  0.952702701 -6.70779228
  0.959459484 -6.72010994
  0.966216207 -6.73056602
  0.972972989 -6.73910141
  0.979729712 -6.74578285
  0.986486495 -6.75053501
  0.993243217 -6.75338364
  1. -6.75433636
 
  0. -6.65166569
  0.00675676018 -6.65070629
  0.0135135101 -6.64785099
  0.0202702694 -6.64311504
  0.0270270295 -6.64251328
  0.0337837785 -6.64527893
  0.0405405387 -6.64888859
  0.0472972989 -6.65338707
  0.0540540516 -6.65899944
  0.0608108118 -6.69489384
  0.067567572 -6.75647449
  0.0743243173 -6.81773758
  0.0810810775 -6.87650967
  0.0878378376 -6.93423939
  0.0945945904 -6.96850014
  0.101351351 -7.00990486
  0.108108111 -7.06088734
  0.114864863 -7.09700489
  0.121621624 -7.11470127
  0.128378376 -7.13565922
  0.135135144 -7.15956497
  0.141891897 -7.14960003
  0.148648649 -7.14096069
  0.155405417 -7.14400196
  0.162162155 -7.23628521
  0.168918923 -7.32993984
  0.175675675 -7.42327213
  0.182432428 -7.5158062
  0.189189196 -7.60691643
  0.195945948 -7.69613552
  0.202702701 -7.78319454
  0.209459454 -7.86928082
  0.216216221 -7.95889378
  0.222972974 -8.05750275
  0.229729727 -8.14162827
  0.236486495 -8.21048641
  0.243243247 -8.30546761
  0.25 -8.39770794
  0.256756753 -8.45528603
  0.263513505 -8.56148529
  0.270270258 -8.62053013
  0.277027041 -8.70250797
  0.283783793 -8.78955841
  0.290540546 -8.84214211
  0.297297299 -8.94995117
  0.304054052 -8.97951984
  0.310810804 -9.09737492
  0.317567557 -9.11122608
  0.32432431 -9.22872162
  0.331081092 -9.23646164
  0.337837845 -9.3486948
  0.344594598 -9.35539627
  0.351351351 -9.45083904
  0.358108103 -9.46959972
  0.364864856 -9.53655338
  0.371621609 -9.58000946
  0.378378391 -9.60590839
  0.385135144 -9.68651962
  0.391891897 -9.67427826
  0.398648649 -9.74210548
  0.405405402 -9.77010918
  0.412162155 -9.75847721
  0.418918908 -9.7966938
  0.42567569 -9.81629658
  0.432432443 -9.8000946
  0.439189196 -9.83758545
  0.445945948 -9.94804382
  0.452702701 -10.0574026
  0.459459454 -10.1657534
  0.466216207 -10.2728615
  0.472972959 -10.3789005
  0.479729742 -10.4836788
  0.486486495 -10.5871887
  0.493243247 -10.6529732
  0.5 -10.6097136
  0.5 -10.6097136
  0.506756783 -10.6529732
  0.513513505 -10.5871887
  0.520270288 -10.4836788
  0.527027011 -10.3789005
  0.533783793 -10.2728615
  0.540540516 -10.1657534
  0.547297299 -10.0574026
  0.554054022 -9.94804382
  0.560810804 -9.83758545
  0.567567587 -9.8000946
  0.57432431 -9.81629658
  0.581081092 -9.7966938
  0.587837815 -9.75847721
  0.594594598 -9.77010918
  0.601351321 -9.74210548
  0.608108103 -9.67427826
  0.614864886 -9.68651962
  0.621621609 -9.60590839
  0.628378391 -9.58000946
  0.635135114 -9.53655338
  0.641891897 -9.46959972
  0.648648679 -9.45083904
  0.655405402 -9.35539627
  0.662162185 -9.3486948
  0.668918908 -9.23646164
  0.67567569 -9.22872162
  0.682432413 -9.11122608
  0.689189196 -9.09737492
  0.695945978 -8.97951984
  0.702702701 -8.94995117
  0.709459484 -8.84214211
  0.716216207 -8.78955841
  0.722972989 -8.70250797
  0.729729712 -8.62053013
  0.736486495 -8.56148529
  0.743243217 -8.45528603
  0.75 -8.39770794
  0.756756783 -8.30546761
  0.763513505 -8.21048641
  0.770270288 -8.14162827
  0.777027011 -8.05750275
  0.783783793 -7.95889378
  0.790540516 -7.86928082
  0.797297299 -7.78319454
  0.804054022 -7.69613552
  0.810810804 -7.60691643
  0.817567587 -7.5158062
  0.82432431 -7.42327213
  0.831081092 -7.32993984
  0.837837815 -7.23628521
  0.844594598 -7.14400196
  0.851351321 -7.14096069
  0.858108103 -7.14960003
  0.864864886 -7.15956497
  0.871621609 -7.13565922
  0.878378391 -7.11470127
  0.885135114 -7.09700489
  0.891891897 -7.06088734
  0.898648679 -7.00990486
  0.905405402 -6.96850014
  0.912162185 -6.93423939
  0.918918908 -6.87650967
  0.92567569 -6.81773758
  0.932432413 -6.75647449
  0.939189196 -6.69489384
  0.945945978 -6.65899944
  0.952702701 -6.65338707
  0.959459484 -6.64888859
  0.966216207 -6.64527893
  0.972972989 -6.64251328
  0.979729712 -6.64311504
  0.986486495 -6.64785099
  0.993243217 -6.65070629
  1. -6.65166569
 
  0. -6.63770676
  0.00675676018 -6.63791466
  0.0135135101 -6.63877106
  0.0202702694 -6.64036083
  0.0270270295 -6.63643646
  0.0337837785 -6.62792778
  0.0405405387 -6.61751556
  0.0472972989 -6.6052103
  0.0540540516 -6.64568901
  0.0608108118 -6.68216133
  0.067567572 -6.7470417
  0.0743243173 -6.80033398
  0.0810810775 -6.85355759
  0.0878378376 -6.90645695
  0.0945945904 -6.95569324
  0.101351351 -6.98436451
  0.108108111 -7.01027775
  0.114864863 -7.05727386
  0.121621624 -7.09264755
  0.128378376 -7.12454605
  0.135135144 -7.12999725
  0.141891897 -7.14693832
  0.148648649 -7.12622738
  0.155405417 -7.10847092
  0.162162155 -7.14062405
  0.168918923 -7.22305393
  0.175675675 -7.30811596
  0.182432428 -7.39545727
  0.189189196 -7.48487663
  0.195945948 -7.57660198
  0.202702701 -7.67044067
  0.209459454 -7.76375771
  0.216216221 -7.84972191
  0.222972974 -7.92189598
  0.229729727 -8.02250862
  0.236486495 -8.12062359
  0.243243247 -8.18470955
  0.25 -8.28063202
  0.256756753 -8.37517262
  0.263513505 -8.42379856
  0.270270258 -8.53946114
  0.277027041 -8.59277058
  0.283783793 -8.68586349
  0.290540546 -8.75955009
  0.297297299 -8.82516575
  0.304054052 -8.91313076
  0.310810804 -8.95922089
  0.317567557 -9.05399895
  0.32432431 -9.088871
  0.331081092 -9.18263626
  0.337837845 -9.21380234
  0.344594598 -9.29776955
  0.351351351 -9.3336277
  0.358108103 -9.39697933
  0.364864856 -9.4482317
  0.371621609 -9.47838306
  0.378378391 -9.55618668
  0.385135144 -9.54450893
  0.391891897 -9.64117432
  0.398648649 -9.64796638
  0.405405402 -9.67330265
  0.412162155 -9.73850346
  0.418918908 -9.73463917
  0.42567569 -9.72616482
  0.432432443 -9.73928833
  0.439189196 -9.74000835
  0.445945948 -9.84972572
  0.452702701 -9.958395
  0.459459454 -10.0660152
  0.466216207 -10.172473
  0.472972959 -10.277873
  0.479729742 -10.3820868
  0.486486495 -10.4850416
  0.493243247 -10.5866785
  0.5 -10.6036844
  0.5 -10.6036844
  0.506756783 -10.5866785
  0.513513505 -10.4850416
  0.520270288 -10.3820868
  0.527027011 -10.277873
  0.533783793 -10.172473
  0.540540516 -10.0660152
  0.547297299 -9.958395
  0.554054022 -9.84972572
  0.560810804 -9.74000835
  0.567567587 -9.73928833
  0.57432431 -9.72616482
  0.581081092 -9.73463917
  0.587837815 -9.73850346
  0.594594598 -9.67330265
  0.601351321 -9.64796638
  0.608108103 -9.64117432
  0.614864886 -9.54450893
  0.621621609 -9.55618668
  0.628378391 -9.47838306
  0.635135114 -9.4482317
  0.641891897 -9.39697933
  0.648648679 -9.3336277
  0.655405402 -9.29776955
  0.662162185 -9.21380234
  0.668918908 -9.18263626
  0.67567569 -9.088871
  0.682432413 -9.05399895
  0.689189196 -8.95922089
  0.695945978 -8.91313076
  0.702702701 -8.82516575
  0.709459484 -8.75955009
  0.716216207 -8.68586349
  0.722972989 -8.59277058
  0.729729712 -8.53946114
  0.736486495 -8.42379856
  0.743243217 -8.37517262
  0.75 -8.28063202
  0.756756783 -8.18470955
  0.763513505 -8.12062359
  0.770270288 -8.02250862
  0.777027011 -7.92189598
  0.783783793 -7.84972191
  0.790540516 -7.76375771
  0.797297299 -7.67044067
  0.804054022 -7.57660198
  0.810810804 -7.48487663
  0.817567587 -7.39545727
  0.82432431 -7.30811596
  0.831081092 -7.22305393
  0.837837815 -7.14062405
  0.844594598 -7.10847092
  0.851351321 -7.12622738
  0.858108103 -7.14693832
  0.864864886 -7.12999725
  0.871621609 -7.12454605
  0.878378391 -7.09264755
  0.885135114 -7.05727386
  0.891891897 -7.01027775
  0.898648679 -6.98436451
  0.905405402 -6.95569324
  0.912162185 -6.90645695
  0.918918908 -6.85355759
  0.92567569 -6.80033398
  0.932432413 -6.7470417
  0.939189196 -6.68216133
  0.945945978 -6.64568901
  0.952702701 -6.6052103
  0.959459484 -6.61751556
  0.966216207 -6.62792778
  0.972972989 -6.63643646
  0.979729712 -6.64036083
  0.986486495 -6.63877106
  0.993243217 -6.63791466
  1. -6.63770676
 
  0. -6.5435915
  0.00675676018 -6.54261208
  0.0135135101 -6.53973389
  0.0202702694 -6.53501129
  0.0270270295 -6.52836609
  0.0337837785 -6.51986313
  0.0405405387 -6.54691601
  0.0472972989 -6.59289074
  0.0540540516 -6.63589954
  0.0608108118 -6.67724037
  0.067567572 -6.72980881
  0.0743243173 -6.77751255
  0.0810810775 -6.82529068
  0.0878378376 -6.87256718
  0.0945945904 -6.92288208
  0.101351351 -6.96955204
  0.108108111 -7.00866222
  0.114864863 -7.04014397
  0.121621624 -7.06358051
  0.128378376 -7.07966137
  0.135135144 -7.12639713
  0.141891897 -7.12035656
  0.148648649 -7.1058445
  0.155405417 -7.09775734
  0.162162155 -7.11304855
  0.168918923 -7.20453262
  0.175675675 -7.29490185
  0.182432428 -7.38428116
  0.189189196 -7.47214031
  0.195945948 -7.5576458
  0.202702701 -7.64033508
  0.209459454 -7.72291088
  0.216216221 -7.81290245
  0.222972974 -7.91480637
  0.229729727 -7.9840498
  0.236486495 -8.05908012
  0.243243247 -8.16498947
  0.25 -8.22869396
  0.256756753 -8.30663204
  0.263513505 -8.41373253
  0.270270258 -8.45420837
  0.277027041 -8.56328297
  0.283783793 -8.60900593
  0.290540546 -8.70046329
  0.297297299 -8.76271915
  0.304054052 -8.83420849
  0.310810804 -8.90777493
  0.317567557 -8.96412659
  0.32432431 -9.04059219
  0.331081092 -9.08951378
  0.337837845 -9.15992546
  0.344594598 -9.21000957
  0.351351351 -9.26508713
  0.358108103 -9.32588291
  0.364864856 -9.35615158
  0.371621609 -9.43725395
  0.378378391 -9.43769741
  0.385135144 -9.54126549
  0.391891897 -9.5311718
  0.398648649 -9.58510303
  0.405405402 -9.63282108
  0.412162155 -9.62401295
  0.418918908 -9.67519474
  0.42567569 -9.72151279
  0.432432443 -9.72615814
  0.439189196 -9.72089958
  0.445945948 -9.77315426
  0.452702701 -9.88131523
  0.459459454 -9.98833942
  0.466216207 -10.0941906
  0.472972959 -10.1990252
  0.479729742 -10.3027763
  0.486486495 -10.4052725
  0.493243247 -10.5065842
  0.5 -10.5551395
  0.5 -10.5551395
  0.506756783 -10.5065842
  0.513513505 -10.4052725
  0.520270288 -10.3027763
  0.527027011 -10.1990252
  0.533783793 -10.0941906
  0.540540516 -9.98833942
  0.547297299 -9.88131523
  0.554054022 -9.77315426
  0.560810804 -9.72089958
  0.567567587 -9.72615814
  0.57432431 -9.72151279
  0.581081092 -9.67519474
  0.587837815 -9.62401295
  0.594594598 -9.63282108
  0.601351321 -9.58510303
  0.608108103 -9.5311718
  0.614864886 -9.54126549
  0.621621609 -9.43769741
  0.628378391 -9.43725395
  0.635135114 -9.35615158
  0.641891897 -9.32588291
  0.648648679 -9.26508713
  0.655405402 -9.21000957
  0.662162185 -9.15992546
  0.668918908 -9.08951378
  0.67567569 -9.04059219
  0.682432413 -8.96412659
  0.689189196 -8.90777493
  0.695945978 -8.83420849
  0.702702701 -8.76271915
  0.709459484 -8.70046329
  0.716216207 -8.60900593
  0.722972989 -8.56328297
  0.729729712 -8.45420837
  0.736486495 -8.41373253
  0.743243217 -8.30663204
  0.75 -8.22869396
  0.756756783 -8.16498947
  0.763513505 -8.05908012
  0.770270288 -7.9840498
  0.777027011 -7.91480637
  0.783783793 -7.81290245
  0.790540516 -7.72291088
  0.797297299 -7.64033508
  0.804054022 -7.5576458
  0.810810804 -7.47214031
  0.817567587 -7.38428116
  0.82432431 -7.29490185
  0.831081092 -7.20453262
  0.837837815 -7.11304855
  0.844594598 -7.09775734
  0.851351321 -7.1058445
  0.858108103 -7.12035656
  0.864864886 -7.12639713
  0.871621609 -7.07966137
  0.878378391 -7.06358051
  0.885135114 -7.04014397
  0.891891897 -7.00866222
  0.898648679 -6.96955204
  0.905405402 -6.92288208
  0.912162185 -6.87256718
  0.918918908 -6.82529068
  0.92567569 -6.77751255
  0.932432413 -6.72980881
  0.939189196 -6.67724037
  0.945945978 -6.63589954
  0.952702701 -6.59289074
  0.959459484 -6.54691601
  0.966216207 -6.51986313
  0.972972989 -6.52836609
  0.979729712 -6.53501129
  0.986486495 -6.53973389
  0.993243217 -6.54261208
  1. -6.5435915
 
  0. -6.4298048
  0.00675676018 -6.42886448
  0.0135135101 -6.43053913
  0.0202702694 -6.44898033
  0.0270270295 -6.47463417
  0.0337837785 -6.50739479
  0.0405405387 -6.53714371
  0.0472972989 -6.58314133
  0.0540540516 -6.62319374
  0.0608108118 -6.66730022
  0.067567572 -6.70702171
  0.0743243173 -6.74940872
  0.0810810775 -6.80611706
  0.0878378376 -6.86815834
  0.0945945904 -6.91991425
  0.101351351 -6.96247578
  0.108108111 -7.0017004
  0.114864863 -7.02026081
  0.121621624 -7.05816555
  0.128378376 -7.07940388
  0.135135144 -7.08728504
  0.141891897 -7.10638523
  0.148648649 -7.1050415
  0.155405417 -7.08312416
  0.162162155 -7.06357384
  0.168918923 -7.07275391
  0.175675675 -7.16005135
  0.182432428 -7.24664879
  0.189189196 -7.33566475
  0.195945948 -7.4288435
  0.202702701 -7.5243845
  0.209459454 -7.61741447
  0.216216221 -7.69816971
  0.222972974 -7.77162933
  0.229729727 -7.87912083
  0.236486495 -7.96467686
  0.243243247 -8.02470493
  0.25 -8.13751793
  0.256756753 -8.20561886
  0.263513505 -8.28480625
  0.270270258 -8.38298321
  0.277027041 -8.42480469
  0.283783793 -8.54042721
  0.290540546 -8.571805
  0.297297299 -8.68299866
  0.304054052 -8.72566128
  0.310810804 -8.81788921
  0.317567557 -8.86729717
  0.32432431 -8.94727993
  0.331081092 -8.99573612
  0.337837845 -9.07135391
  0.344594598 -9.1104269
  0.351351351 -9.19052124
  0.358108103 -9.21077728
  0.364864856 -9.30395222
  0.371621609 -9.29630184
  0.378378391 -9.40635395
  0.385135144 -9.40505028
  0.391891897 -9.47613239
  0.398648649 -9.51098537
  0.405405402 -9.51633549
  0.412162155 -9.59924889
  0.418918908 -9.61043072
  0.42567569 -9.61300087
  0.432432443 -9.64477921
  0.439189196 -9.66393566
  0.445945948 -9.72351265
  0.452702701 -9.83130455
  0.459459454 -9.93789482
  0.466216207 -10.043395
  0.472972959 -10.1478205
  0.479729742 -10.2511902
  0.486486495 -10.3533869
  0.493243247 -10.4544182
  0.5 -10.5534029
  0.5 -10.5534029
  0.506756783 -10.4544182
  0.513513505 -10.3533869
  0.520270288 -10.2511902
  0.527027011 -10.1478205
  0.533783793 -10.043395
  0.540540516 -9.93789482
  0.547297299 -9.83130455
  0.554054022 -9.72351265
  0.560810804 -9.66393566
  0.567567587 -9.64477921
  0.57432431 -9.61300087
  0.581081092 -9.61043072
  0.587837815 -9.59924889
  0.594594598 -9.51633549
  0.601351321 -9.51098537
  0.608108103 -9.47613239
  0.614864886 -9.40505028
  0.621621609 -9.40635395
  0.628378391 -9.29630184
  0.635135114 -9.30395222
  0.641891897 -9.21077728
  0.648648679 -9.19052124
  0.655405402 -9.1104269
  0.662162185 -9.07135391
  0.668918908 -8.99573612
  0.67567569 -8.94727993
  0.682432413 -8.86729717
  0.689189196 -8.81788921
  0.695945978 -8.72566128
  0.702702701 -8.68299866
  0.709459484 -8.571805
  0.716216207 -8.54042721
  0.722972989 -8.42480469
  0.729729712 -8.38298321
  0.736486495 -8.28480625
  0.743243217 -8.20561886
  0.75 -8.13751793
  0.756756783 -8.02470493
  0.763513505 -7.96467686
  0.770270288 -7.87912083
  0.777027011 -7.77162933
  0.783783793 -7.69816971
  0.790540516 -7.61741447
  0.797297299 -7.5243845
  0.804054022 -7.4288435
  0.810810804 -7.33566475
  0.817567587 -7.24664879
  0.82432431 -7.16005135
  0.831081092 -7.07275391
  0.837837815 -7.06357384
  0.844594598 -7.08312416
  0.851351321 -7.1050415
  0.858108103 -7.10638523
  0.864864886 -7.08728504
  0.871621609 -7.07940388
  0.878378391 -7.05816555
  0.885135114 -7.02026081
  0.891891897 -7.0017004
  0.898648679 -6.96247578
  0.905405402 -6.91991425
  0.912162185 -6.86815834
  0.918918908 -6.80611706
  0.92567569 -6.74940872
  0.932432413 -6.70702171
  0.939189196 -6.66730022
  0.945945978 -6.62319374
  0.952702701 -6.58314133
  0.959459484 -6.53714371
  0.966216207 -6.50739479
  0.972972989 -6.47463417
  0.979729712 -6.44898033
  0.986486495 -6.43053913
  0.993243217 -6.42886448
  1. -6.4298048
 
  0. -6.41591358
  0.00675676018 -6.41954708
  0.0135135101 -6.42601013
  0.0202702694 -6.43930435
  0.0270270295 -6.46492481
  0.0337837785 -6.49764252
  0.0405405387 -6.52455807
  0.0472972989 -6.57045555
  0.0540540516 -6.60578537
  0.0608108118 -6.6633606
  0.067567572 -6.68029404
  0.0743243173 -6.73655891
  0.0810810775 -6.7916708
  0.0878378376 -6.83434486
  0.0945945904 -6.87536621
  0.101351351 -6.91691971
  0.108108111 -6.9531908
  0.114864863 -6.99350166
  0.121621624 -7.01904583
  0.128378376 -7.05848408
  0.135135144 -7.07187653
  0.141891897 -7.08721924
  0.148648649 -7.07929134
  0.155405417 -7.06288338
  0.162162155 -7.05285168
  0.168918923 -7.07157135
  0.175675675 -7.15781593
  0.182432428 -7.24564743
  0.189189196 -7.33151913
  0.195945948 -7.41308022
  0.202702701 -7.4913702
  0.209459454 -7.57212257
  0.216216221 -7.66561222
  0.222972974 -7.7622757
  0.229729727 -7.82258415
  0.236486495 -7.91107941
  0.243243247 -8.01320076
  0.25 -8.06214142
  0.256756753 -8.16397858
  0.263513505 -8.23242855
  0.270270258 -8.30368137
  0.277027041 -8.40616131
  0.283783793 -8.44339371
  0.290540546 -8.56057549
  0.297297299 -8.58379745
  0.304054052 -8.69328117
  0.310810804 -8.72137737
  0.317567557 -8.82240009
  0.32432431 -8.85173607
  0.331081092 -8.94714355
  0.337837845 -8.97196865
  0.344594598 -9.06773949
  0.351351351 -9.08132839
  0.358108103 -9.18403912
  0.364864856 -9.18359756
  0.371621609 -9.29581547
  0.378378391 -9.28735065
  0.385135144 -9.36504459
  0.391891897 -9.39385033
  0.398648649 -9.41877937
  0.405405402 -9.50128651
  0.412162155 -9.49736881
  0.418918908 -9.53457546
  0.42567569 -9.60032749
  0.432432443 -9.62901783
  0.439189196 -9.66047382
  0.445945948 -9.63986301
  0.452702701 -9.55697536
  0.459459454 -9.47232342
  0.466216207 -9.38604164
  0.472972959 -9.29816628
  0.479729742 -9.20888424
  0.486486495 -9.11816311
  0.493243247 -9.0261898
  0.5 -8.93342686
  0.5 -8.93342686
  0.506756783 -9.0261898
  0.513513505 -9.11816311
  0.520270288 -9.20888424
  0.527027011 -9.29816628
  0.533783793 -9.38604164
  0.540540516 -9.47232342
  0.547297299 -9.55697536
  0.554054022 -9.63986301
  0.560810804 -9.66047382
  0.567567587 -9.62901783
  0.57432431 -9.60032749
  0.581081092 -9.53457546
  0.587837815 -9.49736881
  0.594594598 -9.50128651
  0.601351321 -9.41877937
  0.608108103 -9.39385033
  0.614864886 -9.36504459
  0.621621609 -9.28735065
  0.628378391 -9.29581547
  0.635135114 -9.18359756
  0.641891897 -9.18403912
  0.648648679 -9.08132839
  0.655405402 -9.06773949
  0.662162185 -8.97196865
  0.668918908 -8.94714355
  0.67567569 -8.85173607
  0.682432413 -8.82240009
  0.689189196 -8.72137737
  0.695945978 -8.69328117
  0.702702701 -8.58379745
  0.709459484 -8.56057549
  0.716216207 -8.44339371
  0.722972989 -8.40616131
  0.729729712 -8.30368137
  0.736486495 -8.23242855
  0.743243217 -8.16397858
  0.75 -8.06214142
  0.756756783 -8.01320076
  0.763513505 -7.91107941
  0.770270288 -7.82258415
  0.777027011 -7.7622757
  0.783783793 -7.66561222
  0.790540516 -7.57212257
  0.797297299 -7.4913702
  0.804054022 -7.41308022
  0.810810804 -7.33151913
  0.817567587 -7.24564743
  0.82432431 -7.15781593
  0.831081092 -7.07157135
  0.837837815 -7.05285168
  0.844594598 -7.06288338
  0.851351321 -7.07929134
  0.858108103 -7.08721924
  0.864864886 -7.07187653
  0.871621609 -7.05848408
  0.878378391 -7.01904583
  0.885135114 -6.99350166
  0.891891897 -6.9531908
  0.898648679 -6.91691971
  0.905405402 -6.87536621
  0.912162185 -6.83434486
  0.918918908 -6.7916708
  0.92567569 -6.73655891
  0.932432413 -6.68029404
  0.939189196 -6.6633606
  0.945945978 -6.60578537
  0.952702701 -6.57045555
  0.959459484 -6.52455807
  0.966216207 -6.49764252
  0.972972989 -6.46492481
  0.979729712 -6.43930435
  0.986486495 -6.42601013
  0.993243217 -6.41954708
  1. -6.41591358
 
  0. -6.40614796
  0.00675676018 -6.40982533
  0.0135135101 -6.42082214
  0.0202702694 -6.42670059
  0.0270270295 -6.45231724
  0.0337837785 -6.48504543
  0.0405405387 -6.50947094
  0.0472972989 -6.55329037
  0.0540540516 -6.59078979
  0.0608108118 -6.64214039
  0.067567572 -6.67253208
  0.0743243173 -6.71586323
  0.0810810775 -6.75369072
  0.0878378376 -6.79014397
  0.0945945904 -6.84249878
  0.101351351 -6.89531422
  0.108108111 -6.94007778
  0.114864863 -6.97723484
  0.121621624 -7.00677395
  0.128378376 -7.0283165
  0.135135144 -7.04222393
  0.141891897 -7.04816914
  0.148648649 -7.05673313
  0.155405417 -7.06074333
  0.162162155 -7.03826523
  0.168918923 -7.01687527
  0.175675675 -7.01913738
  0.182432428 -7.10376549
  0.189189196 -7.18566799
  0.195945948 -7.27978325
  0.202702701 -7.37661743
  0.209459454 -7.46703053
  0.216216221 -7.53936577
  0.222972974 -7.62783813
  0.229729727 -7.73057747
  0.236486495 -7.79701328
  0.243243247 -7.88350868
  0.25 -7.98369503
  0.256756753 -8.02392101
  0.263513505 -8.14238739
  0.270270258 -8.20487595
  0.277027041 -8.28456783
  0.283783793 -8.37341404
  0.290540546 -8.42081165
  0.297297299 -8.52726173
  0.304054052 -8.55320549
  0.310810804 -8.66827297
  0.317567557 -8.68176079
  0.32432431 -8.79983711
  0.331081092 -8.80630875
  0.337837845 -8.92421532
  0.344594598 -8.92705631
  0.351351351 -9.04165077
  0.358108103 -9.04410744
  0.364864856 -9.14813995
  0.371621609 -9.15791893
  0.378378391 -9.23485661
  0.385135144 -9.2694416
  0.391891897 -9.30122852
  0.398648649 -9.37865639
  0.405405402 -9.37848282
  0.412162155 -9.44585323
  0.418918908 -9.49736404
  0.42567569 -9.51651955
  0.432432443 -9.55345058
  0.439189196 -9.61459446
  0.445945948 -9.57982826
  0.452702701 -9.49735355
  0.459459454 -9.41308308
  0.466216207 -9.32719612
  0.472972959 -9.23983097
  0.479729742 -9.15108776
  0.486486495 -9.06098557
  0.493243247 -8.96959591
  0.5 -8.93262863
  0.5 -8.93262863
  0.506756783 -8.96959591
  0.513513505 -9.06098557
  0.520270288 -9.15108776
  0.527027011 -9.23983097
  0.533783793 -9.32719612
  0.540540516 -9.41308308
  0.547297299 -9.49735355
  0.554054022 -9.57982826
  0.560810804 -9.61459446
  0.567567587 -9.55345058
  0.57432431 -9.51651955
  0.581081092 -9.49736404
  0.587837815 -9.44585323
  0.594594598 -9.37848282
  0.601351321 -9.37865639
  0.608108103 -9.30122852
  0.614864886 -9.2694416
  0.621621609 -9.23485661
  0.628378391 -9.15791893
  0.635135114 -9.14813995
  0.641891897 -9.04410744
  0.648648679 -9.04165077
  0.655405402 -8.92705631
  0.662162185 -8.92421532
  0.668918908 -8.80630875
  0.67567569 -8.79983711
  0.682432413 -8.68176079
  0.689189196 -8.66827297
  0.695945978 -8.55320549
  0.702702701 -8.52726173
  0.709459484 -8.42081165
  0.716216207 -8.37341404
  0.722972989 -8.28456783
  0.729729712 -8.20487595
  0.736486495 -8.14238739
  0.743243217 -8.02392101
  0.75 -7.98369503
  0.756756783 -7.88350868
  0.763513505 -7.79701328
  0.770270288 -7.73057747
  0.777027011 -7.62783813
  0.783783793 -7.53936577
  0.790540516 -7.46703053
  0.797297299 -7.37661743
  0.804054022 -7.27978325
  0.810810804 -7.18566799
  0.817567587 -7.10376549
  0.82432431 -7.01913738
  0.831081092 -7.01687527
  0.837837815 -7.03826523
  0.844594598 -7.06074333
  0.851351321 -7.05673313
  0.858108103 -7.04816914
  0.864864886 -7.04222393
  0.871621609 -7.0283165
  0.878378391 -7.00677395
  0.885135114 -6.97723484
  0.891891897 -6.94007778
  0.898648679 -6.89531422
  0.905405402 -6.84249878
  0.912162185 -6.79014397
  0.918918908 -6.75369072
  0.92567569 -6.71586323
  0.932432413 -6.67253208
  0.939189196 -6.64214039
  0.945945978 -6.59078979
  0.952702701 -6.55329037
  0.959459484 -6.50947094
  0.966216207 -6.48504543
  0.972972989 -6.45231724
  0.979729712 -6.42670059
  0.986486495 -6.42082214
  0.993243217 -6.40982533
  1. -6.40614796
 
  0. -6.3935461
  0.00675676018 -6.39724255
  0.0135135101 -6.4082613
  0.0202702694 -6.4213047
  0.0270270295 -6.43523407
  0.0337837785 -6.46790123
  0.0405405387 -6.50741673
  0.0472972989 -6.53079796
  0.0540540516 -6.58321285
  0.0608108118 -6.61373043
  0.067567572 -6.65924835
  0.0743243173 -6.68648624
  0.0810810775 -6.71476269
  0.0878378376 -6.78240395
  0.0945945904 -6.82760143
  0.101351351 -6.86172295
  0.108108111 -6.89738083
  0.114864863 -6.92634106
  0.121621624 -6.95864964
  0.128378376 -6.97729683
  0.135135144 -7.00701714
  0.141891897 -7.009058
  0.148648649 -7.04619026
  0.155405417 -7.03638554
  0.162162155 -7.01805592
  0.168918923 -7.00614929
  0.175675675 -7.00651073
  0.182432428 -7.09403324
  0.189189196 -7.18473434
  0.195945948 -7.26288319
  0.202702701 -7.33719063
  0.209459454 -7.41928291
  0.216216221 -7.51868439
  0.222972974 -7.59613609
  0.229729727 -7.66310501
  0.236486495 -7.76661682
  0.243243247 -7.83657169
  0.25 -7.90732384
  0.256756753 -8.02367306
  0.263513505 -8.05676556
  0.270270258 -8.16081333
  0.277027041 -8.2176075
  0.283783793 -8.29615879
  0.290540546 -8.37843227
  0.297297299 -8.42958832
  0.304054052 -8.5306778
  0.310810804 -8.5597744
  0.317567557 -8.67179775
  0.32432431 -8.68580723
  0.331081092 -8.80086422
  0.337837845 -8.80705452
  0.344594598 -8.91696167
  0.351351351 -8.92378712
  0.358108103 -9.01970768
  0.364864856 -9.0377388
  0.371621609 -9.10875511
  0.378378391 -9.15044785
  0.385135144 -9.18428707
  0.391891897 -9.2634058
  0.398648649 -9.26562595
  0.405405402 -9.34915733
  0.412162155 -9.38471699
  0.418918908 -9.40534306
  0.42567569 -9.46036243
  0.432432443 -9.52431297
  0.439189196 -9.56647682
  0.445945948 -9.48640442
  0.452702701 -9.40452003
  0.459459454 -9.32086754
  0.466216207 -9.23584175
  0.472972959 -9.14932632
  0.479729742 -9.06137753
  0.486486495 -8.97224712
  0.493243247 -8.88186932
  0.5 -8.87844563
  0.5 -8.87844563
  0.506756783 -8.88186932
  0.513513505 -8.97224712
  0.520270288 -9.06137753
  0.527027011 -9.14932632
  0.533783793 -9.23584175
  0.540540516 -9.32086754
  0.547297299 -9.40452003
  0.554054022 -9.48640442
  0.560810804 -9.56647682
  0.567567587 -9.52431297
  0.57432431 -9.46036243
  0.581081092 -9.40534306
  0.587837815 -9.38471699
  0.594594598 -9.34915733
  0.601351321 -9.26562595
  0.608108103 -9.2634058
  0.614864886 -9.18428707
  0.621621609 -9.15044785
  0.628378391 -9.10875511
  0.635135114 -9.0377388
  0.641891897 -9.01970768
  0.648648679 -8.92378712
  0.655405402 -8.91696167
  0.662162185 -8.80705452
  0.668918908 -8.80086422
  0.67567569 -8.68580723
  0.682432413 -8.67179775
  0.689189196 -8.5597744
  0.695945978 -8.5306778
  0.702702701 -8.42958832
  0.709459484 -8.37843227
  0.716216207 -8.29615879
  0.722972989 -8.2176075
  0.729729712 -8.16081333
  0.736486495 -8.05676556
  0.743243217 -8.02367306
  0.75 -7.90732384
  0.756756783 -7.83657169
  0.763513505 -7.76661682
  0.770270288 -7.66310501
  0.777027011 -7.59613609
  0.783783793 -7.51868439
  0.790540516 -7.41928291
  0.797297299 -7.33719063
  0.804054022 -7.26288319
  0.810810804 -7.18473434
  0.817567587 -7.09403324
  0.82432431 -7.00651073
  0.831081092 -7.00614929
  0.837837815 -7.01805592
  0.844594598 -7.03638554
  0.851351321 -7.04619026
  0.858108103 -7.009058
  0.864864886 -7.00701714
  0.871621609 -6.97729683
  0.878378391 -6.95864964
  0.885135114 -6.92634106
  0.891891897 -6.89738083
  0.898648679 -6.86172295
  0.905405402 -6.82760143
  0.912162185 -6.78240395
  0.918918908 -6.71476269
  0.92567569 -6.68648624
  0.932432413 -6.65924835
  0.939189196 -6.61373043
  0.945945978 -6.58321285
  0.952702701 -6.53079796
  0.959459484 -6.50741673
  0.966216207 -6.46790123
  0.972972989 -6.43523407
  0.979729712 -6.4213047
  0.986486495 -6.4082613
  0.993243217 -6.39724255
  1. -6.3935461
 
  0. -6.37982941
  0.00675676018 -6.38018131
  0.0135135101 -6.39117146
  0.0202702694 -6.40961456
  0.0270270295 -6.4146595
  0.0337837785 -6.44550896
  0.0405405387 -6.48490047
  0.0472972989 -6.5025425
  0.0540540516 -6.55495262
  0.0608108118 -6.58068657
  0.067567572 -6.64546394
  0.0743243173 -6.67497253
  0.0810810775 -6.70962048
  0.0878378376 -6.74342442
  0.0945945904 -6.77279854
  0.101351351 -6.81498623
  0.108108111 -6.86588955
  0.114864863 -6.90869236
  0.121621624 -6.94391155
  0.128378376 -6.97152996
  0.135135144 -6.99120331
  0.141891897 -7.00313568
  0.148648649 -7.00719643
  0.155405417 -7.02070999
  0.162162155 -6.99157143
  0.168918923 -6.9915781
  0.175675675 -6.96827602
  0.182432428 -6.95641804
  0.189189196 -7.03480721
  0.195945948 -7.1302166
  0.202702701 -7.22719574
  0.209459454 -7.31134129
  0.216216221 -7.37344646
  0.222972974 -7.48248005
  0.229729727 -7.57226181
  0.236486495 -7.62441063
  0.243243247 -7.73945045
  0.25 -7.81230354
  0.256756753 -7.88291931
  0.263513505 -7.98763371
  0.270270258 -8.02041245
  0.277027041 -8.14008236
  0.283783793 -8.18459606
  0.290540546 -8.27958965
  0.297297299 -8.34352112
  0.304054052 -8.41264439
  0.310810804 -8.4910574
  0.317567557 -8.54147911
  0.32432431 -8.62708187
  0.331081092 -8.66651249
  0.337837845 -8.75203991
  0.344594598 -8.78805828
  0.351351351 -8.86510277
  0.358108103 -8.90685177
  0.364864856 -8.9647007
  0.371621609 -9.02332783
  0.378378391 -9.04972076
  0.385135144 -9.13843918
  0.391891897 -9.14209557
  0.398648649 -9.23419094
  0.405405402 -9.26734829
  0.412162155 -9.2895174
  0.418918908 -9.37496853
  0.42567569 -9.44094944
  0.432432443 -9.50445557
  0.439189196 -9.44655037
  0.445945948 -9.36715031
  0.452702701 -9.28606415
  0.459459454 -9.20334625
  0.466216207 -9.11925507
  0.472972959 -9.03378582
  0.479729742 -8.94696331
  0.486486495 -8.85906696
  0.493243247 -8.83860302
  0.5 -8.87573147
  0.5 -8.87573147
  0.506756783 -8.83860302
  0.513513505 -8.85906696
  0.520270288 -8.94696331
  0.527027011 -9.03378582
  0.533783793 -9.11925507
  0.540540516 -9.20334625
  0.547297299 -9.28606415
  0.554054022 -9.36715031
  0.560810804 -9.44655037
  0.567567587 -9.50445557
  0.57432431 -9.44094944
  0.581081092 -9.37496853
  0.587837815 -9.2895174
  0.594594598 -9.26734829
  0.601351321 -9.23419094
  0.608108103 -9.14209557
  0.614864886 -9.13843918
  0.621621609 -9.04972076
  0.628378391 -9.02332783
  0.635135114 -8.9647007
  0.641891897 -8.90685177
  0.648648679 -8.86510277
  0.655405402 -8.78805828
  0.662162185 -8.75203991
  0.668918908 -8.66651249
  0.67567569 -8.62708187
  0.682432413 -8.54147911
  0.689189196 -8.4910574
  0.695945978 -8.41264439
  0.702702701 -8.34352112
  0.709459484 -8.27958965
  0.716216207 -8.18459606
  0.722972989 -8.14008236
  0.729729712 -8.02041245
  0.736486495 -7.98763371
  0.743243217 -7.88291931
  0.75 -7.81230354
  0.756756783 -7.73945045
  0.763513505 -7.62441063
  0.770270288 -7.57226181
  0.777027011 -7.48248005
  0.783783793 -7.37344646
  0.790540516 -7.31134129
  0.797297299 -7.22719574
  0.804054022 -7.1302166
  0.810810804 -7.03480721
  0.817567587 -6.95641804
  0.82432431 -6.96827602
  0.831081092 -6.9915781
  0.837837815 -6.99157143
  0.844594598 -7.02070999
  0.851351321 -7.00719643
  0.858108103 -7.00313568
  0.864864886 -6.99120331
  0.871621609 -6.97152996
  0.878378391 -6.94391155
  0.885135114 -6.90869236
  0.891891897 -6.86588955
  0.898648679 -6.81498623
  0.905405402 -6.77279854
  0.912162185 -6.74342442
  0.918918908 -6.70962048
  0.92567569 -6.67497253
  0.932432413 -6.64546394
  0.939189196 -6.58068657
  0.945945978 -6.55495262
  0.952702701 -6.5025425
  0.959459484 -6.48490047
  0.966216207 -6.44550896
  0.972972989 -6.4146595
  0.979729712 -6.40961456
  0.986486495 -6.39117146
  0.993243217 -6.38018131
  1. -6.37982941
 
  0. -6.37645721
  0.00675676018 -6.38013172
  0.0135135101 -6.38135719
  0.0202702694 -6.38740253
  0.0270270295 -6.41290951
  0.0337837785 -6.4173584
  0.0405405387 -6.45666981
  0.0472972989 -6.49719334
  0.0540540516 -6.52195835
  0.0608108118 -6.57470417
  0.067567572 -6.60693741
  0.0743243173 -6.63941097
  0.0810810775 -6.69654655
  0.0878378376 -6.70884705
  0.0945945904 -6.75677586
  0.101351351 -6.80570602
  0.108108111 -6.83162117
  0.114864863 -6.86242104
  0.121621624 -6.87987709
  0.128378376 -6.91333771
  0.135135144 -6.93442154
  0.141891897 -6.97990036
  0.148648649 -6.98133183
  0.155405417 -7.00332069
  0.162162155 -6.9873209
  0.168918923 -6.97140884
  0.175675675 -6.95757294
  0.182432428 -6.94080257
  0.189189196 -7.03290844
  0.195945948 -7.10720062
  0.202702701 -7.17944717
  0.209459454 -7.26712322
  0.216216221 -7.37266159
  0.222972974 -7.42748737
  0.229729727 -7.51089954
  0.236486495 -7.61975861
  0.243243247 -7.66298199
  0.25 -7.76153183
  0.256756753 -7.83716393
  0.263513505 -7.90012836
  0.270270258 -8.01476765
  0.277027041 -8.0420866
  0.283783793 -8.15494728
  0.290540546 -8.18913174
  0.297297299 -8.28688526
  0.304054052 -8.33560276
  0.310810804 -8.41584492
  0.317567557 -8.47498226
  0.32432431 -8.54176617
  0.331081092 -8.60407257
  0.337837845 -8.66439342
  0.344594598 -8.72167969
  0.351351351 -8.78452873
  0.358108103 -8.82738209
  0.364864856 -8.90301418
  0.371621609 -8.92288303
  0.378378391 -9.02147198
  0.385135144 -9.02690125
  0.391891897 -9.11994553
  0.398648649 -9.15217972
  0.405405402 -9.18164539
  0.412162155 -9.28014183
  0.418918908 -9.32977486
  0.42567569 -9.3936882
  0.432432443 -9.38417244
  0.439189196 -9.30742359
  0.445945948 -9.22890282
  0.452702701 -9.14881039
  0.459459454 -9.06725693
  0.466216207 -8.98430347
  0.472972959 -8.90014076
  0.479729742 -8.81478024
  0.486486495 -8.74324894
  0.493243247 -8.78362656
  0.5 -8.79269791
  0.5 -8.79269791
  0.506756783 -8.78362656
  0.513513505 -8.74324894
  0.520270288 -8.81478024
  0.527027011 -8.90014076
  0.533783793 -8.98430347
  0.540540516 -9.06725693
  0.547297299 -9.14881039
  0.554054022 -9.22890282
  0.560810804 -9.30742359
  0.567567587 -9.38417244
  0.57432431 -9.3936882
  0.581081092 -9.32977486
  0.587837815 -9.28014183
  0.594594598 -9.18164539
  0.601351321 -9.15217972
  0.608108103 -9.11994553
  0.614864886 -9.02690125
  0.621621609 -9.02147198
  0.628378391 -8.92288303
  0.635135114 -8.90301418
  0.641891897 -8.82738209
  0.648648679 -8.78452873
  0.655405402 -8.72167969
  0.662162185 -8.66439342
  0.668918908 -8.60407257
  0.67567569 -8.54176617
  0.682432413 -8.47498226
  0.689189196 -8.41584492
  0.695945978 -8.33560276
  0.702702701 -8.28688526
  0.709459484 -8.18913174
  0.716216207 -8.15494728
  0.722972989 -8.0420866
  0.729729712 -8.01476765
  0.736486495 -7.90012836
  0.743243217 -7.83716393
  0.75 -7.76153183
  0.756756783 -7.66298199
  0.763513505 -7.61975861
  0.770270288 -7.51089954
  0.777027011 -7.42748737
  0.783783793 -7.37266159
  0.790540516 -7.26712322
  0.797297299 -7.17944717
  0.804054022 -7.10720062
  0.810810804 -7.03290844
  0.817567587 -6.94080257
  0.82432431 -6.95757294
  0.831081092 -6.97140884
  0.837837815 -6.9873209
  0.844594598 -7.00332069
  0.851351321 -6.98133183
  0.858108103 -6.97990036
  0.864864886 -6.93442154
  0.871621609 -6.91333771
  0.878378391 -6.87987709
  0.885135114 -6.86242104
  0.891891897 -6.83162117
  0.898648679 -6.80570602
  0.905405402 -6.75677586
  0.912162185 -6.70884705
  0.918918908 -6.69654655
  0.92567569 -6.63941097
  0.932432413 -6.60693741
  0.939189196 -6.57470417
  0.945945978 -6.52195835
  0.952702701 -6.49719334
  0.959459484 -6.45666981
  0.966216207 -6.4173584
  0.972972989 -6.41290951
  0.979729712 -6.38740253
  0.986486495 -6.38135719
  0.993243217 -6.38013172
  1. -6.37645721
 
  0. -6.3541069
  0.00675676018 -6.35779858
  0.0135135101 -6.36888218
  0.0202702694 -6.38321018
  0.0270270295 -6.38612652
  0.0337837785 -6.40617561
  0.0405405387 -6.42377281
  0.0472972989 -6.46948242
  0.0540540516 -6.48370934
  0.0608108118 -6.54238129
  0.067567572 -6.5640707
  0.0743243173 -6.6341486
  0.0810810775 -6.65992355
  0.0878378376 -6.69111347
  0.0945945904 -6.7325964
  0.101351351 -6.74652958
  0.108108111 -6.78560543
  0.114864863 -6.83454514
  0.121621624 -6.87542152
  0.128378376 -6.90870571
  0.135135144 -6.91548347
  0.141891897 -6.95215416
  0.148648649 -6.96222401
  0.155405417 -6.96433258
  0.162162155 -6.9849205
  0.168918923 -6.94492149
  0.175675675 -6.9430027
  0.182432428 -6.91781807
  0.189189196 -6.88135052
  0.195945948 -6.98068905
  0.202702701 -7.07523918
  0.209459454 -7.14893436
  0.216216221 -7.22797298
  0.222972974 -7.3335762
  0.229729727 -7.40184593
  0.236486495 -7.48196125
  0.243243247 -7.585783
  0.25 -7.6276865
  0.256756753 -7.74015236
  0.263513505 -7.81030655
  0.270270258 -7.88023758
  0.277027041 -7.97942829
  0.283783793 -8.01535225
  0.290540546 -8.13103771
  0.297297299 -8.14740849
  0.304054052 -8.26932144
  0.310810804 -8.29537487
  0.317567557 -8.40054893
  0.32432431 -8.43240356
  0.331081092 -8.52728748
  0.337837845 -8.5578661
  0.344594598 -8.65090752
  0.351351351 -8.67146969
  0.358108103 -8.77229977
  0.364864856 -8.77586555
  0.371621609 -8.89051723
  0.378378391 -8.9017992
  0.385135144 -8.98875427
  0.391891897 -9.03259754
  0.398648649 -9.0583849
  0.405405402 -9.16581249
  0.412162155 -9.2158308
  0.418918908 -9.28162193
  0.42567569 -9.3040266
  0.432432443 -9.22992897
  0.439189196 -9.15414619
  0.445945948 -9.07675648
  0.452702701 -8.99786663
  0.459459454 -8.91767693
  0.466216207 -8.83618069
  0.472972959 -8.75350475
  0.479729742 -8.66982746
  0.486486495 -8.72821712
  0.493243247 -8.76957703
  0.5 -8.7879076
  0.5 -8.7879076
  0.506756783 -8.76957703
  0.513513505 -8.72821712
  0.520270288 -8.66982746
  0.527027011 -8.75350475
  0.533783793 -8.83618069
  0.540540516 -8.91767693
  0.547297299 -8.99786663
  0.554054022 -9.07675648
  0.560810804 -9.15414619
  0.567567587 -9.22992897
  0.57432431 -9.3040266
  0.581081092 -9.28162193
  0.587837815 -9.2158308
  0.594594598 -9.16581249
  0.601351321 -9.0583849
  0.608108103 -9.03259754
  0.614864886 -8.98875427
  0.621621609 -8.9017992
  0.628378391 -8.89051723
  0.635135114 -8.77586555
  0.641891897 -8.77229977
  0.648648679 -8.67146969
  0.655405402 -8.65090752
  0.662162185 -8.5578661
  0.668918908 -8.52728748
  0.67567569 -8.43240356
  0.682432413 -8.40054893
  0.689189196 -8.29537487
  0.695945978 -8.26932144
  0.702702701 -8.14740849
  0.709459484 -8.13103771
  0.716216207 -8.01535225
  0.722972989 -7.97942829
  0.729729712 -7.88023758
  0.736486495 -7.81030655
  0.743243217 -7.74015236
  0.75 -7.6276865
  0.756756783 -7.585783
  0.763513505 -7.48196125
  0.770270288 -7.40184593
  0.777027011 -7.3335762
  0.783783793 -7.22797298
  0.790540516 -7.14893436
  0.797297299 -7.07523918
  0.804054022 -6.98068905
  0.810810804 -6.88135052
  0.817567587 -6.91781807
  0.82432431 -6.9430027
  0.831081092 -6.94492149
  0.837837815 -6.9849205
  0.844594598 -6.96433258
  0.851351321 -6.96222401
  0.858108103 -6.95215416
  0.864864886 -6.91548347
  0.871621609 -6.90870571
  0.878378391 -6.87542152
  0.885135114 -6.83454514
  0.891891897 -6.78560543
  0.898648679 -6.74652958
  0.905405402 -6.7325964
  0.912162185 -6.69111347
  0.918918908 -6.65992355
  0.92567569 -6.6341486
  0.932432413 -6.5640707
  0.939189196 -6.54238129
  0.945945978 -6.48370934
  0.952702701 -6.46948242
  0.959459484 -6.42377281
  0.966216207 -6.40617561
  0.972972989 -6.38612652
  0.979729712 -6.38321018
  0.986486495 -6.36888218
  0.993243217 -6.35779858
  1. -6.3541069
 
  0. -6.32621193
  0.00675676018 -6.32983398
  0.0135135101 -6.34102154
  0.0202702694 -6.35928059
  0.0270270295 -6.3847723
  0.0337837785 -6.39036655
  0.0405405387 -6.39580822
  0.0472972989 -6.43130684
  0.0540540516 -6.482831
  0.0608108118 -6.4995451
  0.067567572 -6.55677891
  0.0743243173 -6.5855751
  0.0810810775 -6.61768723
  0.0878378376 -6.6882
  0.0945945904 -6.70829678
  0.101351351 -6.73980427
  0.108108111 -6.78237343
  0.114864863 -6.79725075
  0.121621624 -6.84187984
  0.128378376 -6.85811234
  0.135135144 -6.91164398
  0.141891897 -6.89809704
  0.148648649 -6.92830944
  0.155405417 -6.91942024
  0.162162155 -6.9585495
  0.168918923 -6.93387032
  0.175675675 -6.92282963
  0.182432428 -6.90717411
  0.189189196 -6.87909126
  0.195945948 -6.94696331
  0.202702701 -7.02146816
  0.209459454 -7.11805725
  0.216216221 -7.20199871
  0.222972974 -7.26275444
  0.229729727 -7.36439419
  0.236486495 -7.43851757
  0.243243247 -7.5041132
  0.25 -7.61990833
  0.256756753 -7.65618992
  0.263513505 -7.75607967
  0.270270258 -7.82239246
  0.277027041 -7.89124775
  0.283783793 -7.98894215
  0.290540546 -8.02597237
  0.297297299 -8.14715385
  0.304054052 -8.15963268
  0.310810804 -8.27676964
  0.317567557 -8.29113674
  0.32432431 -8.4037466
  0.331081092 -8.41814232
  0.337837845 -8.52861595
  0.344594598 -8.53925323
  0.351351351 -8.6521368
  0.358108103 -8.65877151
  0.364864856 -8.77245522
  0.371621609 -8.78340149
  0.378378391 -8.86050129
  0.385135144 -8.91551876
  0.391891897 -8.94657898
  0.398648649 -9.05649185
  0.405405402 -9.10201931
  0.412162155 -9.16882992
  0.418918908 -9.21033764
  0.42567569 -9.13917637
  0.432432443 -9.06610298
  0.439189196 -8.99149036
  0.445945948 -8.91540337
  0.452702701 -8.83800983
  0.459459454 -8.75938034
  0.466216207 -8.67961407
  0.472972959 -8.59875679
  0.479729742 -8.64666748
  0.486486495 -8.6885376
  0.493243247 -8.69766712
  0.5 -8.68286324
  0.5 -8.68286324
  0.506756783 -8.69766712
  0.513513505 -8.6885376
  0.520270288 -8.64666748
  0.527027011 -8.59875679
  0.533783793 -8.67961407
  0.540540516 -8.75938034
  0.547297299 -8.83800983
  0.554054022 -8.91540337
  0.560810804 -8.99149036
  0.567567587 -9.06610298
  0.57432431 -9.13917637
  0.581081092 -9.21033764
  0.587837815 -9.16882992
  0.594594598 -9.10201931
  0.601351321 -9.05649185
  0.608108103 -8.94657898
  0.614864886 -8.91551876
  0.621621609 -8.86050129
  0.628378391 -8.78340149
  0.635135114 -8.77245522
  0.641891897 -8.65877151
  0.648648679 -8.6521368
  0.655405402 -8.53925323
  0.662162185 -8.52861595
  0.668918908 -8.41814232
  0.67567569 -8.4037466
  0.682432413 -8.29113674
  0.689189196 -8.27676964
  0.695945978 -8.15963268
  0.702702701 -8.14715385
  0.709459484 -8.02597237
  0.716216207 -7.98894215
  0.722972989 -7.89124775
  0.729729712 -7.82239246
  0.736486495 -7.75607967
  0.743243217 -7.65618992
  0.75 -7.61990833
  0.756756783 -7.5041132
  0.763513505 -7.43851757
  0.770270288 -7.36439419
  0.777027011 -7.26275444
  0.783783793 -7.20199871
  0.790540516 -7.11805725
  0.797297299 -7.02146816
  0.804054022 -6.94696331
  0.810810804 -6.87909126
  0.817567587 -6.90717411
  0.82432431 -6.92282963
  0.831081092 -6.93387032
  0.837837815 -6.9585495
  0.844594598 -6.91942024
  0.851351321 -6.92830944
  0.858108103 -6.89809704
  0.864864886 -6.91164398
  0.871621609 -6.85811234
  0.878378391 -6.84187984
  0.885135114 -6.79725075
  0.891891897 -6.78237343
  0.898648679 -6.73980427
  0.905405402 -6.70829678
  0.912162185 -6.6882
  0.918918908 -6.61768723
  0.92567569 -6.5855751
  0.932432413 -6.55677891
  0.939189196 -6.4995451
  0.945945978 -6.482831
  0.952702701 -6.43130684
  0.959459484 -6.39580822
  0.966216207 -6.39036655
  0.972972989 -6.3847723
  0.979729712 -6.35928059
  0.986486495 -6.34102154
  0.993243217 -6.32983398
  1. -6.32621193
 
  0. -6.31086159
  0.00675676018 -6.30996037
  0.0135135101 -6.30814743
  0.0202702694 -6.32632351
  0.0270270295 -6.35174751
  0.0337837785 -6.38367176
  0.0405405387 -6.39465904
  0.0472972989 -6.4015789
  0.0540540516 -6.44110966
  0.0608108118 -6.4667387
  0.067567572 -6.51577473
  0.0743243173 -6.53700352
  0.0810810775 -6.60814285
  0.0878378376 -6.6288414
  0.0945945904 -6.665555
  0.101351351 -6.72928905
  0.108108111 -6.75045109
  0.114864863 -6.78349209
  0.121621624 -6.80133057
  0.128378376 -6.84023857
  0.135135144 -6.87162971
  0.141891897 -6.89547634
  0.148648649 -6.91128445
  0.155405417 -6.90581608
  0.162162155 -6.91962147
  0.168918923 -6.9203968
  0.175675675 -6.89641094
  0.182432428 -6.8926115
  0.189189196 -6.86552811
  0.195945948 -6.83121967
  0.202702701 -6.91887665
  0.209459454 -6.97974491
  0.216216221 -7.08244801
  0.222972974 -7.17539024
  0.229729727 -7.2222271
  0.236486495 -7.33785439
  0.243243247 -7.41447353
  0.25 -7.4795332
  0.256756753 -7.58823109
  0.263513505 -7.61946106
  0.270270258 -7.73783779
  0.277027041 -7.79301643
  0.283783793 -7.87606907
  0.290540546 -7.95587826
  0.297297299 -8.00969601
  0.304054052 -8.10707474
  0.310810804 -8.14060879
  0.317567557 -8.24751568
  0.32432431 -8.26984215
  0.331081092 -8.37933254
  0.337837845 -8.39808273
  0.344594598 -8.50408745
  0.351351351 -8.52668285
  0.358108103 -8.61888599
  0.364864856 -8.65782738
  0.371621609 -8.71832466
  0.378378391 -8.79362202
  0.385135144 -8.82342434
  0.391891897 -8.92780018
  0.398648649 -8.98606205
  0.405405402 -9.05473614
  0.412162155 -9.10579586
  0.418918908 -9.03746796
  0.42567569 -8.96733379
  0.432432443 -8.89556694
  0.439189196 -8.82242012
  0.445945948 -8.74785519
  0.452702701 -8.67216969
  0.459459454 -8.59536171
  0.466216207 -8.5174942
  0.472972959 -8.54914284
  0.479729742 -8.5927
  0.486486495 -8.60377884
  0.493243247 -8.64042282
  0.5 -8.67634678
  0.5 -8.67634678
  0.506756783 -8.64042282
  0.513513505 -8.60377884
  0.520270288 -8.5927
  0.527027011 -8.54914284
  0.533783793 -8.5174942
  0.540540516 -8.59536171
  0.547297299 -8.67216969
  0.554054022 -8.74785519
  0.560810804 -8.82242012
  0.567567587 -8.89556694
  0.57432431 -8.96733379
  0.581081092 -9.03746796
  0.587837815 -9.10579586
  0.594594598 -9.05473614
  0.601351321 -8.98606205
  0.608108103 -8.92780018
  0.614864886 -8.82342434
  0.621621609 -8.79362202
  0.628378391 -8.71832466
  0.635135114 -8.65782738
  0.641891897 -8.61888599
  0.648648679 -8.52668285
  0.655405402 -8.50408745
  0.662162185 -8.39808273
  0.668918908 -8.37933254
  0.67567569 -8.26984215
  0.682432413 -8.24751568
  0.689189196 -8.14060879
  0.695945978 -8.10707474
  0.702702701 -8.00969601
  0.709459484 -7.95587826
  0.716216207 -7.87606907
  0.722972989 -7.79301643
  0.729729712 -7.73783779
  0.736486495 -7.61946106
  0.743243217 -7.58823109
  0.75 -7.4795332
  0.756756783 -7.41447353
  0.763513505 -7.33785439
  0.770270288 -7.2222271
  0.777027011 -7.17539024
  0.783783793 -7.08244801
  0.790540516 -6.97974491
  0.797297299 -6.91887665
  0.804054022 -6.83121967
  0.810810804 -6.86552811
  0.817567587 -6.8926115
  0.82432431 -6.89641094
  0.831081092 -6.9203968
  0.837837815 -6.91962147
  0.844594598 -6.90581608
  0.851351321 -6.91128445
  0.858108103 -6.89547634
  0.864864886 -6.87162971
  0.871621609 -6.84023857
  0.878378391 -6.80133057
  0.885135114 -6.78349209
  0.891891897 -6.75045109
  0.898648679 -6.72928905
  0.905405402 -6.665555
  0.912162185 -6.6288414
  0.918918908 -6.60814285
  0.92567569 -6.53700352
  0.932432413 -6.51577473
  0.939189196 -6.4667387
  0.945945978 -6.44110966
  0.952702701 -6.4015789
  0.959459484 -6.39465904
  0.966216207 -6.38367176
  0.972972989 -6.35174751
  0.979729712 -6.32632351
  0.986486495 -6.30814743
  0.993243217 -6.30996037
  1. -6.31086159
 
  0. -6.29336262
  0.00675676018 -6.297019
  0.0135135101 -6.30713463
  0.0202702694 -6.30244446
  0.0270270295 -6.31381321
  0.0337837785 -6.34617615
  0.0405405387 -6.38562489
  0.0472972989 -6.38742638
  0.0540540516 -6.40766525
  0.0608108118 -6.45146275
  0.067567572 -6.46397972
  0.0743243173 -6.53326321
  0.0810810775 -6.54959965
  0.0878378376 -6.5940609
  0.0945945904 -6.65172005
  0.101351351 -6.66818237
  0.108108111 -6.69998264
  0.114864863 -6.7543211
  0.121621624 -6.78847122
  0.128378376 -6.81482029
  0.135135144 -6.809021
  0.141891897 -6.83751965
  0.148648649 -6.85464859
  0.155405417 -6.89614773
  0.162162155 -6.87475586
  0.168918923 -6.91193485
  0.175675675 -6.87338734
  0.182432428 -6.87246609
  0.189189196 -6.85489368
  0.195945948 -6.81147957
  0.202702701 -6.86633205
  0.209459454 -6.97129917
  0.216216221 -7.02902317
  0.222972974 -7.1081028
  0.229729727 -7.22147942
  0.236486495 -7.26174641
  0.243243247 -7.35787868
  0.25 -7.43895149
  0.256756753 -7.4966526
  0.263513505 -7.61613846
  0.270270258 -7.64172077
  0.277027041 -7.75069046
  0.283783793 -7.79586983
  0.290540546 -7.88398266
  0.297297299 -7.94996452
  0.304054052 -8.01554871
  0.310810804 -8.09698582
  0.317567557 -8.14578438
  0.32432431 -8.23408508
  0.331081092 -8.27517891
  0.337837845 -8.36040497
  0.344594598 -8.40480709
  0.351351351 -8.47559929
  0.358108103 -8.53722572
  0.364864856 -8.58071518
  0.371621609 -8.67523289
  0.378378391 -8.70661354
  0.385135144 -8.8025589
  0.391891897 -8.87039948
  0.398648649 -8.94004059
  0.405405402 -8.99241066
  0.412162155 -8.92693901
  0.418918908 -8.85971069
  0.42567569 -8.79094982
  0.432432443 -8.72072887
  0.439189196 -8.64927101
  0.445945948 -8.57657242
  0.452702701 -8.5028944
  0.459459454 -8.42818165
  0.466216207 -8.45082569
  0.472972959 -8.49608326
  0.479729742 -8.5178709
  0.486486495 -8.58495808
  0.493243247 -8.58833885
  0.5 -8.55563641
  0.5 -8.55563641
  0.506756783 -8.58833885
  0.513513505 -8.58495808
  0.520270288 -8.5178709
  0.527027011 -8.49608326
  0.533783793 -8.45082569
  0.540540516 -8.42818165
  0.547297299 -8.5028944
  0.554054022 -8.57657242
  0.560810804 -8.64927101
  0.567567587 -8.72072887
  0.57432431 -8.79094982
  0.581081092 -8.85971069
  0.587837815 -8.92693901
  0.594594598 -8.99241066
  0.601351321 -8.94004059
  0.608108103 -8.87039948
  0.614864886 -8.8025589
  0.621621609 -8.70661354
  0.628378391 -8.67523289
  0.635135114 -8.58071518
  0.641891897 -8.53722572
  0.648648679 -8.47559929
  0.655405402 -8.40480709
  0.662162185 -8.36040497
  0.668918908 -8.27517891
  0.67567569 -8.23408508
  0.682432413 -8.14578438
  0.689189196 -8.09698582
  0.695945978 -8.01554871
  0.702702701 -7.94996452
  0.709459484 -7.88398266
  0.716216207 -7.79586983
  0.722972989 -7.75069046
  0.729729712 -7.64172077
  0.736486495 -7.61613846
  0.743243217 -7.4966526
  0.75 -7.43895149
  0.756756783 -7.35787868
  0.763513505 -7.26174641
  0.770270288 -7.22147942
  0.777027011 -7.1081028
  0.783783793 -7.02902317
  0.790540516 -6.97129917
  0.797297299 -6.86633205
  0.804054022 -6.81147957
  0.810810804 -6.85489368
  0.817567587 -6.87246609
  0.82432431 -6.87338734
  0.831081092 -6.91193485
  0.837837815 -6.87475586
  0.844594598 -6.89614773
  0.851351321 -6.85464859
  0.858108103 -6.83751965
  0.864864886 -6.809021
  0.871621609 -6.81482029
  0.878378391 -6.78847122
  0.885135114 -6.7543211
  0.891891897 -6.69998264
  0.898648679 -6.66818237
  0.905405402 -6.65172005
  0.912162185 -6.5940609
  0.918918908 -6.54959965
  0.92567569 -6.53326321
  0.932432413 -6.46397972
  0.939189196 -6.45146275
  0.945945978 -6.40766525
  0.952702701 -6.38742638
  0.959459484 -6.38562489
  0.966216207 -6.34617615
  0.972972989 -6.31381321
  0.979729712 -6.30244446
  0.986486495 -6.30713463
  0.993243217 -6.297019
  1. -6.29336262
 
  0. -6.25558376
  0.00675676018 -6.25926685
  0.0135135101 -6.27023411
  0.0202702694 -6.28847122
  0.0270270295 -6.29581451
  0.0337837785 -6.30333138
  0.0405405387 -6.34260273
  0.0472972989 -6.38355541
  0.0540540516 -6.39301491
  0.0608108118 -6.41817665
  0.067567572 -6.44887924
  0.0743243173 -6.47498703
  0.0810810775 -6.51530647
  0.0878378376 -6.56804848
  0.0945945904 -6.58189583
  0.101351351 -6.63812351
  0.108108111 -6.68978882
  0.114864863 -6.6999321
  0.121621624 -6.72117233
  0.128378376 -6.76621532
  0.135135144 -6.80321789
  0.141891897 -6.83275223
  0.148648649 -6.82800293
  0.155405417 -6.86854553
  0.162162155 -6.84905148
  0.168918923 -6.87305641
  0.175675675 -6.86347103
  0.182432428 -6.84609699
  0.189189196 -6.84025955
  0.195945948 -6.80079746
  0.202702701 -6.75567436
  0.209459454 -6.82673073
  0.216216221 -6.93449116
  0.222972974 -7.00473595
  0.229729727 -7.08009815
  0.236486495 -7.18630409
  0.243243247 -7.22984409
  0.25 -7.33842182
  0.256756753 -7.41409016
  0.263513505 -7.47805309
  0.270270258 -7.58332062
  0.277027041 -7.61409473
  0.283783793 -7.73370934
  0.290540546 -7.76150608
  0.297297299 -7.87253666
  0.304054052 -7.91557312
  0.310810804 -8.00707912
  0.317567557 -8.05972385
  0.32432431 -8.14023495
  0.331081092 -8.19321156
  0.337837845 -8.27372551
  0.344594598 -8.31612396
  0.351351351 -8.40958881
  0.358108103 -8.43164444
  0.364864856 -8.54883194
  0.371621609 -8.58485508
  0.378378391 -8.66476917
  0.385135144 -8.75235367
  0.391891897 -8.82404804
  0.398648649 -8.8715601
  0.405405402 -8.80912399
  0.412162155 -8.74476051
  0.418918908 -8.67895508
  0.42567569 -8.61186695
  0.432432443 -8.5435009
  0.439189196 -8.47396469
  0.445945948 -8.40340042
  0.452702701 -8.33201885
  0.459459454 -8.3515234
  0.466216207 -8.39833164
  0.472972959 -8.43847561
  0.479729742 -8.50798893
  0.486486495 -8.49590778
  0.493243247 -8.49884987
  0.5 -8.54807758
  0.5 -8.54807758
  0.506756783 -8.49884987
  0.513513505 -8.49590778
  0.520270288 -8.50798893
  0.527027011 -8.43847561
  0.533783793 -8.39833164
  0.540540516 -8.3515234
  0.547297299 -8.33201885
  0.554054022 -8.40340042
  0.560810804 -8.47396469
  0.567567587 -8.5435009
  0.57432431 -8.61186695
  0.581081092 -8.67895508
  0.587837815 -8.74476051
  0.594594598 -8.80912399
  0.601351321 -8.8715601
  0.608108103 -8.82404804
  0.614864886 -8.75235367
  0.621621609 -8.66476917
  0.628378391 -8.58485508
  0.635135114 -8.54883194
  0.641891897 -8.43164444
  0.648648679 -8.40958881
  0.655405402 -8.31612396
  0.662162185 -8.27372551
  0.668918908 -8.19321156
  0.67567569 -8.14023495
  0.682432413 -8.05972385
  0.689189196 -8.00707912
  0.695945978 -7.91557312
  0.702702701 -7.87253666
  0.709459484 -7.76150608
  0.716216207 -7.73370934
  0.722972989 -7.61409473
  0.729729712 -7.58332062
  0.736486495 -7.47805309
  0.743243217 -7.41409016
  0.75 -7.33842182
  0.756756783 -7.22984409
  0.763513505 -7.18630409
  0.770270288 -7.08009815
  0.777027011 -7.00473595
  0.783783793 -6.93449116
  0.790540516 -6.82673073
  0.797297299 -6.75567436
  0.804054022 -6.80079746
  0.810810804 -6.84025955
  0.817567587 -6.84609699
  0.82432431 -6.86347103
  0.831081092 -6.87305641
  0.837837815 -6.84905148
  0.844594598 -6.86854553
  0.851351321 -6.82800293
  0.858108103 -6.83275223
  0.864864886 -6.80321789
  0.871621609 -6.76621532
  0.878378391 -6.72117233
  0.885135114 -6.6999321
  0.891891897 -6.68978882
  0.898648679 -6.63812351
  0.905405402 -6.58189583
  0.912162185 -6.56804848
  0.918918908 -6.51530647
  0.92567569 -6.47498703
  0.932432413 -6.44887924
  0.939189196 -6.41817665
  0.945945978 -6.39301491
  0.952702701 -6.38355541
  0.959459484 -6.34260273
  0.966216207 -6.30333138
  0.972972989 -6.29581451
  0.979729712 -6.28847122
  0.986486495 -6.27023411
  0.993243217 -6.25926685
  1. -6.25558376
 
  0. -6.21292973
  0.00675676018 -6.21656036
  0.0135135101 -6.22741795
  0.0202702694 -6.2456913
  0.0270270295 -6.27101231
  0.0337837785 -6.2873497
  0.0405405387 -6.29509354
  0.0472972989 -6.34070778
  0.0540540516 -6.369277
  0.0608108118 -6.39705276
  0.067567572 -6.42653084
  0.0743243173 -6.44200897
  0.0810810775 -6.49006748
  0.0878378376 -6.49879074
  0.0945945904 -6.56855774
  0.101351351 -6.59995651
  0.108108111 -6.60884476
  0.114864863 -6.66875553
  0.121621624 -6.71980476
  0.128378376 -6.71675014
  0.135135144 -6.75230408
  0.141891897 -6.76439953
  0.148648649 -6.80642033
  0.155405417 -6.8119669
  0.162162155 -6.83520603
  0.168918923 -6.82824516
  0.175675675 -6.85379601
  0.182432428 -6.81320095
  0.189189196 -6.82008171
  0.195945948 -6.78618813
  0.202702701 -6.75554657
  0.209459454 -6.80580711
  0.216216221 -6.86198044
  0.222972974 -6.96218777
  0.229729727 -7.03951073
  0.236486495 -7.10182095
  0.243243247 -7.21730042
  0.25 -7.25641251
  0.256756753 -7.35374546
  0.263513505 -7.42704773
  0.270270258 -7.4906044
  0.277027041 -7.59785461
  0.283783793 -7.62869453
  0.290540546 -7.74860382
  0.297297299 -7.76848793
  0.304054052 -7.88230133
  0.310810804 -7.90822315
  0.317567557 -8.01587391
  0.32432431 -8.04402256
  0.331081092 -8.15071201
  0.337837845 -8.1753149
  0.344594598 -8.2884798
  0.351351351 -8.31261158
  0.358108103 -8.42724895
  0.364864856 -8.46559143
  0.371621609 -8.52822399
  0.378378391 -8.63498974
  0.385135144 -8.70748138
  0.391891897 -8.74416924
  0.398648649 -8.68475056
  0.405405402 -8.62360287
  0.412162155 -8.56096458
  0.418918908 -8.49693966
  0.42567569 -8.43178844
  0.432432443 -8.36552715
  0.439189196 -8.29818535
  0.445945948 -8.22997189
  0.452702701 -8.25138187
  0.459459454 -8.29996967
  0.466216207 -8.35250378
  0.472972959 -8.4135704
  0.479729742 -8.4030323
  0.486486495 -8.43395996
  0.493243247 -8.46227932
  0.5 -8.41576672
  0.5 -8.41576672
  0.506756783 -8.46227932
  0.513513505 -8.43395996
  0.520270288 -8.4030323
  0.527027011 -8.4135704
  0.533783793 -8.35250378
  0.540540516 -8.29996967
  0.547297299 -8.25138187
  0.554054022 -8.22997189
  0.560810804 -8.29818535
  0.567567587 -8.36552715
  0.57432431 -8.43178844
  0.581081092 -8.49693966
  0.587837815 -8.56096458
  0.594594598 -8.62360287
  0.601351321 -8.68475056
  0.608108103 -8.74416924
  0.614864886 -8.70748138
  0.621621609 -8.63498974
  0.628378391 -8.52822399
  0.635135114 -8.46559143
  0.641891897 -8.42724895
  0.648648679 -8.31261158
  0.655405402 -8.2884798
  0.662162185 -8.1753149
  0.668918908 -8.15071201
  0.67567569 -8.04402256
  0.682432413 -8.01587391
  0.689189196 -7.90822315
  0.695945978 -7.88230133
  0.702702701 -7.76848793
  0.709459484 -7.74860382
  0.716216207 -7.62869453
  0.722972989 -7.59785461
  0.729729712 -7.4906044
  0.736486495 -7.42704773
  0.743243217 -7.35374546
  0.75 -7.25641251
  0.756756783 -7.21730042
  0.763513505 -7.10182095
  0.770270288 -7.03951073
  0.777027011 -6.96218777
  0.783783793 -6.86198044
  0.790540516 -6.80580711
  0.797297299 -6.75554657
  0.804054022 -6.78618813
  0.810810804 -6.82008171
  0.817567587 -6.81320095
  0.82432431 -6.85379601
  0.831081092 -6.82824516
  0.837837815 -6.83520603
  0.844594598 -6.8119669
  0.851351321 -6.80642033
  0.858108103 -6.76439953
  0.864864886 -6.75230408
  0.871621609 -6.71675014
  0.878378391 -6.71980476
  0.885135114 -6.66875553
  0.891891897 -6.60884476
  0.898648679 -6.59995651
  0.905405402 -6.56855774
  0.912162185 -6.49879074
  0.918918908 -6.49006748
  0.92567569 -6.44200897
  0.932432413 -6.42653084
  0.939189196 -6.39705276
  0.945945978 -6.369277
  0.952702701 -6.34070778
  0.959459484 -6.29509354
  0.966216207 -6.2873497
  0.972972989 -6.27101231
  0.979729712 -6.2456913
  0.986486495 -6.22741795
  0.993243217 -6.21656036
  1. -6.21292973
 
  0. -6.18682194
  0.00675676018 -6.18589497
  0.0135135101 -6.18306923
  0.0202702694 -6.19841957
  0.0270270295 -6.2237196
  0.0337837785 -6.25604153
  0.0405405387 -6.27699089
  0.0472972989 -6.28800583
  0.0540540516 -6.33997822
  0.0608108118 -6.35324192
  0.067567572 -6.40549946
  0.0743243173 -6.42911243
  0.0810810775 -6.45250893
  0.0878378376 -6.49175835
  0.0945945904 -6.51831627
  0.101351351 -6.54119396
  0.108108111 -6.60861492
  0.114864863 -6.62975407
  0.121621624 -6.63566971
  0.128378376 -6.68616104
  0.135135144 -6.72927094
  0.141891897 -6.7541008
  0.148648649 -6.79202271
  0.155405417 -6.7641983
  0.162162155 -6.82393646
  0.168918923 -6.78898621
  0.175675675 -6.82464504
  0.182432428 -6.80532646
  0.189189196 -6.79387569
  0.195945948 -6.78409576
  0.202702701 -6.74487114
  0.209459454 -6.69783211
  0.216216221 -6.77886677
  0.222972974 -6.82550907
  0.229729727 -6.9383955
  0.236486495 -7.01773739
  0.243243247 -7.07976437
  0.25 -7.19082355
  0.256756753 -7.22540474
  0.263513505 -7.34016991
  0.270270258 -7.40190697
  0.277027041 -7.48007584
  0.283783793 -7.56829262
  0.290540546 -7.61775684
  0.297297299 -7.72337532
  0.304054052 -7.75541306
  0.310810804 -7.86884499
  0.317567557 -7.89435577
  0.32432431 -8.00902748
  0.331081092 -8.03686905
  0.337837845 -8.1460371
  0.344594598 -8.18495846
  0.351351351 -8.27163601
  0.358108103 -8.34285069
  0.364864856 -8.39632702
  0.371621609 -8.5129137
  0.378378391 -8.58968067
  0.385135144 -8.61134338
  0.391891897 -8.55492973
  0.398648649 -8.49691963
  0.405405402 -8.4374752
  0.412162155 -8.37691689
  0.418918908 -8.31504536
  0.42567569 -8.25211143
  0.432432443 -8.18819141
  0.439189196 -8.12333679
  0.445945948 -8.15048122
  0.452702701 -8.20054245
  0.459459454 -8.25940609
  0.466216207 -8.3168869
  0.472972959 -8.30873108
  0.479729742 -8.35834789
  0.486486495 -8.37153339
  0.493243247 -8.34984207
  0.5 -8.40834618
  0.5 -8.40834618
  0.506756783 -8.34984207
  0.513513505 -8.37153339
  0.520270288 -8.35834789
  0.527027011 -8.30873108
  0.533783793 -8.3168869
  0.540540516 -8.25940609
  0.547297299 -8.20054245
  0.554054022 -8.15048122
  0.560810804 -8.12333679
  0.567567587 -8.18819141
  0.57432431 -8.25211143
  0.581081092 -8.31504536
  0.587837815 -8.37691689
  0.594594598 -8.4374752
  0.601351321 -8.49691963
  0.608108103 -8.55492973
  0.614864886 -8.61134338
  0.621621609 -8.58968067
  0.628378391 -8.5129137
  0.635135114 -8.39632702
  0.641891897 -8.34285069
  0.648648679 -8.27163601
  0.655405402 -8.18495846
  0.662162185 -8.1460371
  0.668918908 -8.03686905
  0.67567569 -8.00902748
  0.682432413 -7.89435577
  0.689189196 -7.86884499
  0.695945978 -7.75541306
  0.702702701 -7.72337532
  0.709459484 -7.61775684
  0.716216207 -7.56829262
  0.722972989 -7.48007584
  0.729729712 -7.40190697
  0.736486495 -7.34016991
  0.743243217 -7.22540474
  0.75 -7.19082355
  0.756756783 -7.07976437
  0.763513505 -7.01773739
  0.770270288 -6.9383955
  0.777027011 -6.82550907
  0.783783793 -6.77886677
  0.790540516 -6.69783211
  0.797297299 -6.74487114
  0.804054022 -6.78409576
  0.810810804 -6.79387569
  0.817567587 -6.80532646
  0.82432431 -6.82464504
  0.831081092 -6.78898621
  0.837837815 -6.82393646
  0.844594598 -6.7641983
  0.851351321 -6.79202271
  0.858108103 -6.7541008
  0.864864886 -6.72927094
  0.871621609 -6.68616104
  0.878378391 -6.63566971
  0.885135114 -6.62975407
  0.891891897 -6.60861492
  0.898648679 -6.54119396
  0.905405402 -6.51831627
  0.912162185 -6.49175835
  0.918918908 -6.45250893
  0.92567569 -6.42911243
  0.932432413 -6.40549946
  0.939189196 -6.35324192
  0.945945978 -6.33997822
  0.952702701 -6.28800583
  0.959459484 -6.27699089
  0.966216207 -6.25604153
  0.972972989 -6.2237196
  0.979729712 -6.19841957
  0.986486495 -6.18306923
  0.993243217 -6.18589497
  1. -6.18682194
 
  0. -6.16542625
  0.00675676018 -6.16925812
  0.0135135101 -6.18010807
  0.0202702694 -6.1785202
  0.0270270295 -6.17191982
  0.0337837785 -6.20362949
  0.0405405387 -6.24239159
  0.0472972989 -6.26476765
  0.0540540516 -6.28339577
  0.0608108118 -6.34160137
  0.067567572 -6.34269524
  0.0743243173 -6.41006374
  0.0810810775 -6.41991997
  0.0878378376 -6.47475338
  0.0945945904 -6.48511124
  0.101351351 -6.51936245
  0.108108111 -6.55899334
  0.114864863 -6.57766151
  0.121621624 -6.62375927
  0.128378376 -6.67948818
  0.135135144 -6.68152905
  0.141891897 -6.71595573
  0.148648649 -6.72385693
  0.155405417 -6.751194
  0.162162155 -6.76742554
  0.168918923 -6.77748394
  0.175675675 -6.77989101
  0.182432428 -6.78680992
  0.189189196 -6.76104259
  0.195945948 -6.76603317
  0.202702701 -6.73030758
  0.209459454 -6.68718338
  0.216216221 -6.70818615
  0.222972974 -6.82132244
  0.229729727 -6.86297417
  0.236486495 -6.95805168
  0.243243247 -7.04236698
  0.25 -7.09843445
  0.256756753 -7.21745491
  0.263513505 -7.24706936
  0.270270258 -7.35476112
  0.277027041 -7.40629959
  0.283783793 -7.49229622
  0.290540546 -7.56603718
  0.297297299 -7.63050652
  0.304054052 -7.71918964
  0.310810804 -7.77051258
  0.317567557 -7.86337185
  0.32432431 -7.91359329
  0.331081092 -7.99749756
  0.337837845 -8.06264877
  0.344594598 -8.1226902
  0.351351351 -8.22227383
  0.358108103 -8.27695847
  0.364864856 -8.37966537
  0.371621609 -8.47134686
  0.378378391 -8.47366238
  0.385135144 -8.42045689
  0.391891897 -8.36562634
  0.398648649 -8.30953789
  0.405405402 -8.25214291
  0.412162155 -8.19368553
  0.418918908 -8.13417912
  0.42567569 -8.07373333
  0.432432443 -8.01236343
  0.439189196 -8.04895878
  0.445945948 -8.10058403
  0.452702701 -8.16097832
  0.459459454 -8.21988392
  0.466216207 -8.21416283
  0.472972959 -8.27555847
  0.479729742 -8.28039265
  0.486486495 -8.27817917
  0.493243247 -8.32436085
  0.5 -8.2685194
  0.5 -8.2685194
  0.506756783 -8.32436085
  0.513513505 -8.27817917
  0.520270288 -8.28039265
  0.527027011 -8.27555847
  0.533783793 -8.21416283
  0.540540516 -8.21988392
  0.547297299 -8.16097832
  0.554054022 -8.10058403
  0.560810804 -8.04895878
  0.567567587 -8.01236343
  0.57432431 -8.07373333
  0.581081092 -8.13417912
  0.587837815 -8.19368553
  0.594594598 -8.25214291
  0.601351321 -8.30953789
  0.608108103 -8.36562634
  0.614864886 -8.42045689
  0.621621609 -8.47366238
  0.628378391 -8.47134686
  0.635135114 -8.37966537
  0.641891897 -8.27695847
  0.648648679 -8.22227383
  0.655405402 -8.1226902
  0.662162185 -8.06264877
  0.668918908 -7.99749756
  0.67567569 -7.91359329
  0.682432413 -7.86337185
  0.689189196 -7.77051258
  0.695945978 -7.71918964
  0.702702701 -7.63050652
  0.709459484 -7.56603718
  0.716216207 -7.49229622
  0.722972989 -7.40629959
  0.729729712 -7.35476112
  0.736486495 -7.24706936
  0.743243217 -7.21745491
  0.75 -7.09843445
  0.756756783 -7.04236698
  0.763513505 -6.95805168
  0.770270288 -6.86297417
  0.777027011 -6.82132244
  0.783783793 -6.70818615
  0.790540516 -6.68718338
  0.797297299 -6.73030758
  0.804054022 -6.76603317
  0.810810804 -6.76104259
  0.817567587 -6.78680992
  0.82432431 -6.77989101
  0.831081092 -6.77748394
  0.837837815 -6.76742554
  0.844594598 -6.751194
  0.851351321 -6.72385693
  0.858108103 -6.71595573
  0.864864886 -6.68152905
  0.871621609 -6.67948818
  0.878378391 -6.62375927
  0.885135114 -6.57766151
  0.891891897 -6.55899334
  0.898648679 -6.51936245
  0.905405402 -6.48511124
  0.912162185 -6.47475338
  0.918918908 -6.41991997
  0.92567569 -6.41006374
  0.932432413 -6.34269524
  0.939189196 -6.34160137
  0.945945978 -6.28339577
  0.952702701 -6.26476765
  0.959459484 -6.24239159
  0.966216207 -6.20362949
  0.972972989 -6.17191982
  0.979729712 -6.1785202
  0.986486495 -6.18010807
  0.993243217 -6.16925812
  1. -6.16542625
 
  0. -6.12534714
  0.00675676018 -6.1257143
  0.0135135101 -6.12787342
  0.0202702694 -6.14611053
  0.0270270295 -6.17137146
  0.0337837785 -6.1634798
  0.0405405387 -6.18597794
  0.0472972989 -6.23150349
  0.0540540516 -6.25068188
  0.0608108118 -6.27936554
  0.067567572 -6.33540535
  0.0743243173 -6.34580135
  0.0810810775 -6.40744972
  0.0878378376 -6.42309952
  0.0945945904 -6.46632767
  0.101351351 -6.51839352
  0.108108111 -6.51277161
  0.114864863 -6.57152748
  0.121621624 -6.62120914
  0.128378376 -6.60445404
  0.135135144 -6.64930344
  0.141891897 -6.6905098
  0.148648649 -6.6788044
  0.155405417 -6.7493906
  0.162162155 -6.70550728
  0.168918923 -6.76912403
  0.175675675 -6.72920132
  0.182432428 -6.77440834
  0.189189196 -6.73112679
  0.195945948 -6.73987579
  0.202702701 -6.71637249
  0.209459454 -6.68354321
  0.216216221 -6.63827991
  0.222972974 -6.68343163
  0.229729727 -6.79086208
  0.236486495 -6.83565521
  0.243243247 -6.94316673
  0.25 -7.02136612
  0.256756753 -7.08488274
  0.263513505 -7.19265652
  0.270270258 -7.22527122
  0.277027041 -7.34568691
  0.283783793 -7.37823105
  0.290540546 -7.49039745
  0.297297299 -7.53751469
  0.304054052 -7.63467598
  0.310810804 -7.68809986
  0.317567557 -7.78156567
  0.32432431 -7.82896805
  0.331081092 -7.93420506
  0.337837845 -7.97592735
  0.344594598 -8.09527588
  0.351351351 -8.15468979
  0.358108103 -8.23228836
  0.364864856 -8.3517065
  0.371621609 -8.33140659
  0.378378391 -8.28162575
  0.385135144 -8.23010063
  0.391891897 -8.17734146
  0.398648649 -8.12342262
  0.405405402 -8.06838608
  0.412162155 -8.01237679
  0.418918908 -7.95551205
  0.42567569 -7.8978281
  0.432432443 -7.94660759
  0.439189196 -7.99974823
  0.445945948 -8.05758476
  0.452702701 -8.12169456
  0.459459454 -8.11822128
  0.466216207 -8.18567085
  0.472972959 -8.18802452
  0.479729742 -8.19778538
  0.486486495 -8.23546886
  0.493243247 -8.19626236
  0.5 -8.2615509
  0.5 -8.2615509
  0.506756783 -8.19626236
  0.513513505 -8.23546886
  0.520270288 -8.19778538
  0.527027011 -8.18802452
  0.533783793 -8.18567085
  0.540540516 -8.11822128
  0.547297299 -8.12169456
  0.554054022 -8.05758476
  0.560810804 -7.99974823
  0.567567587 -7.94660759
  0.57432431 -7.8978281
  0.581081092 -7.95551205
  0.587837815 -8.01237679
  0.594594598 -8.06838608
  0.601351321 -8.12342262
  0.608108103 -8.17734146
  0.614864886 -8.23010063
  0.621621609 -8.28162575
  0.628378391 -8.33140659
  0.635135114 -8.3517065
  0.641891897 -8.23228836
  0.648648679 -8.15468979
  0.655405402 -8.09527588
  0.662162185 -7.97592735
  0.668918908 -7.93420506
  0.67567569 -7.82896805
  0.682432413 -7.78156567
  0.689189196 -7.68809986
  0.695945978 -7.63467598
  0.702702701 -7.53751469
  0.709459484 -7.49039745
  0.716216207 -7.37823105
  0.722972989 -7.34568691
  0.729729712 -7.22527122
  0.736486495 -7.19265652
  0.743243217 -7.08488274
  0.75 -7.02136612
  0.756756783 -6.94316673
  0.763513505 -6.83565521
  0.770270288 -6.79086208
  0.777027011 -6.68343163
  0.783783793 -6.63827991
  0.790540516 -6.68354321
  0.797297299 -6.71637249
  0.804054022 -6.73987579
  0.810810804 -6.73112679
  0.817567587 -6.77440834
  0.82432431 -6.72920132
  0.831081092 -6.76912403
  0.837837815 -6.70550728
  0.844594598 -6.7493906
  0.851351321 -6.6788044
  0.858108103 -6.6905098
  0.864864886 -6.64930344
  0.871621609 -6.60445404
  0.878378391 -6.62120914
  0.885135114 -6.57152748
  0.891891897 -6.51277161
  0.898648679 -6.51839352
  0.905405402 -6.46632767
  0.912162185 -6.42309952
  0.918918908 -6.40744972
  0.92567569 -6.34580135
  0.932432413 -6.33540535
  0.939189196 -6.27936554
  0.945945978 -6.25068188
  0.952702701 -6.23150349
  0.959459484 -6.18597794
  0.966216207 -6.1634798
  0.972972989 -6.17137146
  0.979729712 -6.14611053
  0.986486495 -6.12787342
  0.993243217 -6.1257143
  1. -6.12534714
 
  0. -6.11321449
  0.00675676018 -6.11709976
  0.0135135101 -6.12722588
  0.0202702694 -6.12985802
  0.0270270295 -6.13383102
  0.0337837785 -6.14818382
  0.0405405387 -6.15315723
  0.0472972989 -6.16974449
  0.0540540516 -6.22149754
  0.0608108118 -6.23471642
  0.067567572 -6.27706337
  0.0743243173 -6.31566048
  0.0810810775 -6.34667206
  0.0878378376 -6.38407993
  0.0945945904 -6.4334898
  0.101351351 -6.43902302
  0.108108111 -6.51193714
  0.114864863 -6.53183842
  0.121621624 -6.54464626
  0.128378376 -6.60072803
  0.135135144 -6.62575245
  0.141891897 -6.61057377
  0.148648649 -6.66951561
  0.155405417 -6.68130398
  0.162162155 -6.70492649
  0.168918923 -6.72101498
  0.175675675 -6.72424316
  0.182432428 -6.72968769
  0.189189196 -6.72234344
  0.195945948 -6.70706558
  0.202702701 -6.71018791
  0.209459454 -6.67260838
  0.216216221 -6.62764645
  0.222972974 -6.64468098
  0.229729727 -6.70644665
  0.236486495 -6.82185173
  0.243243247 -6.86295128
  0.25 -6.96093941
  0.256756753 -7.03616142
  0.263513505 -7.10208321
  0.270270258 -7.21042442
  0.277027041 -7.24581528
  0.283783793 -7.36647797
  0.290540546 -7.3926115
  0.297297299 -7.51001358
  0.304054052 -7.54116535
  0.310810804 -7.65769577
  0.317567557 -7.69183064
  0.32432431 -7.81153584
  0.331081092 -7.85388565
  0.337837845 -7.95967484
  0.344594598 -8.03331566
  0.351351351 -8.11200237
  0.358108103 -8.22990322
  0.364864856 -8.18572235
  0.371621609 -8.13910007
  0.378378391 -8.09101391
  0.385135144 -8.04164982
  0.391891897 -7.99126244
  0.398648649 -7.93982887
  0.405405402 -7.88743496
  0.412162155 -7.83421421
  0.418918908 -7.78031063
  0.42567569 -7.84372997
  0.432432443 -7.89840508
  0.439189196 -7.95035267
  0.445945948 -8.02318001
  0.452702701 -8.02207279
  0.459459454 -8.09078979
  0.466216207 -8.0951376
  0.472972959 -8.11180592
  0.479729742 -8.1463623
  0.486486495 -8.11993408
  0.493243247 -8.17944145
  0.5 -8.11685562
  0.5 -8.11685562
  0.506756783 -8.17944145
  0.513513505 -8.11993408
  0.520270288 -8.1463623
  0.527027011 -8.11180592
  0.533783793 -8.0951376
  0.540540516 -8.09078979
  0.547297299 -8.02207279
  0.554054022 -8.02318001
  0.560810804 -7.95035267
  0.567567587 -7.89840508
  0.57432431 -7.84372997
  0.581081092 -7.78031063
  0.587837815 -7.83421421
  0.594594598 -7.88743496
  0.601351321 -7.93982887
  0.608108103 -7.99126244
  0.614864886 -8.04164982
  0.621621609 -8.09101391
  0.628378391 -8.13910007
  0.635135114 -8.18572235
  0.641891897 -8.22990322
  0.648648679 -8.11200237
  0.655405402 -8.03331566
  0.662162185 -7.95967484
  0.668918908 -7.85388565
  0.67567569 -7.81153584
  0.682432413 -7.69183064
  0.689189196 -7.65769577
  0.695945978 -7.54116535
  0.702702701 -7.51001358
  0.709459484 -7.3926115
  0.716216207 -7.36647797
  0.722972989 -7.24581528
  0.729729712 -7.21042442
  0.736486495 -7.10208321
  0.743243217 -7.03616142
  0.75 -6.96093941
  0.756756783 -6.86295128
  0.763513505 -6.82185173
  0.770270288 -6.70644665
  0.777027011 -6.64468098
  0.783783793 -6.62764645
  0.790540516 -6.67260838
  0.797297299 -6.71018791
  0.804054022 -6.70706558
  0.810810804 -6.72234344
  0.817567587 -6.72968769
  0.82432431 -6.72424316
  0.831081092 -6.72101498
  0.837837815 -6.70492649
  0.844594598 -6.68130398
  0.851351321 -6.66951561
  0.858108103 -6.61057377
  0.864864886 -6.62575245
  0.871621609 -6.60072803
  0.878378391 -6.54464626
  0.885135114 -6.53183842
  0.891891897 -6.51193714
  0.898648679 -6.43902302
  0.905405402 -6.4334898
  0.912162185 -6.38407993
  0.918918908 -6.34667206
  0.92567569 -6.31566048
  0.932432413 -6.27706337
  0.939189196 -6.23471642
  0.945945978 -6.22149754
  0.952702701 -6.16974449
  0.959459484 -6.15315723
  0.966216207 -6.14818382
  0.972972989 -6.13383102
  0.979729712 -6.12985802
  0.986486495 -6.12722588
  0.993243217 -6.11709976
  1. -6.11321449
 
  0. -6.05765724
  0.00675676018 -6.06050777
  0.0135135101 -6.07131195
  0.0202702694 -6.08933926
  0.0270270295 -6.11435318
  0.0337837785 -6.13712597
  0.0405405387 -6.14420605
  0.0472972989 -6.15243435
  0.0540540516 -6.16557693
  0.0608108118 -6.21418667
  0.067567572 -6.21687984
  0.0743243173 -6.27346039
  0.0810810775 -6.29405594
  0.0878378376 -6.35163784
  0.0945945904 -6.35874176
  0.101351351 -6.43255138
  0.108108111 -6.44200897
  0.114864863 -6.48082638
  0.121621624 -6.52035236
  0.128378376 -6.53737068
  0.135135144 -6.5639267
  0.141891897 -6.59257126
  0.148648649 -6.64995098
  0.155405417 -6.62324333
  0.162162155 -6.68486595
  0.168918923 -6.65859985
  0.175675675 -6.69942188
  0.182432428 -6.67907619
  0.189189196 -6.71876431
  0.195945948 -6.68008614
  0.202702701 -6.68407345
  0.209459454 -6.65249157
  0.216216221 -6.61309147
  0.222972974 -6.57693386
  0.229729727 -6.62660694
  0.236486495 -6.690238
  0.243243247 -6.80138969
  0.25 -6.83701229
  0.256756753 -6.9546299
  0.263513505 -7.01626492
  0.270270258 -7.10109615
  0.277027041 -7.187356
  0.283783793 -7.24864197
  0.290540546 -7.34970093
  0.297297299 -7.40026474
  0.304054052 -7.50581455
  0.310810804 -7.55817509
  0.317567557 -7.6565361
  0.32432431 -7.72674179
  0.331081092 -7.79628754
  0.337837845 -7.9094429
  0.344594598 -7.99023628
  0.351351351 -8.07770443
  0.358108103 -8.03655052
  0.364864856 -7.99326038
  0.371621609 -7.94867134
  0.378378391 -7.90287876
  0.385135144 -7.85603237
  0.391891897 -7.80828762
  0.398648649 -7.75968742
  0.405405402 -7.71026039
  0.412162155 -7.66016865
  0.418918908 -7.74025726
  0.42567569 -7.7963419
  0.432432443 -7.8392601
  0.439189196 -7.92358017
  0.445945948 -7.92483711
  0.452702701 -7.99084187
  0.459459454 -8.0012846
  0.466216207 -8.01977539
  0.472972959 -8.05624199
  0.479729742 -8.03658199
  0.486486495 -8.09271526
  0.493243247 -8.04037094
  0.5 -8.11073208
  0.5 -8.11073208
  0.506756783 -8.04037094
  0.513513505 -8.09271526
  0.520270288 -8.03658199
  0.527027011 -8.05624199
  0.533783793 -8.01977539
  0.540540516 -8.0012846
  0.547297299 -7.99084187
  0.554054022 -7.92483711
  0.560810804 -7.92358017
  0.567567587 -7.8392601
  0.57432431 -7.7963419
  0.581081092 -7.74025726
  0.587837815 -7.66016865
  0.594594598 -7.71026039
  0.601351321 -7.75968742
  0.608108103 -7.80828762
  0.614864886 -7.85603237
  0.621621609 -7.90287876
  0.628378391 -7.94867134
  0.635135114 -7.99326038
  0.641891897 -8.03655052
  0.648648679 -8.07770443
  0.655405402 -7.99023628
  0.662162185 -7.9094429
  0.668918908 -7.79628754
  0.67567569 -7.72674179
  0.682432413 -7.6565361
  0.689189196 -7.55817509
  0.695945978 -7.50581455
  0.702702701 -7.40026474
  0.709459484 -7.34970093
  0.716216207 -7.24864197
  0.722972989 -7.187356
  0.729729712 -7.10109615
  0.736486495 -7.01626492
  0.743243217 -6.9546299
  0.75 -6.83701229
  0.756756783 -6.80138969
  0.763513505 -6.690238
  0.770270288 -6.62660694
  0.777027011 -6.57693386
  0.783783793 -6.61309147
  0.790540516 -6.65249157
  0.797297299 -6.68407345
  0.804054022 -6.68008614
  0.810810804 -6.71876431
  0.817567587 -6.67907619
  0.82432431 -6.69942188
  0.831081092 -6.65859985
  0.837837815 -6.68486595
  0.844594598 -6.62324333
  0.851351321 -6.64995098
  0.858108103 -6.59257126
  0.864864886 -6.5639267
  0.871621609 -6.53737068
  0.878378391 -6.52035236
  0.885135114 -6.48082638
  0.891891897 -6.44200897
  0.898648679 -6.43255138
  0.905405402 -6.35874176
  0.912162185 -6.35163784
  0.918918908 -6.29405594
  0.92567569 -6.27346039
  0.932432413 -6.21687984
  0.939189196 -6.21418667
  0.945945978 -6.16557693
  0.952702701 -6.15243435
  0.959459484 -6.14420605
  0.966216207 -6.13712597
  0.972972989 -6.11435318
  0.979729712 -6.08933926
  0.986486495 -6.07131195
  0.993243217 -6.06050777
  1. -6.05765724
 
  0. -6.05674934
  0.00675676018 -6.05671978
  0.0135135101 -6.05390072
  0.0202702694 -6.04944611
  0.0270270295 -6.05356789
  0.0337837785 -6.08573437
  0.0405405387 -6.12414455
  0.0472972989 -6.14088535
  0.0540540516 -6.15054893
  0.0608108118 -6.17103004
  0.067567572 -6.20508575
  0.0743243173 -6.21143532
  0.0810810775 -6.2747097
  0.0878378376 -6.27071857
  0.0945945904 -6.34920979
  0.101351351 -6.35673141
  0.108108111 -6.40984058
  0.114864863 -6.43260479
  0.121621624 -6.45466042
  0.128378376 -6.50980473
  0.135135144 -6.51930141
  0.141891897 -6.59183598
  0.148648649 -6.56993484
  0.155405417 -6.60746479
  0.162162155 -6.63688755
  0.168918923 -6.63996506
  0.175675675 -6.67278385
  0.182432428 -6.65053177
  0.189189196 -6.6776886
  0.195945948 -6.66837978
  0.202702701 -6.6513176
  0.209459454 -6.63192272
  0.216216221 -6.61053467
  0.222972974 -6.56631279
  0.229729727 -6.56883717
  0.236486495 -6.6522007
  0.243243247 -6.71257496
  0.25 -6.83242226
  0.256756753 -6.86420345
  0.263513505 -6.97628498
  0.270270258 -7.02548885
  0.277027041 -7.12338543
  0.283783793 -7.18872166
  0.290540546 -7.27511311
  0.297297299 -7.34677887
  0.304054052 -7.4336462
  0.310810804 -7.498312
  0.317567557 -7.60308266
  0.32432431 -7.66499329
  0.331081092 -7.78714848
  0.337837845 -7.86820507
  0.344594598 -7.92245674
  0.351351351 -7.88444042
  0.358108103 -7.84471512
  0.364864856 -7.80366421
  0.371621609 -7.76155949
  0.378378391 -7.71842194
  0.385135144 -7.67434597
  0.391891897 -7.62959099
  0.398648649 -7.58412838
  0.405405402 -7.53809357
  0.412162155 -7.63631821
  0.418918908 -7.69383907
  0.42567569 -7.72664261
  0.432432443 -7.82375813
  0.439189196 -7.82729149
  0.445945948 -7.88731289
  0.452702701 -7.90694332
  0.459459454 -7.92387199
  0.466216207 -7.96555328
  0.472972959 -7.94845486
  0.479729742 -8.00593567
  0.486486495 -7.96127987
  0.493243247 -8.0305357
  0.5 -7.96274757
  0.5 -7.96274757
  0.506756783 -8.0305357
  0.513513505 -7.96127987
  0.520270288 -8.00593567
  0.527027011 -7.94845486
  0.533783793 -7.96555328
  0.540540516 -7.92387199
  0.547297299 -7.90694332
  0.554054022 -7.88731289
  0.560810804 -7.82729149
  0.567567587 -7.82375813
  0.57432431 -7.72664261
  0.581081092 -7.69383907
  0.587837815 -7.63631821
  0.594594598 -7.53809357
  0.601351321 -7.58412838
  0.608108103 -7.62959099
  0.614864886 -7.67434597
  0.621621609 -7.71842194
  0.628378391 -7.76155949
  0.635135114 -7.80366421
  0.641891897 -7.84471512
  0.648648679 -7.88444042
  0.655405402 -7.92245674
  0.662162185 -7.86820507
  0.668918908 -7.78714848
  0.67567569 -7.66499329
  0.682432413 -7.60308266
  0.689189196 -7.498312
  0.695945978 -7.4336462
  0.702702701 -7.34677887
  0.709459484 -7.27511311
  0.716216207 -7.18872166
  0.722972989 -7.12338543
  0.729729712 -7.02548885
  0.736486495 -6.97628498
  0.743243217 -6.86420345
  0.75 -6.83242226
  0.756756783 -6.71257496
  0.763513505 -6.6522007
  0.770270288 -6.56883717
  0.777027011 -6.56631279
  0.783783793 -6.61053467
  0.790540516 -6.63192272
  0.797297299 -6.6513176
  0.804054022 -6.66837978
  0.810810804 -6.6776886
  0.817567587 -6.65053177
  0.82432431 -6.67278385
  0.831081092 -6.63996506
  0.837837815 -6.63688755
  0.844594598 -6.60746479
  0.851351321 -6.56993484
  0.858108103 -6.59183598
  0.864864886 -6.51930141
  0.871621609 -6.50980473
  0.878378391 -6.45466042
  0.885135114 -6.43260479
  0.891891897 -6.40984058
  0.898648679 -6.35673141
  0.905405402 -6.34920979
  0.912162185 -6.27071857
  0.918918908 -6.2747097
  0.92567569 -6.21143532
  0.932432413 -6.20508575
  0.939189196 -6.17103004
  0.945945978 -6.15054893
  0.952702701 -6.14088535
  0.959459484 -6.12414455
  0.966216207 -6.08573437
  0.972972989 -6.05356789
  0.979729712 -6.04944611
  0.986486495 -6.05390072
  0.993243217 -6.05671978
  1. -6.05674934
 
  0. -5.99584675
  0.00675676018 -5.99959278
  0.0135135101 -6.01052475
  0.0202702694 -6.02847576
  0.0270270295 -6.0428791
  0.0337837785 -6.03445339
  0.0405405387 -6.05754375
  0.0472972989 -6.10251808
  0.0540540516 -6.12682819
  0.0608108118 -6.14189148
  0.067567572 -6.18623352
  0.0743243173 -6.1971693
  0.0810810775 -6.21695995
  0.0878378376 -6.26841831
  0.0945945904 -6.28431034
  0.101351351 -6.33149815
  0.108108111 -6.34506798
  0.114864863 -6.38505363
  0.121621624 -6.44793606
  0.128378376 -6.45204926
  0.135135144 -6.50550556
  0.141891897 -6.52528381
  0.148648649 -6.54181576
  0.155405417 -6.60043526
  0.162162155 -6.56309414
  0.168918923 -6.6166296
  0.175675675 -6.61040878
  0.182432428 -6.63328362
  0.189189196 -6.62708664
  0.195945948 -6.62384129
  0.202702701 -6.61265182
  0.209459454 -6.62635994
  0.216216221 -6.59299755
  0.222972974 -6.55179501
  0.229729727 -6.51377487
  0.236486495 -6.5618763
  0.243243247 -6.63745213
  0.25 -6.71038342
  0.256756753 -6.81444263
  0.263513505 -6.86054039
  0.270270258 -6.97832394
  0.277027041 -7.01557541
  0.283783793 -7.1375351
  0.290540546 -7.17768383
  0.297297299 -7.30033302
  0.304054052 -7.35087395
  0.310810804 -7.47122955
  0.317567557 -7.53868771
  0.32432431 -7.63188553
  0.331081092 -7.74505615
  0.337837845 -7.76428127
  0.344594598 -7.7297287
  0.351351351 -7.69354057
  0.358108103 -7.65615177
  0.364864856 -7.61775303
  0.371621609 -7.57851696
  0.378378391 -7.53839779
  0.385135144 -7.4975338
  0.391891897 -7.45610428
  0.398648649 -7.42698765
  0.405405402 -7.53171253
  0.412162155 -7.59071732
  0.418918908 -7.62205791
  0.42567569 -7.72206688
  0.432432443 -7.7290287
  0.439189196 -7.77996349
  0.445945948 -7.81184769
  0.452702701 -7.82363129
  0.459459454 -7.87388802
  0.466216207 -7.8557024
  0.472972959 -7.91812229
  0.479729742 -7.87611389
  0.486486495 -7.94627571
  0.493243247 -7.88438129
  0.5 -7.9581852
  0.5 -7.9581852
  0.506756783 -7.88438129
  0.513513505 -7.94627571
  0.520270288 -7.87611389
  0.527027011 -7.91812229
  0.533783793 -7.8557024
  0.540540516 -7.87388802
  0.547297299 -7.82363129
  0.554054022 -7.81184769
  0.560810804 -7.77996349
  0.567567587 -7.7290287
  0.57432431 -7.72206688
  0.581081092 -7.62205791
  0.587837815 -7.59071732
  0.594594598 -7.53171253
  0.601351321 -7.42698765
  0.608108103 -7.45610428
  0.614864886 -7.4975338
  0.621621609 -7.53839779
  0.628378391 -7.57851696
  0.635135114 -7.61775303
  0.641891897 -7.65615177
  0.648648679 -7.69354057
  0.655405402 -7.7297287
  0.662162185 -7.76428127
  0.668918908 -7.74505615
  0.67567569 -7.63188553
  0.682432413 -7.53868771
  0.689189196 -7.47122955
  0.695945978 -7.35087395
  0.702702701 -7.30033302
  0.709459484 -7.17768383
  0.716216207 -7.1375351
  0.722972989 -7.01557541
  0.729729712 -6.97832394
  0.736486495 -6.86054039
  0.743243217 -6.81444263
  0.75 -6.71038342
  0.756756783 -6.63745213
  0.763513505 -6.5618763
  0.770270288 -6.51377487
  0.777027011 -6.55179501
  0.783783793 -6.59299755
  0.790540516 -6.62635994
  0.797297299 -6.61265182
  0.804054022 -6.62384129
  0.810810804 -6.62708664
  0.817567587 -6.63328362
  0.82432431 -6.61040878
  0.831081092 -6.6166296
  0.837837815 -6.56309414
  0.844594598 -6.60043526
  0.851351321 -6.54181576
  0.858108103 -6.52528381
  0.864864886 -6.50550556
  0.871621609 -6.45204926
  0.878378391 -6.44793606
  0.885135114 -6.38505363
  0.891891897 -6.34506798
  0.898648679 -6.33149815
  0.905405402 -6.28431034
  0.912162185 -6.26841831
  0.918918908 -6.21695995
  0.92567569 -6.1971693
  0.932432413 -6.18623352
  0.939189196 -6.14189148
  0.945945978 -6.12682819
  0.952702701 -6.10251808
  0.959459484 -6.05754375
  0.966216207 -6.03445339
  0.972972989 -6.0428791
  0.979729712 -6.02847576
  0.986486495 -6.01052475
  0.993243217 -5.99959278
  1. -5.99584675
 
  0. -5.93011379
  0.00675676018 -5.93382645
  0.0135135101 -5.94467258
  0.0202702694 -5.96256733
  0.0270270295 -5.9874258
  0.0337837785 -6.01935673
  0.0405405387 -6.02415657
  0.0472972989 -6.03295422
  0.0540540516 -6.08457279
  0.0608108118 -6.11090469
  0.067567572 -6.12793922
  0.0743243173 -6.18732834
  0.0810810775 -6.19114685
  0.0878378376 -6.24346924
  0.0945945904 -6.24548721
  0.101351351 -6.28994465
  0.108108111 -6.33247375
  0.114864863 -6.37881088
  0.121621624 -6.38751602
  0.128378376 -6.41798687
  0.135135144 -6.473032
  0.141891897 -6.4605751
  0.148648649 -6.51666355
  0.155405417 -6.52753067
  0.162162155 -6.55636787
  0.168918923 -6.59066868
  0.175675675 -6.57280445
  0.182432428 -6.62278652
  0.189189196 -6.58209801
  0.195945948 -6.62257862
  0.202702701 -6.58597374
  0.209459454 -6.59365749
  0.216216221 -6.56679916
  0.222972974 -6.54681492
  0.229729727 -6.50310802
  0.236486495 -6.48186588
  0.243243247 -6.58663368
  0.25 -6.65507221
  0.256756753 -6.73653126
  0.263513505 -6.83113098
  0.270270258 -6.89170456
  0.277027041 -7.00242615
  0.283783793 -7.05352879
  0.290540546 -7.16652966
  0.297297299 -7.22642326
  0.304054052 -7.32269669
  0.310810804 -7.4145174
  0.317567557 -7.49847317
  0.32432431 -7.62189674
  0.331081092 -7.60379982
  0.337837845 -7.5727396
  0.344594598 -7.54028797
  0.351351351 -7.5066843
  0.358108103 -7.47204494
  0.364864856 -7.43668079
  0.371621609 -7.40059471
  0.378378391 -7.36376762
  0.385135144 -7.32646656
  0.391891897 -7.32183361
  0.398648649 -7.41414356
  0.405405402 -7.48716259
  0.412162155 -7.52049065
  0.418918908 -7.60942936
  0.42567569 -7.63024521
  0.432432443 -7.67032623
  0.439189196 -7.71636963
  0.445945948 -7.7203598
  0.452702701 -7.78189754
  0.459459454 -7.75957584
  0.466216207 -7.82987785
  0.472972959 -7.78736401
  0.479729742 -7.86200142
  0.486486495 -7.80367756
  0.493243247 -7.87987709
  0.5 -7.80862999
  0.5 -7.80862999
  0.506756783 -7.87987709
  0.513513505 -7.80367756
  0.520270288 -7.86200142
  0.527027011 -7.78736401
  0.533783793 -7.82987785
  0.540540516 -7.75957584
  0.547297299 -7.78189754
  0.554054022 -7.7203598
  0.560810804 -7.71636963
  0.567567587 -7.67032623
  0.57432431 -7.63024521
  0.581081092 -7.60942936
  0.587837815 -7.52049065
  0.594594598 -7.48716259
  0.601351321 -7.41414356
  0.608108103 -7.32183361
  0.614864886 -7.32646656
  0.621621609 -7.36376762
  0.628378391 -7.40059471
  0.635135114 -7.43668079
  0.641891897 -7.47204494
  0.648648679 -7.5066843
  0.655405402 -7.54028797
  0.662162185 -7.5727396
  0.668918908 -7.60379982
  0.67567569 -7.62189674
  0.682432413 -7.49847317
  0.689189196 -7.4145174
  0.695945978 -7.32269669
  0.702702701 -7.22642326
  0.709459484 -7.16652966
  0.716216207 -7.05352879
  0.722972989 -7.00242615
  0.729729712 -6.89170456
  0.736486495 -6.83113098
  0.743243217 -6.73653126
  0.75 -6.65507221
  0.756756783 -6.58663368
  0.763513505 -6.48186588
  0.770270288 -6.50310802
  0.777027011 -6.54681492
  0.783783793 -6.56679916
  0.790540516 -6.59365749
  0.797297299 -6.58597374
  0.804054022 -6.62257862
  0.810810804 -6.58209801
  0.817567587 -6.62278652
  0.82432431 -6.57280445
  0.831081092 -6.59066868
  0.837837815 -6.55636787
  0.844594598 -6.52753067
  0.851351321 -6.51666355
  0.858108103 -6.4605751
  0.864864886 -6.473032
  0.871621609 -6.41798687
  0.878378391 -6.38751602
  0.885135114 -6.37881088
  0.891891897 -6.33247375
  0.898648679 -6.28994465
  0.905405402 -6.24548721
  0.912162185 -6.24346924
  0.918918908 -6.19114685
  0.92567569 -6.18732834
  0.932432413 -6.12793922
  0.939189196 -6.11090469
  0.945945978 -6.08457279
  0.952702701 -6.03295422
  0.959459484 -6.02415657
  0.966216207 -6.01935673
  0.972972989 -5.9874258
  0.979729712 -5.96256733
  0.986486495 -5.94467258
  0.993243217 -5.93382645
  1. -5.93011379
 
  0. -5.92383766
  0.00675676018 -5.92290688
  0.0135135101 -5.91998768
  0.0202702694 -5.91538334
  0.0270270295 -5.9180069
  0.0337837785 -5.9497509
  0.0405405387 -5.98790455
  0.0472972989 -6.01187611
  0.0540540516 -6.00920868
  0.0608108118 -6.06607056
  0.067567572 -6.09311104
  0.0743243173 -6.11862946
  0.0810810775 -6.17560291
  0.0878378376 -6.17850494
  0.0945945904 -6.24540615
  0.101351351 -6.25936222
  0.108108111 -6.30234432
  0.114864863 -6.31803226
  0.121621624 -6.34594917
  0.128378376 -6.41317844
  0.135135144 -6.37871933
  0.141891897 -6.43482971
  0.148648649 -6.48474312
  0.155405417 -6.47478676
  0.162162155 -6.53471565
  0.168918923 -6.51692867
  0.175675675 -6.54386234
  0.182432428 -6.56048489
  0.189189196 -6.57089996
  0.195945948 -6.57335567
  0.202702701 -6.57134914
  0.209459454 -6.55511284
  0.216216221 -6.56563187
  0.222972974 -6.53171349
  0.229729727 -6.48864174
  0.236486495 -6.44887352
  0.243243247 -6.47239876
  0.25 -6.59271145
  0.256756753 -6.64155102
  0.263513505 -6.75355625
  0.270270258 -6.81770039
  0.277027041 -6.91961861
  0.283783793 -6.98719501
  0.290540546 -7.09634113
  0.297297299 -7.16328526
  0.304054052 -7.28700829
  0.310810804 -7.37352085
  0.317567557 -7.46684265
  0.32432431 -7.44153881
  0.331081092 -7.41403961
  0.337837845 -7.38530254
  0.344594598 -7.35560036
  0.351351351 -7.32498932
  0.358108103 -7.29355812
  0.364864856 -7.26158714
  0.371621609 -7.22900009
  0.378378391 -7.19566631
  0.385135144 -7.2162571
  0.391891897 -7.2886982
  0.398648649 -7.38323784
  0.405405402 -7.4182806
  0.412162155 -7.4912405
  0.418918908 -7.53096771
  0.42567569 -7.55805683
  0.432432443 -7.62026882
  0.439189196 -7.61439514
  0.445945948 -7.68915844
  0.452702701 -7.65990353
  0.459459454 -7.74067688
  0.466216207 -7.69461727
  0.472972959 -7.77663803
  0.479729742 -7.71811295
  0.486486495 -7.79829502
  0.493243247 -7.72984791
  0.5 -7.80587864
  0.5 -7.80587864
  0.506756783 -7.72984791
  0.513513505 -7.79829502
  0.520270288 -7.71811295
  0.527027011 -7.77663803
  0.533783793 -7.69461727
  0.540540516 -7.74067688
  0.547297299 -7.65990353
  0.554054022 -7.68915844
  0.560810804 -7.61439514
  0.567567587 -7.62026882
  0.57432431 -7.55805683
  0.581081092 -7.53096771
  0.587837815 -7.4912405
  0.594594598 -7.4182806
  0.601351321 -7.38323784
  0.608108103 -7.2886982
  0.614864886 -7.2162571
  0.621621609 -7.19566631
  0.628378391 -7.22900009
  0.635135114 -7.26158714
  0.641891897 -7.29355812
  0.648648679 -7.32498932
  0.655405402 -7.35560036
  0.662162185 -7.38530254
  0.668918908 -7.41403961
  0.67567569 -7.44153881
  0.682432413 -7.46684265
  0.689189196 -7.37352085
  0.695945978 -7.28700829
  0.702702701 -7.16328526
  0.709459484 -7.09634113
  0.716216207 -6.98719501
  0.722972989 -6.91961861
  0.729729712 -6.81770039
  0.736486495 -6.75355625
  0.743243217 -6.64155102
  0.75 -6.59271145
  0.756756783 -6.47239876
  0.763513505 -6.44887352
  0.770270288 -6.48864174
  0.777027011 -6.53171349
  0.783783793 -6.56563187
  0.790540516 -6.55511284
  0.797297299 -6.57134914
  0.804054022 -6.57335567
  0.810810804 -6.57089996
  0.817567587 -6.56048489
  0.82432431 -6.54386234
  0.831081092 -6.51692867
  0.837837815 -6.53471565
  0.844594598 -6.47478676
  0.851351321 -6.48474312
  0.858108103 -6.43482971
  0.864864886 -6.37871933
  0.871621609 -6.41317844
  0.878378391 -6.34594917
  0.885135114 -6.31803226
  0.891891897 -6.30234432
  0.898648679 -6.25936222
  0.905405402 -6.24540615
  0.912162185 -6.17850494
  0.918918908 -6.17560291
  0.92567569 -6.11862946
  0.932432413 -6.09311104
  0.939189196 -6.06607056
  0.945945978 -6.00920868
  0.952702701 -6.01187611
  0.959459484 -5.98790455
  0.966216207 -5.9497509
  0.972972989 -5.9180069
  0.979729712 -5.91538334
  0.986486495 -5.91998768
  0.993243217 -5.92290688
  1. -5.92383766
 
  0. -5.87552166
  0.00675676018 -5.87604523
  0.0135135101 -5.87876701
  0.0202702694 -5.89332771
  0.0270270295 -5.90883446
  0.0337837785 -5.90048695
  0.0405405387 -5.91335869
  0.0472972989 -5.95807266
  0.0540540516 -5.99781704
  0.0608108118 -5.98920631
  0.067567572 -6.05108738
  0.0743243173 -6.07345867
  0.0810810775 -6.10439205
  0.0878378376 -6.152174
  0.0945945904 -6.1766758
  0.101351351 -6.21823406
  0.108108111 -6.24013233
  0.114864863 -6.27138996
  0.121621624 -6.33108139
  0.128378376 -6.31122112
  0.135135144 -6.376544
  0.141891897 -6.43447971
  0.148648649 -6.39553833
  0.155405417 -6.45180225
  0.162162155 -6.48329735
  0.168918923 -6.48882961
  0.175675675 -6.54260731
  0.182432428 -6.49274254
  0.189189196 -6.55490303
  0.195945948 -6.52539349
  0.202702701 -6.56817818
  0.209459454 -6.53895187
  0.216216221 -6.5341301
  0.222972974 -6.50556374
  0.229729727 -6.468647
  0.236486495 -6.43822289
  0.243243247 -6.45987129
  0.25 -6.50890732
  0.256756753 -6.62977028
  0.263513505 -6.67426491
  0.270270258 -6.7948122
  0.277027041 -6.84845448
  0.283783793 -6.97139645
  0.290540546 -7.0384388
  0.297297299 -7.14892483
  0.304054052 -7.24894238
  0.310810804 -7.30002689
  0.317567557 -7.27783871
  0.32432431 -7.25412273
  0.331081092 -7.22915649
  0.337837845 -7.2032299
  0.344594598 -7.17665768
  0.351351351 -7.14942074
  0.358108103 -7.12156582
  0.364864856 -7.09327221
  0.371621609 -7.06457329
  0.378378391 -7.11060429
  0.385135144 -7.17479038
  0.391891897 -7.27923393
  0.398648649 -7.315979
  0.405405402 -7.37158203
  0.412162155 -7.43132782
  0.418918908 -7.4441967
  0.42567569 -7.52362537
  0.432432443 -7.50657177
  0.439189196 -7.59607697
  0.445945948 -7.56158447
  0.452702701 -7.65133095
  0.459459454 -7.60497379
  0.466216207 -7.69112682
  0.472972959 -7.63466263
  0.479729742 -7.71688366
  0.486486495 -7.65139675
  0.493243247 -7.72950459
  0.5 -7.65615082
  0.5 -7.65615082
  0.506756783 -7.72950459
  0.513513505 -7.65139675
  0.520270288 -7.71688366
  0.527027011 -7.63466263
  0.533783793 -7.69112682
  0.540540516 -7.60497379
  0.547297299 -7.65133095
  0.554054022 -7.56158447
  0.560810804 -7.59607697
  0.567567587 -7.50657177
  0.57432431 -7.52362537
  0.581081092 -7.4441967
  0.587837815 -7.43132782
  0.594594598 -7.37158203
  0.601351321 -7.315979
  0.608108103 -7.27923393
  0.614864886 -7.17479038
  0.621621609 -7.11060429
  0.628378391 -7.06457329
  0.635135114 -7.09327221
  0.641891897 -7.12156582
  0.648648679 -7.14942074
  0.655405402 -7.17665768
  0.662162185 -7.2032299
  0.668918908 -7.22915649
  0.67567569 -7.25412273
  0.682432413 -7.27783871
  0.689189196 -7.30002689
  0.695945978 -7.24894238
  0.702702701 -7.14892483
  0.709459484 -7.0384388
  0.716216207 -6.97139645
  0.722972989 -6.84845448
  0.729729712 -6.7948122
  0.736486495 -6.67426491
  0.743243217 -6.62977028
  0.75 -6.50890732
  0.756756783 -6.45987129
  0.763513505 -6.43822289
  0.770270288 -6.468647
  0.777027011 -6.50556374
  0.783783793 -6.5341301
  0.790540516 -6.53895187
  0.797297299 -6.56817818
  0.804054022 -6.52539349
  0.810810804 -6.55490303
  0.817567587 -6.49274254
  0.82432431 -6.54260731
  0.831081092 -6.48882961
  0.837837815 -6.48329735
  0.844594598 -6.45180225
  0.851351321 -6.39553833
  0.858108103 -6.43447971
  0.864864886 -6.376544
  0.871621609 -6.31122112
  0.878378391 -6.33108139
  0.885135114 -6.27138996
  0.891891897 -6.24013233
  0.898648679 -6.21823406
  0.905405402 -6.1766758
  0.912162185 -6.152174
  0.918918908 -6.10439205
  0.92567569 -6.07345867
  0.932432413 -6.05108738
  0.939189196 -5.98920631
  0.945945978 -5.99781704
  0.952702701 -5.95807266
  0.959459484 -5.91335869
  0.966216207 -5.90048695
  0.972972989 -5.90883446
  0.979729712 -5.89332771
  0.986486495 -5.87876701
  0.993243217 -5.87604523
  1. -5.87552166
 
  0. -5.86054134
  0.00675676018 -5.86399746
  0.0135135101 -5.87399483
  0.0202702694 -5.88039398
  0.0270270295 -5.88521767
  0.0337837785 -5.89148712
  0.0405405387 -5.8994379
  0.0472972989 -5.91014862
  0.0540540516 -5.93558216
  0.0608108118 -5.98191929
  0.067567572 -5.96610546
  0.0743243173 -6.0331049
  0.0810810775 -6.05190372
  0.0878378376 -6.09793568
  0.0945945904 -6.12688446
  0.101351351 -6.15886116
  0.108108111 -6.18916512
  0.114864863 -6.24592304
  0.121621624 -6.23859406
  0.128378376 -6.29593086
  0.135135144 -6.3564682
  0.141891897 -6.33806896
  0.148648649 -6.39406681
  0.155405417 -6.44240189
  0.162162155 -6.40416431
  0.168918923 -6.46222973
  0.175675675 -6.46901989
  0.182432428 -6.49208641
  0.189189196 -6.50873852
  0.195945948 -6.51723576
  0.202702701 -6.51783276
  0.209459454 -6.51068401
  0.216216221 -6.49579716
  0.222972974 -6.47299385
  0.229729727 -6.44994164
  0.236486495 -6.42818165
  0.243243247 -6.38227081
  0.25 -6.45246601
  0.256756753 -6.53625107
  0.263513505 -6.63229942
  0.270270258 -6.71579361
  0.277027041 -6.80818748
  0.283783793 -6.91033745
  0.290540546 -6.9981575
  0.297297299 -7.12288666
  0.304054052 -7.13184738
  0.310810804 -7.1132288
  0.317567557 -7.09318638
  0.32432431 -7.07222557
  0.331081092 -7.05037689
  0.337837845 -7.02762508
  0.344594598 -7.00456333
  0.351351351 -6.98102093
  0.358108103 -6.95710182
  0.364864856 -6.9328661
  0.371621609 -7.00470352
  0.378378391 -7.06997204
  0.385135144 -7.16209507
  0.391891897 -7.21351242
  0.398648649 -7.25045872
  0.405405402 -7.33120537
  0.412162155 -7.32934284
  0.418918908 -7.42653751
  0.42567569 -7.40838146
  0.432432443 -7.50214577
  0.439189196 -7.47089672
  0.445945948 -7.55784035
  0.452702701 -7.51821613
  0.459459454 -7.59899521
  0.466216207 -7.55189514
  0.472972959 -7.62940598
  0.479729742 -7.5726757
  0.486486495 -7.64835739
  0.493243247 -7.58131123
  0.5 -7.65548897
  0.5 -7.65548897
  0.506756783 -7.58131123
  0.513513505 -7.64835739
  0.520270288 -7.5726757
  0.527027011 -7.62940598
  0.533783793 -7.55189514
  0.540540516 -7.59899521
  0.547297299 -7.51821613
  0.554054022 -7.55784035
  0.560810804 -7.47089672
  0.567567587 -7.50214577
  0.57432431 -7.40838146
  0.581081092 -7.42653751
  0.587837815 -7.32934284
  0.594594598 -7.33120537
  0.601351321 -7.25045872
  0.608108103 -7.21351242
  0.614864886 -7.16209507
  0.621621609 -7.06997204
  0.628378391 -7.00470352
  0.635135114 -6.9328661
  0.641891897 -6.95710182
  0.648648679 -6.98102093
  0.655405402 -7.00456333
  0.662162185 -7.02762508
  0.668918908 -7.05037689
  0.67567569 -7.07222557
  0.682432413 -7.09318638
  0.689189196 -7.1132288
  0.695945978 -7.13184738
  0.702702701 -7.12288666
  0.709459484 -6.9981575
  0.716216207 -6.91033745
  0.722972989 -6.80818748
  0.729729712 -6.71579361
  0.736486495 -6.63229942
  0.743243217 -6.53625107
  0.75 -6.45246601
  0.756756783 -6.38227081
  0.763513505 -6.42818165
  0.770270288 -6.44994164
  0.777027011 -6.47299385
  0.783783793 -6.49579716
  0.790540516 -6.51068401
  0.797297299 -6.51783276
  0.804054022 -6.51723576
  0.810810804 -6.50873852
  0.817567587 -6.49208641
  0.82432431 -6.46901989
  0.831081092 -6.46222973
  0.837837815 -6.40416431
  0.844594598 -6.44240189
  0.851351321 -6.39406681
  0.858108103 -6.33806896
  0.864864886 -6.3564682
  0.871621609 -6.29593086
  0.878378391 -6.23859406
  0.885135114 -6.24592304
  0.891891897 -6.18916512
  0.898648679 -6.15886116
  0.905405402 -6.12688446
  0.912162185 -6.09793568
  0.918918908 -6.05190372
  0.92567569 -6.0331049
  0.932432413 -5.96610546
  0.939189196 -5.98191929
  0.945945978 -5.93558216
  0.952702701 -5.91014862
  0.959459484 -5.8994379
  0.966216207 -5.89148712
  0.972972989 -5.88521767
  0.979729712 -5.88039398
  0.986486495 -5.87399483
  0.993243217 -5.86399746
  1. -5.86054134
 
  0. -5.78685379
  0.00675676018 -5.79030418
  0.0135135101 -5.80109596
  0.0202702694 -5.81890202
  0.0270270295 -5.84378338
  0.0337837785 -5.87535858
  0.0405405387 -5.89021969
  0.0472972989 -5.87792587
  0.0540540516 -5.91426563
  0.0608108118 -5.93160629
  0.067567572 -5.96418476
  0.0743243173 -5.97517586
  0.0810810775 -6.02586651
  0.0878378376 -6.02852821
  0.0945945904 -6.07830238
  0.101351351 -6.09978199
  0.108108111 -6.16609859
  0.114864863 -6.15828514
  0.121621624 -6.21657848
  0.128378376 -6.28317833
  0.135135144 -6.27473354
  0.141891897 -6.31789494
  0.148648649 -6.36838627
  0.155405417 -6.35184479
  0.162162155 -6.39840508
  0.168918923 -6.43720436
  0.175675675 -6.41979027
  0.182432428 -6.48116398
  0.189189196 -6.44110012
  0.195945948 -6.46715546
  0.202702701 -6.46181774
  0.209459454 -6.46611595
  0.216216221 -6.45148373
  0.222972974 -6.47222042
  0.229729727 -6.44254112
  0.236486495 -6.42378902
  0.243243247 -6.37172985
  0.25 -6.41172123
  0.256756753 -6.47414017
  0.263513505 -6.59040833
  0.270270258 -6.66102219
  0.277027041 -6.78482628
  0.283783793 -6.87260056
  0.290540546 -6.97544384
  0.297297299 -6.96265507
  0.304054052 -6.94769955
  0.310810804 -6.93165684
  0.317567557 -6.91462994
  0.32432431 -6.89686775
  0.331081092 -6.87853622
  0.337837845 -6.85961342
  0.344594598 -6.84049606
  0.351351351 -6.82094479
  0.358108103 -6.80129147
  0.364864856 -6.89861488
  0.371621609 -6.96514702
  0.378378391 -7.03540516
  0.385135144 -7.11065102
  0.391891897 -7.13065147
  0.398648649 -7.23091125
  0.405405402 -7.23166561
  0.412162155 -7.32856274
  0.418918908 -7.31398964
  0.42567569 -7.39650917
  0.432432443 -7.38002682
  0.439189196 -7.45407581
  0.445945948 -7.4312067
  0.452702701 -7.50126839
  0.459459454 -7.46874714
  0.466216207 -7.53774071
  0.472972959 -7.49364662
  0.479729742 -7.563694
  0.486486495 -7.50653744
  0.493243247 -7.5782299
  0.5 -7.50888157
  0.5 -7.50888157
  0.506756783 -7.5782299
  0.513513505 -7.50653744
  0.520270288 -7.563694
  0.527027011 -7.49364662
  0.533783793 -7.53774071
  0.540540516 -7.46874714
  0.547297299 -7.50126839
  0.554054022 -7.4312067
  0.560810804 -7.45407581
  0.567567587 -7.38002682
  0.57432431 -7.39650917
  0.581081092 -7.31398964
  0.587837815 -7.32856274
  0.594594598 -7.23166561
  0.601351321 -7.23091125
  0.608108103 -7.13065147
  0.614864886 -7.11065102
  0.621621609 -7.03540516
  0.628378391 -6.96514702
  0.635135114 -6.89861488
  0.641891897 -6.80129147
  0.648648679 -6.82094479
  0.655405402 -6.84049606
  0.662162185 -6.85961342
  0.668918908 -6.87853622
  0.67567569 -6.89686775
  0.682432413 -6.91462994
  0.689189196 -6.93165684
  0.695945978 -6.94769955
  0.702702701 -6.96265507
  0.709459484 -6.97544384
  0.716216207 -6.87260056
  0.722972989 -6.78482628
  0.729729712 -6.66102219
  0.736486495 -6.59040833
  0.743243217 -6.47414017
  0.75 -6.41172123
  0.756756783 -6.37172985
  0.763513505 -6.42378902
  0.770270288 -6.44254112
  0.777027011 -6.47222042
  0.783783793 -6.45148373
  0.790540516 -6.46611595
  0.797297299 -6.46181774
  0.804054022 -6.46715546
  0.810810804 -6.44110012
  0.817567587 -6.48116398
  0.82432431 -6.41979027
  0.831081092 -6.43720436
  0.837837815 -6.39840508
  0.844594598 -6.35184479
  0.851351321 -6.36838627
  0.858108103 -6.31789494
  0.864864886 -6.27473354
  0.871621609 -6.28317833
  0.878378391 -6.21657848
  0.885135114 -6.15828514
  0.891891897 -6.16609859
  0.898648679 -6.09978199
  0.905405402 -6.07830238
  0.912162185 -6.02852821
  0.918918908 -6.02586651
  0.92567569 -5.97517586
  0.932432413 -5.96418476
  0.939189196 -5.93160629
  0.945945978 -5.91426563
  0.952702701 -5.87792587
  0.959459484 -5.89021969
  0.966216207 -5.87535858
  0.972972989 -5.84378338
  0.979729712 -5.81890202
  0.986486495 -5.80109596
  0.993243217 -5.79030418
  1. -5.78685379
 
  0. -5.78507519
  0.00675676018 -5.78414631
  0.0135135101 -5.78120422
  0.0202702694 -5.7765522
  0.0270270295 -5.77001286
  0.0337837785 -5.79656792
  0.0405405387 -5.83400822
  0.0472972989 -5.87726498
  0.0540540516 -5.86390495
  0.0608108118 -5.90432072
  0.067567572 -5.94991779
  0.0743243173 -5.94451714
  0.0810810775 -5.98145676
  0.0878378376 -6.01354694
  0.0945945904 -6.0500946
  0.101351351 -6.09876823
  0.108108111 -6.10043335
  0.114864863 -6.15642548
  0.121621624 -6.21240807
  0.128378376 -6.20394516
  0.135135144 -6.24114227
  0.141891897 -6.28530407
  0.148648649 -6.29779816
  0.155405417 -6.32182217
  0.162162155 -6.3831768
  0.168918923 -6.35246754
  0.175675675 -6.3894043
  0.182432428 -6.4192791
  0.189189196 -6.43451691
  0.195945948 -6.45522022
  0.202702701 -6.42986107
  0.209459454 -6.46044731
  0.216216221 -6.43435287
  0.222972974 -6.4347353
  0.229729727 -6.44138241
  0.236486495 -6.40385532
  0.243243247 -6.36804771
  0.25 -6.33492184
  0.256756753 -6.44727325
  0.263513505 -6.53102207
  0.270270258 -6.63198471
  0.277027041 -6.74607563
  0.283783793 -6.80286121
  0.290540546 -6.79327202
  0.297297299 -6.78191566
  0.304054052 -6.76975155
  0.310810804 -6.75691032
  0.317567557 -6.74333668
  0.32432431 -6.7292757
  0.331081092 -6.71484566
  0.337837845 -6.70007229
  0.344594598 -6.68521404
  0.351351351 -6.68643761
  0.358108103 -6.79252243
  0.364864856 -6.86014938
  0.371621609 -6.90835762
  0.378378391 -7.00754356
  0.385135144 -7.02951241
  0.391891897 -7.12812996
  0.398648649 -7.13371372
  0.405405402 -7.21186447
  0.412162155 -7.21933651
  0.418918908 -7.28513622
  0.42567569 -7.28890324
  0.432432443 -7.34844112
  0.439189196 -7.34376335
  0.445945948 -7.40148354
  0.452702701 -7.38517761
  0.459459454 -7.44415188
  0.466216207 -7.4141016
  0.472972959 -7.47606182
  0.479729742 -7.43109703
  0.486486495 -7.49734211
  0.493243247 -7.43663692
  0.5 -7.50639248
  0.5 -7.50639248
  0.506756783 -7.43663692
  0.513513505 -7.49734211
  0.520270288 -7.43109703
  0.527027011 -7.47606182
  0.533783793 -7.4141016
  0.540540516 -7.44415188
  0.547297299 -7.38517761
  0.554054022 -7.40148354
  0.560810804 -7.34376335
  0.567567587 -7.34844112
  0.57432431 -7.28890324
  0.581081092 -7.28513622
  0.587837815 -7.21933651
  0.594594598 -7.21186447
  0.601351321 -7.13371372
  0.608108103 -7.12812996
  0.614864886 -7.02951241
  0.621621609 -7.00754356
  0.628378391 -6.90835762
  0.635135114 -6.86014938
  0.641891897 -6.79252243
  0.648648679 -6.68643761
  0.655405402 -6.68521404
  0.662162185 -6.70007229
  0.668918908 -6.71484566
  0.67567569 -6.7292757
  0.682432413 -6.74333668
  0.689189196 -6.75691032
  0.695945978 -6.76975155
  0.702702701 -6.78191566
  0.709459484 -6.79327202
  0.716216207 -6.80286121
  0.722972989 -6.74607563
  0.729729712 -6.63198471
  0.736486495 -6.53102207
  0.743243217 -6.44727325
  0.75 -6.33492184
  0.756756783 -6.36804771
  0.763513505 -6.40385532
  0.770270288 -6.44138241
  0.777027011 -6.4347353
  0.783783793 -6.43435287
  0.790540516 -6.46044731
  0.797297299 -6.42986107
  0.804054022 -6.45522022
  0.810810804 -6.43451691
  0.817567587 -6.4192791
  0.82432431 -6.3894043
  0.831081092 -6.35246754
  0.837837815 -6.3831768
  0.844594598 -6.32182217
  0.851351321 -6.29779816
  0.858108103 -6.28530407
  0.864864886 -6.24114227
  0.871621609 -6.20394516
  0.878378391 -6.21240807
  0.885135114 -6.15642548
  0.891891897 -6.10043335
  0.898648679 -6.09876823
  0.905405402 -6.0500946
  0.912162185 -6.01354694
  0.918918908 -5.98145676
  0.92567569 -5.94451714
  0.932432413 -5.94991779
  0.939189196 -5.90432072
  0.945945978 -5.86390495
  0.952702701 -5.87726498
  0.959459484 -5.83400822
  0.966216207 -5.79656792
  0.972972989 -5.77001286
  0.979729712 -5.7765522
  0.986486495 -5.78120422
  0.993243217 -5.78414631
  1. -5.78507519
 
  0. -5.70874023
  0.00675676018 -5.71219158
  0.0135135101 -5.72293472
  0.0202702694 -5.74063683
  0.0270270295 -5.76527882
  0.0337837785 -5.76169205
  0.0405405387 -5.75287342
  0.0472972989 -5.7972908
  0.0540540516 -5.84780312
  0.0608108118 -5.84804916
  0.067567572 -5.8762207
  0.0743243173 -5.93742657
  0.0810810775 -5.92568111
  0.0878378376 -6.00015831
  0.0945945904 -6.00333977
  0.101351351 -6.04098892
  0.108108111 -6.07089233
  0.114864863 -6.12863636
  0.121621624 -6.12563038
  0.128378376 -6.16431332
  0.135135144 -6.20375824
  0.141891897 -6.236413
  0.148648649 -6.24276829
  0.155405417 -6.30291176
  0.162162155 -6.30801392
  0.168918923 -6.33746338
  0.175675675 -6.38814163
  0.182432428 -6.33978271
  0.189189196 -6.38999176
  0.195945948 -6.38768101
  0.202702701 -6.41270161
  0.209459454 -6.40459633
  0.216216221 -6.429739
  0.222972974 -6.40582466
  0.229729727 -6.41007805
  0.236486495 -6.37783623
  0.243243247 -6.35729599
  0.25 -6.3137331
  0.256756753 -6.40541458
  0.263513505 -6.49442482
  0.270270258 -6.62005329
  0.277027041 -6.62989807
  0.283783793 -6.62391567
  0.290540546 -6.61646748
  0.297297299 -6.60825825
  0.304054052 -6.59952164
  0.310810804 -6.59021664
  0.317567557 -6.58051586
  0.32432431 -6.57054329
  0.331081092 -6.56039524
  0.337837845 -6.55014801
  0.344594598 -6.58066177
  0.351351351 -6.67015743
  0.358108103 -6.75512409
  0.364864856 -6.80107117
  0.371621609 -6.90431595
  0.378378391 -6.92847919
  0.385135144 -7.00611305
  0.391891897 -7.03555107
  0.398648649 -7.09431362
  0.405405402 -7.12433052
  0.412162155 -7.1730051
  0.418918908 -7.19742203
  0.42567569 -7.2415657
  0.432432443 -7.25601768
  0.439189196 -7.30020332
  0.445945948 -7.30137444
  0.452702701 -7.34846687
  0.459459454 -7.33438587
  0.466216207 -7.3866539
  0.472972959 -7.35565186
  0.479729742 -7.41407681
  0.486486495 -7.36573696
  0.493243247 -7.43091488
  0.5 -7.36663055
  0.5 -7.36663055
  0.506756783 -7.43091488
  0.513513505 -7.36573696
  0.520270288 -7.41407681
  0.527027011 -7.35565186
  0.533783793 -7.3866539
  0.540540516 -7.33438587
  0.547297299 -7.34846687
  0.554054022 -7.30137444
  0.560810804 -7.30020332
  0.567567587 -7.25601768
  0.57432431 -7.2415657
  0.581081092 -7.19742203
  0.587837815 -7.1730051
  0.594594598 -7.12433052
  0.601351321 -7.09431362
  0.608108103 -7.03555107
  0.614864886 -7.00611305
  0.621621609 -6.92847919
  0.628378391 -6.90431595
  0.635135114 -6.80107117
  0.641891897 -6.75512409
  0.648648679 -6.67015743
  0.655405402 -6.58066177
  0.662162185 -6.55014801
  0.668918908 -6.56039524
  0.67567569 -6.57054329
  0.682432413 -6.58051586
  0.689189196 -6.59021664
  0.695945978 -6.59952164
  0.702702701 -6.60825825
  0.709459484 -6.61646748
  0.716216207 -6.62391567
  0.722972989 -6.62989807
  0.729729712 -6.62005329
  0.736486495 -6.49442482
  0.743243217 -6.40541458
  0.75 -6.3137331
  0.756756783 -6.35729599
  0.763513505 -6.37783623
  0.770270288 -6.41007805
  0.777027011 -6.40582466
  0.783783793 -6.429739
  0.790540516 -6.40459633
  0.797297299 -6.41270161
  0.804054022 -6.38768101
  0.810810804 -6.38999176
  0.817567587 -6.33978271
  0.82432431 -6.38814163
  0.831081092 -6.33746338
  0.837837815 -6.30801392
  0.844594598 -6.30291176
  0.851351321 -6.24276829
  0.858108103 -6.236413
  0.864864886 -6.20375824
  0.871621609 -6.16431332
  0.878378391 -6.12563038
  0.885135114 -6.12863636
  0.891891897 -6.07089233
  0.898648679 -6.04098892
  0.905405402 -6.00333977
  0.912162185 -6.00015831
  0.918918908 -5.92568111
  0.92567569 -5.93742657
  0.932432413 -5.8762207
  0.939189196 -5.84804916
  0.945945978 -5.84780312
  0.952702701 -5.7972908
  0.959459484 -5.75287342
  0.966216207 -5.76169205
  0.972972989 -5.76527882
  0.979729712 -5.74063683
  0.986486495 -5.72293472
  0.993243217 -5.71219158
  1. -5.70874023
 
  0. -5.64142895
  0.00675676018 -5.64052105
  0.0135135101 -5.64199829
  0.0202702694 -5.65953445
  0.0270270295 -5.68404102
  0.0337837785 -5.71534157
  0.0405405387 -5.75138378
  0.0472972989 -5.73914623
  0.0540540516 -5.76037884
  0.0608108118 -5.81598186
  0.067567572 -5.83033276
  0.0743243173 -5.8554163
  0.0810810775 -5.92302322
  0.0878378376 -5.89974308
  0.0945945904 -5.97176933
  0.101351351 -5.97628593
  0.108108111 -6.04608727
  0.114864863 -6.04010677
  0.121621624 -6.08652401
  0.128378376 -6.12478161
  0.135135144 -6.16755009
  0.141891897 -6.16652775
  0.148648649 -6.22120476
  0.155405417 -6.2557354
  0.162162155 -6.25153542
  0.168918923 -6.30606556
  0.175675675 -6.30476284
  0.182432428 -6.3322916
  0.189189196 -6.36775398
  0.195945948 -6.36418915
  0.202702701 -6.39990997
  0.209459454 -6.38758945
  0.216216221 -6.40136051
  0.222972974 -6.39051914
  0.229729727 -6.37190723
  0.236486495 -6.3506794
  0.243243247 -6.33743191
  0.25 -6.30320835
  0.256756753 -6.36765862
  0.263513505 -6.45749187
  0.270270258 -6.45737171
  0.277027041 -6.45509148
  0.283783793 -6.45172501
  0.290540546 -6.44752216
  0.297297299 -6.44293499
  0.304054052 -6.43791485
  0.310810804 -6.43257236
  0.317567557 -6.427145
  0.32432431 -6.4216423
  0.331081092 -6.41618729
  0.337837845 -6.4746809
  0.344594598 -6.54515076
  0.351351351 -6.65006638
  0.358108103 -6.69771385
  0.364864856 -6.78147411
  0.371621609 -6.82740784
  0.378378391 -6.88371658
  0.385135144 -6.93720436
  0.391891897 -6.97673321
  0.398648649 -7.02907181
  0.405405402 -7.060009
  0.412162155 -7.1056776
  0.418918908 -7.1338129
  0.42567569 -7.16786766
  0.432432443 -7.19761467
  0.439189196 -7.21714401
  0.445945948 -7.25159454
  0.452702701 -7.2541275
  0.459459454 -7.29514885
  0.466216207 -7.2794342
  0.472972959 -7.32849407
  0.479729742 -7.29368591
  0.486486495 -7.35116959
  0.493243247 -7.29671192
  0.5 -7.36124802
  0.5 -7.36124802
  0.506756783 -7.29671192
  0.513513505 -7.35116959
  0.520270288 -7.29368591
  0.527027011 -7.32849407
  0.533783793 -7.2794342
  0.540540516 -7.29514885
  0.547297299 -7.2541275
  0.554054022 -7.25159454
  0.560810804 -7.21714401
  0.567567587 -7.19761467
  0.57432431 -7.16786766
  0.581081092 -7.1338129
  0.587837815 -7.1056776
  0.594594598 -7.060009
  0.601351321 -7.02907181
  0.608108103 -6.97673321
  0.614864886 -6.93720436
  0.621621609 -6.88371658
  0.628378391 -6.82740784
  0.635135114 -6.78147411
  0.641891897 -6.69771385
  0.648648679 -6.65006638
  0.655405402 -6.54515076
  0.662162185 -6.4746809
  0.668918908 -6.41618729
  0.67567569 -6.4216423
  0.682432413 -6.427145
  0.689189196 -6.43257236
  0.695945978 -6.43791485
  0.702702701 -6.44293499
  0.709459484 -6.44752216
  0.716216207 -6.45172501
  0.722972989 -6.45509148
  0.729729712 -6.45737171
  0.736486495 -6.45749187
  0.743243217 -6.36765862
  0.75 -6.30320835
  0.756756783 -6.33743191
  0.763513505 -6.3506794
  0.770270288 -6.37190723
  0.777027011 -6.39051914
  0.783783793 -6.40136051
  0.790540516 -6.38758945
  0.797297299 -6.39990997
  0.804054022 -6.36418915
  0.810810804 -6.36775398
  0.817567587 -6.3322916
  0.82432431 -6.30476284
  0.831081092 -6.30606556
  0.837837815 -6.25153542
  0.844594598 -6.2557354
  0.851351321 -6.22120476
  0.858108103 -6.16652775
  0.864864886 -6.16755009
  0.871621609 -6.12478161
  0.878378391 -6.08652401
  0.885135114 -6.04010677
  0.891891897 -6.04608727
  0.898648679 -5.97628593
  0.905405402 -5.97176933
  0.912162185 -5.89974308
  0.918918908 -5.92302322
  0.92567569 -5.8554163
  0.932432413 -5.83033276
  0.939189196 -5.81598186
  0.945945978 -5.76037884
  0.952702701 -5.73914623
  0.959459484 -5.75138378
  0.966216207 -5.71534157
  0.972972989 -5.68404102
  0.979729712 -5.65953445
  0.986486495 -5.64199829
  0.993243217 -5.64052105
  1. -5.64142895
 
  0. -5.63055801
  0.00675676018 -5.63217735
  0.0135135101 -5.63770676
  0.0202702694 -5.63673496
  0.0270270295 -5.64229298
  0.0337837785 -5.64970112
  0.0405405387 -5.66651917
  0.0472972989 -5.71044064
  0.0540540516 -5.72510529
  0.0608108118 -5.73144531
  0.067567572 -5.79005718
  0.0743243173 -5.81073284
  0.0810810775 -5.82618046
  0.0878378376 -5.89831638
  0.0945945904 -5.8899622
  0.101351351 -5.96593952
  0.108108111 -5.94745827
  0.114864863 -6.00776196
  0.121621624 -6.05004597
  0.128378376 -6.09112453
  0.135135144 -6.09247208
  0.141891897 -6.13907433
  0.148648649 -6.19626236
  0.155405417 -6.16735935
  0.162162155 -6.22967052
  0.168918923 -6.26220608
  0.175675675 -6.26461029
  0.182432428 -6.33020496
  0.189189196 -6.28839588
  0.195945948 -6.31930351
  0.202702701 -6.33249664
  0.209459454 -6.34282875
  0.216216221 -6.34558296
  0.222972974 -6.34051037
  0.229729727 -6.3277874
  0.236486495 -6.34541798
  0.243243247 -6.31150246
  0.25 -6.2889204
  0.256756753 -6.28275776
  0.263513505 -6.28565884
  0.270270258 -6.28724194
  0.277027041 -6.28786087
  0.283783793 -6.28792858
  0.290540546 -6.2874918
  0.297297299 -6.28692436
  0.304054052 -6.28599548
  0.310810804 -6.28514767
  0.317567557 -6.28435421
  0.32432431 -6.28369904
  0.331081092 -6.36878395
  0.337837845 -6.44028568
  0.344594598 -6.53990173
  0.351351351 -6.59431267
  0.358108103 -6.65510941
  0.364864856 -6.72630882
  0.371621609 -6.76156521
  0.378378391 -6.83867931
  0.385135144 -6.85907555
  0.391891897 -6.93376637
  0.398648649 -6.9471674
  0.405405402 -7.01373577
  0.412162155 -7.02572918
  0.418918908 -7.07961369
  0.42567569 -7.09471416
  0.432432443 -7.13291645
  0.439189196 -7.1537962
  0.445945948 -7.1738596
  0.452702701 -7.20286179
  0.459459454 -7.20352745
  0.466216207 -7.24191475
  0.472972959 -7.22211742
  0.479729742 -7.27073669
  0.486486495 -7.23019028
  0.493243247 -7.28894615
  0.5 -7.23013592
  0.5 -7.23013592
  0.506756783 -7.28894615
  0.513513505 -7.23019028
  0.520270288 -7.27073669
  0.527027011 -7.22211742
  0.533783793 -7.24191475
  0.540540516 -7.20352745
  0.547297299 -7.20286179
  0.554054022 -7.1738596
  0.560810804 -7.1537962
  0.567567587 -7.13291645
  0.57432431 -7.09471416
  0.581081092 -7.07961369
  0.587837815 -7.02572918
  0.594594598 -7.01373577
  0.601351321 -6.9471674
  0.608108103 -6.93376637
  0.614864886 -6.85907555
  0.621621609 -6.83867931
  0.628378391 -6.76156521
  0.635135114 -6.72630882
  0.641891897 -6.65510941
  0.648648679 -6.59431267
  0.655405402 -6.53990173
  0.662162185 -6.44028568
  0.668918908 -6.36878395
  0.67567569 -6.28369904
  0.682432413 -6.28435421
  0.689189196 -6.28514767
  0.695945978 -6.28599548
  0.702702701 -6.28692436
  0.709459484 -6.2874918
  0.716216207 -6.28792858
  0.722972989 -6.28786087
  0.729729712 -6.28724194
  0.736486495 -6.28565884
  0.743243217 -6.28275776
  0.75 -6.2889204
  0.756756783 -6.31150246
  0.763513505 -6.34541798
  0.770270288 -6.3277874
  0.777027011 -6.34051037
  0.783783793 -6.34558296
  0.790540516 -6.34282875
  0.797297299 -6.33249664
  0.804054022 -6.31930351
  0.810810804 -6.28839588
  0.817567587 -6.33020496
  0.82432431 -6.26461029
  0.831081092 -6.26220608
  0.837837815 -6.22967052
  0.844594598 -6.16735935
  0.851351321 -6.19626236
  0.858108103 -6.13907433
  0.864864886 -6.09247208
  0.871621609 -6.09112453
  0.878378391 -6.05004597
  0.885135114 -6.00776196
  0.891891897 -5.94745827
  0.898648679 -5.96593952
  0.905405402 -5.8899622
  0.912162185 -5.89831638
  0.918918908 -5.82618046
  0.92567569 -5.81073284
  0.932432413 -5.79005718
  0.939189196 -5.73144531
  0.945945978 -5.72510529
  0.952702701 -5.71044064
  0.959459484 -5.66651917
  0.966216207 -5.64970112
  0.972972989 -5.64229298
  0.979729712 -5.63673496
  0.986486495 -5.63770676
  0.993243217 -5.63217735
  1. -5.63055801
 
  0. -5.62710285
  0.00675676018 -5.62971497
  0.0135135101 -5.63291073
  0.0202702694 -5.63305283
  0.0270270295 -5.62659073
  0.0337837785 -5.62922668
  0.0405405387 -5.65917206
  0.0472972989 -5.67150593
  0.0540540516 -5.69014835
  0.0608108118 -5.70929432
  0.067567572 -5.71638107
  0.0743243173 -5.75695992
  0.0810810775 -5.78935909
  0.0878378376 -5.82314873
  0.0945945904 -5.87462807
  0.101351351 -5.86730957
  0.108108111 -5.92878723
  0.114864863 -5.98154163
  0.121621624 -6.00752354
  0.128378376 -6.01993752
  0.135135144 -6.05750275
  0.141891897 -6.12934875
  0.148648649 -6.08931255
  0.155405417 -6.15433025
  0.162162155 -6.21185398
  0.168918923 -6.18601608
  0.175675675 -6.23474026
  0.182432428 -6.25525093
  0.189189196 -6.28666973
  0.195945948 -6.31459618
  0.202702701 -6.29084969
  0.209459454 -6.31637573
  0.216216221 -6.29872894
  0.222972974 -6.32477951
  0.229729727 -6.32086086
  0.236486495 -6.30732155
  0.243243247 -6.29753685
  0.25 -6.2884388
  0.256756753 -6.24356842
  0.263513505 -6.17167664
  0.270270258 -6.12547779
  0.277027041 -6.12967968
  0.283783793 -6.13357449
  0.290540546 -6.13737965
  0.297297299 -6.14109707
  0.304054052 -6.14487553
  0.310810804 -6.14888668
  0.317567557 -6.15812492
  0.32432431 -6.26321602
  0.331081092 -6.33555889
  0.337837845 -6.41081429
  0.344594598 -6.49103546
  0.351351351 -6.52975368
  0.358108103 -6.62520313
  0.364864856 -6.64174557
  0.371621609 -6.74016762
  0.378378391 -6.7428093
  0.385135144 -6.83828354
  0.391891897 -6.83438873
  0.398648649 -6.92146778
  0.405405402 -6.91741371
  0.412162155 -6.9909935
  0.418918908 -6.99114418
  0.42567569 -7.04801846
  0.432432443 -7.05518723
  0.439189196 -7.09298897
  0.445945948 -7.10949898
  0.452702701 -7.12678719
  0.459459454 -7.15359688
  0.466216207 -7.14948082
  0.472972959 -7.18768787
  0.479729742 -7.16163158
  0.486486495 -7.21137524
  0.493243247 -7.16279602
  0.5 -7.22171974
  0.5 -7.22171974
  0.506756783 -7.16279602
  0.513513505 -7.21137524
  0.520270288 -7.16163158
  0.527027011 -7.18768787
  0.533783793 -7.14948082
  0.540540516 -7.15359688
  0.547297299 -7.12678719
  0.554054022 -7.10949898
  0.560810804 -7.09298897
  0.567567587 -7.05518723
  0.57432431 -7.04801846
  0.581081092 -6.99114418
  0.587837815 -6.9909935
  0.594594598 -6.91741371
  0.601351321 -6.92146778
  0.608108103 -6.83438873
  0.614864886 -6.83828354
  0.621621609 -6.7428093
  0.628378391 -6.74016762
  0.635135114 -6.64174557
  0.641891897 -6.62520313
  0.648648679 -6.52975368
  0.655405402 -6.49103546
  0.662162185 -6.41081429
  0.668918908 -6.33555889
  0.67567569 -6.26321602
  0.682432413 -6.15812492
  0.689189196 -6.14888668
  0.695945978 -6.14487553
  0.702702701 -6.14109707
  0.709459484 -6.13737965
  0.716216207 -6.13357449
  0.722972989 -6.12967968
  0.729729712 -6.12547779
  0.736486495 -6.17167664
  0.743243217 -6.24356842
  0.75 -6.2884388
  0.756756783 -6.29753685
  0.763513505 -6.30732155
  0.770270288 -6.32086086
  0.777027011 -6.32477951
  0.783783793 -6.29872894
  0.790540516 -6.31637573
  0.797297299 -6.29084969
  0.804054022 -6.31459618
  0.810810804 -6.28666973
  0.817567587 -6.25525093
  0.82432431 -6.23474026
  0.831081092 -6.18601608
  0.837837815 -6.21185398
  0.844594598 -6.15433025
  0.851351321 -6.08931255
  0.858108103 -6.12934875
  0.864864886 -6.05750275
  0.871621609 -6.01993752
  0.878378391 -6.00752354
  0.885135114 -5.98154163
  0.891891897 -5.92878723
  0.898648679 -5.86730957
  0.905405402 -5.87462807
  0.912162185 -5.82314873
  0.918918908 -5.78935909
  0.92567569 -5.75695992
  0.932432413 -5.71638107
  0.939189196 -5.70929432
  0.945945978 -5.69014835
  0.952702701 -5.67150593
  0.959459484 -5.65917206
  0.966216207 -5.62922668
  0.972972989 -5.62659073
  0.979729712 -5.63305283
  0.986486495 -5.63291073
  0.993243217 -5.62971497
  1. -5.62710285
 
  0. -5.54185963
  0.00675676018 -5.54542208
  0.0135135101 -5.55598354
  0.0202702694 -5.5735569
  0.0270270295 -5.59806442
  0.0337837785 -5.61822033
  0.0405405387 -5.60761356
  0.0472972989 -5.61831188
  0.0540540516 -5.66310787
  0.0608108118 -5.69384956
  0.067567572 -5.69194221
  0.0743243173 -5.74193478
  0.0810810775 -5.7747879
  0.0878378376 -5.77296829
  0.0945945904 -5.81990337
  0.101351351 -5.85054874
  0.108108111 -5.92060757
  0.114864863 -5.91679478
  0.121621624 -5.94821358
  0.128378376 -5.97700596
  0.135135144 -6.05481625
  0.141891897 -6.0167017
  0.148648649 -6.08726692
  0.155405417 -6.15269184
  0.162162155 -6.1105175
  0.168918923 -6.16616917
  0.175675675 -6.21464539
  0.182432428 -6.18621159
  0.189189196 -6.22811985
  0.195945948 -6.23557854
  0.202702701 -6.25955772
  0.209459454 -6.27553272
  0.216216221 -6.28392601
  0.222972974 -6.28479862
  0.229729727 -6.27787113
  0.236486495 -6.26744652
  0.243243247 -6.27907467
  0.25 -6.26937675
  0.256756753 -6.23304653
  0.263513505 -6.1611948
  0.270270258 -6.0981369
  0.277027041 -6.02287197
  0.283783793 -5.98980808
  0.290540546 -5.99825001
  0.297297299 -6.00669289
  0.304054052 -6.01546097
  0.310810804 -6.05333042
  0.317567557 -6.15310669
  0.32432431 -6.23116684
  0.331081092 -6.28515244
  0.337837845 -6.38794899
  0.344594598 -6.42324829
  0.351351351 -6.52415466
  0.358108103 -6.54340267
  0.364864856 -6.64011097
  0.371621609 -6.64743519
  0.378378391 -6.74172592
  0.385135144 -6.73758698
  0.391891897 -6.82943249
  0.398648649 -6.8156271
  0.405405402 -6.90257359
  0.412162155 -6.88911533
  0.418918908 -6.96346855
  0.42567569 -6.95742989
  0.432432443 -7.01263142
  0.439189196 -7.01638699
  0.445945948 -7.05063057
  0.452702701 -7.06577301
  0.459459454 -7.07781696
  0.466216207 -7.10511971
  0.472972959 -7.09444904
  0.479729742 -7.13458443
  0.486486495 -7.1012001
  0.493243247 -7.15381622
  0.5 -7.10111523
  0.5 -7.10111523
  0.506756783 -7.15381622
  0.513513505 -7.1012001
  0.520270288 -7.13458443
  0.527027011 -7.09444904
  0.533783793 -7.10511971
  0.540540516 -7.07781696
  0.547297299 -7.06577301
  0.554054022 -7.05063057
  0.560810804 -7.01638699
  0.567567587 -7.01263142
  0.57432431 -6.95742989
  0.581081092 -6.96346855
  0.587837815 -6.88911533
  0.594594598 -6.90257359
  0.601351321 -6.8156271
  0.608108103 -6.82943249
  0.614864886 -6.73758698
  0.621621609 -6.74172592
  0.628378391 -6.64743519
  0.635135114 -6.64011097
  0.641891897 -6.54340267
  0.648648679 -6.52415466
  0.655405402 -6.42324829
  0.662162185 -6.38794899
  0.668918908 -6.28515244
  0.67567569 -6.23116684
  0.682432413 -6.15310669
  0.689189196 -6.05333042
  0.695945978 -6.01546097
  0.702702701 -6.00669289
  0.709459484 -5.99825001
  0.716216207 -5.98980808
  0.722972989 -6.02287197
  0.729729712 -6.0981369
  0.736486495 -6.1611948
  0.743243217 -6.23304653
  0.75 -6.26937675
  0.756756783 -6.27907467
  0.763513505 -6.26744652
  0.770270288 -6.27787113
  0.777027011 -6.28479862
  0.783783793 -6.28392601
  0.790540516 -6.27553272
  0.797297299 -6.25955772
  0.804054022 -6.23557854
  0.810810804 -6.22811985
  0.817567587 -6.18621159
  0.82432431 -6.21464539
  0.831081092 -6.16616917
  0.837837815 -6.1105175
  0.844594598 -6.15269184
  0.851351321 -6.08726692
  0.858108103 -6.0167017
  0.864864886 -6.05481625
  0.871621609 -5.97700596
  0.878378391 -5.94821358
  0.885135114 -5.91679478
  0.891891897 -5.92060757
  0.898648679 -5.85054874
  0.905405402 -5.81990337
  0.912162185 -5.77296829
  0.918918908 -5.7747879
  0.92567569 -5.74193478
  0.932432413 -5.69194221
  0.939189196 -5.69384956
  0.945945978 -5.66310787
  0.952702701 -5.61831188
  0.959459484 -5.60761356
  0.966216207 -5.61822033
  0.972972989 -5.59806442
  0.979729712 -5.5735569
  0.986486495 -5.55598354
  0.993243217 -5.54542208
  1. -5.54185963
 
  0. -5.49328136
  0.00675676018 -5.49238825
  0.0135135101 -5.4896121
  0.0202702694 -5.4849596
  0.0270270295 -5.50832844
  0.0337837785 -5.53898621
  0.0405405387 -5.57578278
  0.0472972989 -5.59558773
  0.0540540516 -5.58159256
  0.0608108118 -5.6317091
  0.067567572 -5.69163418
  0.0743243173 -5.67212582
  0.0810810775 -5.71665764
  0.0878378376 -5.76615238
  0.0945945904 -5.77388382
  0.101351351 -5.84767246
  0.108108111 -5.8189106
  0.114864863 -5.87660885
  0.121621624 -5.89836407
  0.128378376 -5.97316933
  0.135135144 -5.93724442
  0.141891897 -6.01088238
  0.148648649 -6.07347202
  0.155405417 -6.04751396
  0.162162155 -6.0996542
  0.168918923 -6.14962196
  0.175675675 -6.1187439
  0.182432428 -6.16579723
  0.189189196 -6.20403481
  0.195945948 -6.19692993
  0.202702701 -6.24101353
  0.209459454 -6.22446346
  0.216216221 -6.25883484
  0.222972974 -6.24731541
  0.229729727 -6.27455425
  0.236486495 -6.26331997
  0.243243247 -6.2617321
  0.25 -6.26912689
  0.256756753 -6.21878433
  0.263513505 -6.14691639
  0.270270258 -6.08762455
  0.277027041 -6.01239395
  0.283783793 -5.94592285
  0.290540546 -5.87094498
  0.297297299 -5.88461781
  0.304054052 -5.94905376
  0.310810804 -6.02465057
  0.317567557 -6.12722111
  0.32432431 -6.18258095
  0.331081092 -6.28329659
  0.337837845 -6.3225441
  0.344594598 -6.40561104
  0.351351351 -6.44498158
  0.358108103 -6.51966953
  0.364864856 -6.55188084
  0.371621609 -6.62505627
  0.378378391 -6.64476967
  0.385135144 -6.72157097
  0.391891897 -6.72522354
  0.398648649 -6.80784321
  0.405405402 -6.79346085
  0.412162155 -6.87695885
  0.418918908 -6.85820484
  0.42567569 -6.93088341
  0.432432443 -6.92208481
  0.439189196 -6.97298336
  0.445945948 -6.97640228
  0.452702701 -7.00467396
  0.459459454 -7.02070904
  0.466216207 -7.02547169
  0.472972959 -7.05493736
  0.479729742 -7.0361166
  0.486486495 -7.07872391
  0.493243247 -7.03638268
  0.5 -7.08905697
  0.5 -7.08905697
  0.506756783 -7.03638268
  0.513513505 -7.07872391
  0.520270288 -7.0361166
  0.527027011 -7.05493736
  0.533783793 -7.02547169
  0.540540516 -7.02070904
  0.547297299 -7.00467396
  0.554054022 -6.97640228
  0.560810804 -6.97298336
  0.567567587 -6.92208481
  0.57432431 -6.93088341
  0.581081092 -6.85820484
  0.587837815 -6.87695885
  0.594594598 -6.79346085
  0.601351321 -6.80784321
  0.608108103 -6.72522354
  0.614864886 -6.72157097
  0.621621609 -6.64476967
  0.628378391 -6.62505627
  0.635135114 -6.55188084
  0.641891897 -6.51966953
  0.648648679 -6.44498158
  0.655405402 -6.40561104
  0.662162185 -6.3225441
  0.668918908 -6.28329659
  0.67567569 -6.18258095
  0.682432413 -6.12722111
  0.689189196 -6.02465057
  0.695945978 -5.94905376
  0.702702701 -5.88461781
  0.709459484 -5.87094498
  0.716216207 -5.94592285
  0.722972989 -6.01239395
  0.729729712 -6.08762455
  0.736486495 -6.14691639
  0.743243217 -6.21878433
  0.75 -6.26912689
  0.756756783 -6.2617321
  0.763513505 -6.26331997
  0.770270288 -6.27455425
  0.777027011 -6.24731541
  0.783783793 -6.25883484
  0.790540516 -6.22446346
  0.797297299 -6.24101353
  0.804054022 -6.19692993
  0.810810804 -6.20403481
  0.817567587 -6.16579723
  0.82432431 -6.1187439
  0.831081092 -6.14962196
  0.837837815 -6.0996542
  0.844594598 -6.04751396
  0.851351321 -6.07347202
  0.858108103 -6.01088238
  0.864864886 -5.93724442
  0.871621609 -5.97316933
  0.878378391 -5.89836407
  0.885135114 -5.87660885
  0.891891897 -5.8189106
  0.898648679 -5.84767246
  0.905405402 -5.77388382
  0.912162185 -5.76615238
  0.918918908 -5.71665764
  0.92567569 -5.67212582
  0.932432413 -5.69163418
  0.939189196 -5.6317091
  0.945945978 -5.58159256
  0.952702701 -5.59558773
  0.959459484 -5.57578278
  0.966216207 -5.53898621
  0.972972989 -5.50832844
  0.979729712 -5.4849596
  0.986486495 -5.4896121
  0.993243217 -5.49238825
  1. -5.49328136
 
  0. -5.4527216
  0.00675676018 -5.45615578
  0.0135135101 -5.4666791
  0.0202702694 -5.48406267
  0.0270270295 -5.47851992
  0.0337837785 -5.47015333
  0.0405405387 -5.48458815
  0.0472972989 -5.52787495
  0.0540540516 -5.57701588
  0.0608108118 -5.56583405
  0.067567572 -5.5909214
  0.0743243173 -5.65337086
  0.0810810775 -5.6508255
  0.0878378376 -5.70011902
  0.0945945904 -5.74108315
  0.101351351 -5.7308979
  0.108108111 -5.80411625
  0.114864863 -5.82292175
  0.121621624 -5.88431358
  0.128378376 -5.86572075
  0.135135144 -5.93694687
  0.141891897 -5.99302959
  0.148648649 -5.97678471
  0.155405417 -6.01329517
  0.162162155 -6.07473469
  0.168918923 -6.06499672
  0.175675675 -6.10667324
  0.182432428 -6.16527367
  0.189189196 -6.13612461
  0.195945948 -6.17818165
  0.202702701 -6.18066406
  0.209459454 -6.2027216
  0.216216221 -6.21681309
  0.222972974 -6.22323895
  0.229729727 -6.22229099
  0.236486495 -6.24509621
  0.243243247 -6.24083042
  0.25 -6.24324799
  0.256756753 -6.19907856
  0.263513505 -6.12729168
  0.270270258 -6.0733757
  0.277027041 -5.99819851
  0.283783793 -5.93546867
  0.290540546 -5.867342
  0.297297299 -5.84546757
  0.304054052 -5.92045403
  0.310810804 -6.02353668
  0.317567557 -6.08038712
  0.32432431 -6.15773106
  0.331081092 -6.2220993
  0.337837845 -6.28312206
  0.344594598 -6.34692955
  0.351351351 -6.40079784
  0.358108103 -6.45672035
  0.364864856 -6.5099287
  0.371621609 -6.55285549
  0.378378391 -6.6106205
  0.385135144 -6.63700962
  0.391891897 -6.7023859
  0.398648649 -6.7094326
  0.405405402 -6.78499985
  0.412162155 -6.77230453
  0.418918908 -6.85085583
  0.42567569 -6.8320179
  0.432432443 -6.89706993
  0.439189196 -6.88926411
  0.445945948 -6.93305397
  0.452702701 -6.93819427
  0.459459454 -6.9585104
  0.466216207 -6.97748375
  0.472972959 -6.97399235
  0.479729742 -7.00698948
  0.486486495 -6.98022079
  0.493243247 -7.02660751
  0.5 -6.9801445
  0.5 -6.9801445
  0.506756783 -7.02660751
  0.513513505 -6.98022079
  0.520270288 -7.00698948
  0.527027011 -6.97399235
  0.533783793 -6.97748375
  0.540540516 -6.9585104
  0.547297299 -6.93819427
  0.554054022 -6.93305397
  0.560810804 -6.88926411
  0.567567587 -6.89706993
  0.57432431 -6.8320179
  0.581081092 -6.85085583
  0.587837815 -6.77230453
  0.594594598 -6.78499985
  0.601351321 -6.7094326
  0.608108103 -6.7023859
  0.614864886 -6.63700962
  0.621621609 -6.6106205
  0.628378391 -6.55285549
  0.635135114 -6.5099287
  0.641891897 -6.45672035
  0.648648679 -6.40079784
  0.655405402 -6.34692955
  0.662162185 -6.28312206
  0.668918908 -6.2220993
  0.67567569 -6.15773106
  0.682432413 -6.08038712
  0.689189196 -6.02353668
  0.695945978 -5.92045403
  0.702702701 -5.84546757
  0.709459484 -5.867342
  0.716216207 -5.93546867
  0.722972989 -5.99819851
  0.729729712 -6.0733757
  0.736486495 -6.12729168
  0.743243217 -6.19907856
  0.75 -6.24324799
  0.756756783 -6.24083042
  0.763513505 -6.24509621
  0.770270288 -6.22229099
  0.777027011 -6.22323895
  0.783783793 -6.21681309
  0.790540516 -6.2027216
  0.797297299 -6.18066406
  0.804054022 -6.17818165
  0.810810804 -6.13612461
  0.817567587 -6.16527367
  0.82432431 -6.10667324
  0.831081092 -6.06499672
  0.837837815 -6.07473469
  0.844594598 -6.01329517
  0.851351321 -5.97678471
  0.858108103 -5.99302959
  0.864864886 -5.93694687
  0.871621609 -5.86572075
  0.878378391 -5.88431358
  0.885135114 -5.82292175
  0.891891897 -5.80411625
  0.898648679 -5.7308979
  0.905405402 -5.74108315
  0.912162185 -5.70011902
  0.918918908 -5.6508255
  0.92567569 -5.65337086
  0.932432413 -5.5909214
  0.939189196 -5.56583405
  0.945945978 -5.57701588
  0.952702701 -5.52787495
  0.959459484 -5.48458815
  0.966216207 -5.47015333
  0.972972989 -5.47851992
  0.979729712 -5.48406267
  0.986486495 -5.4666791
  0.993243217 -5.45615578
  1. -5.4527216
 
  0. -5.39111471
  0.00675676018 -5.39204121
  0.0135135101 -5.39522028
  0.0202702694 -5.40132809
  0.0270270295 -5.41865873
  0.0337837785 -5.4478507
  0.0405405387 -5.45951653
  0.0472972989 -5.44752407
  0.0540540516 -5.47835302
  0.0608108118 -5.5321703
  0.067567572 -5.54825401
  0.0743243173 -5.56523037
  0.0810810775 -5.62977505
  0.0878378376 -5.62770748
  0.0945945904 -5.6578455
  0.101351351 -5.71421719
  0.108108111 -5.7519865
  0.114864863 -5.78834152
  0.121621624 -5.79644775
  0.128378376 -5.85010719
  0.135135144 -5.91270161
  0.141891897 -5.89892197
  0.148648649 -5.93138123
  0.155405417 -6.00138283
  0.162162155 -6.00387096
  0.168918923 -6.03430939
  0.175675675 -6.08486271
  0.182432428 -6.06952763
  0.189189196 -6.11418533
  0.195945948 -6.15115356
  0.202702701 -6.1524334
  0.209459454 -6.18091297
  0.216216221 -6.17075634
  0.222972974 -6.19957733
  0.229729727 -6.20565033
  0.236486495 -6.21351528
  0.243243247 -6.21003628
  0.25 -6.24203205
  0.256756753 -6.17329788
  0.263513505 -6.12077045
  0.270270258 -6.05380535
  0.277027041 -5.98162556
  0.283783793 -5.92131615
  0.290540546 -5.85689545
  0.297297299 -5.81800365
  0.304054052 -5.89874935
  0.310810804 -5.97853947
  0.317567557 -6.03424168
  0.32432431 -6.12189198
  0.331081092 -6.16261482
  0.337837845 -6.24899006
  0.344594598 -6.28324223
  0.351351351 -6.36104107
  0.358108103 -6.39589882
  0.364864856 -6.4605732
  0.371621609 -6.50002575
  0.378378391 -6.54762077
  0.385135144 -6.59561062
  0.391891897 -6.62362003
  0.398648649 -6.68179035
  0.405405402 -6.68872833
  0.412162155 -6.75768185
  0.418918908 -6.74341488
  0.42567569 -6.81679916
  0.432432443 -6.79944515
  0.439189196 -6.858634
  0.445945948 -6.85318661
  0.452702701 -6.88893604
  0.459459454 -6.89728928
  0.466216207 -6.90874863
  0.472972959 -6.93136215
  0.479729742 -6.91878033
  0.486486495 -6.95489407
  0.493243247 -6.91845226
  0.5 -6.96465969
  0.5 -6.96465969
  0.506756783 -6.91845226
  0.513513505 -6.95489407
  0.520270288 -6.91878033
  0.527027011 -6.93136215
  0.533783793 -6.90874863
  0.540540516 -6.89728928
  0.547297299 -6.88893604
  0.554054022 -6.85318661
  0.560810804 -6.858634
  0.567567587 -6.79944515
  0.57432431 -6.81679916
  0.581081092 -6.74341488
  0.587837815 -6.75768185
  0.594594598 -6.68872833
  0.601351321 -6.68179035
  0.608108103 -6.62362003
  0.614864886 -6.59561062
  0.621621609 -6.54762077
  0.628378391 -6.50002575
  0.635135114 -6.4605732
  0.641891897 -6.39589882
  0.648648679 -6.36104107
  0.655405402 -6.28324223
  0.662162185 -6.24899006
  0.668918908 -6.16261482
  0.67567569 -6.12189198
  0.682432413 -6.03424168
  0.689189196 -5.97853947
  0.695945978 -5.89874935
  0.702702701 -5.81800365
  0.709459484 -5.85689545
  0.716216207 -5.92131615
  0.722972989 -5.98162556
  0.729729712 -6.05380535
  0.736486495 -6.12077045
  0.743243217 -6.17329788
  0.75 -6.24203205
  0.756756783 -6.21003628
  0.763513505 -6.21351528
  0.770270288 -6.20565033
  0.777027011 -6.19957733
  0.783783793 -6.17075634
  0.790540516 -6.18091297
  0.797297299 -6.1524334
  0.804054022 -6.15115356
  0.810810804 -6.11418533
  0.817567587 -6.06952763
  0.82432431 -6.08486271
  0.831081092 -6.03430939
  0.837837815 -6.00387096
  0.844594598 -6.00138283
  0.851351321 -5.93138123
  0.858108103 -5.89892197
  0.864864886 -5.91270161
  0.871621609 -5.85010719
  0.878378391 -5.79644775
  0.885135114 -5.78834152
  0.891891897 -5.7519865
  0.898648679 -5.71421719
  0.905405402 -5.6578455
  0.912162185 -5.62770748
  0.918918908 -5.62977505
  0.92567569 -5.56523037
  0.932432413 -5.54825401
  0.939189196 -5.5321703
  0.945945978 -5.47835302
  0.952702701 -5.44752407
  0.959459484 -5.45951653
  0.966216207 -5.4478507
  0.972972989 -5.41865873
  0.979729712 -5.40132809
  0.986486495 -5.39522028
  0.993243217 -5.39204121
  1. -5.39111471
 
  0. -5.36017418
  0.00675676018 -5.36364317
  0.0135135101 -5.37376022
  0.0202702694 -5.38937569
  0.0270270295 -5.40276718
  0.0337837785 -5.41240788
  0.0405405387 -5.42363644
  0.0472972989 -5.43761015
  0.0540540516 -5.45501566
  0.0608108118 -5.47763109
  0.067567572 -5.5119009
  0.0743243173 -5.52880049
  0.0810810775 -5.54558802
  0.0878378376 -5.58629799
  0.0945945904 -5.63239861
  0.101351351 -5.6878624
  0.108108111 -5.68554688
  0.114864863 -5.7296629
  0.121621624 -5.75595474
  0.128378376 -5.83325958
  0.135135144 -5.81400871
  0.141891897 -5.85417557
  0.148648649 -5.92526531
  0.155405417 -5.93515396
  0.162162155 -5.94925594
  0.168918923 -5.99431896
  0.175675675 -6.01769161
  0.182432428 -6.04256248
  0.189189196 -6.07472324
  0.195945948 -6.06132507
  0.202702701 -6.09637356
  0.209459454 -6.12399578
  0.216216221 -6.14415836
  0.222972974 -6.15631008
  0.229729727 -6.16087723
  0.236486495 -6.15806866
  0.243243247 -6.19702148
  0.25 -6.2110014
  0.256756753 -6.14113998
  0.263513505 -6.10163879
  0.270270258 -6.02820396
  0.277027041 -5.97867298
  0.283783793 -5.90182877
  0.290540546 -5.84279346
  0.297297299 -5.78708744
  0.304054052 -5.87734509
  0.310810804 -5.92288685
  0.317567557 -6.02199364
  0.32432431 -6.05455685
  0.331081092 -6.15143967
  0.337837845 -6.1734705
  0.344594598 -6.26642513
  0.351351351 -6.28557396
  0.358108103 -6.36909103
  0.364864856 -6.39250469
  0.371621609 -6.4597168
  0.378378391 -6.49156952
  0.385135144 -6.53964233
  0.391891897 -6.5820303
  0.398648649 -6.6089468
  0.405405402 -6.66370773
  0.412162155 -6.66895676
  0.418918908 -6.73607445
  0.42567569 -6.72189808
  0.432432443 -6.78800106
  0.439189196 -6.77395821
  0.445945948 -6.82245922
  0.452702701 -6.82116032
  0.459459454 -6.84704208
  0.466216207 -6.85986137
  0.472972959 -6.86217403
  0.479729742 -6.88908672
  0.486486495 -6.86828804
  0.493243247 -6.90866375
  0.5 -6.86878777
  0.5 -6.86878777
  0.506756783 -6.90866375
  0.513513505 -6.86828804
  0.520270288 -6.88908672
  0.527027011 -6.86217403
  0.533783793 -6.85986137
  0.540540516 -6.84704208
  0.547297299 -6.82116032
  0.554054022 -6.82245922
  0.560810804 -6.77395821
  0.567567587 -6.78800106
  0.57432431 -6.72189808
  0.581081092 -6.73607445
  0.587837815 -6.66895676
  0.594594598 -6.66370773
  0.601351321 -6.6089468
  0.608108103 -6.5820303
  0.614864886 -6.53964233
  0.621621609 -6.49156952
  0.628378391 -6.4597168
  0.635135114 -6.39250469
  0.641891897 -6.36909103
  0.648648679 -6.28557396
  0.655405402 -6.26642513
  0.662162185 -6.1734705
  0.668918908 -6.15143967
  0.67567569 -6.05455685
  0.682432413 -6.02199364
  0.689189196 -5.92288685
  0.695945978 -5.87734509
  0.702702701 -5.78708744
  0.709459484 -5.84279346
  0.716216207 -5.90182877
  0.722972989 -5.97867298
  0.729729712 -6.02820396
  0.736486495 -6.10163879
  0.743243217 -6.14113998
  0.75 -6.2110014
  0.756756783 -6.19702148
  0.763513505 -6.15806866
  0.770270288 -6.16087723
  0.777027011 -6.15631008
  0.783783793 -6.14415836
  0.790540516 -6.12399578
  0.797297299 -6.09637356
  0.804054022 -6.06132507
  0.810810804 -6.07472324
  0.817567587 -6.04256248
  0.82432431 -6.01769161
  0.831081092 -5.99431896
  0.837837815 -5.94925594
  0.844594598 -5.93515396
  0.851351321 -5.92526531
  0.858108103 -5.85417557
  0.864864886 -5.81400871
  0.871621609 -5.83325958
  0.878378391 -5.75595474
  0.885135114 -5.7296629
  0.891891897 -5.68554688
  0.898648679 -5.6878624
  0.905405402 -5.63239861
  0.912162185 -5.58629799
  0.918918908 -5.54558802
  0.92567569 -5.52880049
  0.932432413 -5.5119009
  0.939189196 -5.47763109
  0.945945978 -5.45501566
  0.952702701 -5.43761015
  0.959459484 -5.42363644
  0.966216207 -5.41240788
  0.972972989 -5.40276718
  0.979729712 -5.38937569
  0.986486495 -5.37376022
  0.993243217 -5.36364317
  1. -5.36017418
 
  0. -5.34072256
  0.00675676018 -5.33980608
  0.0135135101 -5.33707905
  0.0202702694 -5.33239603
  0.0270270295 -5.32595015
  0.0337837785 -5.35008192
  0.0405405387 -5.38686514
  0.0472972989 -5.42981577
  0.0540540516 -5.43350029
  0.0608108118 -5.42546654
  0.067567572 -5.4726758
  0.0743243173 -5.51010942
  0.0810810775 -5.5169363
  0.0878378376 -5.58553505
  0.0945945904 -5.60262585
  0.101351351 -5.59955788
  0.108108111 -5.66448307
  0.114864863 -5.67892742
  0.121621624 -5.75520229
  0.128378376 -5.72184467
  0.135135144 -5.78036594
  0.141891897 -5.84668255
  0.148648649 -5.85914803
  0.155405417 -5.86097431
  0.162162155 -5.91832638
  0.168918923 -5.95843506
  0.175675675 -5.94603443
  0.182432428 -6.00155449
  0.189189196 -6.01855659
  0.195945948 -6.04272366
  0.202702701 -6.08042526
  0.209459454 -6.054533
  0.216216221 -6.09652615
  0.222972974 -6.08702946
  0.229729727 -6.12796116
  0.236486495 -6.15410328
  0.243243247 -6.1522646
  0.25 -6.17302513
  0.256756753 -6.11539173
  0.263513505 -6.06954956
  0.270270258 -5.99626637
  0.277027041 -5.95312595
  0.283783793 -5.87635708
  0.290540546 -5.82338524
  0.297297299 -5.7770443
  0.304054052 -5.82406807
  0.310810804 -5.91333866
  0.317567557 -5.95727348
  0.32432431 -6.04399014
  0.331081092 -6.07750702
  0.337837845 -6.16618156
  0.344594598 -6.18603897
  0.351351351 -6.27541637
  0.358108103 -6.28474236
  0.364864856 -6.37028885
  0.371621609 -6.3873415
  0.378378391 -6.45378685
  0.385135144 -6.48143673
  0.391891897 -6.52684593
  0.398648649 -6.56651592
  0.405405402 -6.58989048
  0.412162155 -6.64207077
  0.418918908 -6.64301777
  0.42567569 -6.7052269
  0.432432443 -6.68812656
  0.439189196 -6.75043392
  0.445945948 -6.74101734
  0.452702701 -6.78081989
  0.459459454 -6.78427029
  0.466216207 -6.80065536
  0.472972959 -6.81775475
  0.479729742 -6.8103981
  0.486486495 -6.84068298
  0.493243247 -6.81031322
  0.5 -6.84962463
  0.5 -6.84962463
  0.506756783 -6.81031322
  0.513513505 -6.84068298
  0.520270288 -6.8103981
  0.527027011 -6.81775475
  0.533783793 -6.80065536
  0.540540516 -6.78427029
  0.547297299 -6.78081989
  0.554054022 -6.74101734
  0.560810804 -6.75043392
  0.567567587 -6.68812656
  0.57432431 -6.7052269
  0.581081092 -6.64301777
  0.587837815 -6.64207077
  0.594594598 -6.58989048
  0.601351321 -6.56651592
  0.608108103 -6.52684593
  0.614864886 -6.48143673
  0.621621609 -6.45378685
  0.628378391 -6.3873415
  0.635135114 -6.37028885
  0.641891897 -6.28474236
  0.648648679 -6.27541637
  0.655405402 -6.18603897
  0.662162185 -6.16618156
  0.668918908 -6.07750702
  0.67567569 -6.04399014
  0.682432413 -5.95727348
  0.689189196 -5.91333866
  0.695945978 -5.82406807
  0.702702701 -5.7770443
  0.709459484 -5.82338524
  0.716216207 -5.87635708
  0.722972989 -5.95312595
  0.729729712 -5.99626637
  0.736486495 -6.06954956
  0.743243217 -6.11539173
  0.75 -6.17302513
  0.756756783 -6.1522646
  0.763513505 -6.15410328
  0.770270288 -6.12796116
  0.777027011 -6.08702946
  0.783783793 -6.09652615
  0.790540516 -6.054533
  0.797297299 -6.08042526
  0.804054022 -6.04272366
  0.810810804 -6.01855659
  0.817567587 -6.00155449
  0.82432431 -5.94603443
  0.831081092 -5.95843506
  0.837837815 -5.91832638
  0.844594598 -5.86097431
  0.851351321 -5.85914803
  0.858108103 -5.84668255
  0.864864886 -5.78036594
  0.871621609 -5.72184467
  0.878378391 -5.75520229
  0.885135114 -5.67892742
  0.891891897 -5.66448307
  0.898648679 -5.59955788
  0.905405402 -5.60262585
  0.912162185 -5.58553505
  0.918918908 -5.5169363
  0.92567569 -5.51010942
  0.932432413 -5.4726758
  0.939189196 -5.42546654
  0.945945978 -5.43350029
  0.952702701 -5.42981577
  0.959459484 -5.38686514
  0.966216207 -5.35008192
  0.972972989 -5.32595015
  0.979729712 -5.33239603
  0.986486495 -5.33707905
  0.993243217 -5.33980608
  1. -5.34072256
 
  0. -5.26468086
  0.00675676018 -5.26829195
  0.0135135101 -5.27861357
  0.0202702694 -5.29591417
  0.0270270295 -5.31994963
  0.0337837785 -5.31763983
  0.0405405387 -5.30718851
  0.0472972989 -5.32840967
  0.0540540516 -5.37532806
  0.0608108118 -5.41778851
  0.067567572 -5.40026188
  0.0743243173 -5.45089722
  0.0810810775 -5.50756311
  0.0878378376 -5.48452473
  0.0945945904 -5.53388262
  0.101351351 -5.57582378
  0.108108111 -5.60455132
  0.114864863 -5.65507698
  0.121621624 -5.63859463
  0.128378376 -5.70848751
  0.135135144 -5.76773071
  0.141891897 -5.77609444
  0.148648649 -5.77660465
  0.155405417 -5.84826279
  0.162162155 -5.89164162
  0.168918923 -5.88167953
  0.175675675 -5.93927002
  0.182432428 -5.96862316
  0.189189196 -5.98026466
  0.195945948 -6.027771
  0.202702701 -6.00826073
  0.209459454 -6.05439186
  0.216216221 -6.06555367
  0.222972974 -6.08382225
  0.229729727 -6.09406757
  0.236486495 -6.10342407
  0.243243247 -6.14744282
  0.25 -6.12928867
  0.256756753 -6.10329819
  0.263513505 -6.03183079
  0.270270258 -5.97335529
  0.277027041 -5.92122746
  0.283783793 -5.85763741
  0.290540546 -5.79797554
  0.297297299 -5.77668381
  0.304054052 -5.79605103
  0.310810804 -5.86125946
  0.317567557 -5.92895031
  0.32432431 -5.98397446
  0.331081092 -6.05534458
  0.337837845 -6.09588814
  0.344594598 -6.1738205
  0.351351351 -6.1975565
  0.358108103 -6.28341579
  0.364864856 -6.29290962
  0.371621609 -6.37064743
  0.378378391 -6.38651466
  0.385135144 -6.44769192
  0.391891897 -6.47466183
  0.398648649 -6.51515484
  0.405405402 -6.55474281
  0.412162155 -6.57357025
  0.418918908 -6.62586021
  0.42567569 -6.62434578
  0.432432443 -6.68656731
  0.439189196 -6.67143822
  0.445945948 -6.7202692
  0.452702701 -6.71604633
  0.459459454 -6.7447958
  0.466216207 -6.75329399
  0.472972959 -6.75985146
  0.479729742 -6.78174496
  0.486486495 -6.76656246
  0.493243247 -6.80092907
  0.5 -6.76787758
  0.5 -6.76787758
  0.506756783 -6.80092907
  0.513513505 -6.76656246
  0.520270288 -6.78174496
  0.527027011 -6.75985146
  0.533783793 -6.75329399
  0.540540516 -6.7447958
  0.547297299 -6.71604633
  0.554054022 -6.7202692
  0.560810804 -6.67143822
  0.567567587 -6.68656731
  0.57432431 -6.62434578
  0.581081092 -6.62586021
  0.587837815 -6.57357025
  0.594594598 -6.55474281
  0.601351321 -6.51515484
  0.608108103 -6.47466183
  0.614864886 -6.44769192
  0.621621609 -6.38651466
  0.628378391 -6.37064743
  0.635135114 -6.29290962
  0.641891897 -6.28341579
  0.648648679 -6.1975565
  0.655405402 -6.1738205
  0.662162185 -6.09588814
  0.668918908 -6.05534458
  0.67567569 -5.98397446
  0.682432413 -5.92895031
  0.689189196 -5.86125946
  0.695945978 -5.79605103
  0.702702701 -5.77668381
  0.709459484 -5.79797554
  0.716216207 -5.85763741
  0.722972989 -5.92122746
  0.729729712 -5.97335529
  0.736486495 -6.03183079
  0.743243217 -6.10329819
  0.75 -6.12928867
  0.756756783 -6.14744282
  0.763513505 -6.10342407
  0.770270288 -6.09406757
  0.777027011 -6.08382225
  0.783783793 -6.06555367
  0.790540516 -6.05439186
  0.797297299 -6.00826073
  0.804054022 -6.027771
  0.810810804 -5.98026466
  0.817567587 -5.96862316
  0.82432431 -5.93927002
  0.831081092 -5.88167953
  0.837837815 -5.89164162
  0.844594598 -5.84826279
  0.851351321 -5.77660465
  0.858108103 -5.77609444
  0.864864886 -5.76773071
  0.871621609 -5.70848751
  0.878378391 -5.63859463
  0.885135114 -5.65507698
  0.891891897 -5.60455132
  0.898648679 -5.57582378
  0.905405402 -5.53388262
  0.912162185 -5.48452473
  0.918918908 -5.50756311
  0.92567569 -5.45089722
  0.932432413 -5.40026188
  0.939189196 -5.41778851
  0.945945978 -5.37532806
  0.952702701 -5.32840967
  0.959459484 -5.30718851
  0.966216207 -5.31763983
  0.972972989 -5.31994963
  0.979729712 -5.29591417
  0.986486495 -5.27861357
  0.993243217 -5.26829195
  1. -5.26468086
 
  0. -5.18417168
  0.00675676018 -5.18329239
  0.0135135101 -5.1803937
  0.0202702694 -5.19695663
  0.0270270295 -5.22054386
  0.0337837785 -5.25034809
  0.0405405387 -5.28651476
  0.0472972989 -5.29517269
  0.0540540516 -5.28106976
  0.0608108118 -5.33154106
  0.067567572 -5.3888135
  0.0743243173 -5.38084459
  0.0810810775 -5.40193129
  0.0878378376 -5.46761942
  0.0945945904 -5.46568441
  0.101351351 -5.53292179
  0.108108111 -5.54723835
  0.114864863 -5.57141304
  0.121621624 -5.6227951
  0.128378376 -5.68969727
  0.135135144 -5.68585968
  0.141891897 -5.69946098
  0.148648649 -5.77576733
  0.155405417 -5.81762505
  0.162162155 -5.80072308
  0.168918923 -5.84632015
  0.175675675 -5.91128159
  0.182432428 -5.90089226
  0.189189196 -5.93241024
  0.195945948 -5.96586037
  0.202702701 -6.00665092
  0.209459454 -6.03987122
  0.216216221 -6.03835201
  0.222972974 -6.07813644
  0.229729727 -6.0759716
  0.236486495 -6.09679031
  0.243243247 -6.11803341
  0.25 -6.10900021
  0.256756753 -6.05968571
  0.263513505 -5.98839664
  0.270270258 -5.95866966
  0.277027041 -5.88376713
  0.283783793 -5.84462166
  0.290540546 -5.76633644
  0.297297299 -5.77544403
  0.304054052 -5.76541615
  0.310810804 -5.81639957
  0.317567557 -5.89009476
  0.32432431 -5.94441032
  0.331081092 -6.00445938
  0.337837845 -6.0655508
  0.344594598 -6.10831833
  0.351351351 -6.17818546
  0.358108103 -6.20255756
  0.364864856 -6.27964211
  0.371621609 -6.28815079
  0.378378391 -6.3642149
  0.385135144 -6.38027096
  0.391891897 -6.43627644
  0.398648649 -6.46398067
  0.405405402 -6.49841022
  0.412162155 -6.53799725
  0.418918908 -6.55100632
  0.42567569 -6.60138416
  0.432432443 -6.59410667
  0.439189196 -6.6495409
  0.445945948 -6.64083576
  0.452702701 -6.68179417
  0.459459454 -6.68299866
  0.466216207 -6.70199966
  0.472972959 -6.71527672
  0.479729742 -6.71233177
  0.486486495 -6.7371006
  0.493243247 -6.71315384
  0.5 -6.74545956
  0.5 -6.74545956
  0.506756783 -6.71315384
  0.513513505 -6.7371006
  0.520270288 -6.71233177
  0.527027011 -6.71527672
  0.533783793 -6.70199966
  0.540540516 -6.68299866
  0.547297299 -6.68179417
  0.554054022 -6.64083576
  0.560810804 -6.6495409
  0.567567587 -6.59410667
  0.57432431 -6.60138416
  0.581081092 -6.55100632
  0.587837815 -6.53799725
  0.594594598 -6.49841022
  0.601351321 -6.46398067
  0.608108103 -6.43627644
  0.614864886 -6.38027096
  0.621621609 -6.3642149
  0.628378391 -6.28815079
  0.635135114 -6.27964211
  0.641891897 -6.20255756
  0.648648679 -6.17818546
  0.655405402 -6.10831833
  0.662162185 -6.0655508
  0.668918908 -6.00445938
  0.67567569 -5.94441032
  0.682432413 -5.89009476
  0.689189196 -5.81639957
  0.695945978 -5.76541615
  0.702702701 -5.77544403
  0.709459484 -5.76633644
  0.716216207 -5.84462166
  0.722972989 -5.88376713
  0.729729712 -5.95866966
  0.736486495 -5.98839664
  0.743243217 -6.05968571
  0.75 -6.10900021
  0.756756783 -6.11803341
  0.763513505 -6.09679031
  0.770270288 -6.0759716
  0.777027011 -6.07813644
  0.783783793 -6.03835201
  0.790540516 -6.03987122
  0.797297299 -6.00665092
  0.804054022 -5.96586037
  0.810810804 -5.93241024
  0.817567587 -5.90089226
  0.82432431 -5.91128159
  0.831081092 -5.84632015
  0.837837815 -5.80072308
  0.844594598 -5.81762505
  0.851351321 -5.77576733
  0.858108103 -5.69946098
  0.864864886 -5.68585968
  0.871621609 -5.68969727
  0.878378391 -5.6227951
  0.885135114 -5.57141304
  0.891891897 -5.54723835
  0.898648679 -5.53292179
  0.905405402 -5.46568441
  0.912162185 -5.46761942
  0.918918908 -5.40193129
  0.92567569 -5.38084459
  0.932432413 -5.3888135
  0.939189196 -5.33154106
  0.945945978 -5.28106976
  0.952702701 -5.29517269
  0.959459484 -5.28651476
  0.966216207 -5.25034809
  0.972972989 -5.22054386
  0.979729712 -5.19695663
  0.986486495 -5.1803937
  0.993243217 -5.18329239
  1. -5.18417168
 
  0. -5.16629171
  0.00675676018 -5.16981268
  0.0135135101 -5.17988157
  0.0202702694 -5.17570686
  0.0270270295 -5.17568207
  0.0337837785 -5.18690205
  0.0405405387 -5.20414257
  0.0472972989 -5.23535156
  0.0540540516 -5.27984858
  0.0608108118 -5.26543427
  0.067567572 -5.27816391
  0.0743243173 -5.33814716
  0.0810810775 -5.35967922
  0.0878378376 -5.40525961
  0.0945945904 -5.45939112
  0.101351351 -5.44710636
  0.108108111 -5.5074544
  0.114864863 -5.53920174
  0.121621624 -5.61344814
  0.128378376 -5.58877087
  0.135135144 -5.62415123
  0.141891897 -5.69813919
  0.148648649 -5.73645306
  0.155405417 -5.71158886
  0.162162155 -5.77426624
  0.168918923 -5.84263515
  0.175675675 -5.79930115
  0.182432428 -5.86237431
  0.189189196 -5.917799
  0.195945948 -5.91162205
  0.202702701 -5.94030285
  0.209459454 -5.95029545
  0.216216221 -5.98157597
  0.222972974 -6.00539112
  0.229729727 -6.03084946
  0.236486495 -6.07273674
  0.243243247 -6.09942627
  0.25 -6.07981777
  0.256756753 -6.01031399
  0.263513505 -5.96493816
  0.270270258 -5.91529083
  0.277027041 -5.84465122
  0.283783793 -5.80731297
  0.290540546 -5.75662518
  0.297297299 -5.76261425
  0.304054052 -5.71027088
  0.310810804 -5.79782295
  0.317567557 -5.83917618
  0.32432431 -5.91510105
  0.331081092 -5.96252251
  0.337837845 -6.02256012
  0.344594598 -6.07868099
  0.351351351 -6.12100887
  0.358108103 -6.18726254
  0.364864856 -6.21172047
  0.371621609 -6.28736782
  0.378378391 -6.29790401
  0.385135144 -6.36285973
  0.391891897 -6.38157272
  0.398648649 -6.42940903
  0.405405402 -6.45930099
  0.412162155 -6.48719311
  0.418918908 -6.52855492
  0.42567569 -6.53730679
  0.432432443 -6.58937073
  0.439189196 -6.58221436
  0.445945948 -6.62809563
  0.452702701 -6.62369251
  0.459459454 -6.65261459
  0.466216207 -6.65918732
  0.472972959 -6.66847134
  0.479729742 -6.68614578
  0.486486495 -6.67624664
  0.493243247 -6.70436478
  0.5 -6.67829418
  0.5 -6.67829418
  0.506756783 -6.70436478
  0.513513505 -6.67624664
  0.520270288 -6.68614578
  0.527027011 -6.66847134
  0.533783793 -6.65918732
  0.540540516 -6.65261459
  0.547297299 -6.62369251
  0.554054022 -6.62809563
  0.560810804 -6.58221436
  0.567567587 -6.58937073
  0.57432431 -6.53730679
  0.581081092 -6.52855492
  0.587837815 -6.48719311
  0.594594598 -6.45930099
  0.601351321 -6.42940903
  0.608108103 -6.38157272
  0.614864886 -6.36285973
  0.621621609 -6.29790401
  0.628378391 -6.28736782
  0.635135114 -6.21172047
  0.641891897 -6.18726254
  0.648648679 -6.12100887
  0.655405402 -6.07868099
  0.662162185 -6.02256012
  0.668918908 -5.96252251
  0.67567569 -5.91510105
  0.682432413 -5.83917618
  0.689189196 -5.79782295
  0.695945978 -5.71027088
  0.702702701 -5.76261425
  0.709459484 -5.75662518
  0.716216207 -5.80731297
  0.722972989 -5.84465122
  0.729729712 -5.91529083
  0.736486495 -5.96493816
  0.743243217 -6.01031399
  0.75 -6.07981777
  0.756756783 -6.09942627
  0.763513505 -6.07273674
  0.770270288 -6.03084946
  0.777027011 -6.00539112
  0.783783793 -5.98157597
  0.790540516 -5.95029545
  0.797297299 -5.94030285
  0.804054022 -5.91162205
  0.810810804 -5.917799
  0.817567587 -5.86237431
  0.82432431 -5.79930115
  0.831081092 -5.84263515
  0.837837815 -5.77426624
  0.844594598 -5.71158886
  0.851351321 -5.73645306
  0.858108103 -5.69813919
  0.864864886 -5.62415123
  0.871621609 -5.58877087
  0.878378391 -5.61344814
  0.885135114 -5.53920174
  0.891891897 -5.5074544
  0.898648679 -5.44710636
  0.905405402 -5.45939112
  0.912162185 -5.40525961
  0.918918908 -5.35967922
  0.92567569 -5.33814716
  0.932432413 -5.27816391
  0.939189196 -5.26543427
  0.945945978 -5.27984858
  0.952702701 -5.23535156
  0.959459484 -5.20414257
  0.966216207 -5.18690205
  0.972972989 -5.17568207
  0.979729712 -5.17570686
  0.986486495 -5.17988157
  0.993243217 -5.16981268
  1. -5.16629171
 
  0. -5.15822887
  0.00675676018 -5.15922356
  0.0135135101 -5.16228533
  0.0202702694 -5.16771221
  0.0270270295 -5.16927719
  0.0337837785 -5.16088343
  0.0405405387 -5.17756939
  0.0472972989 -5.20392895
  0.0540540516 -5.22598076
  0.0608108118 -5.24984169
  0.067567572 -5.27770901
  0.0743243173 -5.31224346
  0.0810810775 -5.35399294
  0.0878378376 -5.33671904
  0.0945945904 -5.38989162
  0.101351351 -5.43264866
  0.108108111 -5.46642876
  0.114864863 -5.51686239
  0.121621624 -5.48469925
  0.128378376 -5.55234146
  0.135135144 -5.62150669
  0.141891897 -5.64810276
  0.148648649 -5.62556839
  0.155405417 -5.69504261
  0.162162155 -5.76226902
  0.168918923 -5.72915363
  0.175675675 -5.7987833
  0.182432428 -5.84292984
  0.189189196 -5.81876564
  0.195945948 -5.86524773
  0.202702701 -5.91131401
  0.209459454 -5.93514156
  0.216216221 -5.96803761
  0.222972974 -5.98500061
  0.229729727 -6.02174187
  0.236486495 -6.03011703
  0.243243247 -6.09212494
  0.25 -6.02463341
  0.256756753 -5.95612907
  0.263513505 -5.93919086
  0.270270258 -5.86619186
  0.277027041 -5.84062099
  0.283783793 -5.76425171
  0.290540546 -5.74231243
  0.297297299 -5.74327183
  0.304054052 -5.7052145
  0.310810804 -5.73655701
  0.317567557 -5.82346439
  0.32432431 -5.85933018
  0.331081092 -5.93432522
  0.337837845 -5.97798538
  0.344594598 -6.03564548
  0.351351351 -6.08866596
  0.358108103 -6.12802982
  0.364864856 -6.19045448
  0.371621609 -6.21175861
  0.378378391 -6.27921963
  0.385135144 -6.29310513
  0.391891897 -6.3529892
  0.398648649 -6.3748188
  0.405405402 -6.41552925
  0.412162155 -6.44705296
  0.418918908 -6.46839237
  0.42567569 -6.50924492
  0.432432443 -6.51202583
  0.439189196 -6.55843925
  0.445945948 -6.55373192
  0.452702701 -6.59248734
  0.459459454 -6.59410286
  0.466216207 -6.61414909
  0.472972959 -6.62505341
  0.479729742 -6.62577152
  0.486486495 -6.64526272
  0.493243247 -6.62765312
  0.5 -6.65286064
  0.5 -6.65286064
  0.506756783 -6.62765312
  0.513513505 -6.64526272
  0.520270288 -6.62577152
  0.527027011 -6.62505341
  0.533783793 -6.61414909
  0.540540516 -6.59410286
  0.547297299 -6.59248734
  0.554054022 -6.55373192
  0.560810804 -6.55843925
  0.567567587 -6.51202583
  0.57432431 -6.50924492
  0.581081092 -6.46839237
  0.587837815 -6.44705296
  0.594594598 -6.41552925
  0.601351321 -6.3748188
  0.608108103 -6.3529892
  0.614864886 -6.29310513
  0.621621609 -6.27921963
  0.628378391 -6.21175861
  0.635135114 -6.19045448
  0.641891897 -6.12802982
  0.648648679 -6.08866596
  0.655405402 -6.03564548
  0.662162185 -5.97798538
  0.668918908 -5.93432522
  0.67567569 -5.85933018
  0.682432413 -5.82346439
  0.689189196 -5.73655701
  0.695945978 -5.7052145
  0.702702701 -5.74327183
  0.709459484 -5.74231243
  0.716216207 -5.76425171
  0.722972989 -5.84062099
  0.729729712 -5.86619186
  0.736486495 -5.93919086
  0.743243217 -5.95612907
  0.75 -6.02463341
  0.756756783 -6.09212494
  0.763513505 -6.03011703
  0.770270288 -6.02174187
  0.777027011 -5.98500061
  0.783783793 -5.96803761
  0.790540516 -5.93514156
  0.797297299 -5.91131401
  0.804054022 -5.86524773
  0.810810804 -5.81876564
  0.817567587 -5.84292984
  0.82432431 -5.7987833
  0.831081092 -5.72915363
  0.837837815 -5.76226902
  0.844594598 -5.69504261
  0.851351321 -5.62556839
  0.858108103 -5.64810276
  0.864864886 -5.62150669
  0.871621609 -5.55234146
  0.878378391 -5.48469925
  0.885135114 -5.51686239
  0.891891897 -5.46642876
  0.898648679 -5.43264866
  0.905405402 -5.38989162
  0.912162185 -5.33671904
  0.918918908 -5.35399294
  0.92567569 -5.31224346
  0.932432413 -5.27770901
  0.939189196 -5.24984169
  0.945945978 -5.22598076
  0.952702701 -5.20392895
  0.959459484 -5.17756939
  0.966216207 -5.16088343
  0.972972989 -5.16927719
  0.979729712 -5.16771221
  0.986486495 -5.16228533
  0.993243217 -5.15922356
  1. -5.15822887
 
  0. -5.06527376
  0.00675676018 -5.06870174
  0.0135135101 -5.07864904
  0.0202702694 -5.09532261
  0.0270270295 -5.11809111
  0.0337837785 -5.14626932
  0.0405405387 -5.15060472
  0.0472972989 -5.13860798
  0.0540540516 -5.1695385
  0.0608108118 -5.22126436
  0.067567572 -5.24795532
  0.0743243173 -5.22845888
  0.0810810775 -5.27736044
  0.0878378376 -5.33406591
  0.0945945904 -5.32619238
  0.101351351 -5.3953352
  0.108108111 -5.40415525
  0.114864863 -5.41272736
  0.121621624 -5.48173761
  0.128378376 -5.54450083
  0.135135144 -5.55272865
  0.141891897 -5.55218315
  0.148648649 -5.62428856
  0.155405417 -5.69404125
  0.162162155 -5.6542244
  0.168918923 -5.72780895
  0.175675675 -5.78461552
  0.182432428 -5.75780869
  0.189189196 -5.81168461
  0.195945948 -5.86247635
  0.202702701 -5.85233307
  0.209459454 -5.8884306
  0.216216221 -5.89221478
  0.222972974 -5.92179203
  0.229729727 -5.95567703
  0.236486495 -6.0274086
  0.243243247 -6.03104115
  0.25 -5.96374512
  0.256756753 -5.95528412
  0.263513505 -5.88435268
  0.270270258 -5.83193684
  0.277027041 -5.79172134
  0.283783793 -5.73805332
  0.290540546 -5.72922134
  0.297297299 -5.7259922
  0.304054052 -5.70253372
  0.310810804 -5.73381424
  0.317567557 -5.76952744
  0.32432431 -5.85014057
  0.331081092 -5.8862505
  0.337837845 -5.95507622
  0.344594598 -5.99872398
  0.351351351 -6.05186558
  0.358108103 -6.10462761
  0.364864856 -6.14096546
  0.371621609 -6.20310783
  0.378378391 -6.22435093
  0.385135144 -6.28665257
  0.391891897 -6.30362129
  0.398648649 -6.35302925
  0.405405402 -6.37807846
  0.412162155 -6.41100025
  0.418918908 -6.44519424
  0.42567569 -6.46146774
  0.432432443 -6.50403404
  0.439189196 -6.50555229
  0.445945948 -6.54646587
  0.452702701 -6.54490471
  0.459459454 -6.57194614
  0.466216207 -6.57814598
  0.472972959 -6.5890274
  0.479729742 -6.60340595
  0.486486495 -6.59810352
  0.493243247 -6.61996174
  0.5 -6.60069466
  0.5 -6.60069466
  0.506756783 -6.61996174
  0.513513505 -6.59810352
  0.520270288 -6.60340595
  0.527027011 -6.5890274
  0.533783793 -6.57814598
  0.540540516 -6.57194614
  0.547297299 -6.54490471
  0.554054022 -6.54646587
  0.560810804 -6.50555229
  0.567567587 -6.50403404
  0.57432431 -6.46146774
  0.581081092 -6.44519424
  0.587837815 -6.41100025
  0.594594598 -6.37807846
  0.601351321 -6.35302925
  0.608108103 -6.30362129
  0.614864886 -6.28665257
  0.621621609 -6.22435093
  0.628378391 -6.20310783
  0.635135114 -6.14096546
  0.641891897 -6.10462761
  0.648648679 -6.05186558
  0.655405402 -5.99872398
  0.662162185 -5.95507622
  0.668918908 -5.8862505
  0.67567569 -5.85014057
  0.682432413 -5.76952744
  0.689189196 -5.73381424
  0.695945978 -5.70253372
  0.702702701 -5.7259922
  0.709459484 -5.72922134
  0.716216207 -5.73805332
  0.722972989 -5.79172134
  0.729729712 -5.83193684
  0.736486495 -5.88435268
  0.743243217 -5.95528412
  0.75 -5.96374512
  0.756756783 -6.03104115
  0.763513505 -6.0274086
  0.770270288 -5.95567703
  0.777027011 -5.92179203
  0.783783793 -5.89221478
  0.790540516 -5.8884306
  0.797297299 -5.85233307
  0.804054022 -5.86247635
  0.810810804 -5.81168461
  0.817567587 -5.75780869
  0.82432431 -5.78461552
  0.831081092 -5.72780895
  0.837837815 -5.6542244
  0.844594598 -5.69404125
  0.851351321 -5.62428856
  0.858108103 -5.55218315
  0.864864886 -5.55272865
  0.871621609 -5.54450083
  0.878378391 -5.48173761
  0.885135114 -5.41272736
  0.891891897 -5.40415525
  0.898648679 -5.3953352
  0.905405402 -5.32619238
  0.912162185 -5.33406591
  0.918918908 -5.27736044
  0.92567569 -5.22845888
  0.932432413 -5.24795532
  0.939189196 -5.22126436
  0.945945978 -5.1695385
  0.952702701 -5.13860798
  0.959459484 -5.15060472
  0.966216207 -5.14626932
  0.972972989 -5.11809111
  0.979729712 -5.09532261
  0.986486495 -5.07864904
  0.993243217 -5.06870174
  1. -5.06527376
 
  0. -5.02367115
  0.00675676018 -5.02290106
  0.0135135101 -5.01989985
  0.0202702694 -5.01527977
  0.0270270295 -5.01597071
  0.0337837785 -5.04540777
  0.0405405387 -5.08116674
  0.0472972989 -5.12264919
  0.0540540516 -5.12471724
  0.0608108118 -5.10912037
  0.067567572 -5.1630702
  0.0743243173 -5.21983099
  0.0810810775 -5.20736551
  0.0878378376 -5.25947571
  0.0945945904 -5.31179237
  0.101351351 -5.28513288
  0.108108111 -5.3462038
  0.114864863 -5.39791632
  0.121621624 -5.4698348
  0.128378376 -5.4507823
  0.135135144 -5.47526026
  0.141891897 -5.54363298
  0.148648649 -5.60854053
  0.155405417 -5.56729794
  0.162162155 -5.65182304
  0.168918923 -5.6972599
  0.175675675 -5.68228149
  0.182432428 -5.75054836
  0.189189196 -5.79910564
  0.195945948 -5.78290272
  0.202702701 -5.81755066
  0.209459454 -5.85514545
  0.216216221 -5.88566017
  0.222972974 -5.92161751
  0.229729727 -5.94352055
  0.236486495 -5.99077988
  0.243243247 -5.96466732
  0.25 -5.94690704
  0.256756753 -5.8945961
  0.263513505 -5.82386494
  0.270270258 -5.81162739
  0.277027041 -5.73738956
  0.283783793 -5.71556377
  0.290540546 -5.71588802
  0.297297299 -5.71805859
  0.304054052 -5.69482899
  0.310810804 -5.67991257
  0.317567557 -5.75566196
  0.32432431 -5.79132748
  0.331081092 -5.86809921
  0.337837845 -5.90497112
  0.344594598 -5.96943283
  0.351351351 -6.01326656
  0.358108103 -6.06133938
  0.364864856 -6.11297703
  0.371621609 -6.14517975
  0.378378391 -6.20225239
  0.385135144 -6.22053719
  0.391891897 -6.27838516
  0.398648649 -6.29958916
  0.405405402 -6.34229088
  0.412162155 -6.36990547
  0.418918908 -6.39635658
  0.42567569 -6.43038368
  0.432432443 -6.4408989
  0.439189196 -6.47909546
  0.445945948 -6.48025131
  0.452702701 -6.51465893
  0.459459454 -6.51869392
  0.466216207 -6.53820229
  0.472972959 -6.54779243
  0.479729742 -6.55138397
  0.486486495 -6.56629181
  0.493243247 -6.55476761
  0.5 -6.57281017
  0.5 -6.57281017
  0.506756783 -6.55476761
  0.513513505 -6.56629181
  0.520270288 -6.55138397
  0.527027011 -6.54779243
  0.533783793 -6.53820229
  0.540540516 -6.51869392
  0.547297299 -6.51465893
  0.554054022 -6.48025131
  0.560810804 -6.47909546
  0.567567587 -6.4408989
  0.57432431 -6.43038368
  0.581081092 -6.39635658
  0.587837815 -6.36990547
  0.594594598 -6.34229088
  0.601351321 -6.29958916
  0.608108103 -6.27838516
  0.614864886 -6.22053719
  0.621621609 -6.20225239
  0.628378391 -6.14517975
  0.635135114 -6.11297703
  0.641891897 -6.06133938
  0.648648679 -6.01326656
  0.655405402 -5.96943283
  0.662162185 -5.90497112
  0.668918908 -5.86809921
  0.67567569 -5.79132748
  0.682432413 -5.75566196
  0.689189196 -5.67991257
  0.695945978 -5.69482899
  0.702702701 -5.71805859
  0.709459484 -5.71588802
  0.716216207 -5.71556377
  0.722972989 -5.73738956
  0.729729712 -5.81162739
  0.736486495 -5.82386494
  0.743243217 -5.8945961
  0.75 -5.94690704
  0.756756783 -5.96466732
  0.763513505 -5.99077988
  0.770270288 -5.94352055
  0.777027011 -5.92161751
  0.783783793 -5.88566017
  0.790540516 -5.85514545
  0.797297299 -5.81755066
  0.804054022 -5.78290272
  0.810810804 -5.79910564
  0.817567587 -5.75054836
  0.82432431 -5.68228149
  0.831081092 -5.6972599
  0.837837815 -5.65182304
  0.844594598 -5.56729794
  0.851351321 -5.60854053
  0.858108103 -5.54363298
  0.864864886 -5.47526026
  0.871621609 -5.4507823
  0.878378391 -5.4698348
  0.885135114 -5.39791632
  0.891891897 -5.3462038
  0.898648679 -5.28513288
  0.905405402 -5.31179237
  0.912162185 -5.25947571
  0.918918908 -5.20736551
  0.92567569 -5.21983099
  0.932432413 -5.1630702
  0.939189196 -5.10912037
  0.945945978 -5.12471724
  0.952702701 -5.12264919
  0.959459484 -5.08116674
  0.966216207 -5.04540777
  0.972972989 -5.01597071
  0.979729712 -5.01527977
  0.986486495 -5.01989985
  0.993243217 -5.02290106
  1. -5.02367115
 
  0. -4.96189594
  0.00675676018 -4.96535683
  0.0135135101 -4.97569036
  0.0202702694 -4.99274969
  0.0270270295 -5.00875711
  0.0337837785 -5.00026512
  0.0405405387 -4.99013662
  0.0472972989 -5.01334953
  0.0540540516 -5.05889368
  0.0608108118 -5.10906029
  0.067567572 -5.09169388
  0.0743243173 -5.13860941
  0.0810810775 -5.19627142
  0.0878378376 -5.18446016
  0.0945945904 -5.224998
  0.101351351 -5.2833209
  0.108108111 -5.32818794
  0.114864863 -5.37391663
  0.121621624 -5.34187841
  0.128378376 -5.39855528
  0.135135144 -5.4692502
  0.141891897 -5.51514149
  0.148648649 -5.47630644
  0.155405417 -5.56620121
  0.162162155 -5.60965538
  0.168918923 -5.6067276
  0.175675675 -5.66256523
  0.182432428 -5.69572926
  0.189189196 -5.70007324
  0.195945948 -5.75932503
  0.202702701 -5.81093311
  0.209459454 -5.82122898
  0.216216221 -5.86399174
  0.222972974 -5.88368893
  0.229729727 -5.91891479
  0.236486495 -5.9579916
  0.243243247 -5.93696976
  0.25 -5.89762783
  0.256756753 -5.82867718
  0.263513505 -5.81927204
  0.270270258 -5.75138855
  0.277027041 -5.71998024
  0.283783793 -5.66162586
  0.290540546 -5.68634796
  0.297297299 -5.68654728
  0.304054052 -5.68081856
  0.310810804 -5.66619873
  0.317567557 -5.71430492
  0.32432431 -5.78900814
  0.331081092 -5.82628345
  0.337837845 -5.89518356
  0.344594598 -5.93425274
  0.351351351 -5.99130249
  0.358108103 -6.03699398
  0.364864856 -6.08023834
  0.371621609 -6.13262272
  0.378378391 -6.162714
  0.385135144 -6.22006226
  0.391891897 -6.23976803
  0.398648649 -6.2871151
  0.405405402 -6.31115246
  0.412162155 -6.34590435
  0.418918908 -6.37597084
  0.42567569 -6.39698696
  0.432432443 -6.43240452
  0.439189196 -6.4411726
  0.445945948 -6.47664165
  0.452702701 -6.47932816
  0.459459454 -6.50372028
  0.466216207 -6.51047707
  0.472972959 -6.52201271
  0.479729742 -6.53394699
  0.486486495 -6.53246593
  0.493243247 -6.54870701
  0.5 -6.53563118
  0.5 -6.53563118
  0.506756783 -6.54870701
  0.513513505 -6.53246593
  0.520270288 -6.53394699
  0.527027011 -6.52201271
  0.533783793 -6.51047707
  0.540540516 -6.50372028
  0.547297299 -6.47932816
  0.554054022 -6.47664165
  0.560810804 -6.4411726
  0.567567587 -6.43240452
  0.57432431 -6.39698696
  0.581081092 -6.37597084
  0.587837815 -6.34590435
  0.594594598 -6.31115246
  0.601351321 -6.2871151
  0.608108103 -6.23976803
  0.614864886 -6.22006226
  0.621621609 -6.162714
  0.628378391 -6.13262272
  0.635135114 -6.08023834
  0.641891897 -6.03699398
  0.648648679 -5.99130249
  0.655405402 -5.93425274
  0.662162185 -5.89518356
  0.668918908 -5.82628345
  0.67567569 -5.78900814
  0.682432413 -5.71430492
  0.689189196 -5.66619873
  0.695945978 -5.68081856
  0.702702701 -5.68654728
  0.709459484 -5.68634796
  0.716216207 -5.66162586
  0.722972989 -5.71998024
  0.729729712 -5.75138855
  0.736486495 -5.81927204
  0.743243217 -5.82867718
  0.75 -5.89762783
  0.756756783 -5.93696976
  0.763513505 -5.9579916
  0.770270288 -5.91891479
  0.777027011 -5.88368893
  0.783783793 -5.86399174
  0.790540516 -5.82122898
  0.797297299 -5.81093311
  0.804054022 -5.75932503
  0.810810804 -5.70007324
  0.817567587 -5.69572926
  0.82432431 -5.66256523
  0.831081092 -5.6067276
  0.837837815 -5.60965538
  0.844594598 -5.56620121
  0.851351321 -5.47630644
  0.858108103 -5.51514149
  0.864864886 -5.4692502
  0.871621609 -5.39855528
  0.878378391 -5.34187841
  0.885135114 -5.37391663
  0.891891897 -5.32818794
  0.898648679 -5.2833209
  0.905405402 -5.224998
  0.912162185 -5.18446016
  0.918918908 -5.19627142
  0.92567569 -5.13860941
  0.932432413 -5.09169388
  0.939189196 -5.10906029
  0.945945978 -5.05889368
  0.952702701 -5.01334953
  0.959459484 -4.99013662
  0.966216207 -5.00026512
  0.972972989 -5.00875711
  0.979729712 -4.99274969
  0.986486495 -4.97569036
  0.993243217 -4.96535683
  1. -4.96189594
 
  0. -4.93258429
  0.00675676018 -4.9335742
  0.0135135101 -4.9366765
  0.0202702694 -4.94248772
  0.0270270295 -4.9509306
  0.0337837785 -4.96246433
  0.0405405387 -4.97727299
  0.0472972989 -4.99606228
  0.0540540516 -5.01970387
  0.0608108118 -5.04969645
  0.067567572 -5.0890007
  0.0743243173 -5.0786314
  0.0810810775 -5.1235323
  0.0878378376 -5.17191362
  0.0945945904 -5.19359064
  0.101351351 -5.26020098
  0.108108111 -5.25671148
  0.114864863 -5.25800371
  0.121621624 -5.32800436
  0.128378376 -5.39812326
  0.135135144 -5.4148531
  0.141891897 -5.40575266
  0.148648649 -5.47570944
  0.155405417 -5.54003811
  0.162162155 -5.52423191
  0.168918923 -5.57229328
  0.175675675 -5.62504578
  0.182432428 -5.63366985
  0.189189196 -5.67388821
  0.195945948 -5.71285152
  0.202702701 -5.70691967
  0.209459454 -5.75497627
  0.216216221 -5.79732418
  0.222972974 -5.83254147
  0.229729727 -5.8954134
  0.236486495 -5.92544079
  0.243243247 -5.89270973
  0.25 -5.82585716
  0.256756753 -5.80665493
  0.263513505 -5.75811291
  0.270270258 -5.70245934
  0.277027041 -5.67736053
  0.283783793 -5.63972282
  0.290540546 -5.67655945
  0.297297299 -5.68118095
  0.304054052 -5.66156387
  0.310810804 -5.63017273
  0.317567557 -5.69524765
  0.32432431 -5.74103355
  0.331081092 -5.8088522
  0.337837845 -5.84742069
  0.344594598 -5.91153526
  0.351351351 -5.95311546
  0.358108103 -6.00468445
  0.364864856 -6.05048466
  0.371621609 -6.08916759
  0.378378391 -6.13862514
  0.385135144 -6.16541195
  0.391891897 -6.21549988
  0.398648649 -6.23986721
  0.405405402 -6.28111935
  0.412162155 -6.30792809
  0.418918908 -6.33668613
  0.42567569 -6.36649799
  0.432432443 -6.38293648
  0.439189196 -6.41434193
  0.445945948 -6.42154598
  0.452702701 -6.45078373
  0.459459454 -6.45807552
  0.466216207 -6.47589588
  0.472972959 -6.48509216
  0.479729742 -6.49082851
  0.486486495 -6.50209045
  0.493243247 -6.49608231
  0.5 -6.50780392
  0.5 -6.50780392
  0.506756783 -6.49608231
  0.513513505 -6.50209045
  0.520270288 -6.49082851
  0.527027011 -6.48509216
  0.533783793 -6.47589588
  0.540540516 -6.45807552
  0.547297299 -6.45078373
  0.554054022 -6.42154598
  0.560810804 -6.41434193
  0.567567587 -6.38293648
  0.57432431 -6.36649799
  0.581081092 -6.33668613
  0.587837815 -6.30792809
  0.594594598 -6.28111935
  0.601351321 -6.23986721
  0.608108103 -6.21549988
  0.614864886 -6.16541195
  0.621621609 -6.13862514
  0.628378391 -6.08916759
  0.635135114 -6.05048466
  0.641891897 -6.00468445
  0.648648679 -5.95311546
  0.655405402 -5.91153526
  0.662162185 -5.84742069
  0.668918908 -5.8088522
  0.67567569 -5.74103355
  0.682432413 -5.69524765
  0.689189196 -5.63017273
  0.695945978 -5.66156387
  0.702702701 -5.68118095
  0.709459484 -5.67655945
  0.716216207 -5.63972282
  0.722972989 -5.67736053
  0.729729712 -5.70245934
  0.736486495 -5.75811291
  0.743243217 -5.80665493
  0.75 -5.82585716
  0.756756783 -5.89270973
  0.763513505 -5.92544079
  0.770270288 -5.8954134
  0.777027011 -5.83254147
  0.783783793 -5.79732418
  0.790540516 -5.75497627
  0.797297299 -5.70691967
  0.804054022 -5.71285152
  0.810810804 -5.67388821
  0.817567587 -5.63366985
  0.82432431 -5.62504578
  0.831081092 -5.57229328
  0.837837815 -5.52423191
  0.844594598 -5.54003811
  0.851351321 -5.47570944
  0.858108103 -5.40575266
  0.864864886 -5.4148531
  0.871621609 -5.39812326
  0.878378391 -5.32800436
  0.885135114 -5.25800371
  0.891891897 -5.25671148
  0.898648679 -5.26020098
  0.905405402 -5.19359064
  0.912162185 -5.17191362
  0.918918908 -5.1235323
  0.92567569 -5.0786314
  0.932432413 -5.0890007
  0.939189196 -5.04969645
  0.945945978 -5.01970387
  0.952702701 -4.99606228
  0.959459484 -4.97727299
  0.966216207 -4.96246433
  0.972972989 -4.9509306
  0.979729712 -4.94248772
  0.986486495 -4.9366765
  0.993243217 -4.9335742
  1. -4.93258429
 
  0. -4.8593049
  0.00675676018 -4.85970211
  0.0135135101 -4.86961937
  0.0202702694 -4.88622952
  0.0270270295 -4.9088254
  0.0337837785 -4.93780184
  0.0405405387 -4.97286129
  0.0472972989 -4.97822189
  0.0540540516 -4.96446848
  0.0608108118 -4.98918247
  0.067567572 -5.03446674
  0.0743243173 -5.07236719
  0.0810810775 -5.06582689
  0.0878378376 -5.12881184
  0.0945945904 -5.15973043
  0.101351351 -5.13321495
  0.108108111 -5.18933487
  0.114864863 -5.25418472
  0.121621624 -5.32459927
  0.128378376 -5.30805063
  0.135135144 -5.33041143
  0.141891897 -5.39254665
  0.148648649 -5.47529888
  0.155405417 -5.4345808
  0.162162155 -5.50816059
  0.168918923 -5.55851936
  0.175675675 -5.56004906
  0.182432428 -5.6100378
  0.189189196 -5.6570282
  0.195945948 -5.64880848
  0.202702701 -5.70527935
  0.209459454 -5.7497654
  0.216216221 -5.77478313
  0.222972974 -5.83249378
  0.229729727 -5.8657198
  0.236486495 -5.87999058
  0.243243247 -5.81481838
  0.25 -5.79378796
  0.256756753 -5.75712872
  0.263513505 -5.68678761
  0.270270258 -5.68587208
  0.277027041 -5.61203384
  0.283783793 -5.63213921
  0.290540546 -5.65632629
  0.297297299 -5.67053795
  0.304054052 -5.65006638
  0.310810804 -5.62169838
  0.317567557 -5.66953373
  0.32432431 -5.73432827
  0.331081092 -5.78012848
  0.337837845 -5.84478855
  0.344594598 -5.88534927
  0.351351351 -5.94156551
  0.358108103 -5.98497772
  0.364864856 -6.03099728
  0.371621609 -6.0777216
  0.378378391 -6.11379242
  0.385135144 -6.16293144
  0.391891897 -6.18994045
  0.398648649 -6.23350716
  0.405405402 -6.25953579
  0.412162155 -6.29362774
  0.418918908 -6.32180977
  0.42567569 -6.34586239
  0.432432443 -6.37597084
  0.439189196 -6.39060497
  0.445945948 -6.42032433
  0.452702701 -6.42785931
  0.459459454 -6.44905281
  0.466216207 -6.4574976
  0.472972959 -6.46891785
  0.479729742 -6.47898865
  0.486486495 -6.48078346
  0.493243247 -6.4919014
  0.5 -6.48438644
  0.5 -6.48438644
  0.506756783 -6.4919014
  0.513513505 -6.48078346
  0.520270288 -6.47898865
  0.527027011 -6.46891785
  0.533783793 -6.4574976
  0.540540516 -6.44905281
  0.547297299 -6.42785931
  0.554054022 -6.42032433
  0.560810804 -6.39060497
  0.567567587 -6.37597084
  0.57432431 -6.34586239
  0.581081092 -6.32180977
  0.587837815 -6.29362774
  0.594594598 -6.25953579
  0.601351321 -6.23350716
  0.608108103 -6.18994045
  0.614864886 -6.16293144
  0.621621609 -6.11379242
  0.628378391 -6.0777216
  0.635135114 -6.03099728
  0.641891897 -5.98497772
  0.648648679 -5.94156551
  0.655405402 -5.88534927
  0.662162185 -5.84478855
  0.668918908 -5.78012848
  0.67567569 -5.73432827
  0.682432413 -5.66953373
  0.689189196 -5.62169838
  0.695945978 -5.65006638
  0.702702701 -5.67053795
  0.709459484 -5.65632629
  0.716216207 -5.63213921
  0.722972989 -5.61203384
  0.729729712 -5.68587208
  0.736486495 -5.68678761
  0.743243217 -5.75712872
  0.75 -5.79378796
  0.756756783 -5.81481838
  0.763513505 -5.87999058
  0.770270288 -5.8657198
  0.777027011 -5.83249378
  0.783783793 -5.77478313
  0.790540516 -5.7497654
  0.797297299 -5.70527935
  0.804054022 -5.64880848
  0.810810804 -5.6570282
  0.817567587 -5.6100378
  0.82432431 -5.56004906
  0.831081092 -5.55851936
  0.837837815 -5.50816059
  0.844594598 -5.4345808
  0.851351321 -5.47529888
  0.858108103 -5.39254665
  0.864864886 -5.33041143
  0.871621609 -5.30805063
  0.878378391 -5.32459927
  0.885135114 -5.25418472
  0.891891897 -5.18933487
  0.898648679 -5.13321495
  0.905405402 -5.15973043
  0.912162185 -5.12881184
  0.918918908 -5.06582689
  0.92567569 -5.07236719
  0.932432413 -5.03446674
  0.939189196 -4.98918247
  0.945945978 -4.96446848
  0.952702701 -4.97822189
  0.959459484 -4.97286129
  0.966216207 -4.93780184
  0.972972989 -4.9088254
  0.979729712 -4.88622952
  0.986486495 -4.86961937
  0.993243217 -4.85970211
  1. -4.8593049
 
  0. -4.85652208
  0.00675676018 -4.8584795
  0.0135135101 -4.855618
  0.0202702694 -4.85100555
  0.0270270295 -4.84452295
  0.0337837785 -4.8360405
  0.0405405387 -4.86228371
  0.0472972989 -4.90099382
  0.0540540516 -4.94387436
  0.0608108118 -4.94889402
  0.067567572 -4.94889832
  0.0743243173 -5.00574112
  0.0810810775 -5.05130863
  0.0878378376 -5.02843618
  0.0945945904 -5.06044483
  0.101351351 -5.12304592
  0.108108111 -5.18712807
  0.114864863 -5.22657347
  0.121621624 -5.19461536
  0.128378376 -5.25356007
  0.135135144 -5.31689692
  0.141891897 -5.37739372
  0.148648649 -5.33817196
  0.155405417 -5.42433643
  0.162162155 -5.46307421
  0.168918923 -5.47922325
  0.175675675 -5.52971601
  0.182432428 -5.56325054
  0.189189196 -5.58345413
  0.195945948 -5.64789486
  0.202702701 -5.69220066
  0.209459454 -5.69476128
  0.216216221 -5.73030663
  0.222972974 -5.77571487
  0.229729727 -5.85995865
  0.236486495 -5.79662609
  0.243243247 -5.78075409
  0.25 -5.74814701
  0.256756753 -5.67965126
  0.263513505 -5.68513489
  0.270270258 -5.61481953
  0.277027041 -5.60873222
  0.283783793 -5.6144886
  0.290540546 -5.63781834
  0.297297299 -5.64953709
  0.304054052 -5.6364727
  0.310810804 -5.61407948
  0.317567557 -5.64839554
  0.32432431 -5.70077419
  0.331081092 -5.76106071
  0.337837845 -5.80652523
  0.344594598 -5.86467075
  0.351351351 -5.90848064
  0.358108103 -5.95928097
  0.364864856 -6.00346184
  0.371621609 -6.0454731
  0.378378391 -6.08979893
  0.385135144 -6.1236372
  0.391891897 -6.16652298
  0.398648649 -6.19573593
  0.405405402 -6.23344421
  0.412162155 -6.26161957
  0.418918908 -6.29071522
  0.42567569 -6.31804466
  0.432432443 -6.33902836
  0.439189196 -6.36502266
  0.445945948 -6.37880516
  0.452702701 -6.40167236
  0.459459454 -6.41274261
  0.466216207 -6.42817593
  0.472972959 -6.43773651
  0.479729742 -6.4448967
  0.486486495 -6.453125
  0.493243247 -6.45199108
  0.5 -6.45817566
  0.5 -6.45817566
  0.506756783 -6.45199108
  0.513513505 -6.453125
  0.520270288 -6.4448967
  0.527027011 -6.43773651
  0.533783793 -6.42817593
  0.540540516 -6.41274261
  0.547297299 -6.40167236
  0.554054022 -6.37880516
  0.560810804 -6.36502266
  0.567567587 -6.33902836
  0.57432431 -6.31804466
  0.581081092 -6.29071522
  0.587837815 -6.26161957
  0.594594598 -6.23344421
  0.601351321 -6.19573593
  0.608108103 -6.16652298
  0.614864886 -6.1236372
  0.621621609 -6.08979893
  0.628378391 -6.0454731
  0.635135114 -6.00346184
  0.641891897 -5.95928097
  0.648648679 -5.90848064
  0.655405402 -5.86467075
  0.662162185 -5.80652523
  0.668918908 -5.76106071
  0.67567569 -5.70077419
  0.682432413 -5.64839554
  0.689189196 -5.61407948
  0.695945978 -5.6364727
  0.702702701 -5.64953709
  0.709459484 -5.63781834
  0.716216207 -5.6144886
  0.722972989 -5.60873222
  0.729729712 -5.61481953
  0.736486495 -5.68513489
  0.743243217 -5.67965126
  0.75 -5.74814701
  0.756756783 -5.78075409
  0.763513505 -5.79662609
  0.770270288 -5.85995865
  0.777027011 -5.77571487
  0.783783793 -5.73030663
  0.790540516 -5.69476128
  0.797297299 -5.69220066
  0.804054022 -5.64789486
  0.810810804 -5.58345413
  0.817567587 -5.56325054
  0.82432431 -5.52971601
  0.831081092 -5.47922325
  0.837837815 -5.46307421
  0.844594598 -5.42433643
  0.851351321 -5.33817196
  0.858108103 -5.37739372
  0.864864886 -5.31689692
  0.871621609 -5.25356007
  0.878378391 -5.19461536
  0.885135114 -5.22657347
  0.891891897 -5.18712807
  0.898648679 -5.12304592
  0.905405402 -5.06044483
  0.912162185 -5.02843618
  0.918918908 -5.05130863
  0.92567569 -5.00574112
  0.932432413 -4.94889832
  0.939189196 -4.94889402
  0.945945978 -4.94387436
  0.952702701 -4.90099382
  0.959459484 -4.86228371
  0.966216207 -4.8360405
  0.972972989 -4.84452295
  0.979729712 -4.85100555
  0.986486495 -4.855618
  0.993243217 -4.8584795
  1. -4.85652208
 
  0. -4.74936008
  0.00675676018 -4.7524581
  0.0135135101 -4.76211834
  0.0202702694 -4.77830458
  0.0270270295 -4.80024195
  0.0337837785 -4.82840443
  0.0405405387 -4.8261137
  0.0472972989 -4.81423616
  0.0540540516 -4.84873009
  0.0608108118 -4.89622021
  0.067567572 -4.93153524
  0.0743243173 -4.91237974
  0.0810810775 -4.95047855
  0.0878378376 -5.00261307
  0.0945945904 -5.0596633
  0.101351351 -5.12252522
  0.108108111 -5.10490417
  0.114864863 -5.10922766
  0.121621624 -5.1792202
  0.128378376 -5.24669218
  0.135135144 -5.27237177
  0.141891897 -5.25973082
  0.148648649 -5.33303213
  0.155405417 -5.38756895
  0.162162155 -5.39171267
  0.168918923 -5.42678499
  0.175675675 -5.4732008
  0.182432428 -5.5116787
  0.189189196 -5.55569744
  0.195945948 -5.5910902
  0.202702701 -5.60626221
  0.209459454 -5.65385723
  0.216216221 -5.69738197
  0.222972974 -5.74422455
  0.229729727 -5.77104568
  0.236486495 -5.76707363
  0.243243247 -5.73181152
  0.25 -5.6652422
  0.256756753 -5.66815662
  0.263513505 -5.60955906
  0.270270258 -5.58596039
  0.277027041 -5.5412035
  0.283783793 -5.60185623
  0.290540546 -5.62848759
  0.297297299 -5.61409664
  0.304054052 -5.63119411
  0.310810804 -5.61132336
  0.317567557 -5.63543892
  0.32432431 -5.69455528
  0.331081092 -5.74593544
  0.337837845 -5.80436039
  0.344594598 -5.8502121
  0.351351351 -5.90325737
  0.358108103 -5.94781303
  0.364864856 -5.99407864
  0.371621609 -6.03819847
  0.378378391 -6.0776062
  0.385135144 -6.12069988
  0.391891897 -6.15365982
  0.398648649 -6.19287205
  0.405405402 -6.22219467
  0.412162155 -6.25474453
  0.418918908 -6.28262615
  0.42567569 -6.30823231
  0.432432443 -6.33456993
  0.439189196 -6.35337448
  0.445945948 -6.37737179
  0.452702701 -6.39031696
  0.459459454 -6.40821838
  0.466216207 -6.41885185
  0.472972959 -6.42985249
  0.479729742 -6.43857574
  0.486486495 -6.44263554
  0.493243247 -6.44954205
  0.5 -6.44678307
  0.5 -6.44678307
  0.506756783 -6.44954205
  0.513513505 -6.44263554
  0.520270288 -6.43857574
  0.527027011 -6.42985249
  0.533783793 -6.41885185
  0.540540516 -6.40821838
  0.547297299 -6.39031696
  0.554054022 -6.37737179
  0.560810804 -6.35337448
  0.567567587 -6.33456993
  0.57432431 -6.30823231
  0.581081092 -6.28262615
  0.587837815 -6.25474453
  0.594594598 -6.22219467
  0.601351321 -6.19287205
  0.608108103 -6.15365982
  0.614864886 -6.12069988
  0.621621609 -6.0776062
  0.628378391 -6.03819847
  0.635135114 -5.99407864
  0.641891897 -5.94781303
  0.648648679 -5.90325737
  0.655405402 -5.8502121
  0.662162185 -5.80436039
  0.668918908 -5.74593544
  0.67567569 -5.69455528
  0.682432413 -5.63543892
  0.689189196 -5.61132336
  0.695945978 -5.63119411
  0.702702701 -5.61409664
  0.709459484 -5.62848759
  0.716216207 -5.60185623
  0.722972989 -5.5412035
  0.729729712 -5.58596039
  0.736486495 -5.60955906
  0.743243217 -5.66815662
  0.75 -5.6652422
  0.756756783 -5.73181152
  0.763513505 -5.76707363
  0.770270288 -5.77104568
  0.777027011 -5.74422455
  0.783783793 -5.69738197
  0.790540516 -5.65385723
  0.797297299 -5.60626221
  0.804054022 -5.5910902
  0.810810804 -5.55569744
  0.817567587 -5.5116787
  0.82432431 -5.4732008
  0.831081092 -5.42678499
  0.837837815 -5.39171267
  0.844594598 -5.38756895
  0.851351321 -5.33303213
  0.858108103 -5.25973082
  0.864864886 -5.27237177
  0.871621609 -5.24669218
  0.878378391 -5.1792202
  0.885135114 -5.10922766
  0.891891897 -5.10490417
  0.898648679 -5.12252522
  0.905405402 -5.0596633
  0.912162185 -5.00261307
  0.918918908 -4.95047855
  0.92567569 -4.91237974
  0.932432413 -4.93153524
  0.939189196 -4.89622021
  0.945945978 -4.84873009
  0.952702701 -4.81423616
  0.959459484 -4.8261137
  0.966216207 -4.82840443
  0.972972989 -4.80024195
  0.979729712 -4.77830458
  0.986486495 -4.76211834
  0.993243217 -4.7524581
  1. -4.74936008
 
  0. -4.71470642
  0.00675676018 -4.71606159
  0.0135135101 -4.72020531
  0.0202702694 -4.72743225
  0.0270270295 -4.73828793
  0.0337837785 -4.75371647
  0.0405405387 -4.77591658
  0.0472972989 -4.80774117
  0.0540540516 -4.80050993
  0.0608108118 -4.82867956
  0.067567572 -4.86396551
  0.0743243173 -4.9043088
  0.0810810775 -4.93886089
  0.0878378376 -4.99857712
  0.0945945904 -5.00376129
  0.101351351 -4.9818573
  0.108108111 -5.043787
  0.114864863 -5.10842419
  0.121621624 -5.17784691
  0.128378376 -5.16088533
  0.135135144 -5.18717098
  0.141891897 -5.24564648
  0.148648649 -5.32485151
  0.155405417 -5.29717541
  0.162162155 -5.36171722
  0.168918923 -5.41715336
  0.175675675 -5.43274784
  0.182432428 -5.45803213
  0.189189196 -5.50344086
  0.195945948 -5.53146553
  0.202702701 -5.59392262
  0.209459454 -5.6495285
  0.216216221 -5.69628048
  0.222972974 -5.7377882
  0.229729727 -5.75240707
  0.236486495 -5.70792389
  0.243243247 -5.64336777
  0.25 -5.65118027
  0.256756753 -5.59711075
  0.263513505 -5.56345558
  0.270270258 -5.53783894
  0.277027041 -5.53802681
  0.283783793 -5.57718945
  0.290540546 -5.58405685
  0.297297299 -5.60682106
  0.304054052 -5.60512161
  0.310810804 -5.59743118
  0.317567557 -5.61740494
  0.32432431 -5.67299843
  0.331081092 -5.72868824
  0.337837845 -5.78015327
  0.344594598 -5.83263493
  0.351351351 -5.88037395
  0.358108103 -5.9284029
  0.364864856 -5.97311306
  0.371621609 -6.01632595
  0.378378391 -6.05814457
  0.385135144 -6.09631824
  0.391891897 -6.13445759
  0.398648649 -6.16802406
  0.405405402 -6.20192814
  0.412162155 -6.23198986
  0.418918908 -6.26060581
  0.42567569 -6.28696442
  0.432432443 -6.3104496
  0.439189196 -6.33310223
  0.445945948 -6.35152149
  0.452702701 -6.36980438
  0.459459454 -6.38397121
  0.466216207 -6.39718437
  0.472972959 -6.40733433
  0.479729742 -6.41521549
  0.486486495 -6.421525
  0.493243247 -6.42409801
  0.5 -6.42616749
  0.5 -6.42616749
  0.506756783 -6.42409801
  0.513513505 -6.421525
  0.520270288 -6.41521549
  0.527027011 -6.40733433
  0.533783793 -6.39718437
  0.540540516 -6.38397121
  0.547297299 -6.36980438
  0.554054022 -6.35152149
  0.560810804 -6.33310223
  0.567567587 -6.3104496
  0.57432431 -6.28696442
  0.581081092 -6.26060581
  0.587837815 -6.23198986
  0.594594598 -6.20192814
  0.601351321 -6.16802406
  0.608108103 -6.13445759
  0.614864886 -6.09631824
  0.621621609 -6.05814457
  0.628378391 -6.01632595
  0.635135114 -5.97311306
  0.641891897 -5.9284029
  0.648648679 -5.88037395
  0.655405402 -5.83263493
  0.662162185 -5.78015327
  0.668918908 -5.72868824
  0.67567569 -5.67299843
  0.682432413 -5.61740494
  0.689189196 -5.59743118
  0.695945978 -5.60512161
  0.702702701 -5.60682106
  0.709459484 -5.58405685
  0.716216207 -5.57718945
  0.722972989 -5.53802681
  0.729729712 -5.53783894
  0.736486495 -5.56345558
  0.743243217 -5.59711075
  0.75 -5.65118027
  0.756756783 -5.64336777
  0.763513505 -5.70792389
  0.770270288 -5.75240707
  0.777027011 -5.7377882
  0.783783793 -5.69628048
  0.790540516 -5.6495285
  0.797297299 -5.59392262
  0.804054022 -5.53146553
  0.810810804 -5.50344086
  0.817567587 -5.45803213
  0.82432431 -5.43274784
  0.831081092 -5.41715336
  0.837837815 -5.36171722
  0.844594598 -5.29717541
  0.851351321 -5.32485151
  0.858108103 -5.24564648
  0.864864886 -5.18717098
  0.871621609 -5.16088533
  0.878378391 -5.17784691
  0.885135114 -5.10842419
  0.891891897 -5.043787
  0.898648679 -4.9818573
  0.905405402 -5.00376129
  0.912162185 -4.99857712
  0.918918908 -4.93886089
  0.92567569 -4.9043088
  0.932432413 -4.86396551
  0.939189196 -4.82867956
  0.945945978 -4.80050993
  0.952702701 -4.80774117
  0.959459484 -4.77591658
  0.966216207 -4.75371647
  0.972972989 -4.73828793
  0.979729712 -4.72743225
  0.986486495 -4.72020531
  0.993243217 -4.71606159
  1. -4.71470642
 
  0. -4.69183302
  0.00675676018 -4.69092178
  0.0135135101 -4.68808937
  0.0202702694 -4.68349552
  0.0270270295 -4.68876171
  0.0337837785 -4.71426535
  0.0405405387 -4.74228668
  0.0472972989 -4.7699914
  0.0540540516 -4.79819059
  0.0608108118 -4.78497458
  0.067567572 -4.82643127
  0.0743243173 -4.88140535
  0.0810810775 -4.89136839
  0.0878378376 -4.86856127
  0.0945945904 -4.92270279
  0.101351351 -4.97723246
  0.108108111 -5.03897095
  0.114864863 -5.07478476
  0.121621624 -5.04291439
  0.128378376 -5.11049223
  0.135135144 -5.16758442
  0.141891897 -5.23500299
  0.148648649 -5.19591761
  0.155405417 -5.28618813
  0.162162155 -5.32537699
  0.168918923 -5.34708691
  0.175675675 -5.39812374
  0.182432428 -5.44354963
  0.189189196 -5.46160841
  0.195945948 -5.50143719
  0.202702701 -5.54670906
  0.209459454 -5.58034611
  0.216216221 -5.6526947
  0.222972974 -5.73244762
  0.229729727 -5.67656136
  0.236486495 -5.61729527
  0.243243247 -5.63431549
  0.25 -5.57694244
  0.256756753 -5.5416317
  0.263513505 -5.52727556
  0.270270258 -5.48306131
  0.277027041 -5.51401329
  0.283783793 -5.54048109
  0.290540546 -5.57729912
  0.297297299 -5.60148335
  0.304054052 -5.59781551
  0.310810804 -5.58913898
  0.317567557 -5.61275196
  0.32432431 -5.66957951
  0.331081092 -5.72375393
  0.337837845 -5.77759457
  0.344594598 -5.8276329
  0.351351351 -5.87767029
  0.358108103 -5.92453289
  0.364864856 -5.97010231
  0.371621609 -6.01332378
  0.378378391 -6.05416584
  0.385135144 -6.09385872
  0.391891897 -6.130476
  0.398648649 -6.16624165
  0.405405402 -6.19835472
  0.412162155 -6.22942924
  0.418918908 -6.25774097
  0.42567569 -6.2839098
  0.432432443 -6.30827045
  0.439189196 -6.32957077
  0.445945948 -6.34980583
  0.452702701 -6.36636925
  0.459459454 -6.38189888
  0.466216207 -6.39414597
  0.472972959 -6.40468884
  0.479729742 -6.41285419
  0.486486495 -6.41831684
  0.493243247 -6.42235565
  0.5 -6.42280293
  0.5 -6.42280293
  0.506756783 -6.42235565
  0.513513505 -6.41831684
  0.520270288 -6.41285419
  0.527027011 -6.40468884
  0.533783793 -6.39414597
  0.540540516 -6.38189888
  0.547297299 -6.36636925
  0.554054022 -6.34980583
  0.560810804 -6.32957077
  0.567567587 -6.30827045
  0.57432431 -6.2839098
  0.581081092 -6.25774097
  0.587837815 -6.22942924
  0.594594598 -6.19835472
  0.601351321 -6.16624165
  0.608108103 -6.130476
  0.614864886 -6.09385872
  0.621621609 -6.05416584
  0.628378391 -6.01332378
  0.635135114 -5.97010231
  0.641891897 -5.92453289
  0.648648679 -5.87767029
  0.655405402 -5.8276329
  0.662162185 -5.77759457
  0.668918908 -5.72375393
  0.67567569 -5.66957951
  0.682432413 -5.61275196
  0.689189196 -5.58913898
  0.695945978 -5.59781551
  0.702702701 -5.60148335
  0.709459484 -5.57729912
  0.716216207 -5.54048109
  0.722972989 -5.51401329
  0.729729712 -5.48306131
  0.736486495 -5.52727556
  0.743243217 -5.5416317
  0.75 -5.57694244
  0.756756783 -5.63431549
  0.763513505 -5.61729527
  0.770270288 -5.67656136
  0.777027011 -5.73244762
  0.783783793 -5.6526947
  0.790540516 -5.58034611
  0.797297299 -5.54670906
  0.804054022 -5.50143719
  0.810810804 -5.46160841
  0.817567587 -5.44354963
  0.82432431 -5.39812374
  0.831081092 -5.34708691
  0.837837815 -5.32537699
  0.844594598 -5.28618813
  0.851351321 -5.19591761
  0.858108103 -5.23500299
  0.864864886 -5.16758442
  0.871621609 -5.11049223
  0.878378391 -5.04291439
  0.885135114 -5.07478476
  0.891891897 -5.03897095
  0.898648679 -4.97723246
  0.905405402 -4.92270279
  0.912162185 -4.86856127
  0.918918908 -4.89136839
  0.92567569 -4.88140535
  0.932432413 -4.82643127
  0.939189196 -4.78497458
  0.945945978 -4.79819059
  0.952702701 -4.7699914
  0.959459484 -4.74228668
  0.966216207 -4.71426535
  0.972972989 -4.68876171
  0.979729712 -4.68349552
  0.986486495 -4.68808937
  0.993243217 -4.69092178
  1. -4.69183302
 
  0. -4.64071131
  0.00675676018 -4.6437397
  0.0135135101 -4.65301561
  0.0202702694 -4.66841316
  0.0270270295 -4.6771245
  0.0337837785 -4.66866636
  0.0405405387 -4.65878725
  0.0472972989 -4.68322086
  0.0540540516 -4.72677565
  0.0608108118 -4.7746315
  0.067567572 -4.76764584
  0.0743243173 -4.75618362
  0.0810810775 -4.80985165
  0.0878378376 -4.86538744
  0.0945945904 -4.9048481
  0.101351351 -4.97052002
  0.108108111 -4.94901037
  0.114864863 -4.96404982
  0.121621624 -5.03487396
  0.128378376 -5.09777689
  0.135135144 -5.12536621
  0.141891897 -5.11522436
  0.148648649 -5.19558001
  0.155405417 -5.24049473
  0.162162155 -5.25450802
  0.168918923 -5.30228329
  0.175675675 -5.33847618
  0.182432428 -5.3846221
  0.189189196 -5.44093895
  0.195945948 -5.4893856
  0.202702701 -5.50575638
  0.209459454 -5.5476923
  0.216216221 -5.61689949
  0.222972974 -5.63805103
  0.229729727 -5.60003853
  0.236486495 -5.61366653
  0.243243247 -5.54922104
  0.25 -5.52020168
  0.256756753 -5.5091629
  0.263513505 -5.4550395
  0.270270258 -5.45586872
  0.277027041 -5.51136065
  0.283783793 -5.53664827
  0.290540546 -5.56922245
  0.297297299 -5.56049061
  0.304054052 -5.57189941
  0.310810804 -5.57829475
  0.317567557 -5.57232666
  0.32432431 -5.62374115
  0.331081092 -5.67336369
  0.337837845 -5.72113323
  0.344594598 -5.76694393
  0.351351351 -5.81093502
  0.358108103 -5.8530035
  0.364864856 -5.89316463
  0.371621609 -5.93140602
  0.378378391 -5.96773052
  0.385135144 -6.00207901
  0.391891897 -6.03452587
  0.398648649 -6.0650177
  0.405405402 -6.09356117
  0.412162155 -6.12016296
  0.418918908 -6.14481354
  0.42567569 -6.16749954
  0.432432443 -6.18822861
  0.439189196 -6.20697021
  0.445945948 -6.22377014
  0.452702701 -6.2385788
  0.459459454 -6.25140667
  0.466216207 -6.26226711
  0.472972959 -6.27115822
  0.479729742 -6.27808475
  0.486486495 -6.28301048
  0.493243247 -6.28596401
  0.5 -6.28688335
  0.5 -6.28688335
  0.506756783 -6.28596401
  0.513513505 -6.28301048
  0.520270288 -6.27808475
  0.527027011 -6.27115822
  0.533783793 -6.26226711
  0.540540516 -6.25140667
  0.547297299 -6.2385788
  0.554054022 -6.22377014
  0.560810804 -6.20697021
  0.567567587 -6.18822861
  0.57432431 -6.16749954
  0.581081092 -6.14481354
  0.587837815 -6.12016296
  0.594594598 -6.09356117
  0.601351321 -6.0650177
  0.608108103 -6.03452587
  0.614864886 -6.00207901
  0.621621609 -5.96773052
  0.628378391 -5.93140602
  0.635135114 -5.89316463
  0.641891897 -5.8530035
  0.648648679 -5.81093502
  0.655405402 -5.76694393
  0.662162185 -5.72113323
  0.668918908 -5.67336369
  0.67567569 -5.62374115
  0.682432413 -5.57232666
  0.689189196 -5.57829475
  0.695945978 -5.57189941
  0.702702701 -5.56049061
  0.709459484 -5.56922245
  0.716216207 -5.53664827
  0.722972989 -5.51136065
  0.729729712 -5.45586872
  0.736486495 -5.4550395
  0.743243217 -5.5091629
  0.75 -5.52020168
  0.756756783 -5.54922104
  0.763513505 -5.61366653
  0.770270288 -5.60003853
  0.777027011 -5.63805103
  0.783783793 -5.61689949
  0.790540516 -5.5476923
  0.797297299 -5.50575638
  0.804054022 -5.4893856
  0.810810804 -5.44093895
  0.817567587 -5.3846221
  0.82432431 -5.33847618
  0.831081092 -5.30228329
  0.837837815 -5.25450802
  0.844594598 -5.24049473
  0.851351321 -5.19558001
  0.858108103 -5.11522436
  0.864864886 -5.12536621
  0.871621609 -5.09777689
  0.878378391 -5.03487396
  0.885135114 -4.96404982
  0.891891897 -4.94901037
  0.898648679 -4.97052002
  0.905405402 -4.9048481
  0.912162185 -4.86538744
  0.918918908 -4.80985165
  0.92567569 -4.75618362
  0.932432413 -4.76764584
  0.939189196 -4.7746315
  0.945945978 -4.72677565
  0.952702701 -4.68322086
  0.959459484 -4.65878725
  0.966216207 -4.66866636
  0.972972989 -4.6771245
  0.979729712 -4.66841316
  0.986486495 -4.65301561
  0.993243217 -4.6437397
  1. -4.64071131
 
  0. -4.53124619
  0.00675676018 -4.53440237
  0.0135135101 -4.54438543
  0.0202702694 -4.56075239
  0.0270270295 -4.58263445
  0.0337837785 -4.61071587
  0.0405405387 -4.64437532
  0.0472972989 -4.64690876
  0.0540540516 -4.63323689
  0.0608108118 -4.65507269
  0.067567572 -4.70434713
  0.0743243173 -4.74849081
  0.0810810775 -4.78515244
  0.0878378376 -4.84268236
  0.0945945904 -4.84396791
  0.101351351 -4.83832216
  0.108108111 -4.89876127
  0.114864863 -4.96292639
  0.121621624 -5.0306673
  0.128378376 -5.00929403
  0.135135144 -5.04694128
  0.141891897 -5.10472631
  0.148648649 -5.17614126
  0.155405417 -5.15514278
  0.162162155 -5.21541977
  0.168918923 -5.26663637
  0.175675675 -5.30080986
  0.182432428 -5.33436203
  0.189189196 -5.3773551
  0.195945948 -5.40982246
  0.202702701 -5.47757387
  0.209459454 -5.53839397
  0.216216221 -5.59214592
  0.222972974 -5.58183193
  0.229729727 -5.57706642
  0.236486495 -5.51432991
  0.243243247 -5.49899197
  0.25 -5.48311234
  0.256756753 -5.42810392
  0.263513505 -5.43960667
  0.270270258 -5.43717575
  0.277027041 -5.47869873
  0.283783793 -5.5318923
  0.290540546 -5.52459955
  0.297297299 -5.55846882
  0.304054052 -5.56824684
  0.310810804 -5.57735634
  0.317567557 -5.56404591
  0.32432431 -5.61567497
  0.331081092 -5.66549778
  0.337837845 -5.71344757
  0.344594598 -5.75941849
  0.351351351 -5.80355072
  0.358108103 -5.84574223
  0.364864856 -5.88601017
  0.371621609 -5.92434311
  0.378378391 -5.96074581
  0.385135144 -5.99515533
  0.391891897 -6.02765179
  0.398648649 -6.05818272
  0.405405402 -6.08676052
  0.412162155 -6.11339188
  0.418918908 -6.13806629
  0.42567569 -6.16077423
  0.432432443 -6.18152332
  0.439189196 -6.2002821
  0.445945948 -6.21709824
  0.452702701 -6.23191833
  0.459459454 -6.24475479
  0.466216207 -6.25562
  0.472972959 -6.26451302
  0.479729742 -6.27144051
  0.486486495 -6.27636623
  0.493243247 -6.27931881
  0.5 -6.2802372
  0.5 -6.2802372
  0.506756783 -6.27931881
  0.513513505 -6.27636623
  0.520270288 -6.27144051
  0.527027011 -6.26451302
  0.533783793 -6.25562
  0.540540516 -6.24475479
  0.547297299 -6.23191833
  0.554054022 -6.21709824
  0.560810804 -6.2002821
  0.567567587 -6.18152332
  0.57432431 -6.16077423
  0.581081092 -6.13806629
  0.587837815 -6.11339188
  0.594594598 -6.08676052
  0.601351321 -6.05818272
  0.608108103 -6.02765179
  0.614864886 -5.99515533
  0.621621609 -5.96074581
  0.628378391 -5.92434311
  0.635135114 -5.88601017
  0.641891897 -5.84574223
  0.648648679 -5.80355072
  0.655405402 -5.75941849
  0.662162185 -5.71344757
  0.668918908 -5.66549778
  0.67567569 -5.61567497
  0.682432413 -5.56404591
  0.689189196 -5.57735634
  0.695945978 -5.56824684
  0.702702701 -5.55846882
  0.709459484 -5.52459955
  0.716216207 -5.5318923
  0.722972989 -5.47869873
  0.729729712 -5.43717575
  0.736486495 -5.43960667
  0.743243217 -5.42810392
  0.75 -5.48311234
  0.756756783 -5.49899197
  0.763513505 -5.51432991
  0.770270288 -5.57706642
  0.777027011 -5.58183193
  0.783783793 -5.59214592
  0.790540516 -5.53839397
  0.797297299 -5.47757387
  0.804054022 -5.40982246
  0.810810804 -5.3773551
  0.817567587 -5.33436203
  0.82432431 -5.30080986
  0.831081092 -5.26663637
  0.837837815 -5.21541977
  0.844594598 -5.15514278
  0.851351321 -5.17614126
  0.858108103 -5.10472631
  0.864864886 -5.04694128
  0.871621609 -5.00929403
  0.878378391 -5.0306673
  0.885135114 -4.96292639
  0.891891897 -4.89876127
  0.898648679 -4.83832216
  0.905405402 -4.84396791
  0.912162185 -4.84268236
  0.918918908 -4.78515244
  0.92567569 -4.74849081
  0.932432413 -4.70434713
  0.939189196 -4.65507269
  0.945945978 -4.63323689
  0.952702701 -4.64690876
  0.959459484 -4.64437532
  0.966216207 -4.61071587
  0.972972989 -4.58263445
  0.979729712 -4.56075239
  0.986486495 -4.54438543
  0.993243217 -4.53440237
  1. -4.53124619
 
  0. -4.52192926
  0.00675676018 -4.52102566
  0.0135135101 -4.51827908
  0.0202702694 -4.51831293
  0.0270270295 -4.52904797
  0.0337837785 -4.54338408
  0.0405405387 -4.56185102
  0.0472972989 -4.58489799
  0.0540540516 -4.613235
  0.0608108118 -4.64687824
  0.067567572 -4.68708086
  0.0743243173 -4.73315763
  0.0810810775 -4.72753906
  0.0878378376 -4.72745991
  0.0945945904 -4.7815752
  0.101351351 -4.82489824
  0.108108111 -4.89386415
  0.114864863 -4.91900635
  0.121621624 -4.89411736
  0.128378376 -4.97124767
  0.135135144 -5.02297401
  0.141891897 -5.08811331
  0.148648649 -5.06463385
  0.155405417 -5.15103436
  0.162162155 -5.19812489
  0.168918923 -5.21011162
  0.175675675 -5.26145458
  0.182432428 -5.30794859
  0.189189196 -5.334723
  0.195945948 -5.40168142
  0.202702701 -5.45997572
  0.209459454 -5.52226686
  0.216216221 -5.56206894
  0.222972974 -5.533041
  0.229729727 -5.4723177
  0.236486495 -5.47795105
  0.243243247 -5.45011044
  0.25 -5.40178394
  0.256756753 -5.41558218
  0.263513505 -5.36043215
  0.270270258 -5.41431475
  0.277027041 -5.46450949
  0.283783793 -5.48276711
  0.290540546 -5.52403116
  0.297297299 -5.53663731
  0.304054052 -5.55381393
  0.310810804 -5.5595274
  0.317567557 -5.53628016
  0.32432431 -5.44961739
  0.331081092 -5.36142683
  0.337837845 -5.27181292
  0.344594598 -5.18062687
  0.351351351 -5.08789206
  0.358108103 -4.99369287
  0.364864856 -4.89808607
  0.371621609 -4.80108833
  0.378378391 -4.70272779
  0.385135144 -4.60300303
  0.391891897 -4.5020237
  0.398648649 -4.39976072
  0.405405402 -4.2962532
  0.412162155 -4.19163704
  0.418918908 -4.08582592
  0.42567569 -3.97890902
  0.432432443 -3.870965
  0.439189196 -3.76196194
  0.445945948 -3.65197849
  0.452702701 -3.54111528
  0.459459454 -3.42935276
  0.466216207 -3.31684732
  0.472972959 -3.20355844
  0.479729742 -3.08968544
  0.486486495 -2.97522211
  0.493243247 -2.86032629
  0.5 -2.74521875
  0.5 -2.74521875
  0.506756783 -2.86032629
  0.513513505 -2.97522211
  0.520270288 -3.08968544
  0.527027011 -3.20355844
  0.533783793 -3.31684732
  0.540540516 -3.42935276
  0.547297299 -3.54111528
  0.554054022 -3.65197849
  0.560810804 -3.76196194
  0.567567587 -3.870965
  0.57432431 -3.97890902
  0.581081092 -4.08582592
  0.587837815 -4.19163704
  0.594594598 -4.2962532
  0.601351321 -4.39976072
  0.608108103 -4.5020237
  0.614864886 -4.60300303
  0.621621609 -4.70272779
  0.628378391 -4.80108833
  0.635135114 -4.89808607
  0.641891897 -4.99369287
  0.648648679 -5.08789206
  0.655405402 -5.18062687
  0.662162185 -5.27181292
  0.668918908 -5.36142683
  0.67567569 -5.44961739
  0.682432413 -5.53628016
  0.689189196 -5.5595274
  0.695945978 -5.55381393
  0.702702701 -5.53663731
  0.709459484 -5.52403116
  0.716216207 -5.48276711
  0.722972989 -5.46450949
  0.729729712 -5.41431475
  0.736486495 -5.36043215
  0.743243217 -5.41558218
  0.75 -5.40178394
  0.756756783 -5.45011044
  0.763513505 -5.47795105
  0.770270288 -5.4723177
  0.777027011 -5.533041
  0.783783793 -5.56206894
  0.790540516 -5.52226686
  0.797297299 -5.45997572
  0.804054022 -5.40168142
  0.810810804 -5.334723
  0.817567587 -5.30794859
  0.82432431 -5.26145458
  0.831081092 -5.21011162
  0.837837815 -5.19812489
  0.844594598 -5.15103436
  0.851351321 -5.06463385
  0.858108103 -5.08811331
  0.864864886 -5.02297401
  0.871621609 -4.97124767
  0.878378391 -4.89411736
  0.885135114 -4.91900635
  0.891891897 -4.89386415
  0.898648679 -4.82489824
  0.905405402 -4.7815752
  0.912162185 -4.72745991
  0.918918908 -4.72753906
  0.92567569 -4.73315763
  0.932432413 -4.68708086
  0.939189196 -4.64687824
  0.945945978 -4.613235
  0.952702701 -4.58489799
  0.959459484 -4.56185102
  0.966216207 -4.54338408
  0.972972989 -4.52904797
  0.979729712 -4.51831293
  0.986486495 -4.51827908
  0.993243217 -4.52102566
  1. -4.52192926
 
  0. -4.50609732
  0.00675676018 -4.50735998
  0.0135135101 -4.51124573
  0.0202702694 -4.51364946
  0.0270270295 -4.5070591
  0.0337837785 -4.49878883
  0.0405405387 -4.53005743
  0.0472972989 -4.56748819
  0.0540540516 -4.60933876
  0.0608108118 -4.61773157
  0.067567572 -4.60042763
  0.0743243173 -4.6262269
  0.0810810775 -4.67571449
  0.0878378376 -4.70481873
  0.0945945904 -4.75781918
  0.101351351 -4.81741619
  0.108108111 -4.78925896
  0.114864863 -4.82143688
  0.121621624 -4.88722992
  0.128378376 -4.95216513
  0.135135144 -4.97394896
  0.141891897 -4.9731226
  0.148648649 -5.04916477
  0.155405417 -5.10333633
  0.162162155 -5.11267138
  0.168918923 -5.18337154
  0.175675675 -5.22299814
  0.182432428 -5.25283909
  0.189189196 -5.31456709
  0.195945948 -5.35770893
  0.202702701 -5.40460968
  0.209459454 -5.493927
  0.216216221 -5.48121166
  0.222972974 -5.43592596
  0.229729727 -5.45711756
  0.236486495 -5.40971375
  0.243243247 -5.37599659
  0.25 -5.3843112
  0.256756753 -5.32801914
  0.263513505 -5.34633493
  0.270270258 -5.39382553
  0.277027041 -5.43648767
  0.283783793 -5.46607494
  0.290540546 -5.49793911
  0.297297299 -5.51223993
  0.304054052 -5.5276227
  0.310810804 -5.5544529
  0.317567557 -5.52599478
  0.32432431 -5.4393959
  0.331081092 -5.35121298
  0.337837845 -5.26156235
  0.344594598 -5.17040586
  0.351351351 -5.07779837
  0.358108103 -4.98365593
  0.364864856 -4.88809299
  0.371621609 -4.79114532
  0.378378391 -4.69282436
  0.385135144 -4.59322166
  0.391891897 -4.49230862
  0.398648649 -4.39008331
  0.405405402 -4.28663015
  0.412162155 -4.18209982
  0.418918908 -4.07638073
  0.42567569 -3.96956301
  0.432432443 -3.86170006
  0.439189196 -3.75279713
  0.445945948 -3.64299297
  0.452702701 -3.53223801
  0.459459454 -3.4206109
  0.466216207 -3.30825996
  0.472972959 -3.19517469
  0.479729742 -3.08148527
  0.486486495 -2.96721506
  0.493243247 -2.85244465
  0.5 -2.74497795
  0.5 -2.74497795
  0.506756783 -2.85244465
  0.513513505 -2.96721506
  0.520270288 -3.08148527
  0.527027011 -3.19517469
  0.533783793 -3.30825996
  0.540540516 -3.4206109
  0.547297299 -3.53223801
  0.554054022 -3.64299297
  0.560810804 -3.75279713
  0.567567587 -3.86170006
  0.57432431 -3.96956301
  0.581081092 -4.07638073
  0.587837815 -4.18209982
  0.594594598 -4.28663015
  0.601351321 -4.39008331
  0.608108103 -4.49230862
  0.614864886 -4.59322166
  0.621621609 -4.69282436
  0.628378391 -4.79114532
  0.635135114 -4.88809299
  0.641891897 -4.98365593
  0.648648679 -5.07779837
  0.655405402 -5.17040586
  0.662162185 -5.26156235
  0.668918908 -5.35121298
  0.67567569 -5.4393959
  0.682432413 -5.52599478
  0.689189196 -5.5544529
  0.695945978 -5.5276227
  0.702702701 -5.51223993
  0.709459484 -5.49793911
  0.716216207 -5.46607494
  0.722972989 -5.43648767
  0.729729712 -5.39382553
  0.736486495 -5.34633493
  0.743243217 -5.32801914
  0.75 -5.3843112
  0.756756783 -5.37599659
  0.763513505 -5.40971375
  0.770270288 -5.45711756
  0.777027011 -5.43592596
  0.783783793 -5.48121166
  0.790540516 -5.493927
  0.797297299 -5.40460968
  0.804054022 -5.35770893
  0.810810804 -5.31456709
  0.817567587 -5.25283909
  0.82432431 -5.22299814
  0.831081092 -5.18337154
  0.837837815 -5.11267138
  0.844594598 -5.10333633
  0.851351321 -5.04916477
  0.858108103 -4.9731226
  0.864864886 -4.97394896
  0.871621609 -4.95216513
  0.878378391 -4.88722992
  0.885135114 -4.82143688
  0.891891897 -4.78925896
  0.898648679 -4.81741619
  0.905405402 -4.75781918
  0.912162185 -4.70481873
  0.918918908 -4.67571449
  0.92567569 -4.6262269
  0.932432413 -4.60042763
  0.939189196 -4.61773157
  0.945945978 -4.60933876
  0.952702701 -4.56748819
  0.959459484 -4.53005743
  0.966216207 -4.49878883
  0.972972989 -4.5070591
  0.979729712 -4.51364946
  0.986486495 -4.51124573
  0.993243217 -4.50735998
  1. -4.50609732
 
  0. -4.42136288
  0.00675676018 -4.42415524
  0.0135135101 -4.43358612
  0.0202702694 -4.4490695
  0.0270270295 -4.47023678
  0.0337837785 -4.49750137
  0.0405405387 -4.48873138
  0.0472972989 -4.47692585
  0.0540540516 -4.49040174
  0.0608108118 -4.53310728
  0.067567572 -4.57856989
  0.0743243173 -4.58131552
  0.0810810775 -4.63280678
  0.0878378376 -4.69360113
  0.0945945904 -4.68028927
  0.101351351 -4.6946454
  0.108108111 -4.75497198
  0.114864863 -4.82123661
  0.121621624 -4.88675976
  0.128378376 -4.85370255
  0.135135144 -4.91000319
  0.141891897 -4.97165108
  0.148648649 -5.03169966
  0.155405417 -5.01630449
  0.162162155 -5.08051586
  0.168918923 -5.12825298
  0.175675675 -5.16401243
  0.182432428 -5.23448229
  0.189189196 -5.28461504
  0.195945948 -5.32371759
  0.202702701 -5.37521267
  0.209459454 -5.42227507
  0.216216221 -5.41434765
  0.222972974 -5.42238951
  0.229729727 -5.3619709
  0.236486495 -5.35048914
  0.243243247 -5.3457818
  0.25 -5.29653835
  0.256756753 -5.3170929
  0.263513505 -5.33687925
  0.270270258 -5.3809576
  0.277027041 -5.42748594
  0.283783793 -5.46312618
  0.290540546 -5.47488832
  0.297297299 -5.50483608
  0.304054052 -5.52569675
  0.310810804 -5.55329132
  0.317567557 -5.51219559
  0.32432431 -5.42568493
  0.331081092 -5.33762598
  0.337837845 -5.24801636
  0.344594598 -5.15695715
  0.351351351 -5.06441069
  0.358108103 -4.97038126
  0.364864856 -4.87495708
  0.371621609 -4.77815533
  0.378378391 -4.67999315
  0.385135144 -4.58052635
  0.391891897 -4.47976208
  0.398648649 -4.37771177
  0.405405402 -4.2744875
  0.412162155 -4.17013645
  0.418918908 -4.06463337
  0.42567569 -3.95802832
  0.432432443 -3.85042191
  0.439189196 -3.74181795
  0.445945948 -3.63239098
  0.452702701 -3.52187729
  0.459459454 -3.41063833
  0.466216207 -3.29862928
  0.472972959 -3.18605423
  0.479729742 -3.07280827
  0.486486495 -2.95903683
  0.493243247 -2.84463167
  0.5 -2.73739672
  0.5 -2.73739672
  0.506756783 -2.84463167
  0.513513505 -2.95903683
  0.520270288 -3.07280827
  0.527027011 -3.18605423
  0.533783793 -3.29862928
  0.540540516 -3.41063833
  0.547297299 -3.52187729
  0.554054022 -3.63239098
  0.560810804 -3.74181795
  0.567567587 -3.85042191
  0.57432431 -3.95802832
  0.581081092 -4.06463337
  0.587837815 -4.17013645
  0.594594598 -4.2744875
  0.601351321 -4.37771177
  0.608108103 -4.47976208
  0.614864886 -4.58052635
  0.621621609 -4.67999315
  0.628378391 -4.77815533
  0.635135114 -4.87495708
  0.641891897 -4.97038126
  0.648648679 -5.06441069
  0.655405402 -5.15695715
  0.662162185 -5.24801636
  0.668918908 -5.33762598
  0.67567569 -5.42568493
  0.682432413 -5.51219559
  0.689189196 -5.55329132
  0.695945978 -5.52569675
  0.702702701 -5.50483608
  0.709459484 -5.47488832
  0.716216207 -5.46312618
  0.722972989 -5.42748594
  0.729729712 -5.3809576
  0.736486495 -5.33687925
  0.743243217 -5.3170929
  0.75 -5.29653835
  0.756756783 -5.3457818
  0.763513505 -5.35048914
  0.770270288 -5.3619709
  0.777027011 -5.42238951
  0.783783793 -5.41434765
  0.790540516 -5.42227507
  0.797297299 -5.37521267
  0.804054022 -5.32371759
  0.810810804 -5.28461504
  0.817567587 -5.23448229
  0.82432431 -5.16401243
  0.831081092 -5.12825298
  0.837837815 -5.08051586
  0.844594598 -5.01630449
  0.851351321 -5.03169966
  0.858108103 -4.97165108
  0.864864886 -4.91000319
  0.871621609 -4.85370255
  0.878378391 -4.88675976
  0.885135114 -4.82123661
  0.891891897 -4.75497198
  0.898648679 -4.6946454
  0.905405402 -4.68028927
  0.912162185 -4.69360113
  0.918918908 -4.63280678
  0.92567569 -4.58131552
  0.932432413 -4.57856989
  0.939189196 -4.53310728
  0.945945978 -4.49040174
  0.952702701 -4.47692585
  0.959459484 -4.48873138
  0.966216207 -4.49750137
  0.972972989 -4.47023678
  0.979729712 -4.4490695
  0.986486495 -4.43358612
  0.993243217 -4.42415524
  1. -4.42136288
 
  0. -4.34923649
  0.00675676018 -4.34835672
  0.0135135101 -4.34562826
  0.0202702694 -4.34099627
  0.0270270295 -4.35825634
  0.0337837785 -4.38439465
  0.0405405387 -4.41546202
  0.0472972989 -4.45101357
  0.0540540516 -4.46327639
  0.0608108118 -4.47812796
  0.067567572 -4.5246768
  0.0743243173 -4.57645559
  0.0810810775 -4.56034851
  0.0878378376 -4.58637094
  0.0945945904 -4.63885784
  0.101351351 -4.68516159
  0.108108111 -4.75364208
  0.114864863 -4.75938082
  0.121621624 -4.75895309
  0.128378376 -4.83687305
  0.135135144 -4.88527822
  0.141891897 -4.93683052
  0.148648649 -4.93928909
  0.155405417 -5.00852394
  0.162162155 -5.07080984
  0.168918923 -5.068398
  0.175675675 -5.12348366
  0.182432428 -5.17744255
  0.189189196 -5.21287298
  0.195945948 -5.28441381
  0.202702701 -5.36331606
  0.209459454 -5.39169931
  0.216216221 -5.36528492
  0.222972974 -5.3067584
  0.229729727 -5.32548714
  0.236486495 -5.29976654
  0.243243247 -5.26580524
  0.25 -5.28030586
  0.256756753 -5.24220991
  0.263513505 -5.31556082
  0.270270258 -5.36849928
  0.277027041 -5.39055109
  0.283783793 -5.43328524
  0.290540546 -5.45973778
  0.297297299 -5.4880352
  0.304054052 -5.5192399
  0.310810804 -5.52209282
  0.317567557 -5.49315119
  0.32432431 -5.40674639
  0.331081092 -5.31886959
  0.337837845 -5.22935867
  0.344594598 -5.13842201
  0.351351351 -5.04600239
  0.358108103 -4.95214462
  0.364864856 -4.85690784
  0.371621609 -4.76027155
  0.378378391 -4.66233206
  0.385135144 -4.56308174
  0.391891897 -4.46255875
  0.398648649 -4.36080408
  0.405405402 -4.25786209
  0.412162155 -4.1537776
  0.418918908 -4.04858494
  0.42567569 -3.94238234
  0.432432443 -3.83517456
  0.439189196 -3.72698498
  0.445945948 -3.61795855
  0.452702701 -3.50798655
  0.459459454 -3.39735651
  0.466216207 -3.28588343
  0.472972959 -3.17405653
  0.479729742 -3.06156635
  0.486486495 -2.9486866
  0.493243247 -2.83512545
  0.5 -2.7373476
  0.5 -2.7373476
  0.506756783 -2.83512545
  0.513513505 -2.9486866
  0.520270288 -3.06156635
  0.527027011 -3.17405653
  0.533783793 -3.28588343
  0.540540516 -3.39735651
  0.547297299 -3.50798655
  0.554054022 -3.61795855
  0.560810804 -3.72698498
  0.567567587 -3.83517456
  0.57432431 -3.94238234
  0.581081092 -4.04858494
  0.587837815 -4.1537776
  0.594594598 -4.25786209
  0.601351321 -4.36080408
  0.608108103 -4.46255875
  0.614864886 -4.56308174
  0.621621609 -4.66233206
  0.628378391 -4.76027155
  0.635135114 -4.85690784
  0.641891897 -4.95214462
  0.648648679 -5.04600239
  0.655405402 -5.13842201
  0.662162185 -5.22935867
  0.668918908 -5.31886959
  0.67567569 -5.40674639
  0.682432413 -5.49315119
  0.689189196 -5.52209282
  0.695945978 -5.5192399
  0.702702701 -5.4880352
  0.709459484 -5.45973778
  0.716216207 -5.43328524
  0.722972989 -5.39055109
  0.729729712 -5.36849928
  0.736486495 -5.31556082
  0.743243217 -5.24220991
  0.75 -5.28030586
  0.756756783 -5.26580524
  0.763513505 -5.29976654
  0.770270288 -5.32548714
  0.777027011 -5.3067584
  0.783783793 -5.36528492
  0.790540516 -5.39169931
  0.797297299 -5.36331606
  0.804054022 -5.28441381
  0.810810804 -5.21287298
  0.817567587 -5.17744255
  0.82432431 -5.12348366
  0.831081092 -5.068398
  0.837837815 -5.07080984
  0.844594598 -5.00852394
  0.851351321 -4.93928909
  0.858108103 -4.93683052
  0.864864886 -4.88527822
  0.871621609 -4.83687305
  0.878378391 -4.75895309
  0.885135114 -4.75938082
  0.891891897 -4.75364208
  0.898648679 -4.68516159
  0.905405402 -4.63885784
  0.912162185 -4.58637094
  0.918918908 -4.56034851
  0.92567569 -4.57645559
  0.932432413 -4.5246768
  0.939189196 -4.47812796
  0.945945978 -4.46327639
  0.952702701 -4.45101357
  0.959459484 -4.41546202
  0.966216207 -4.38439465
  0.972972989 -4.35825634
  0.979729712 -4.34099627
  0.986486495 -4.34562826
  0.993243217 -4.34835672
  1. -4.34923649
 
  0. -4.31091118
  0.00675676018 -4.31379175
  0.0135135101 -4.32299423
  0.0202702694 -4.33768225
  0.0270270295 -4.33636284
  0.0337837785 -4.35367203
  0.0405405387 -4.37584639
  0.0472972989 -4.40376043
  0.0540540516 -4.43780327
  0.0608108118 -4.44779491
  0.067567572 -4.44584227
  0.0743243173 -4.48974752
  0.0810810775 -4.53657007
  0.0878378376 -4.55345249
  0.0945945904 -4.61795425
  0.101351351 -4.65391779
  0.108108111 -4.62585449
  0.114864863 -4.68399763
  0.121621624 -4.74667692
  0.128378376 -4.81117392
  0.135135144 -4.81845188
  0.141891897 -4.84686327
  0.148648649 -4.89805269
  0.155405417 -4.97870922
  0.162162155 -4.97242308
  0.168918923 -5.06569958
  0.175675675 -5.12079382
  0.182432428 -5.13224268
  0.189189196 -5.20319557
  0.195945948 -5.28317881
  0.202702701 -5.35634613
  0.209459454 -5.3012929
  0.216216221 -5.27578783
  0.222972974 -5.30059528
  0.229729727 -5.24663448
  0.236486495 -5.23541594
  0.243243247 -5.23613834
  0.25 -5.20531702
  0.256756753 -5.23792887
  0.263513505 -5.2845397
  0.270270258 -5.34109783
  0.277027041 -5.38286543
  0.283783793 -5.40157557
  0.290540546 -5.4414382
  0.297297299 -5.47086668
  0.304054052 -5.49882841
  0.310810804 -5.5190711
  0.317567557 -5.46826553
  0.32432431 -5.38199234
  0.331081092 -5.29427719
  0.337837845 -5.20496559
  0.344594598 -5.11419249
  0.351351351 -5.02191639
  0.358108103 -4.92826509
  0.364864856 -4.83323717
  0.371621609 -4.73681736
  0.378378391 -4.63917971
  0.385135144 -4.54019499
  0.391891897 -4.43996572
  0.398648649 -4.33852959
  0.405405402 -4.23594046
  0.412162155 -4.1322422
  0.418918908 -4.02740145
  0.42567569 -3.92171383
  0.432432443 -3.81497955
  0.439189196 -3.70736074
  0.445945948 -3.59900141
  0.452702701 -3.48974419
  0.459459454 -3.37988567
  0.466216207 -3.26901722
  0.472972959 -3.15799809
  0.479729742 -3.04644871
  0.486486495 -2.93461132
  0.493243247 -2.82247066
  0.5 -2.73025227
  0.5 -2.73025227
  0.506756783 -2.82247066
  0.513513505 -2.93461132
  0.520270288 -3.04644871
  0.527027011 -3.15799809
  0.533783793 -3.26901722
  0.540540516 -3.37988567
  0.547297299 -3.48974419
  0.554054022 -3.59900141
  0.560810804 -3.70736074
  0.567567587 -3.81497955
  0.57432431 -3.92171383
  0.581081092 -4.02740145
  0.587837815 -4.1322422
  0.594594598 -4.23594046
  0.601351321 -4.33852959
  0.608108103 -4.43996572
  0.614864886 -4.54019499
  0.621621609 -4.63917971
  0.628378391 -4.73681736
  0.635135114 -4.83323717
  0.641891897 -4.92826509
  0.648648679 -5.02191639
  0.655405402 -5.11419249
  0.662162185 -5.20496559
  0.668918908 -5.29427719
  0.67567569 -5.38199234
  0.682432413 -5.46826553
  0.689189196 -5.5190711
  0.695945978 -5.49882841
  0.702702701 -5.47086668
  0.709459484 -5.4414382
  0.716216207 -5.40157557
  0.722972989 -5.38286543
  0.729729712 -5.34109783
  0.736486495 -5.2845397
  0.743243217 -5.23792887
  0.75 -5.20531702
  0.756756783 -5.23613834
  0.763513505 -5.23541594
  0.770270288 -5.24663448
  0.777027011 -5.30059528
  0.783783793 -5.27578783
  0.790540516 -5.3012929
  0.797297299 -5.35634613
  0.804054022 -5.28317881
  0.810810804 -5.20319557
  0.817567587 -5.13224268
  0.82432431 -5.12079382
  0.831081092 -5.06569958
  0.837837815 -4.97242308
  0.844594598 -4.97870922
  0.851351321 -4.89805269
  0.858108103 -4.84686327
  0.864864886 -4.81845188
  0.871621609 -4.81117392
  0.878378391 -4.74667692
  0.885135114 -4.68399763
  0.891891897 -4.62585449
  0.898648679 -4.65391779
  0.905405402 -4.61795425
  0.912162185 -4.55345249
  0.918918908 -4.53657007
  0.92567569 -4.48974752
  0.932432413 -4.44584227
  0.939189196 -4.44779491
  0.945945978 -4.43780327
  0.952702701 -4.40376043
  0.959459484 -4.37584639
  0.966216207 -4.35367203
  0.972972989 -4.33636284
  0.979729712 -4.33768225
  0.986486495 -4.32299423
  0.993243217 -4.31379175
  1. -4.31091118
 
  0. -4.30731678
  0.00675676018 -4.30902719
  0.0135135101 -4.31427765
  0.0202702694 -4.32312584
  0.0270270295 -4.33431005
  0.0337837785 -4.32609797
  0.0405405387 -4.31604624
  0.0472972989 -4.3313694
  0.0540540516 -4.36670589
  0.0608108118 -4.40487909
  0.067567572 -4.4305172
  0.0743243173 -4.43535852
  0.0810810775 -4.49237108
  0.0878378376 -4.53777313
  0.0945945904 -4.51330709
  0.101351351 -4.55419683
  0.108108111 -4.61853552
  0.114864863 -4.68377399
  0.121621624 -4.72765493
  0.128378376 -4.70704746
  0.135135144 -4.77568483
  0.141891897 -4.83378458
  0.148648649 -4.89460754
  0.155405417 -4.88171196
  0.162162155 -4.96616507
  0.168918923 -5.01499653
  0.175675675 -5.03774834
  0.182432428 -5.1162281
  0.189189196 -5.17908573
  0.195945948 -5.24928236
  0.202702701 -5.23000336
  0.209459454 -5.25060081
  0.216216221 -5.24455643
  0.222972974 -5.18626261
  0.229729727 -5.20590019
  0.236486495 -5.18486881
  0.243243247 -5.16927719
  0.25 -5.17094231
  0.256756753 -5.21778822
  0.263513505 -5.28006792
  0.270270258 -5.31946754
  0.277027041 -5.35884905
  0.283783793 -5.38968229
  0.290540546 -5.43221664
  0.297297299 -5.45414066
  0.304054052 -5.49520159
  0.310810804 -5.51056767
  0.317567557 -5.43723202
  0.32432431 -5.35113668
  0.331081092 -5.26356459
  0.337837845 -5.17446852
  0.344594598 -5.0839076
  0.351351351 -4.99184752
  0.358108103 -4.89848661
  0.364864856 -4.80370712
  0.371621609 -4.70757294
  0.378378391 -4.61022568
  0.385135144 -4.5116353
  0.391891897 -4.41179657
  0.398648649 -4.31075907
  0.405405402 -4.20865822
  0.412162155 -4.10545588
  0.418918908 -4.00113058
  0.42567569 -3.89592123
  0.432432443 -3.78969383
  0.439189196 -3.68278933
  0.445945948 -3.57507467
  0.452702701 -3.46659517
  0.459459454 -3.35758448
  0.466216207 -3.24781132
  0.472972959 -3.13780117
  0.479729742 -3.02741861
  0.486486495 -2.91688681
  0.493243247 -2.80626106
  0.5 -2.7302022
  0.5 -2.7302022
  0.506756783 -2.80626106
  0.513513505 -2.91688681
  0.520270288 -3.02741861
  0.527027011 -3.13780117
  0.533783793 -3.24781132
  0.540540516 -3.35758448
  0.547297299 -3.46659517
  0.554054022 -3.57507467
  0.560810804 -3.68278933
  0.567567587 -3.78969383
  0.57432431 -3.89592123
  0.581081092 -4.00113058
  0.587837815 -4.10545588
  0.594594598 -4.20865822
  0.601351321 -4.31075907
  0.608108103 -4.41179657
  0.614864886 -4.5116353
  0.621621609 -4.61022568
  0.628378391 -4.70757294
  0.635135114 -4.80370712
  0.641891897 -4.89848661
  0.648648679 -4.99184752
  0.655405402 -5.0839076
  0.662162185 -5.17446852
  0.668918908 -5.26356459
  0.67567569 -5.35113668
  0.682432413 -5.43723202
  0.689189196 -5.51056767
  0.695945978 -5.49520159
  0.702702701 -5.45414066
  0.709459484 -5.43221664
  0.716216207 -5.38968229
  0.722972989 -5.35884905
  0.729729712 -5.31946754
  0.736486495 -5.28006792
  0.743243217 -5.21778822
  0.75 -5.17094231
  0.756756783 -5.16927719
  0.763513505 -5.18486881
  0.770270288 -5.20590019
  0.777027011 -5.18626261
  0.783783793 -5.24455643
  0.790540516 -5.25060081
  0.797297299 -5.23000336
  0.804054022 -5.24928236
  0.810810804 -5.17908573
  0.817567587 -5.1162281
  0.82432431 -5.03774834
  0.831081092 -5.01499653
  0.837837815 -4.96616507
  0.844594598 -4.88171196
  0.851351321 -4.89460754
  0.858108103 -4.83378458
  0.864864886 -4.77568483
  0.871621609 -4.70704746
  0.878378391 -4.72765493
  0.885135114 -4.68377399
  0.891891897 -4.61853552
  0.898648679 -4.55419683
  0.905405402 -4.51330709
  0.912162185 -4.53777313
  0.918918908 -4.49237108
  0.92567569 -4.43535852
  0.932432413 -4.4305172
  0.939189196 -4.40487909
  0.945945978 -4.36670589
  0.952702701 -4.3313694
  0.959459484 -4.31604624
  0.966216207 -4.32609797
  0.972972989 -4.33431005
  0.979729712 -4.32312584
  0.986486495 -4.31427765
  0.993243217 -4.30902719
  1. -4.30731678
 
  0. -4.20096207
  0.00675676018 -4.20378399
  0.0135135101 -4.21260977
  0.0202702694 -4.22643566
  0.0270270295 -4.24600124
  0.0337837785 -4.27032804
  0.0405405387 -4.29897642
  0.0472972989 -4.30432272
  0.0540540516 -4.29067373
  0.0608108118 -4.33319855
  0.067567572 -4.38226843
  0.0743243173 -4.41143703
  0.0810810775 -4.39627266
  0.0878378376 -4.44618511
  0.0945945904 -4.49849319
  0.101351351 -4.5510211
  0.108108111 -4.61535549
  0.114864863 -4.59605026
  0.121621624 -4.62968445
  0.128378376 -4.69423819
  0.135135144 -4.75633287
  0.141891897 -4.78151417
  0.148648649 -4.8182888
  0.155405417 -4.86813354
  0.162162155 -4.93346167
  0.168918923 -4.94042921
  0.175675675 -5.02244091
  0.182432428 -5.09611368
  0.189189196 -5.15480185
  0.195945948 -5.19820261
  0.202702701 -5.22504663
  0.209459454 -5.17521906
  0.216216221 -5.14809418
  0.222972974 -5.17681885
  0.229729727 -5.12639046
  0.236486495 -5.13370466
  0.243243247 -5.12156916
  0.25 -5.13998318
  0.256756753 -5.2134614
  0.263513505 -5.24817991
  0.270270258 -5.2982111
  0.277027041 -5.34498787
  0.283783793 -5.38695478
  0.290540546 -5.40019751
  0.297297299 -5.44561577
  0.304054052 -5.47758961
  0.310810804 -5.48539686
  0.317567557 -5.40072727
  0.32432431 -5.31485224
  0.331081092 -5.22747278
  0.337837845 -5.13860369
  0.344594598 -5.04825687
  0.351351351 -4.95652008
  0.358108103 -4.86342621
  0.364864856 -4.76896524
  0.371621609 -4.67317724
  0.378378391 -4.57615662
  0.385135144 -4.47814512
  0.391891897 -4.37880325
  0.398648649 -4.27826929
  0.405405402 -4.1766696
  0.412162155 -4.07403231
  0.418918908 -3.97036314
  0.42567569 -3.8657589
  0.432432443 -3.76023102
  0.439189196 -3.65410233
  0.445945948 -3.54700756
  0.452702701 -3.43941736
  0.459459454 -3.33139658
  0.466216207 -3.22297764
  0.472972959 -3.11422825
  0.479729742 -3.0053153
  0.486486495 -2.89635849
  0.493243247 -2.7875104
  0.5 -2.72176647
  0.5 -2.72176647
  0.506756783 -2.7875104
  0.513513505 -2.89635849
  0.520270288 -3.0053153
  0.527027011 -3.11422825
  0.533783793 -3.22297764
  0.540540516 -3.33139658
  0.547297299 -3.43941736
  0.554054022 -3.54700756
  0.560810804 -3.65410233
  0.567567587 -3.76023102
  0.57432431 -3.8657589
  0.581081092 -3.97036314
  0.587837815 -4.07403231
  0.594594598 -4.1766696
  0.601351321 -4.27826929
  0.608108103 -4.37880325
  0.614864886 -4.47814512
  0.621621609 -4.57615662
  0.628378391 -4.67317724
  0.635135114 -4.76896524
  0.641891897 -4.86342621
  0.648648679 -4.95652008
  0.655405402 -5.04825687
  0.662162185 -5.13860369
  0.668918908 -5.22747278
  0.67567569 -5.31485224
  0.682432413 -5.40072727
  0.689189196 -5.48539686
  0.695945978 -5.47758961
  0.702702701 -5.44561577
  0.709459484 -5.40019751
  0.716216207 -5.38695478
  0.722972989 -5.34498787
  0.729729712 -5.2982111
  0.736486495 -5.24817991
  0.743243217 -5.2134614
  0.75 -5.13998318
  0.756756783 -5.12156916
  0.763513505 -5.13370466
  0.770270288 -5.12639046
  0.777027011 -5.17681885
  0.783783793 -5.14809418
  0.790540516 -5.17521906
  0.797297299 -5.22504663
  0.804054022 -5.19820261
  0.810810804 -5.15480185
  0.817567587 -5.09611368
  0.82432431 -5.02244091
  0.831081092 -4.94042921
  0.837837815 -4.93346167
  0.844594598 -4.86813354
  0.851351321 -4.8182888
  0.858108103 -4.78151417
  0.864864886 -4.75633287
  0.871621609 -4.69423819
  0.878378391 -4.62968445
  0.885135114 -4.59605026
  0.891891897 -4.61535549
  0.898648679 -4.5510211
  0.905405402 -4.49849319
  0.912162185 -4.44618511
  0.918918908 -4.39627266
  0.92567569 -4.41143703
  0.932432413 -4.38226843
  0.939189196 -4.33319855
  0.945945978 -4.29067373
  0.952702701 -4.30432272
  0.959459484 -4.29897642
  0.966216207 -4.27032804
  0.972972989 -4.24600124
  0.979729712 -4.22643566
  0.986486495 -4.21260977
  0.993243217 -4.20378399
  1. -4.20096207
 
  0. -4.17496443
  0.00675676018 -4.17408371
  0.0135135101 -4.17133665
  0.0202702694 -4.16674328
  0.0270270295 -4.16009235
  0.0337837785 -4.1833272
  0.0405405387 -4.21299076
  0.0472972989 -4.24827099
  0.0540540516 -4.28846693
  0.0608108118 -4.27521133
  0.067567572 -4.30503035
  0.0743243173 -4.34906626
  0.0810810775 -4.39049959
  0.0878378376 -4.41992092
  0.0945945904 -4.4841013
  0.101351351 -4.48696375
  0.108108111 -4.48818398
  0.114864863 -4.55230331
  0.121621624 -4.61109924
  0.128378376 -4.67686129
  0.135135144 -4.65910816
  0.141891897 -4.73085594
  0.148648649 -4.77189064
  0.155405417 -4.85752678
  0.162162155 -4.87209082
  0.168918923 -4.92617607
  0.175675675 -4.99232435
  0.182432428 -5.04245615
  0.189189196 -5.12928438
  0.195945948 -5.15185404
  0.202702701 -5.09885454
  0.209459454 -5.11962366
  0.216216221 -5.11878109
  0.222972974 -5.06557655
  0.229729727 -5.09933805
  0.236486495 -5.06492662
  0.243243247 -5.08665037
  0.25 -5.12817383
  0.256756753 -5.1886549
  0.263513505 -5.24723864
  0.270270258 -5.27534199
  0.277027041 -5.30507421
  0.283783793 -5.35697603
  0.290540546 -5.39712572
  0.297297299 -5.4397974
  0.304054052 -5.46399069
  0.310810804 -5.44305372
  0.317567557 -5.35860634
  0.32432431 -5.27296638
  0.331081092 -5.1859293
  0.337837845 -5.09732199
  0.344594598 -5.00726748
  0.351351351 -4.9158659
  0.358108103 -4.82310247
  0.364864856 -4.72906542
  0.371621609 -4.63367939
  0.378378391 -4.53706169
  0.385135144 -4.43941689
  0.391891897 -4.34058285
  0.398648649 -4.24060631
  0.405405402 -4.13953733
  0.412162155 -4.03762722
  0.418918908 -3.93449783
  0.42567569 -3.8306365
  0.432432443 -3.72609425
  0.439189196 -3.62082386
  0.445945948 -3.51484919
  0.452702701 -3.40839481
  0.459459454 -3.30163813
  0.466216207 -3.19456768
  0.472972959 -3.08732653
  0.479729742 -2.98011255
  0.486486495 -2.8730092
  0.493243247 -2.7662425
  0.5 -2.72166252
  0.5 -2.72166252
  0.506756783 -2.7662425
  0.513513505 -2.8730092
  0.520270288 -2.98011255
  0.527027011 -3.08732653
  0.533783793 -3.19456768
  0.540540516 -3.30163813
  0.547297299 -3.40839481
  0.554054022 -3.51484919
  0.560810804 -3.62082386
  0.567567587 -3.72609425
  0.57432431 -3.8306365
  0.581081092 -3.93449783
  0.587837815 -4.03762722
  0.594594598 -4.13953733
  0.601351321 -4.24060631
  0.608108103 -4.34058285
  0.614864886 -4.43941689
  0.621621609 -4.53706169
  0.628378391 -4.63367939
  0.635135114 -4.72906542
  0.641891897 -4.82310247
  0.648648679 -4.9158659
  0.655405402 -5.00726748
  0.662162185 -5.09732199
  0.668918908 -5.1859293
  0.67567569 -5.27296638
  0.682432413 -5.35860634
  0.689189196 -5.44305372
  0.695945978 -5.46399069
  0.702702701 -5.4397974
  0.709459484 -5.39712572
  0.716216207 -5.35697603
  0.722972989 -5.30507421
  0.729729712 -5.27534199
  0.736486495 -5.24723864
  0.743243217 -5.1886549
  0.75 -5.12817383
  0.756756783 -5.08665037
  0.763513505 -5.06492662
  0.770270288 -5.09933805
  0.777027011 -5.06557655
  0.783783793 -5.11878109
  0.790540516 -5.11962366
  0.797297299 -5.09885454
  0.804054022 -5.15185404
  0.810810804 -5.12928438
  0.817567587 -5.04245615
  0.82432431 -4.99232435
  0.831081092 -4.92617607
  0.837837815 -4.87209082
  0.844594598 -4.85752678
  0.851351321 -4.77189064
  0.858108103 -4.73085594
  0.864864886 -4.65910816
  0.871621609 -4.67686129
  0.878378391 -4.61109924
  0.885135114 -4.55230331
  0.891891897 -4.48818398
  0.898648679 -4.48696375
  0.905405402 -4.4841013
  0.912162185 -4.41992092
  0.918918908 -4.39049959
  0.92567569 -4.34906626
  0.932432413 -4.30503035
  0.939189196 -4.27521133
  0.945945978 -4.28846693
  0.952702701 -4.24827099
  0.959459484 -4.21299076
  0.966216207 -4.1833272
  0.972972989 -4.16009235
  0.979729712 -4.16674328
  0.986486495 -4.17133665
  0.993243217 -4.17408371
  1. -4.17496443
 
  0. -4.11998463
  0.00675676018 -4.12225676
  0.0135135101 -4.12928677
  0.0202702694 -4.14135504
  0.0270270295 -4.15936184
  0.0337837785 -4.15188408
  0.0405405387 -4.17109108
  0.0472972989 -4.19791031
  0.0540540516 -4.22916126
  0.0608108118 -4.26486635
  0.067567572 -4.25790596
  0.0743243173 -4.30422926
  0.0810810775 -4.35976934
  0.0878378376 -4.36813831
  0.0945945904 -4.36225414
  0.101351351 -4.42240095
  0.108108111 -4.48104954
  0.114864863 -4.5507226
  0.121621624 -4.5643034
  0.128378376 -4.58268166
  0.135135144 -4.64506054
  0.141891897 -4.70078611
  0.148648649 -4.74284649
  0.155405417 -4.77127075
  0.162162155 -4.82065153
  0.168918923 -4.92209291
  0.175675675 -4.95785379
  0.182432428 -5.01328087
  0.189189196 -5.06679106
  0.195945948 -5.06239843
  0.202702701 -5.09096336
  0.209459454 -5.04433584
  0.216216221 -5.03257418
  0.222972974 -5.0607338
  0.229729727 -5.00656366
  0.236486495 -5.04605579
  0.243243247 -5.04337406
  0.25 -5.12108612
  0.256756753 -5.17084074
  0.263513505 -5.21440268
  0.270270258 -5.26169205
  0.277027041 -5.30405569
  0.283783793 -5.34517479
  0.290540546 -5.38942814
  0.297297299 -5.43295383
  0.304054052 -5.45528507
  0.310810804 -5.39514971
  0.317567557 -5.31097651
  0.32432431 -5.22559166
  0.331081092 -5.1389327
  0.337837845 -5.05062819
  0.344594598 -4.96094894
  0.351351351 -4.86992836
  0.358108103 -4.7775588
  0.364864856 -4.68395281
  0.371621609 -4.5889864
  0.378378391 -4.49292517
  0.385135144 -4.39569235
  0.391891897 -4.29733944
  0.398648649 -4.19796038
  0.405405402 -4.09757328
  0.412162155 -3.99640512
  0.418918908 -3.89406538
  0.42567569 -3.79115915
  0.432432443 -3.68766594
  0.439189196 -3.58343029
  0.445945948 -3.47867823
  0.452702701 -3.37359095
  0.459459454 -3.26826382
  0.466216207 -3.16280508
  0.472972959 -3.05733061
  0.479729742 -2.95204735
  0.486486495 -2.84713507
  0.493243247 -2.74280214
  0.5 -2.71042919
  0.5 -2.71042919
  0.506756783 -2.74280214
  0.513513505 -2.84713507
  0.520270288 -2.95204735
  0.527027011 -3.05733061
  0.533783793 -3.16280508
  0.540540516 -3.26826382
  0.547297299 -3.37359095
  0.554054022 -3.47867823
  0.560810804 -3.58343029
  0.567567587 -3.68766594
  0.57432431 -3.79115915
  0.581081092 -3.89406538
  0.587837815 -3.99640512
  0.594594598 -4.09757328
  0.601351321 -4.19796038
  0.608108103 -4.29733944
  0.614864886 -4.39569235
  0.621621609 -4.49292517
  0.628378391 -4.5889864
  0.635135114 -4.68395281
  0.641891897 -4.7775588
  0.648648679 -4.86992836
  0.655405402 -4.96094894
  0.662162185 -5.05062819
  0.668918908 -5.1389327
  0.67567569 -5.22559166
  0.682432413 -5.31097651
  0.689189196 -5.39514971
  0.695945978 -5.45528507
  0.702702701 -5.43295383
  0.709459484 -5.38942814
  0.716216207 -5.34517479
  0.722972989 -5.30405569
  0.729729712 -5.26169205
  0.736486495 -5.21440268
  0.743243217 -5.17084074
  0.75 -5.12108612
  0.756756783 -5.04337406
  0.763513505 -5.04605579
  0.770270288 -5.00656366
  0.777027011 -5.0607338
  0.783783793 -5.03257418
  0.790540516 -5.04433584
  0.797297299 -5.09096336
  0.804054022 -5.06239843
  0.810810804 -5.06679106
  0.817567587 -5.01328087
  0.82432431 -4.95785379
  0.831081092 -4.92209291
  0.837837815 -4.82065153
  0.844594598 -4.77127075
  0.851351321 -4.74284649
  0.858108103 -4.70078611
  0.864864886 -4.64506054
  0.871621609 -4.58268166
  0.878378391 -4.5643034
  0.885135114 -4.5507226
  0.891891897 -4.48104954
  0.898648679 -4.42240095
  0.905405402 -4.36225414
  0.912162185 -4.36813831
  0.918918908 -4.35976934
  0.92567569 -4.30422926
  0.932432413 -4.25790596
  0.939189196 -4.26486635
  0.945945978 -4.22916126
  0.952702701 -4.19791031
  0.959459484 -4.17109108
  0.966216207 -4.15188408
  0.972972989 -4.15936184
  0.979729712 -4.14135504
  0.986486495 -4.12928677
  0.993243217 -4.12225676
  1. -4.11998463
 
  0. -4.09283686
  0.00675676018 -4.09524918
  0.0135135101 -4.10262394
  0.0202702694 -4.11391449
  0.0270270295 -4.12943697
  0.0337837785 -4.14847469
  0.0405405387 -4.14180565
  0.0472972989 -4.13002491
  0.0540540516 -4.16305065
  0.0608108118 -4.20604229
  0.067567572 -4.25307846
  0.0743243173 -4.23884821
  0.0810810775 -4.25907612
  0.0878378376 -4.30972815
  0.0945945904 -4.35603476
  0.101351351 -4.41826153
  0.108108111 -4.45897341
  0.114864863 -4.4292531
  0.121621624 -4.50802231
  0.128378376 -4.55195332
  0.135135144 -4.63780212
  0.141891897 -4.62341404
  0.148648649 -4.69880676
  0.155405417 -4.7515254
  0.162162155 -4.81529713
  0.168918923 -4.85586405
  0.175675675 -4.92616653
  0.182432428 -4.99904108
  0.189189196 -5.0330081
  0.195945948 -5.01566267
  0.202702701 -4.96790886
  0.209459454 -5.00018549
  0.216216221 -4.98818445
  0.222972974 -4.96791458
  0.229729727 -5.00115442
  0.236486495 -4.97264004
  0.243243247 -5.02568007
  0.25 -5.09420681
  0.256756753 -5.15399694
  0.263513505 -5.20793056
  0.270270258 -5.25436163
  0.277027041 -5.29585028
  0.283783793 -5.32588673
  0.290540546 -5.37454939
  0.297297299 -5.40719461
  0.304054052 -5.42416668
  0.310810804 -5.34201717
  0.317567557 -5.25815678
  0.32432431 -5.17302132
  0.331081092 -5.08658648
  0.337837845 -4.99863386
  0.344594598 -4.90933657
  0.351351351 -4.81871462
  0.358108103 -4.72679377
  0.364864856 -4.63363647
  0.371621609 -4.5392189
  0.378378391 -4.44380713
  0.385135144 -4.34716988
  0.391891897 -4.24924803
  0.398648649 -4.15058279
  0.405405402 -4.05098677
  0.412162155 -3.95055819
  0.418918908 -3.84941387
  0.42567569 -3.74761868
  0.432432443 -3.6451602
  0.439189196 -3.54218006
  0.445945948 -3.43886662
  0.452702701 -3.33525467
  0.459459454 -3.23158312
  0.466216207 -3.12794209
  0.472972959 -3.02452946
  0.479729742 -2.92145443
  0.486486495 -2.8190608
  0.493243247 -2.71751785
  0.5 -2.71018505
  0.5 -2.71018505
  0.506756783 -2.71751785
  0.513513505 -2.8190608
  0.520270288 -2.92145443
  0.527027011 -3.02452946
  0.533783793 -3.12794209
  0.540540516 -3.23158312
  0.547297299 -3.33525467
  0.554054022 -3.43886662
  0.560810804 -3.54218006
  0.567567587 -3.6451602
  0.57432431 -3.74761868
  0.581081092 -3.84941387
  0.587837815 -3.95055819
  0.594594598 -4.05098677
  0.601351321 -4.15058279
  0.608108103 -4.24924803
  0.614864886 -4.34716988
  0.621621609 -4.44380713
  0.628378391 -4.5392189
  0.635135114 -4.63363647
  0.641891897 -4.72679377
  0.648648679 -4.81871462
  0.655405402 -4.90933657
  0.662162185 -4.99863386
  0.668918908 -5.08658648
  0.67567569 -5.17302132
  0.682432413 -5.25815678
  0.689189196 -5.34201717
  0.695945978 -5.42416668
  0.702702701 -5.40719461
  0.709459484 -5.37454939
  0.716216207 -5.32588673
  0.722972989 -5.29585028
  0.729729712 -5.25436163
  0.736486495 -5.20793056
  0.743243217 -5.15399694
  0.75 -5.09420681
  0.756756783 -5.02568007
  0.763513505 -4.97264004
  0.770270288 -5.00115442
  0.777027011 -4.96791458
  0.783783793 -4.98818445
  0.790540516 -5.00018549
  0.797297299 -4.96790886
  0.804054022 -5.01566267
  0.810810804 -5.0330081
  0.817567587 -4.99904108
  0.82432431 -4.92616653
  0.831081092 -4.85586405
  0.837837815 -4.81529713
  0.844594598 -4.7515254
  0.851351321 -4.69880676
  0.858108103 -4.62341404
  0.864864886 -4.63780212
  0.871621609 -4.55195332
  0.878378391 -4.50802231
  0.885135114 -4.4292531
  0.891891897 -4.45897341
  0.898648679 -4.41826153
  0.905405402 -4.35603476
  0.912162185 -4.30972815
  0.918918908 -4.25907612
  0.92567569 -4.23884821
  0.932432413 -4.25307846
  0.939189196 -4.20604229
  0.945945978 -4.16305065
  0.952702701 -4.13002491
  0.959459484 -4.14180565
  0.966216207 -4.14847469
  0.972972989 -4.12943697
  0.979729712 -4.11391449
  0.986486495 -4.10262394
  0.993243217 -4.09524918
  1. -4.09283686
 
  0. -3.99988985
  0.00675676018 -3.99897766
  0.0135135101 -3.99780273
  0.0202702694 -4.0123806
  0.0270270295 -4.03280687
  0.0337837785 -4.05844545
  0.0405405387 -4.08889914
  0.0472972989 -4.12383318
  0.0540540516 -4.11635113
  0.0608108118 -4.12017679
  0.067567572 -4.16342688
  0.0743243173 -4.21008587
  0.0810810775 -4.23268175
  0.0878378376 -4.29202843
  0.0945945904 -4.34370756
  0.101351351 -4.3174367
  0.108108111 -4.36300039
  0.114864863 -4.4291625
  0.121621624 -4.48171234
  0.128378376 -4.53100348
  0.135135144 -4.53088045
  0.141891897 -4.62233305
  0.148648649 -4.66827011
  0.155405417 -4.70247746
  0.162162155 -4.7668438
  0.168918923 -4.81958151
  0.175675675 -4.89234209
  0.182432428 -4.97485781
  0.189189196 -4.92562962
  0.195945948 -4.93613625
  0.202702701 -4.96292114
  0.209459454 -4.90862608
  0.216216221 -4.93022966
  0.222972974 -4.93042278
  0.229729727 -4.92783833
  0.236486495 -4.94792318
  0.243243247 -5.01859713
  0.25 -5.06578779
  0.256756753 -5.1190691
  0.263513505 -5.17007208
  0.270270258 -5.2225976
  0.277027041 -5.27055597
  0.283783793 -5.31338024
  0.290540546 -5.37139416
  0.297297299 -5.39830351
  0.304054052 -5.36516142
  0.310810804 -5.28332996
  0.317567557 -5.19979477
  0.32432431 -5.11491632
  0.331081092 -5.02878046
  0.337837845 -4.9412365
  0.344594598 -4.85237408
  0.351351351 -4.76220179
  0.358108103 -4.6707921
  0.364864856 -4.57816553
  0.371621609 -4.48438072
  0.378378391 -4.38952637
  0.385135144 -4.29349613
  0.391891897 -4.19636583
  0.398648649 -4.09850216
  0.405405402 -3.99982595
  0.412162155 -3.90040112
  0.418918908 -3.80034399
  0.42567569 -3.69969463
  0.432432443 -3.59849024
  0.439189196 -3.49695063
  0.445945948 -3.39520502
  0.452702701 -3.29321194
  0.459459454 -3.19140911
  0.466216207 -3.08985138
  0.472972959 -2.98877668
  0.479729742 -2.88827372
  0.486486495 -2.78870869
  0.493243247 -2.69036436
  0.5 -2.69577456
  0.5 -2.69577456
  0.506756783 -2.69036436
  0.513513505 -2.78870869
  0.520270288 -2.88827372
  0.527027011 -2.98877668
  0.533783793 -3.08985138
  0.540540516 -3.19140911
  0.547297299 -3.29321194
  0.554054022 -3.39520502
  0.560810804 -3.49695063
  0.567567587 -3.59849024
  0.57432431 -3.69969463
  0.581081092 -3.80034399
  0.587837815 -3.90040112
  0.594594598 -3.99982595
  0.601351321 -4.09850216
  0.608108103 -4.19636583
  0.614864886 -4.29349613
  0.621621609 -4.38952637
  0.628378391 -4.48438072
  0.635135114 -4.57816553
  0.641891897 -4.6707921
  0.648648679 -4.76220179
  0.655405402 -4.85237408
  0.662162185 -4.9412365
  0.668918908 -5.02878046
  0.67567569 -5.11491632
  0.682432413 -5.19979477
  0.689189196 -5.28332996
  0.695945978 -5.36516142
  0.702702701 -5.39830351
  0.709459484 -5.37139416
  0.716216207 -5.31338024
  0.722972989 -5.27055597
  0.729729712 -5.2225976
  0.736486495 -5.17007208
  0.743243217 -5.1190691
  0.75 -5.06578779
  0.756756783 -5.01859713
  0.763513505 -4.94792318
  0.770270288 -4.92783833
  0.777027011 -4.93042278
  0.783783793 -4.93022966
  0.790540516 -4.90862608
  0.797297299 -4.96292114
  0.804054022 -4.93613625
  0.810810804 -4.92562962
  0.817567587 -4.97485781
  0.82432431 -4.89234209
  0.831081092 -4.81958151
  0.837837815 -4.7668438
  0.844594598 -4.70247746
  0.851351321 -4.66827011
  0.858108103 -4.62233305
  0.864864886 -4.53088045
  0.871621609 -4.53100348
  0.878378391 -4.48171234
  0.885135114 -4.4291625
  0.891891897 -4.36300039
  0.898648679 -4.3174367
  0.905405402 -4.34370756
  0.912162185 -4.29202843
  0.918918908 -4.23268175
  0.92567569 -4.21008587
  0.932432413 -4.16342688
  0.939189196 -4.12017679
  0.945945978 -4.11635113
  0.952702701 -4.12383318
  0.959459484 -4.08889914
  0.966216207 -4.05844545
  0.972972989 -4.03280687
  0.979729712 -4.0123806
  0.986486495 -3.99780273
  0.993243217 -3.99897766
  1. -3.99988985
 
  0. -3.98567533
  0.00675676018 -3.98866034
  0.0135135101 -3.99621773
  0.0202702694 -3.9914999
  0.0270270295 -3.98500299
  0.0337837785 -3.99459982
  0.0405405387 -4.01812363
  0.0472972989 -4.04708624
  0.0540540516 -4.08123446
  0.0608108118 -4.10089874
  0.067567572 -4.13025951
  0.0743243173 -4.17885923
  0.0810810775 -4.2180233
  0.0878378376 -4.19557619
  0.0945945904 -4.23400974
  0.101351351 -4.29953623
  0.108108111 -4.35455704
  0.114864863 -4.42234039
  0.121621624 -4.39757729
  0.128378376 -4.46300602
  0.135135144 -4.51938677
  0.141891897 -4.57990885
  0.148648649 -4.58377647
  0.155405417 -4.68621683
  0.162162155 -4.74471378
  0.168918923 -4.79590178
  0.175675675 -4.87631226
  0.182432428 -4.87252092
  0.189189196 -4.90448236
  0.195945948 -4.87476826
  0.202702701 -4.85695553
  0.209459454 -4.893116
  0.216216221 -4.85276794
  0.222972974 -4.88414907
  0.229729727 -4.87112665
  0.236486495 -4.94001532
  0.243243247 -5.00200796
  0.25 -5.0623827
  0.256756753 -5.11301374
  0.263513505 -5.16377497
  0.270270258 -5.21171618
  0.277027041 -5.26591873
  0.283783793 -5.30834055
  0.290540546 -5.34850645
  0.297297299 -5.38120317
  0.304054052 -5.30108404
  0.310810804 -5.21954489
  0.317567557 -5.13631916
  0.32432431 -5.05169821
  0.331081092 -4.96594191
  0.337837845 -4.87887621
  0.344594598 -4.79048824
  0.351351351 -4.70084524
  0.358108103 -4.60985088
  0.364864856 -4.51782608
  0.371621609 -4.42466879
  0.378378391 -4.33049774
  0.385135144 -4.23527575
  0.391891897 -4.13909626
  0.398648649 -4.04214573
  0.405405402 -3.94453049
  0.412162155 -3.84622622
  0.418918908 -3.74729109
  0.42567569 -3.64791298
  0.432432443 -3.54815674
  0.439189196 -3.44827032
  0.445945948 -3.3482523
  0.452702701 -3.24820614
  0.459459454 -3.1485076
  0.466216207 -3.0492959
  0.472972959 -2.95082283
  0.479729742 -2.85327005
  0.486486495 -2.75692129
  0.493243247 -2.66219234
  0.5 -2.69568682
  0.5 -2.69568682
  0.506756783 -2.66219234
  0.513513505 -2.75692129
  0.520270288 -2.85327005
  0.527027011 -2.95082283
  0.533783793 -3.0492959
  0.540540516 -3.1485076
  0.547297299 -3.24820614
  0.554054022 -3.3482523
  0.560810804 -3.44827032
  0.567567587 -3.54815674
  0.57432431 -3.64791298
  0.581081092 -3.74729109
  0.587837815 -3.84622622
  0.594594598 -3.94453049
  0.601351321 -4.04214573
  0.608108103 -4.13909626
  0.614864886 -4.23527575
  0.621621609 -4.33049774
  0.628378391 -4.42466879
  0.635135114 -4.51782608
  0.641891897 -4.60985088
  0.648648679 -4.70084524
  0.655405402 -4.79048824
  0.662162185 -4.87887621
  0.668918908 -4.96594191
  0.67567569 -5.05169821
  0.682432413 -5.13631916
  0.689189196 -5.21954489
  0.695945978 -5.30108404
  0.702702701 -5.38120317
  0.709459484 -5.34850645
  0.716216207 -5.30834055
  0.722972989 -5.26591873
  0.729729712 -5.21171618
  0.736486495 -5.16377497
  0.743243217 -5.11301374
  0.75 -5.0623827
  0.756756783 -5.00200796
  0.763513505 -4.94001532
  0.770270288 -4.87112665
  0.777027011 -4.88414907
  0.783783793 -4.85276794
  0.790540516 -4.893116
  0.797297299 -4.85695553
  0.804054022 -4.87476826
  0.810810804 -4.90448236
  0.817567587 -4.87252092
  0.82432431 -4.87631226
  0.831081092 -4.79590178
  0.837837815 -4.74471378
  0.844594598 -4.68621683
  0.851351321 -4.58377647
  0.858108103 -4.57990885
  0.864864886 -4.51938677
  0.871621609 -4.46300602
  0.878378391 -4.39757729
  0.885135114 -4.42234039
  0.891891897 -4.35455704
  0.898648679 -4.29953623
  0.905405402 -4.23400974
  0.912162185 -4.19557619
  0.918918908 -4.2180233
  0.92567569 -4.17885923
  0.932432413 -4.13025951
  0.939189196 -4.10089874
  0.945945978 -4.08123446
  0.952702701 -4.04708624
  0.959459484 -4.01812363
  0.966216207 -3.99459982
  0.972972989 -3.98500299
  0.979729712 -3.9914999
  0.986486495 -3.99621773
  0.993243217 -3.98866034
  1. -3.98567533
 
  0. -3.94458532
  0.00675676018 -3.94642401
  0.0135135101 -3.95206118
  0.0202702694 -3.96172523
  0.0270270295 -3.97579288
  0.0337837785 -3.9768033
  0.0405405387 -3.97669268
  0.0472972989 -4.00940275
  0.0540540516 -4.04592752
  0.0608108118 -4.0860424
  0.067567572 -4.08366966
  0.0743243173 -4.07862234
  0.0810810775 -4.1289382
  0.0878378376 -4.17975521
  0.0945945904 -4.23210001
  0.101351351 -4.28904533
  0.108108111 -4.28953934
  0.114864863 -4.31566668
  0.121621624 -4.39415789
  0.128378376 -4.4398036
  0.135135144 -4.49597836
  0.141891897 -4.52100277
  0.148648649 -4.58280849
  0.155405417 -4.64132452
  0.162162155 -4.69232607
  0.168918923 -4.77657127
  0.175675675 -4.83942699
  0.182432428 -4.82893848
  0.189189196 -4.78621006
  0.195945948 -4.82120085
  0.202702701 -4.82232332
  0.209459454 -4.79949141
  0.216216221 -4.84146023
  0.222972974 -4.8143363
  0.229729727 -4.86324501
  0.236486495 -4.93132067
  0.243243247 -5.00076008
  0.25 -5.05668116
  0.256756753 -5.10437536
  0.263513505 -5.14489555
  0.270270258 -5.19335938
  0.277027041 -5.24536943
  0.283783793 -5.30542946
  0.290540546 -5.33949089
  0.297297299 -5.31121635
  0.304054052 -5.23154783
  0.310810804 -5.15024805
  0.317567557 -5.06750917
  0.32432431 -4.98343086
  0.331081092 -4.89795637
  0.337837845 -4.8113966
  0.344594598 -4.72357655
  0.351351351 -4.63442802
  0.358108103 -4.54404593
  0.364864856 -4.45269394
  0.371621609 -4.36025906
  0.378378391 -4.26689672
  0.385135144 -4.17255354
  0.391891897 -4.07722664
  0.398648649 -3.981287
  0.405405402 -3.88476372
  0.412162155 -3.78769779
  0.418918908 -3.69009352
  0.42567569 -3.59217596
  0.432432443 -3.49401999
  0.439189196 -3.39587545
  0.445945948 -3.29780197
  0.452702701 -3.20005369
  0.459459454 -3.10276079
  0.466216207 -3.00620556
  0.472972959 -2.91067982
  0.479729742 -2.81643057
  0.486486495 -2.72371817
  0.493243247 -2.63303804
  0.5 -2.67912197
  0.5 -2.67912197
  0.506756783 -2.63303804
  0.513513505 -2.72371817
  0.520270288 -2.81643057
  0.527027011 -2.91067982
  0.533783793 -3.00620556
  0.540540516 -3.10276079
  0.547297299 -3.20005369
  0.554054022 -3.29780197
  0.560810804 -3.39587545
  0.567567587 -3.49401999
  0.57432431 -3.59217596
  0.581081092 -3.69009352
  0.587837815 -3.78769779
  0.594594598 -3.88476372
  0.601351321 -3.981287
  0.608108103 -4.07722664
  0.614864886 -4.17255354
  0.621621609 -4.26689672
  0.628378391 -4.36025906
  0.635135114 -4.45269394
  0.641891897 -4.54404593
  0.648648679 -4.63442802
  0.655405402 -4.72357655
  0.662162185 -4.8113966
  0.668918908 -4.89795637
  0.67567569 -4.98343086
  0.682432413 -5.06750917
  0.689189196 -5.15024805
  0.695945978 -5.23154783
  0.702702701 -5.31121635
  0.709459484 -5.33949089
  0.716216207 -5.30542946
  0.722972989 -5.24536943
  0.729729712 -5.19335938
  0.736486495 -5.14489555
  0.743243217 -5.10437536
  0.75 -5.05668116
  0.756756783 -5.00076008
  0.763513505 -4.93132067
  0.770270288 -4.86324501
  0.777027011 -4.8143363
  0.783783793 -4.84146023
  0.790540516 -4.79949141
  0.797297299 -4.82232332
  0.804054022 -4.82120085
  0.810810804 -4.78621006
  0.817567587 -4.82893848
  0.82432431 -4.83942699
  0.831081092 -4.77657127
  0.837837815 -4.69232607
  0.844594598 -4.64132452
  0.851351321 -4.58280849
  0.858108103 -4.52100277
  0.864864886 -4.49597836
  0.871621609 -4.4398036
  0.878378391 -4.39415789
  0.885135114 -4.31566668
  0.891891897 -4.28953934
  0.898648679 -4.28904533
  0.905405402 -4.23210001
  0.912162185 -4.17975521
  0.918918908 -4.1289382
  0.92567569 -4.07862234
  0.932432413 -4.08366966
  0.939189196 -4.0860424
  0.945945978 -4.04592752
  0.952702701 -4.00940275
  0.959459484 -3.97669268
  0.966216207 -3.9768033
  0.972972989 -3.97579288
  0.979729712 -3.96172523
  0.986486495 -3.95206118
  0.993243217 -3.94642401
  1. -3.94458532
 
  0. -3.88105202
  0.00675676018 -3.88378906
  0.0135135101 -3.89213657
  0.0202702694 -3.90547848
  0.0270270295 -3.92443514
  0.0337837785 -3.94830513
  0.0405405387 -3.96672106
  0.0472972989 -3.95488501
  0.0540540516 -3.94118881
  0.0608108118 -3.98298359
  0.067567572 -4.02951336
  0.0743243173 -4.06465721
  0.0810810775 -4.11100292
  0.0878378376 -4.17004585
  0.0945945904 -4.17118931
  0.101351351 -4.18352079
  0.108108111 -4.24380779
  0.114864863 -4.30020428
  0.121621624 -4.3616643
  0.128378376 -4.36437464
  0.135135144 -4.43561268
  0.141891897 -4.48213339
  0.148648649 -4.5793004
  0.155405417 -4.60216475
  0.162162155 -4.66388941
  0.168918923 -4.77139187
  0.175675675 -4.72583532
  0.182432428 -4.75161076
  0.189189196 -4.77993679
  0.195945948 -4.72931719
  0.202702701 -4.7588315
  0.209459454 -4.7682209
  0.216216221 -4.76653576
  0.222972974 -4.79533672
  0.229729727 -4.85376692
  0.236486495 -4.91344547
  0.243243247 -4.971982
  0.25 -5.02965355
  0.256756753 -5.08495903
  0.263513505 -5.137465
  0.270270258 -5.18097019
  0.277027041 -5.24091482
  0.283783793 -5.28810787
  0.290540546 -5.31333303
  0.297297299 -5.23545694
  0.304054052 -5.15620852
  0.310810804 -5.07516289
  0.317567557 -4.99300146
  0.32432431 -4.90949583
  0.331081092 -4.82447863
  0.337837845 -4.73841524
  0.344594598 -4.65118456
  0.351351351 -4.56251478
  0.358108103 -4.47292662
  0.364864856 -4.38230371
  0.371621609 -4.29069519
  0.378378391 -4.1981554
  0.385135144 -4.10478592
  0.391891897 -4.01064062
  0.398648649 -3.91580439
  0.405405402 -3.8204546
  0.412162155 -3.72472382
  0.418918908 -3.62860632
  0.42567569 -3.53228903
  0.432432443 -3.43598223
  0.439189196 -3.33977842
  0.445945948 -3.24390745
  0.452702701 -3.14862537
  0.459459454 -3.05405188
  0.466216207 -2.96046019
  0.472972959 -2.86825609
  0.479729742 -2.77766514
  0.486486495 -2.68903685
  0.493243247 -2.62930965
  0.5 -2.67883921
  0.5 -2.67883921
  0.506756783 -2.62930965
  0.513513505 -2.68903685
  0.520270288 -2.77766514
  0.527027011 -2.86825609
  0.533783793 -2.96046019
  0.540540516 -3.05405188
  0.547297299 -3.14862537
  0.554054022 -3.24390745
  0.560810804 -3.33977842
  0.567567587 -3.43598223
  0.57432431 -3.53228903
  0.581081092 -3.62860632
  0.587837815 -3.72472382
  0.594594598 -3.8204546
  0.601351321 -3.91580439
  0.608108103 -4.01064062
  0.614864886 -4.10478592
  0.621621609 -4.1981554
  0.628378391 -4.29069519
  0.635135114 -4.38230371
  0.641891897 -4.47292662
  0.648648679 -4.56251478
  0.655405402 -4.65118456
  0.662162185 -4.73841524
  0.668918908 -4.82447863
  0.67567569 -4.90949583
  0.682432413 -4.99300146
  0.689189196 -5.07516289
  0.695945978 -5.15620852
  0.702702701 -5.23545694
  0.709459484 -5.31333303
  0.716216207 -5.28810787
  0.722972989 -5.24091482
  0.729729712 -5.18097019
  0.736486495 -5.137465
  0.743243217 -5.08495903
  0.75 -5.02965355
  0.756756783 -4.971982
  0.763513505 -4.91344547
  0.770270288 -4.85376692
  0.777027011 -4.79533672
  0.783783793 -4.76653576
  0.790540516 -4.7682209
  0.797297299 -4.7588315
  0.804054022 -4.72931719
  0.810810804 -4.77993679
  0.817567587 -4.75161076
  0.82432431 -4.72583532
  0.831081092 -4.77139187
  0.837837815 -4.66388941
  0.844594598 -4.60216475
  0.851351321 -4.5793004
  0.858108103 -4.48213339
  0.864864886 -4.43561268
  0.871621609 -4.36437464
  0.878378391 -4.3616643
  0.885135114 -4.30020428
  0.891891897 -4.24380779
  0.898648679 -4.18352079
  0.905405402 -4.17118931
  0.912162185 -4.17004585
  0.918918908 -4.11100292
  0.92567569 -4.06465721
  0.932432413 -4.02951336
  0.939189196 -3.98298359
  0.945945978 -3.94118881
  0.952702701 -3.95488501
  0.959459484 -3.96672106
  0.966216207 -3.94830513
  0.972972989 -3.92443514
  0.979729712 -3.90547848
  0.986486495 -3.89213657
  0.993243217 -3.88378906
  1. -3.88105202
 
  0. -3.82450247
  0.00675676018 -3.82358742
  0.0135135101 -3.82076597
  0.0202702694 -3.81594467
  0.0270270295 -3.82020521
  0.0337837785 -3.84245729
  0.0405405387 -3.86922789
  0.0472972989 -3.90207815
  0.0540540516 -3.94022417
  0.0608108118 -3.97012568
  0.067567572 -4.01166677
  0.0743243173 -4.05823708
  0.0810810775 -4.04384089
  0.0878378376 -4.05756998
  0.0945945904 -4.11915779
  0.101351351 -4.16892958
  0.108108111 -4.23833513
  0.114864863 -4.2598877
  0.121621624 -4.2872858
  0.128378376 -4.34776545
  0.135135144 -4.40260935
  0.141891897 -4.45927477
  0.148648649 -4.51436234
  0.155405417 -4.58166361
  0.162162155 -4.66043568
  0.168918923 -4.68207026
  0.175675675 -4.71709204
  0.182432428 -4.67867088
  0.189189196 -4.67992783
  0.195945948 -4.7189002
  0.202702701 -4.6771307
  0.209459454 -4.71991062
  0.216216221 -4.71269512
  0.222972974 -4.7610774
  0.229729727 -4.83842516
  0.236486495 -4.9085927
  0.243243247 -4.96479797
  0.25 -5.01796484
  0.256756753 -5.07104015
  0.263513505 -5.12755775
  0.270270258 -5.17756844
  0.277027041 -5.22588968
  0.283783793 -5.27892494
  0.290540546 -5.23234558
  0.297297299 -5.15487623
  0.304054052 -5.07586098
  0.310810804 -4.99525881
  0.317567557 -4.91354036
  0.32432431 -4.83052254
  0.331081092 -4.74630785
  0.337837845 -4.66080904
  0.344594598 -4.57417297
  0.351351351 -4.48630667
  0.358108103 -4.39747763
  0.364864856 -4.30764961
  0.371621609 -4.21679544
  0.378378391 -4.1252203
  0.385135144 -4.03288412
  0.391891897 -3.93994761
  0.398648649 -3.84635592
  0.405405402 -3.75234461
  0.412162155 -3.65803814
  0.418918908 -3.56357479
  0.42567569 -3.46906948
  0.432432443 -3.3748188
  0.439189196 -3.2808423
  0.445945948 -3.18741703
  0.452702701 -3.09480476
  0.459459454 -3.00322962
  0.466216207 -2.91300249
  0.472972959 -2.82455921
  0.479729742 -2.7380476
  0.486486495 -2.65399408
  0.493243247 -2.62182951
  0.5 -2.66005182
  0.5 -2.66005182
  0.506756783 -2.62182951
  0.513513505 -2.65399408
  0.520270288 -2.7380476
  0.527027011 -2.82455921
  0.533783793 -2.91300249
  0.540540516 -3.00322962
  0.547297299 -3.09480476
  0.554054022 -3.18741703
  0.560810804 -3.2808423
  0.567567587 -3.3748188
  0.57432431 -3.46906948
  0.581081092 -3.56357479
  0.587837815 -3.65803814
  0.594594598 -3.75234461
  0.601351321 -3.84635592
  0.608108103 -3.93994761
  0.614864886 -4.03288412
  0.621621609 -4.1252203
  0.628378391 -4.21679544
  0.635135114 -4.30764961
  0.641891897 -4.39747763
  0.648648679 -4.48630667
  0.655405402 -4.57417297
  0.662162185 -4.66080904
  0.668918908 -4.74630785
  0.67567569 -4.83052254
  0.682432413 -4.91354036
  0.689189196 -4.99525881
  0.695945978 -5.07586098
  0.702702701 -5.15487623
  0.709459484 -5.23234558
  0.716216207 -5.27892494
  0.722972989 -5.22588968
  0.729729712 -5.17756844
  0.736486495 -5.12755775
  0.743243217 -5.07104015
  0.75 -5.01796484
  0.756756783 -4.96479797
  0.763513505 -4.9085927
  0.770270288 -4.83842516
  0.777027011 -4.7610774
  0.783783793 -4.71269512
  0.790540516 -4.71991062
  0.797297299 -4.6771307
  0.804054022 -4.7189002
  0.810810804 -4.67992783
  0.817567587 -4.67867088
  0.82432431 -4.71709204
  0.831081092 -4.68207026
  0.837837815 -4.66043568
  0.844594598 -4.58166361
  0.851351321 -4.51436234
  0.858108103 -4.45927477
  0.864864886 -4.40260935
  0.871621609 -4.34776545
  0.878378391 -4.2872858
  0.885135114 -4.2598877
  0.891891897 -4.23833513
  0.898648679 -4.16892958
  0.905405402 -4.11915779
  0.912162185 -4.05756998
  0.918918908 -4.04384089
  0.92567569 -4.05823708
  0.932432413 -4.01166677
  0.939189196 -3.97012568
  0.945945978 -3.94022417
  0.952702701 -3.90207815
  0.959459484 -3.86922789
  0.966216207 -3.84245729
  0.972972989 -3.82020521
  0.979729712 -3.81594467
  0.986486495 -3.82076597
  0.993243217 -3.82358742
  1. -3.82450247
 
  0. -3.78181314
  0.00675676018 -3.78410006
  0.0135135101 -3.79108143
  0.0202702694 -3.80285454
  0.0270270295 -3.81952715
  0.0337837785 -3.84160709
  0.0405405387 -3.86858511
  0.0472972989 -3.89904213
  0.0540540516 -3.93280077
  0.0608108118 -3.92575455
  0.067567572 -3.9085927
  0.0743243173 -3.95665884
  0.0810810775 -4.00724697
  0.0878378376 -4.05493832
  0.0945945904 -4.10989237
  0.101351351 -4.14503002
  0.108108111 -4.13328075
  0.114864863 -4.21232319
  0.121621624 -4.25565529
  0.128378376 -4.34247589
  0.135135144 -4.35058308
  0.141891897 -4.41610003
  0.148648649 -4.47737408
  0.155405417 -4.54885674
  0.162162155 -4.64405155
  0.168918923 -4.61666918
  0.175675675 -4.60438299
  0.182432428 -4.64183044
  0.189189196 -4.62989426
  0.195945948 -4.63011789
  0.202702701 -4.67442703
  0.209459454 -4.65412712
  0.216216221 -4.70577717
  0.222972974 -4.7586832
  0.229729727 -4.81786728
  0.236486495 -4.88265085
  0.243243247 -4.94273233
  0.25 -4.99957752
  0.256756753 -5.05683804
  0.263513505 -5.11239576
  0.270270258 -5.17271948
  0.277027041 -5.21671629
  0.283783793 -5.22166157
  0.290540546 -5.14604616
  0.297297299 -5.06902742
  0.304054052 -4.99040079
  0.310810804 -4.91029787
  0.317567557 -4.82909107
  0.32432431 -4.74669838
  0.331081092 -4.66311646
  0.337837845 -4.57828999
  0.344594598 -4.49236298
  0.351351351 -4.40533161
  0.358108103 -4.3173542
  0.364864856 -4.22838831
  0.371621609 -4.13840675
  0.378378391 -4.04796314
  0.385135144 -3.95676804
  0.391891897 -3.86504936
  0.398648649 -3.77281713
  0.405405402 -3.68031836
  0.412162155 -3.58762074
  0.418918908 -3.49498892
  0.42567569 -3.40249062
  0.432432443 -3.31042624
  0.439189196 -3.21890354
  0.445945948 -3.12821913
  0.452702701 -3.03861666
  0.459459454 -2.95038176
  0.466216207 -2.86388445
  0.472972959 -2.77956581
  0.479729742 -2.69761992
  0.486486495 -2.61863852
  0.493243247 -2.6153841
  0.5 -2.66004467
  0.5 -2.66004467
  0.506756783 -2.6153841
  0.513513505 -2.61863852
  0.520270288 -2.69761992
  0.527027011 -2.77956581
  0.533783793 -2.86388445
  0.540540516 -2.95038176
  0.547297299 -3.03861666
  0.554054022 -3.12821913
  0.560810804 -3.21890354
  0.567567587 -3.31042624
  0.57432431 -3.40249062
  0.581081092 -3.49498892
  0.587837815 -3.58762074
  0.594594598 -3.68031836
  0.601351321 -3.77281713
  0.608108103 -3.86504936
  0.614864886 -3.95676804
  0.621621609 -4.04796314
  0.628378391 -4.13840675
  0.635135114 -4.22838831
  0.641891897 -4.3173542
  0.648648679 -4.40533161
  0.655405402 -4.49236298
  0.662162185 -4.57828999
  0.668918908 -4.66311646
  0.67567569 -4.74669838
  0.682432413 -4.82909107
  0.689189196 -4.91029787
  0.695945978 -4.99040079
  0.702702701 -5.06902742
  0.709459484 -5.14604616
  0.716216207 -5.22166157
  0.722972989 -5.21671629
  0.729729712 -5.17271948
  0.736486495 -5.11239576
  0.743243217 -5.05683804
  0.75 -4.99957752
  0.756756783 -4.94273233
  0.763513505 -4.88265085
  0.770270288 -4.81786728
  0.777027011 -4.7586832
  0.783783793 -4.70577717
  0.790540516 -4.65412712
  0.797297299 -4.67442703
  0.804054022 -4.63011789
  0.810810804 -4.62989426
  0.817567587 -4.64183044
  0.82432431 -4.60438299
  0.831081092 -4.61666918
  0.837837815 -4.64405155
  0.844594598 -4.54885674
  0.851351321 -4.47737408
  0.858108103 -4.41610003
  0.864864886 -4.35058308
  0.871621609 -4.34247589
  0.878378391 -4.25565529
  0.885135114 -4.21232319
  0.891891897 -4.13328075
  0.898648679 -4.14503002
  0.905405402 -4.10989237
  0.912162185 -4.05493832
  0.918918908 -4.00724697
  0.92567569 -3.95665884
  0.932432413 -3.9085927
  0.939189196 -3.92575455
  0.945945978 -3.93280077
  0.952702701 -3.89904213
  0.959459484 -3.86858511
  0.966216207 -3.84160709
  0.972972989 -3.81952715
  0.979729712 -3.80285454
  0.986486495 -3.79108143
  0.993243217 -3.78410006
  1. -3.78181314
 
  0. -3.7796731
  0.00675676018 -3.78228664
  0.0135135101 -3.78981686
  0.0202702694 -3.80239391
  0.0270270295 -3.80958652
  0.0337837785 -3.80136824
  0.0405405387 -3.79129124
  0.0472972989 -3.79130268
  0.0540540516 -3.82250595
  0.0608108118 -3.85766697
  0.067567572 -3.90620995
  0.0743243173 -3.94259357
  0.0810810775 -3.99532795
  0.0878378376 -4.02124834
  0.0945945904 -4.0124054
  0.101351351 -4.07438755
  0.108108111 -4.13081312
  0.114864863 -4.18650866
  0.121621624 -4.22853231
  0.128378376 -4.26034546
  0.135135144 -4.3294611
  0.141891897 -4.4109869
  0.148648649 -4.44894314
  0.155405417 -4.54354811
  0.162162155 -4.53024673
  0.168918923 -4.56729603
  0.175675675 -4.57129908
  0.182432428 -4.54462147
  0.189189196 -4.58673
  0.195945948 -4.57949162
  0.202702701 -4.60377407
  0.209459454 -4.62332916
  0.216216221 -4.67006636
  0.222972974 -4.74696684
  0.229729727 -4.81288242
  0.236486495 -4.86859131
  0.243243247 -4.92556047
  0.25 -4.98450994
  0.256756753 -5.04258728
  0.263513505 -5.10469723
  0.270270258 -5.16207886
  0.277027041 -5.2030921
  0.283783793 -5.12929535
  0.290540546 -5.05409288
  0.297297299 -4.97766829
  0.304054052 -4.89974833
  0.310810804 -4.82017565
  0.317567557 -4.73947668
  0.32432431 -4.65774155
  0.331081092 -4.5747385
  0.337837845 -4.49068213
  0.344594598 -4.40548038
  0.351351351 -4.3192625
  0.358108103 -4.23215342
  0.364864856 -4.1441555
  0.371621609 -4.05547333
  0.378378391 -3.9661603
  0.385135144 -3.87621641
  0.391891897 -3.78587484
  0.398648649 -3.6950388
  0.405405402 -3.60425329
  0.412162155 -3.51344728
  0.418918908 -3.42284393
  0.42567569 -3.33259678
  0.432432443 -3.24296236
  0.439189196 -3.15417719
  0.445945948 -3.06655216
  0.452702701 -2.98032045
  0.459459454 -2.89582157
  0.466216207 -2.81344652
  0.472972959 -2.73362541
  0.479729742 -2.65681028
  0.486486495 -2.58345938
  0.493243247 -2.60805798
  0.5 -2.63945484
  0.5 -2.63945484
  0.506756783 -2.60805798
  0.513513505 -2.58345938
  0.520270288 -2.65681028
  0.527027011 -2.73362541
  0.533783793 -2.81344652
  0.540540516 -2.89582157
  0.547297299 -2.98032045
  0.554054022 -3.06655216
  0.560810804 -3.15417719
  0.567567587 -3.24296236
  0.57432431 -3.33259678
  0.581081092 -3.42284393
  0.587837815 -3.51344728
  0.594594598 -3.60425329
  0.601351321 -3.6950388
  0.608108103 -3.78587484
  0.614864886 -3.87621641
  0.621621609 -3.9661603
  0.628378391 -4.05547333
  0.635135114 -4.1441555
  0.641891897 -4.23215342
  0.648648679 -4.3192625
  0.655405402 -4.40548038
  0.662162185 -4.49068213
  0.668918908 -4.5747385
  0.67567569 -4.65774155
  0.682432413 -4.73947668
  0.689189196 -4.82017565
  0.695945978 -4.89974833
  0.702702701 -4.97766829
  0.709459484 -5.05409288
  0.716216207 -5.12929535
  0.722972989 -5.2030921
  0.729729712 -5.16207886
  0.736486495 -5.10469723
  0.743243217 -5.04258728
  0.75 -4.98450994
  0.756756783 -4.92556047
  0.763513505 -4.86859131
  0.770270288 -4.81288242
  0.777027011 -4.74696684
  0.783783793 -4.67006636
  0.790540516 -4.62332916
  0.797297299 -4.60377407
  0.804054022 -4.57949162
  0.810810804 -4.58673
  0.817567587 -4.54462147
  0.82432431 -4.57129908
  0.831081092 -4.56729603
  0.837837815 -4.53024673
  0.844594598 -4.54354811
  0.851351321 -4.44894314
  0.858108103 -4.4109869
  0.864864886 -4.3294611
  0.871621609 -4.26034546
  0.878378391 -4.22853231
  0.885135114 -4.18650866
  0.891891897 -4.13081312
  0.898648679 -4.07438755
  0.905405402 -4.0124054
  0.912162185 -4.02124834
  0.918918908 -3.99532795
  0.92567569 -3.94259357
  0.932432413 -3.90620995
  0.939189196 -3.85766697
  0.945945978 -3.82250595
  0.952702701 -3.79130268
  0.959459484 -3.79129124
  0.966216207 -3.80136824
  0.972972989 -3.80958652
  0.979729712 -3.80239391
  0.986486495 -3.78981686
  0.993243217 -3.78228664
  1. -3.7796731
 
  0. -3.68167019
  0.00675676018 -3.68406725
  0.0135135101 -3.69090652
  0.0202702694 -3.70271301
  0.0270270295 -3.71898508
  0.0337837785 -3.73933601
  0.0405405387 -3.76341915
  0.0472972989 -3.77944279
  0.0540540516 -3.81191063
  0.0608108118 -3.85724926
  0.067567572 -3.89707279
  0.0743243173 -3.88960552
  0.0810810775 -3.89402866
  0.0878378376 -3.94822073
  0.0945945904 -3.99691391
  0.101351351 -4.05949783
  0.108108111 -4.11717367
  0.114864863 -4.11949635
  0.121621624 -4.18570089
  0.128378376 -4.23952436
  0.135135144 -4.31200457
  0.141891897 -4.36001873
  0.148648649 -4.43910646
  0.155405417 -4.49239826
  0.162162155 -4.50167322
  0.168918923 -4.46303415
  0.175675675 -4.50326633
  0.182432428 -4.52434826
  0.189189196 -4.50685978
  0.195945948 -4.55467844
  0.202702701 -4.54697418
  0.209459454 -4.60236311
  0.216216221 -4.65935373
  0.222972974 -4.72867632
  0.229729727 -4.79485512
  0.236486495 -4.85686064
  0.243243247 -4.91655302
  0.25 -4.97521734
  0.256756753 -5.03627396
  0.263513505 -5.09671164
  0.270270258 -5.15282059
  0.277027041 -5.10567427
  0.283783793 -5.03229475
  0.290540546 -4.9575367
  0.297297299 -4.88153982
  0.304054052 -4.80417204
  0.310810804 -4.72522116
  0.317567557 -4.64517307
  0.32432431 -4.56396961
  0.331081092 -4.48168707
  0.337837845 -4.39841795
  0.344594598 -4.31402636
  0.351351351 -4.22871828
  0.358108103 -4.14265871
  0.364864856 -4.05577374
  0.371621609 -3.96833086
  0.378378391 -3.88025379
  0.385135144 -3.79172707
  0.391891897 -3.70289373
  0.398648649 -3.61373138
  0.405405402 -3.52476692
  0.412162155 -3.43602848
  0.418918908 -3.34761143
  0.42567569 -3.25988865
  0.432432443 -3.17300653
  0.439189196 -3.08723736
  0.445945948 -3.00295401
  0.452702701 -2.92043352
  0.459459454 -2.84009409
  0.466216207 -2.76236916
  0.472972959 -2.68760252
  0.479729742 -2.61639023
  0.486486495 -2.5491848
  0.493243247 -2.60287046
  0.5 -2.63917208
  0.5 -2.63917208
  0.506756783 -2.60287046
  0.513513505 -2.5491848
  0.520270288 -2.61639023
  0.527027011 -2.68760252
  0.533783793 -2.76236916
  0.540540516 -2.84009409
  0.547297299 -2.92043352
  0.554054022 -3.00295401
  0.560810804 -3.08723736
  0.567567587 -3.17300653
  0.57432431 -3.25988865
  0.581081092 -3.34761143
  0.587837815 -3.43602848
  0.594594598 -3.52476692
  0.601351321 -3.61373138
  0.608108103 -3.70289373
  0.614864886 -3.79172707
  0.621621609 -3.88025379
  0.628378391 -3.96833086
  0.635135114 -4.05577374
  0.641891897 -4.14265871
  0.648648679 -4.22871828
  0.655405402 -4.31402636
  0.662162185 -4.39841795
  0.668918908 -4.48168707
  0.67567569 -4.56396961
  0.682432413 -4.64517307
  0.689189196 -4.72522116
  0.695945978 -4.80417204
  0.702702701 -4.88153982
  0.709459484 -4.9575367
  0.716216207 -5.03229475
  0.722972989 -5.10567427
  0.729729712 -5.15282059
  0.736486495 -5.09671164
  0.743243217 -5.03627396
  0.75 -4.97521734
  0.756756783 -4.91655302
  0.763513505 -4.85686064
  0.770270288 -4.79485512
  0.777027011 -4.72867632
  0.783783793 -4.65935373
  0.790540516 -4.60236311
  0.797297299 -4.54697418
  0.804054022 -4.55467844
  0.810810804 -4.50685978
  0.817567587 -4.52434826
  0.82432431 -4.50326633
  0.831081092 -4.46303415
  0.837837815 -4.50167322
  0.844594598 -4.49239826
  0.851351321 -4.43910646
  0.858108103 -4.36001873
  0.864864886 -4.31200457
  0.871621609 -4.23952436
  0.878378391 -4.18570089
  0.885135114 -4.11949635
  0.891891897 -4.11717367
  0.898648679 -4.05949783
  0.905405402 -3.99691391
  0.912162185 -3.94822073
  0.918918908 -3.89402866
  0.92567569 -3.88960552
  0.932432413 -3.89707279
  0.939189196 -3.85724926
  0.945945978 -3.81191063
  0.952702701 -3.77944279
  0.959459484 -3.76341915
  0.966216207 -3.73933601
  0.972972989 -3.71898508
  0.979729712 -3.70271301
  0.986486495 -3.69090652
  0.993243217 -3.68406725
  1. -3.68167019
 
  0. -3.64980841
  0.00675676018 -3.64889097
  0.0135135101 -3.64591026
  0.0202702694 -3.65823317
  0.0270270295 -3.67792892
  0.0337837785 -3.70337915
  0.0405405387 -3.73431301
  0.0472972989 -3.77066565
  0.0540540516 -3.76573563
  0.0608108118 -3.75032377
  0.067567572 -3.79367161
  0.0743243173 -3.84421253
  0.0810810775 -3.88726044
  0.0878378376 -3.94351196
  0.0945945904 -3.99670076
  0.101351351 -3.97252178
  0.108108111 -4.04100418
  0.114864863 -4.08756256
  0.121621624 -4.16822195
  0.128378376 -4.19541025
  0.135135144 -4.26286173
  0.141891897 -4.33261442
  0.148648649 -4.42083406
  0.155405417 -4.38435888
  0.162162155 -4.42346287
  0.168918923 -4.45809412
  0.175675675 -4.4147377
  0.182432428 -4.4603138
  0.189189196 -4.47579622
  0.195945948 -4.49299908
  0.202702701 -4.52756405
  0.209459454 -4.58049679
  0.216216221 -4.65686846
  0.222972974 -4.71719551
  0.229729727 -4.77687693
  0.236486495 -4.83790588
  0.243243247 -4.90027332
  0.25 -4.96413803
  0.256756753 -5.02905083
  0.263513505 -5.08740997
  0.270270258 -5.07480955
  0.277027041 -5.00332069
  0.283783793 -4.93038368
  0.290540546 -4.85610342
  0.297297299 -4.78049278
  0.304054052 -4.7036438
  0.310810804 -4.62529421
  0.317567557 -4.54594374
  0.32432431 -4.46535397
  0.331081092 -4.38382006
  0.337837845 -4.30134201
  0.344594598 -4.21786213
  0.351351351 -4.13352442
  0.358108103 -4.04876661
  0.364864856 -3.96305227
  0.371621609 -3.87680149
  0.378378391 -3.79010391
  0.385135144 -3.70313597
  0.391891897 -3.61597776
  0.398648649 -3.52881861
  0.405405402 -3.44190264
  0.412162155 -3.35537577
  0.418918908 -3.26927853
  0.42567569 -3.18428993
  0.432432443 -3.10045338
  0.439189196 -3.01808882
  0.445945948 -2.93751669
  0.452702701 -2.85911036
  0.459459454 -2.78333473
  0.466216207 -2.71066761
  0.472972959 -2.64145517
  0.479729742 -2.57629967
  0.486486495 -2.51586437
  0.493243247 -2.59810781
  0.5 -2.61738157
  0.5 -2.61738157
  0.506756783 -2.59810781
  0.513513505 -2.51586437
  0.520270288 -2.57629967
  0.527027011 -2.64145517
  0.533783793 -2.71066761
  0.540540516 -2.78333473
  0.547297299 -2.85911036
  0.554054022 -2.93751669
  0.560810804 -3.01808882
  0.567567587 -3.10045338
  0.57432431 -3.18428993
  0.581081092 -3.26927853
  0.587837815 -3.35537577
  0.594594598 -3.44190264
  0.601351321 -3.52881861
  0.608108103 -3.61597776
  0.614864886 -3.70313597
  0.621621609 -3.79010391
  0.628378391 -3.87680149
  0.635135114 -3.96305227
  0.641891897 -4.04876661
  0.648648679 -4.13352442
  0.655405402 -4.21786213
  0.662162185 -4.30134201
  0.668918908 -4.38382006
  0.67567569 -4.46535397
  0.682432413 -4.54594374
  0.689189196 -4.62529421
  0.695945978 -4.7036438
  0.702702701 -4.78049278
  0.709459484 -4.85610342
  0.716216207 -4.93038368
  0.722972989 -5.00332069
  0.729729712 -5.07480955
  0.736486495 -5.08740997
  0.743243217 -5.02905083
  0.75 -4.96413803
  0.756756783 -4.90027332
  0.763513505 -4.83790588
  0.770270288 -4.77687693
  0.777027011 -4.71719551
  0.783783793 -4.65686846
  0.790540516 -4.58049679
  0.797297299 -4.52756405
  0.804054022 -4.49299908
  0.810810804 -4.47579622
  0.817567587 -4.4603138
  0.82432431 -4.4147377
  0.831081092 -4.45809412
  0.837837815 -4.42346287
  0.844594598 -4.38435888
  0.851351321 -4.42083406
  0.858108103 -4.33261442
  0.864864886 -4.26286173
  0.871621609 -4.19541025
  0.878378391 -4.16822195
  0.885135114 -4.08756256
  0.891891897 -4.04100418
  0.898648679 -3.97252178
  0.905405402 -3.99670076
  0.912162185 -3.94351196
  0.918918908 -3.88726044
  0.92567569 -3.84421253
  0.932432413 -3.79367161
  0.939189196 -3.75032377
  0.945945978 -3.76573563
  0.952702701 -3.77066565
  0.959459484 -3.73431301
  0.966216207 -3.70337915
  0.972972989 -3.67792892
  0.979729712 -3.65823317
  0.986486495 -3.64591026
  0.993243217 -3.64889097
  1. -3.64980841
 
  0. -3.63300276
  0.00675676018 -3.63579416
  0.0135135101 -3.64420509
  0.0202702694 -3.64126921
  0.0270270295 -3.63487482
  0.0337837785 -3.63862228
  0.0405405387 -3.66052771
  0.0472972989 -3.68625879
  0.0540540516 -3.71561098
  0.0608108118 -3.74908876
  0.067567572 -3.78784275
  0.0743243173 -3.8334713
  0.0810810775 -3.8687501
  0.0878378376 -3.85124922
  0.0945945904 -3.91443872
  0.101351351 -3.97076607
  0.108108111 -4.02562714
  0.114864863 -4.08669186
  0.121621624 -4.10059071
  0.128378376 -4.19269228
  0.135135144 -4.25717163
  0.141891897 -4.30455875
  0.148648649 -4.34529829
  0.155405417 -4.38074684
  0.162162155 -4.33903074
  0.168918923 -4.37079239
  0.175675675 -4.41289759
  0.182432428 -4.38946104
  0.189189196 -4.44052219
  0.195945948 -4.44495249
  0.202702701 -4.5038228
  0.209459454 -4.56864882
  0.216216221 -4.64112902
  0.222972974 -4.70854902
  0.229729727 -4.77239752
  0.236486495 -4.83459425
  0.243243247 -4.89699364
  0.25 -4.96130514
  0.256756753 -5.02029943
  0.263513505 -5.03629351
  0.270270258 -4.96661568
  0.277027041 -4.89554977
  0.283783793 -4.82307911
  0.290540546 -4.74930811
  0.297297299 -4.67429018
  0.304054052 -4.59794807
  0.310810804 -4.52025318
  0.317567557 -4.44160509
  0.32432431 -4.36187172
  0.331081092 -4.28110409
  0.337837845 -4.19950008
  0.344594598 -4.1169796
  0.351351351 -4.03373051
  0.358108103 -3.94998312
  0.364864856 -3.86553335
  0.371621609 -3.7806654
  0.378378391 -3.69549561
  0.385135144 -3.61019325
  0.391891897 -3.52487898
  0.398648649 -3.43979216
  0.405405402 -3.35512877
  0.412162155 -3.27107573
  0.418918908 -3.18778419
  0.42567569 -3.10597658
  0.432432443 -3.0255084
  0.439189196 -2.94677114
  0.445945948 -2.87032318
  0.452702701 -2.79648638
  0.459459454 -2.72572041
  0.466216207 -2.65851021
  0.472972959 -2.59538889
  0.479729742 -2.53690481
  0.486486495 -2.51344013
  0.493243247 -2.58539915
  0.5 -2.61697865
  0.5 -2.61697865
  0.506756783 -2.58539915
  0.513513505 -2.51344013
  0.520270288 -2.53690481
  0.527027011 -2.59538889
  0.533783793 -2.65851021
  0.540540516 -2.72572041
  0.547297299 -2.79648638
  0.554054022 -2.87032318
  0.560810804 -2.94677114
  0.567567587 -3.0255084
  0.57432431 -3.10597658
  0.581081092 -3.18778419
  0.587837815 -3.27107573
  0.594594598 -3.35512877
  0.601351321 -3.43979216
  0.608108103 -3.52487898
  0.614864886 -3.61019325
  0.621621609 -3.69549561
  0.628378391 -3.7806654
  0.635135114 -3.86553335
  0.641891897 -3.94998312
  0.648648679 -4.03373051
  0.655405402 -4.1169796
  0.662162185 -4.19950008
  0.668918908 -4.28110409
  0.67567569 -4.36187172
  0.682432413 -4.44160509
  0.689189196 -4.52025318
  0.695945978 -4.59794807
  0.702702701 -4.67429018
  0.709459484 -4.74930811
  0.716216207 -4.82307911
  0.722972989 -4.89554977
  0.729729712 -4.96661568
  0.736486495 -5.03629351
  0.743243217 -5.02029943
  0.75 -4.96130514
  0.756756783 -4.89699364
  0.763513505 -4.83459425
  0.770270288 -4.77239752
  0.777027011 -4.70854902
  0.783783793 -4.64112902
  0.790540516 -4.56864882
  0.797297299 -4.5038228
  0.804054022 -4.44495249
  0.810810804 -4.44052219
  0.817567587 -4.38946104
  0.82432431 -4.41289759
  0.831081092 -4.37079239
  0.837837815 -4.33903074
  0.844594598 -4.38074684
  0.851351321 -4.34529829
  0.858108103 -4.30455875
  0.864864886 -4.25717163
  0.871621609 -4.19269228
  0.878378391 -4.10059071
  0.885135114 -4.08669186
  0.891891897 -4.02562714
  0.898648679 -3.97076607
  0.905405402 -3.91443872
  0.912162185 -3.85124922
  0.918918908 -3.8687501
  0.92567569 -3.8334713
  0.932432413 -3.78784275
  0.939189196 -3.74908876
  0.945945978 -3.71561098
  0.952702701 -3.68625879
  0.959459484 -3.66052771
  0.966216207 -3.63862228
  0.972972989 -3.63487482
  0.979729712 -3.64126921
  0.986486495 -3.64420509
  0.993243217 -3.63579416
  1. -3.63300276
 
  0. -3.5881834
  0.00675676018 -3.59021425
  0.0135135101 -3.59606457
  0.0202702694 -3.60626841
  0.0270270295 -3.62050104
  0.0337837785 -3.62660885
  0.0405405387 -3.61691427
  0.0472972989 -3.65470695
  0.0540540516 -3.6973114
  0.0608108118 -3.74402046
  0.067567572 -3.73312378
  0.0743243173 -3.74169874
  0.0810810775 -3.79013968
  0.0878378376 -3.84615612
  0.0945945904 -3.89494419
  0.101351351 -3.96341038
  0.108108111 -3.96175289
  0.114864863 -4.0333724
  0.121621624 -4.08797789
  0.128378376 -4.1589427
  0.135135144 -4.22533274
  0.141891897 -4.29283619
  0.148648649 -4.25449419
  0.155405417 -4.286057
  0.162162155 -4.32794619
  0.168918923 -4.29561853
  0.175675675 -4.33976078
  0.182432428 -4.36611652
  0.189189196 -4.38764715
  0.195945948 -4.42567062
  0.202702701 -4.49258423
  0.209459454 -4.56413174
  0.216216221 -4.62600565
  0.222972974 -4.69024372
  0.229729727 -4.75479603
  0.236486495 -4.82147074
  0.243243247 -4.8893342
  0.25 -4.95188951
  0.256756753 -4.99036264
  0.263513505 -4.92280102
  0.270270258 -4.85362434
  0.277027041 -4.78299141
  0.283783793 -4.71103907
  0.290540546 -4.6378274
  0.297297299 -4.56339788
  0.304054052 -4.4875102
  0.310810804 -4.41063023
  0.317567557 -4.33273315
  0.32432431 -4.25383806
  0.331081092 -4.17390871
  0.337837845 -4.09323168
  0.344594598 -4.01183844
  0.351351351 -3.92973614
  0.358108103 -3.84707165
  0.364864856 -3.76402378
  0.371621609 -3.68063927
  0.378378391 -3.59714842
  0.385135144 -3.51368046
  0.391891897 -3.43041849
  0.398648649 -3.34755993
  0.405405402 -3.26532984
  0.412162155 -3.18404293
  0.418918908 -3.10395193
  0.42567569 -3.02560091
  0.432432443 -2.94883204
  0.439189196 -2.87397146
  0.445945948 -2.80206966
  0.452702701 -2.73326302
  0.459459454 -2.6680336
  0.466216207 -2.60688639
  0.472972959 -2.55042553
  0.479729742 -2.49918938
  0.486486495 -2.50629091
  0.493243247 -2.57292509
  0.5 -2.59398317
  0.5 -2.59398317
  0.506756783 -2.57292509
  0.513513505 -2.50629091
  0.520270288 -2.49918938
  0.527027011 -2.55042553
  0.533783793 -2.60688639
  0.540540516 -2.6680336
  0.547297299 -2.73326302
  0.554054022 -2.80206966
  0.560810804 -2.87397146
  0.567567587 -2.94883204
  0.57432431 -3.02560091
  0.581081092 -3.10395193
  0.587837815 -3.18404293
  0.594594598 -3.26532984
  0.601351321 -3.34755993
  0.608108103 -3.43041849
  0.614864886 -3.51368046
  0.621621609 -3.59714842
  0.628378391 -3.68063927
  0.635135114 -3.76402378
  0.641891897 -3.84707165
  0.648648679 -3.92973614
  0.655405402 -4.01183844
  0.662162185 -4.09323168
  0.668918908 -4.17390871
  0.67567569 -4.25383806
  0.682432413 -4.33273315
  0.689189196 -4.41063023
  0.695945978 -4.4875102
  0.702702701 -4.56339788
  0.709459484 -4.6378274
  0.716216207 -4.71103907
  0.722972989 -4.78299141
  0.729729712 -4.85362434
  0.736486495 -4.92280102
  0.743243217 -4.99036264
  0.75 -4.95188951
  0.756756783 -4.8893342
  0.763513505 -4.82147074
  0.770270288 -4.75479603
  0.777027011 -4.69024372
  0.783783793 -4.62600565
  0.790540516 -4.56413174
  0.797297299 -4.49258423
  0.804054022 -4.42567062
  0.810810804 -4.38764715
  0.817567587 -4.36611652
  0.82432431 -4.33976078
  0.831081092 -4.29561853
  0.837837815 -4.32794619
  0.844594598 -4.286057
  0.851351321 -4.25449419
  0.858108103 -4.29283619
  0.864864886 -4.22533274
  0.871621609 -4.1589427
  0.878378391 -4.08797789
  0.885135114 -4.0333724
  0.891891897 -3.96175289
  0.898648679 -3.96341038
  0.905405402 -3.89494419
  0.912162185 -3.84615612
  0.918918908 -3.79013968
  0.92567569 -3.74169874
  0.932432413 -3.73312378
  0.939189196 -3.74402046
  0.945945978 -3.6973114
  0.952702701 -3.65470695
  0.959459484 -3.61691427
  0.966216207 -3.62660885
  0.972972989 -3.62050104
  0.979729712 -3.60626841
  0.986486495 -3.59606457
  0.993243217 -3.59021425
  1. -3.5881834
 
  0. -3.49986458
  0.00675676018 -3.50616217
  0.0135135101 -3.51782465
  0.0202702694 -3.53475904
  0.0270270295 -3.55685472
  0.0337837785 -3.58425283
  0.0405405387 -3.61654568
  0.0472972989 -3.60462141
  0.0540540516 -3.61380291
  0.0608108118 -3.64697313
  0.067567572 -3.69215822
  0.0743243173 -3.73304653
  0.0810810775 -3.78885126
  0.0878378376 -3.83896208
  0.0945945904 -3.82505798
  0.101351351 -3.88253689
  0.108108111 -3.94296217
  0.114864863 -4.01039743
  0.121621624 -4.05635357
  0.128378376 -4.1247592
  0.135135144 -4.1640048
  0.141891897 -4.2046628
  0.148648649 -4.24507427
  0.155405417 -4.21452379
  0.162162155 -4.24514008
  0.168918923 -4.29174328
  0.175675675 -4.27795315
  0.182432428 -4.33206081
  0.189189196 -4.34842491
  0.195945948 -4.41066027
  0.202702701 -4.48220158
  0.209459454 -4.55475044
  0.216216221 -4.62363768
  0.222972974 -4.6884923
  0.229729727 -4.75395536
  0.236486495 -4.81911087
  0.243243247 -4.88220453
  0.25 -4.93748045
  0.256756753 -4.87154531
  0.263513505 -4.80440664
  0.270270258 -4.73569202
  0.277027041 -4.66557693
  0.283783793 -4.59413195
  0.290540546 -4.52154589
  0.297297299 -4.44772673
  0.304054052 -4.37242174
  0.310810804 -4.2962985
  0.317567557 -4.21920252
  0.32432431 -4.1411767
  0.331081092 -4.06228113
  0.337837845 -3.98254871
  0.344594598 -3.90231037
  0.351351351 -3.82145882
  0.358108103 -3.74019718
  0.364864856 -3.65863228
  0.371621609 -3.57685709
  0.378378391 -3.49522543
  0.385135144 -3.41376066
  0.391891897 -3.33270645
  0.398648649 -3.25227451
  0.405405402 -3.17276192
  0.412162155 -3.0944829
  0.418918908 -3.01775599
  0.42567569 -2.94290686
  0.432432443 -2.87021685
  0.439189196 -2.80001545
  0.445945948 -2.73308754
  0.452702701 -2.66979694
  0.459459454 -2.61046267
  0.466216207 -2.55596828
  0.472972959 -2.50673199
  0.479729742 -2.4632802
  0.486486495 -2.50064325
  0.493243247 -2.57079983
  0.5 -2.59317064
  0.5 -2.59317064
  0.506756783 -2.57079983
  0.513513505 -2.50064325
  0.520270288 -2.4632802
  0.527027011 -2.50673199
  0.533783793 -2.55596828
  0.540540516 -2.61046267
  0.547297299 -2.66979694
  0.554054022 -2.73308754
  0.560810804 -2.80001545
  0.567567587 -2.87021685
  0.57432431 -2.94290686
  0.581081092 -3.01775599
  0.587837815 -3.0944829
  0.594594598 -3.17276192
  0.601351321 -3.25227451
  0.608108103 -3.33270645
  0.614864886 -3.41376066
  0.621621609 -3.49522543
  0.628378391 -3.57685709
  0.635135114 -3.65863228
  0.641891897 -3.74019718
  0.648648679 -3.82145882
  0.655405402 -3.90231037
  0.662162185 -3.98254871
  0.668918908 -4.06228113
  0.67567569 -4.1411767
  0.682432413 -4.21920252
  0.689189196 -4.2962985
  0.695945978 -4.37242174
  0.702702701 -4.44772673
  0.709459484 -4.52154589
  0.716216207 -4.59413195
  0.722972989 -4.66557693
  0.729729712 -4.73569202
  0.736486495 -4.80440664
  0.743243217 -4.87154531
  0.75 -4.93748045
  0.756756783 -4.88220453
  0.763513505 -4.81911087
  0.770270288 -4.75395536
  0.777027011 -4.6884923
  0.783783793 -4.62363768
  0.790540516 -4.55475044
  0.797297299 -4.48220158
  0.804054022 -4.41066027
  0.810810804 -4.34842491
  0.817567587 -4.33206081
  0.82432431 -4.27795315
  0.831081092 -4.29174328
  0.837837815 -4.24514008
  0.844594598 -4.21452379
  0.851351321 -4.24507427
  0.858108103 -4.2046628
  0.864864886 -4.1640048
  0.871621609 -4.1247592
  0.878378391 -4.05635357
  0.885135114 -4.01039743
  0.891891897 -3.94296217
  0.898648679 -3.88253689
  0.905405402 -3.82505798
  0.912162185 -3.83896208
  0.918918908 -3.78885126
  0.92567569 -3.73304653
  0.932432413 -3.69215822
  0.939189196 -3.64697313
  0.945945978 -3.61380291
  0.952702701 -3.60462141
  0.959459484 -3.61654568
  0.966216207 -3.58425283
  0.972972989 -3.55685472
  0.979729712 -3.53475904
  0.986486495 -3.51782465
  0.993243217 -3.50616217
  1. -3.49986458
 
  0. -3.49892521
  0.00675676018 -3.49758482
  0.0135135101 -3.50061893
  0.0202702694 -3.50862837
  0.0270270295 -3.52129698
  0.0337837785 -3.53842926
  0.0405405387 -3.55983496
  0.0472972989 -3.58491945
  0.0540540516 -3.59597492
  0.0608108118 -3.64271212
  0.067567572 -3.68605423
  0.0743243173 -3.71407509
  0.0810810775 -3.70210028
  0.0878378376 -3.76495647
  0.0945945904 -3.82182264
  0.101351351 -3.87803316
  0.108108111 -3.93315458
  0.114864863 -3.95932055
  0.121621624 -4.05097198
  0.128378376 -4.12012339
  0.135135144 -4.16057062
  0.141891897 -4.12399054
  0.148648649 -4.15564871
  0.155405417 -4.19985199
  0.162162155 -4.17506981
  0.168918923 -4.22570372
  0.175675675 -4.25060606
  0.182432428 -4.28811836
  0.189189196 -4.32364368
  0.195945948 -4.40671206
  0.202702701 -4.4739418
  0.209459454 -4.54200506
  0.216216221 -4.60865211
  0.222972974 -4.67730808
  0.229729727 -4.74483824
  0.236486495 -4.81117916
  0.243243247 -4.87748432
  0.25 -4.8133626
  0.256756753 -4.74779177
  0.263513505 -4.68109894
  0.270270258 -4.6128912
  0.277027041 -4.54332733
  0.283783793 -4.47246361
  0.290540546 -4.40045118
  0.297297299 -4.32728052
  0.304054052 -4.25269318
  0.310810804 -4.1773901
  0.317567557 -4.10112095
  0.32432431 -4.02403402
  0.331081092 -3.94623327
  0.337837845 -3.86764956
  0.344594598 -3.78855515
  0.351351351 -3.70906925
  0.358108103 -3.62926674
  0.364864856 -3.5493207
  0.371621609 -3.46932459
  0.378378391 -3.38966608
  0.385135144 -3.31039286
  0.391891897 -3.23175573
  0.398648649 -3.15404272
  0.405405402 -3.07751894
  0.412162155 -3.00250006
  0.418918908 -2.92945528
  0.42567569 -2.85861635
  0.432432443 -2.79043007
  0.439189196 -2.72536802
  0.445945948 -2.66391706
  0.452702701 -2.60664558
  0.459459454 -2.55384111
  0.466216207 -2.50654888
  0.472972959 -2.46507311
  0.479729742 -2.43005323
  0.486486495 -2.49465799
  0.493243247 -2.55455112
  0.5 -2.56978035
  0.5 -2.56978035
  0.506756783 -2.55455112
  0.513513505 -2.49465799
  0.520270288 -2.43005323
  0.527027011 -2.46507311
  0.533783793 -2.50654888
  0.540540516 -2.55384111
  0.547297299 -2.60664558
  0.554054022 -2.66391706
  0.560810804 -2.72536802
  0.567567587 -2.79043007
  0.57432431 -2.85861635
  0.581081092 -2.92945528
  0.587837815 -3.00250006
  0.594594598 -3.07751894
  0.601351321 -3.15404272
  0.608108103 -3.23175573
  0.614864886 -3.31039286
  0.621621609 -3.38966608
  0.628378391 -3.46932459
  0.635135114 -3.5493207
  0.641891897 -3.62926674
  0.648648679 -3.70906925
  0.655405402 -3.78855515
  0.662162185 -3.86764956
  0.668918908 -3.94623327
  0.67567569 -4.02403402
  0.682432413 -4.10112095
  0.689189196 -4.1773901
  0.695945978 -4.25269318
  0.702702701 -4.32728052
  0.709459484 -4.40045118
  0.716216207 -4.47246361
  0.722972989 -4.54332733
  0.729729712 -4.6128912
  0.736486495 -4.68109894
  0.743243217 -4.74779177
  0.75 -4.8133626
  0.756756783 -4.87748432
  0.763513505 -4.81117916
  0.770270288 -4.74483824
  0.777027011 -4.67730808
  0.783783793 -4.60865211
  0.790540516 -4.54200506
  0.797297299 -4.4739418
  0.804054022 -4.40671206
  0.810810804 -4.32364368
  0.817567587 -4.28811836
  0.82432431 -4.25060606
  0.831081092 -4.22570372
  0.837837815 -4.17506981
  0.844594598 -4.19985199
  0.851351321 -4.15564871
  0.858108103 -4.12399054
  0.864864886 -4.16057062
  0.871621609 -4.12012339
  0.878378391 -4.05097198
  0.885135114 -3.95932055
  0.891891897 -3.93315458
  0.898648679 -3.87803316
  0.905405402 -3.82182264
  0.912162185 -3.76495647
  0.918918908 -3.70210028
  0.92567569 -3.71407509
  0.932432413 -3.68605423
  0.939189196 -3.64271212
  0.945945978 -3.59597492
  0.952702701 -3.58491945
  0.959459484 -3.55983496
  0.966216207 -3.53842926
  0.972972989 -3.52129698
  0.979729712 -3.50862837
  0.986486495 -3.50061893
  0.993243217 -3.49758482
  1. -3.49892521
 
  0. -3.47724295
  0.00675676018 -3.47625303
  0.0135135101 -3.47323465
  0.0202702694 -3.4686842
  0.0270270295 -3.46231174
  0.0337837785 -3.48568487
  0.0405405387 -3.51674175
  0.0472972989 -3.55362463
  0.0540540516 -3.59096289
  0.0608108118 -3.57550526
  0.067567572 -3.60148859
  0.0743243173 -3.6492238
  0.0810810775 -3.6956358
  0.0878378376 -3.7456975
  0.0945945904 -3.80797291
  0.101351351 -3.81828117
  0.108108111 -3.89315176
  0.114864863 -3.94845152
  0.121621624 -4.02653408
  0.128378376 -4.02987194
  0.135135144 -4.07106018
  0.141891897 -4.1128788
  0.148648649 -4.08557034
  0.155405417 -4.12614775
  0.162162155 -4.17293501
  0.168918923 -4.17302561
  0.175675675 -4.22960567
  0.182432428 -4.25698233
  0.189189196 -4.32132196
  0.195945948 -4.39708185
  0.202702701 -4.47072077
  0.209459454 -4.53731155
  0.216216221 -4.60596609
  0.222972974 -4.67182541
  0.229729727 -4.73934984
  0.236486495 -4.81035805
  0.243243247 -4.74815607
  0.25 -4.68447495
  0.256756753 -4.61934471
  0.263513505 -4.55302286
  0.270270258 -4.48545933
  0.277027041 -4.41643286
  0.283783793 -4.34625769
  0.290540546 -4.27483797
  0.297297299 -4.20235538
  0.304054052 -4.12854433
  0.310810804 -4.05411386
  0.317567557 -3.97873306
  0.32432431 -3.90271616
  0.331081092 -3.82598686
  0.337837845 -3.74864435
  0.344594598 -3.67080688
  0.351351351 -3.59276724
  0.358108103 -3.51457787
  0.364864856 -3.43640471
  0.371621609 -3.35841942
  0.378378391 -3.28083086
  0.385135144 -3.20393848
  0.391891897 -3.12796307
  0.398648649 -3.05325699
  0.405405402 -2.98002148
  0.412162155 -2.90858126
  0.418918908 -2.83955765
  0.42567569 -2.77321243
  0.432432443 -2.70999956
  0.439189196 -2.65041971
  0.445945948 -2.59501696
  0.452702701 -2.5442996
  0.459459454 -2.49881744
  0.466216207 -2.45926428
  0.472972959 -2.42607403
  0.479729742 -2.39986181
  0.486486495 -2.48621321
  0.493243247 -2.54313612
  0.5 -2.56908321
  0.5 -2.56908321
  0.506756783 -2.54313612
  0.513513505 -2.48621321
  0.520270288 -2.39986181
  0.527027011 -2.42607403
  0.533783793 -2.45926428
  0.540540516 -2.49881744
  0.547297299 -2.5442996
  0.554054022 -2.59501696
  0.560810804 -2.65041971
  0.567567587 -2.70999956
  0.57432431 -2.77321243
  0.581081092 -2.83955765
  0.587837815 -2.90858126
  0.594594598 -2.98002148
  0.601351321 -3.05325699
  0.608108103 -3.12796307
  0.614864886 -3.20393848
  0.621621609 -3.28083086
  0.628378391 -3.35841942
  0.635135114 -3.43640471
  0.641891897 -3.51457787
  0.648648679 -3.59276724
  0.655405402 -3.67080688
  0.662162185 -3.74864435
  0.668918908 -3.82598686
  0.67567569 -3.90271616
  0.682432413 -3.97873306
  0.689189196 -4.05411386
  0.695945978 -4.12854433
  0.702702701 -4.20235538
  0.709459484 -4.27483797
  0.716216207 -4.34625769
  0.722972989 -4.41643286
  0.729729712 -4.48545933
  0.736486495 -4.55302286
  0.743243217 -4.61934471
  0.75 -4.68447495
  0.756756783 -4.74815607
  0.763513505 -4.81035805
  0.770270288 -4.73934984
  0.777027011 -4.67182541
  0.783783793 -4.60596609
  0.790540516 -4.53731155
  0.797297299 -4.47072077
  0.804054022 -4.39708185
  0.810810804 -4.32132196
  0.817567587 -4.25698233
  0.82432431 -4.22960567
  0.831081092 -4.17302561
  0.837837815 -4.17293501
  0.844594598 -4.12614775
  0.851351321 -4.08557034
  0.858108103 -4.1128788
  0.864864886 -4.07106018
  0.871621609 -4.02987194
  0.878378391 -4.02653408
  0.885135114 -3.94845152
  0.891891897 -3.89315176
  0.898648679 -3.81828117
  0.905405402 -3.80797291
  0.912162185 -3.7456975
  0.918918908 -3.6956358
  0.92567569 -3.6492238
  0.932432413 -3.60148859
  0.939189196 -3.57550526
  0.945945978 -3.59096289
  0.952702701 -3.55362463
  0.959459484 -3.51674175
  0.966216207 -3.48568487
  0.972972989 -3.46231174
  0.979729712 -3.4686842
  0.986486495 -3.47323465
  0.993243217 -3.47625303
  1. -3.47724295
 
  0. -3.41739416
  0.00675676018 -3.41981077
  0.0135135101 -3.42788744
  0.0202702694 -3.44148588
  0.0270270295 -3.46065855
  0.0337837785 -3.45401239
  0.0405405387 -3.46279049
  0.0472972989 -3.48933172
  0.0540540516 -3.51906776
  0.0608108118 -3.55310011
  0.067567572 -3.59355974
  0.0743243173 -3.64343596
  0.0810810775 -3.69318676
  0.0878378376 -3.68948603
  0.0945945904 -3.74323559
  0.101351351 -3.79572248
  0.108108111 -3.87020111
  0.114864863 -3.92785072
  0.121621624 -3.98811197
  0.128378376 -4.02325058
  0.135135144 -3.98861265
  0.141891897 -4.03255415
  0.148648649 -4.0784831
  0.155405417 -4.0653677
  0.162162155 -4.11822748
  0.168918923 -4.13297129
  0.175675675 -4.19397497
  0.182432428 -4.24165392
  0.189189196 -4.31778431
  0.195945948 -4.39094925
  0.202702701 -4.45924568
  0.209459454 -4.53005171
  0.216216221 -4.59716272
  0.222972974 -4.6664753
  0.229729727 -4.7363472
  0.236486495 -4.67594814
  0.243243247 -4.61413097
  0.25 -4.550879
  0.256756753 -4.48624659
  0.263513505 -4.42035246
  0.270270258 -4.35336351
  0.277027041 -4.28503084
  0.283783793 -4.21545219
  0.290540546 -4.14475775
  0.297297299 -4.07286167
  0.304054052 -3.99989176
  0.310810804 -3.92638874
  0.317567557 -3.85203314
  0.32432431 -3.77709484
  0.331081092 -3.70151091
  0.337837845 -3.62545729
  0.344594598 -3.5490303
  0.351351351 -3.47254896
  0.358108103 -3.39608955
  0.364864856 -3.31984138
  0.371621609 -3.24400282
  0.378378391 -3.16878796
  0.385135144 -3.09452724
  0.391891897 -3.02143383
  0.398648649 -2.94991493
  0.405405402 -2.88029146
  0.412162155 -2.81294727
  0.418918908 -2.74835777
  0.42567569 -2.68694496
  0.432432443 -2.62917852
  0.439189196 -2.57560635
  0.445945948 -2.52678061
  0.452702701 -2.48337603
  0.459459454 -2.44563484
  0.466216207 -2.41436958
  0.472972959 -2.3899374
  0.479729742 -2.39722204
  0.486486495 -2.4837904
  0.493243247 -2.53688717
  0.5 -2.54531527
  0.5 -2.54531527
  0.506756783 -2.53688717
  0.513513505 -2.4837904
  0.520270288 -2.39722204
  0.527027011 -2.3899374
  0.533783793 -2.41436958
  0.540540516 -2.44563484
  0.547297299 -2.48337603
  0.554054022 -2.52678061
  0.560810804 -2.57560635
  0.567567587 -2.62917852
  0.57432431 -2.68694496
  0.581081092 -2.74835777
  0.587837815 -2.81294727
  0.594594598 -2.88029146
  0.601351321 -2.94991493
  0.608108103 -3.02143383
  0.614864886 -3.09452724
  0.621621609 -3.16878796
  0.628378391 -3.24400282
  0.635135114 -3.31984138
  0.641891897 -3.39608955
  0.648648679 -3.47254896
  0.655405402 -3.5490303
  0.662162185 -3.62545729
  0.668918908 -3.70151091
  0.67567569 -3.77709484
  0.682432413 -3.85203314
  0.689189196 -3.92638874
  0.695945978 -3.99989176
  0.702702701 -4.07286167
  0.709459484 -4.14475775
  0.716216207 -4.21545219
  0.722972989 -4.28503084
  0.729729712 -4.35336351
  0.736486495 -4.42035246
  0.743243217 -4.48624659
  0.75 -4.550879
  0.756756783 -4.61413097
  0.763513505 -4.67594814
  0.770270288 -4.7363472
  0.777027011 -4.6664753
  0.783783793 -4.59716272
  0.790540516 -4.53005171
  0.797297299 -4.45924568
  0.804054022 -4.39094925
  0.810810804 -4.31778431
  0.817567587 -4.24165392
  0.82432431 -4.19397497
  0.831081092 -4.13297129
  0.837837815 -4.11822748
  0.844594598 -4.0653677
  0.851351321 -4.0784831
  0.858108103 -4.03255415
  0.864864886 -3.98861265
  0.871621609 -4.02325058
  0.878378391 -3.98811197
  0.885135114 -3.92785072
  0.891891897 -3.87020111
  0.898648679 -3.79572248
  0.905405402 -3.74323559
  0.912162185 -3.68948603
  0.918918908 -3.69318676
  0.92567569 -3.64343596
  0.932432413 -3.59355974
  0.939189196 -3.55310011
  0.945945978 -3.51906776
  0.952702701 -3.48933172
  0.959459484 -3.46279049
  0.966216207 -3.45401239
  0.972972989 -3.46065855
  0.979729712 -3.44148588
  0.986486495 -3.42788744
  0.993243217 -3.41981077
  1. -3.41739416
 
  0. -3.3805604
  0.00675676018 -3.38300753
  0.0135135101 -3.39032507
  0.0202702694 -3.40231466
  0.0270270295 -3.41871309
  0.0337837785 -3.43913078
  0.0405405387 -3.4439249
  0.0472972989 -3.46532202
  0.0540540516 -3.50688648
  0.0608108118 -3.55283308
  0.067567572 -3.55826044
  0.0743243173 -3.56738281
  0.0810810775 -3.62800503
  0.0878378376 -3.67053461
  0.0945945904 -3.74003124
  0.101351351 -3.79469824
  0.108108111 -3.83773708
  0.114864863 -3.91337872
  0.121621624 -3.90329456
  0.128378376 -3.94531727
  0.135135144 -3.98830557
  0.141891897 -3.96484184
  0.148648649 -4.0142293
  0.155405417 -4.04567051
  0.162162155 -4.07399225
  0.168918923 -4.12968922
  0.175675675 -4.17067146
  0.182432428 -4.23821115
  0.189189196 -4.31471014
  0.195945948 -4.38467264
  0.202702701 -4.4564743
  0.209459454 -4.52261305
  0.216216221 -4.59312201
  0.222972974 -4.65561628
  0.229729727 -4.59701777
  0.236486495 -4.53699207
  0.243243247 -4.47556686
  0.25 -4.41277122
  0.256756753 -4.34862709
  0.263513505 -4.28321552
  0.270270258 -4.21680593
  0.277027041 -4.14916992
  0.283783793 -4.08023882
  0.290540546 -4.0102663
  0.297297299 -3.93899822
  0.304054052 -3.86702347
  0.310810804 -3.79450989
  0.317567557 -3.72121572
  0.32432431 -3.64731932
  0.331081092 -3.57300711
  0.337837845 -3.49836397
  0.344594598 -3.42350435
  0.351351351 -3.34871006
  0.358108103 -3.27413797
  0.364864856 -3.19997978
  0.371621609 -3.12644243
  0.378378391 -3.0538435
  0.385135144 -2.98246908
  0.391891897 -2.91254568
  0.398648649 -2.84453821
  0.405405402 -2.77885628
  0.412162155 -2.71599674
  0.418918908 -2.65625668
  0.42567569 -2.60030222
  0.432432443 -2.54841614
  0.439189196 -2.5013814
  0.445945948 -2.45969439
  0.452702701 -2.42406464
  0.459459454 -2.39467716
  0.466216207 -2.37217283
  0.472972959 -2.35695219
  0.479729742 -2.39029264
  0.486486495 -2.4754467
  0.493243247 -2.51822329
  0.5 -2.54427624
  0.5 -2.54427624
  0.506756783 -2.51822329
  0.513513505 -2.4754467
  0.520270288 -2.39029264
  0.527027011 -2.35695219
  0.533783793 -2.37217283
  0.540540516 -2.39467716
  0.547297299 -2.42406464
  0.554054022 -2.45969439
  0.560810804 -2.5013814
  0.567567587 -2.54841614
  0.57432431 -2.60030222
  0.581081092 -2.65625668
  0.587837815 -2.71599674
  0.594594598 -2.77885628
  0.601351321 -2.84453821
  0.608108103 -2.91254568
  0.614864886 -2.98246908
  0.621621609 -3.0538435
  0.628378391 -3.12644243
  0.635135114 -3.19997978
  0.641891897 -3.27413797
  0.648648679 -3.34871006
  0.655405402 -3.42350435
  0.662162185 -3.49836397
  0.668918908 -3.57300711
  0.67567569 -3.64731932
  0.682432413 -3.72121572
  0.689189196 -3.79450989
  0.695945978 -3.86702347
  0.702702701 -3.93899822
  0.709459484 -4.0102663
  0.716216207 -4.08023882
  0.722972989 -4.14916992
  0.729729712 -4.21680593
  0.736486495 -4.28321552
  0.743243217 -4.34862709
  0.75 -4.41277122
  0.756756783 -4.47556686
  0.763513505 -4.53699207
  0.770270288 -4.59701777
  0.777027011 -4.65561628
  0.783783793 -4.59312201
  0.790540516 -4.52261305
  0.797297299 -4.4564743
  0.804054022 -4.38467264
  0.810810804 -4.31471014
  0.817567587 -4.23821115
  0.82432431 -4.17067146
  0.831081092 -4.12968922
  0.837837815 -4.07399225
  0.844594598 -4.04567051
  0.851351321 -4.0142293
  0.858108103 -3.96484184
  0.864864886 -3.98830557
  0.871621609 -3.94531727
  0.878378391 -3.90329456
  0.885135114 -3.91337872
  0.891891897 -3.83773708
  0.898648679 -3.79469824
  0.905405402 -3.74003124
  0.912162185 -3.67053461
  0.918918908 -3.62800503
  0.92567569 -3.56738281
  0.932432413 -3.55826044
  0.939189196 -3.55283308
  0.945945978 -3.50688648
  0.952702701 -3.46532202
  0.959459484 -3.4439249
  0.966216207 -3.43913078
  0.972972989 -3.41871309
  0.979729712 -3.40231466
  0.986486495 -3.39032507
  0.993243217 -3.38300753
  1. -3.3805604
 
  0. -3.34173536
  0.00675676018 -3.34374237
  0.0135135101 -3.35076046
  0.0202702694 -3.36252737
  0.0270270295 -3.37921476
  0.0337837785 -3.40163994
  0.0405405387 -3.4301033
  0.0472972989 -3.43192339
  0.0540540516 -3.43401337
  0.0608108118 -3.47501183
  0.067567572 -3.52175617
  0.0743243173 -3.5664506
  0.0810810775 -3.6124301
  0.0878378376 -3.66883516
  0.0945945904 -3.6918602
  0.101351351 -3.76758051
  0.108108111 -3.81994915
  0.114864863 -3.86207056
  0.121621624 -3.88211584
  0.128378376 -3.87185144
  0.135135144 -3.91750097
  0.141891897 -3.95208549
  0.148648649 -3.96249533
  0.155405417 -4.01730156
  0.162162155 -4.04207611
  0.168918923 -4.10520792
  0.175675675 -4.16231775
  0.182432428 -4.23199797
  0.189189196 -4.30703115
  0.195945948 -4.38088274
  0.202702701 -4.44772959
  0.209459454 -4.51908064
  0.216216221 -4.56809902
  0.222972974 -4.51138401
  0.229729727 -4.45312881
  0.236486495 -4.39349794
  0.243243247 -4.33247805
  0.25 -4.27016783
  0.256756753 -4.20649385
  0.263513505 -4.14160347
  0.270270258 -4.07578325
  0.277027041 -4.00878
  0.283783793 -3.940557
  0.290540546 -3.87130976
  0.297297299 -3.80094242
  0.304054052 -3.72996998
  0.310810804 -3.65838575
  0.317567557 -3.5861969
  0.32432431 -3.51351547
  0.331081092 -3.44054079
  0.337837845 -3.36736727
  0.344594598 -3.29424906
  0.351351351 -3.2212038
  0.358108103 -3.14865828
  0.364864856 -3.07676888
  0.371621609 -3.00577164
  0.378378391 -2.93600368
  0.385135144 -2.86776495
  0.391891897 -2.80137062
  0.398648649 -2.73727226
  0.405405402 -2.67591047
  0.412162155 -2.61779499
  0.418918908 -2.56342888
  0.42567569 -2.51350832
  0.432432443 -2.46819496
  0.439189196 -2.42827177
  0.445945948 -2.39429569
  0.452702701 -2.36679077
  0.459459454 -2.34623623
  0.466216207 -2.33296299
  0.472972959 -2.32725573
  0.479729742 -2.38553858
  0.486486495 -2.46351528
  0.493243247 -2.51414442
  0.5 -2.52053642
  0.5 -2.52053642
  0.506756783 -2.51414442
  0.513513505 -2.46351528
  0.520270288 -2.38553858
  0.527027011 -2.32725573
  0.533783793 -2.33296299
  0.540540516 -2.34623623
  0.547297299 -2.36679077
  0.554054022 -2.39429569
  0.560810804 -2.42827177
  0.567567587 -2.46819496
  0.57432431 -2.51350832
  0.581081092 -2.56342888
  0.587837815 -2.61779499
  0.594594598 -2.67591047
  0.601351321 -2.73727226
  0.608108103 -2.80137062
  0.614864886 -2.86776495
  0.621621609 -2.93600368
  0.628378391 -3.00577164
  0.635135114 -3.07676888
  0.641891897 -3.14865828
  0.648648679 -3.2212038
  0.655405402 -3.29424906
  0.662162185 -3.36736727
  0.668918908 -3.44054079
  0.67567569 -3.51351547
  0.682432413 -3.5861969
  0.689189196 -3.65838575
  0.695945978 -3.72996998
  0.702702701 -3.80094242
  0.709459484 -3.87130976
  0.716216207 -3.940557
  0.722972989 -4.00878
  0.729729712 -4.07578325
  0.736486495 -4.14160347
  0.743243217 -4.20649385
  0.75 -4.27016783
  0.756756783 -4.33247805
  0.763513505 -4.39349794
  0.770270288 -4.45312881
  0.777027011 -4.51138401
  0.783783793 -4.56809902
  0.790540516 -4.51908064
  0.797297299 -4.44772959
  0.804054022 -4.38088274
  0.810810804 -4.30703115
  0.817567587 -4.23199797
  0.82432431 -4.16231775
  0.831081092 -4.10520792
  0.837837815 -4.04207611
  0.844594598 -4.01730156
  0.851351321 -3.96249533
  0.858108103 -3.95208549
  0.864864886 -3.91750097
  0.871621609 -3.87185144
  0.878378391 -3.88211584
  0.885135114 -3.86207056
  0.891891897 -3.81994915
  0.898648679 -3.76758051
  0.905405402 -3.6918602
  0.912162185 -3.66883516
  0.918918908 -3.6124301
  0.92567569 -3.5664506
  0.932432413 -3.52175617
  0.939189196 -3.47501183
  0.945945978 -3.43401337
  0.952702701 -3.43192339
  0.959459484 -3.4301033
  0.966216207 -3.40163994
  0.972972989 -3.37921476
  0.979729712 -3.36252737
  0.986486495 -3.35076046
  0.993243217 -3.34374237
  1. -3.34173536
 
  0. -3.30822039
  0.00675676018 -3.30702162
  0.0135135101 -3.30417538
  0.0202702694 -3.30526972
  0.0270270295 -3.32480955
  0.0337837785 -3.34847021
  0.0405405387 -3.37488985
  0.0472972989 -3.40318966
  0.0540540516 -3.42957306
  0.0608108118 -3.46932364
  0.067567572 -3.51312399
  0.0743243173 -3.53916121
  0.0810810775 -3.56727934
  0.0878378376 -3.62210751
  0.0945945904 -3.67173672
  0.101351351 -3.75015306
  0.108108111 -3.76789951
  0.114864863 -3.78503895
  0.121621624 -3.82746458
  0.128378376 -3.84907579
  0.135135144 -3.85886526
  0.141891897 -3.90955114
  0.148648649 -3.92302799
  0.155405417 -3.98154974
  0.162162155 -4.02146339
  0.168918923 -4.08910084
  0.175675675 -4.15661669
  0.182432428 -4.22947884
  0.189189196 -4.30617523
  0.195945948 -4.37225199
  0.202702701 -4.44479799
  0.209459454 -4.47410679
  0.216216221 -4.41911936
  0.222972974 -4.36273098
  0.229729727 -4.30483484
  0.236486495 -4.24564314
  0.243243247 -4.18505096
  0.25 -4.12320566
  0.256756753 -4.06003189
  0.263513505 -3.99572277
  0.270270258 -3.93034697
  0.277027041 -3.86407137
  0.283783793 -3.79654026
  0.290540546 -3.72817469
  0.297297299 -3.65871668
  0.304054052 -3.58876753
  0.310810804 -3.51812267
  0.317567557 -3.44711018
  0.32432431 -3.37576675
  0.331081092 -3.30422163
  0.337837845 -3.23267221
  0.344594598 -3.16137457
  0.351351351 -3.09028721
  0.358108103 -3.0199213
  0.364864856 -2.95050097
  0.371621609 -2.88228273
  0.378378391 -2.81557178
  0.385135144 -2.7507658
  0.391891897 -2.68826342
  0.398648649 -2.6284771
  0.405405402 -2.57188463
  0.412162155 -2.51906776
  0.418918908 -2.47063541
  0.42567569 -2.42718506
  0.432432443 -2.38904285
  0.439189196 -2.35679865
  0.445945948 -2.33105612
  0.452702701 -2.31232786
  0.459459454 -2.30097294
  0.466216207 -2.29730511
  0.472972959 -2.30138922
  0.479729742 -2.38089991
  0.486486495 -2.45388842
  0.493243247 -2.49862528
  0.5 -2.51895285
  0.5 -2.51895285
  0.506756783 -2.49862528
  0.513513505 -2.45388842
  0.520270288 -2.38089991
  0.527027011 -2.30138922
  0.533783793 -2.29730511
  0.540540516 -2.30097294
  0.547297299 -2.31232786
  0.554054022 -2.33105612
  0.560810804 -2.35679865
  0.567567587 -2.38904285
  0.57432431 -2.42718506
  0.581081092 -2.47063541
  0.587837815 -2.51906776
  0.594594598 -2.57188463
  0.601351321 -2.6284771
  0.608108103 -2.68826342
  0.614864886 -2.7507658
  0.621621609 -2.81557178
  0.628378391 -2.88228273
  0.635135114 -2.95050097
  0.641891897 -3.0199213
  0.648648679 -3.09028721
  0.655405402 -3.16137457
  0.662162185 -3.23267221
  0.668918908 -3.30422163
  0.67567569 -3.37576675
  0.682432413 -3.44711018
  0.689189196 -3.51812267
  0.695945978 -3.58876753
  0.702702701 -3.65871668
  0.709459484 -3.72817469
  0.716216207 -3.79654026
  0.722972989 -3.86407137
  0.729729712 -3.93034697
  0.736486495 -3.99572277
  0.743243217 -4.06003189
  0.75 -4.12320566
  0.756756783 -4.18505096
  0.763513505 -4.24564314
  0.770270288 -4.30483484
  0.777027011 -4.36273098
  0.783783793 -4.41911936
  0.790540516 -4.47410679
  0.797297299 -4.44479799
  0.804054022 -4.37225199
  0.810810804 -4.30617523
  0.817567587 -4.22947884
  0.82432431 -4.15661669
  0.831081092 -4.08910084
  0.837837815 -4.02146339
  0.844594598 -3.98154974
  0.851351321 -3.92302799
  0.858108103 -3.90955114
  0.864864886 -3.85886526
  0.871621609 -3.84907579
  0.878378391 -3.82746458
  0.885135114 -3.78503895
  0.891891897 -3.76789951
  0.898648679 -3.75015306
  0.905405402 -3.67173672
  0.912162185 -3.62210751
  0.918918908 -3.56727934
  0.92567569 -3.53916121
  0.932432413 -3.51312399
  0.939189196 -3.46932364
  0.945945978 -3.42957306
  0.952702701 -3.40318966
  0.959459484 -3.37488985
  0.966216207 -3.34847021
  0.972972989 -3.32480955
  0.979729712 -3.30526972
  0.986486495 -3.30417538
  0.993243217 -3.30702162
  1. -3.30822039
 
  0. -3.27887201
  0.00675676018 -3.28189516
  0.0135135101 -3.29079866
  0.0202702694 -3.29953575
  0.0270270295 -3.30709934
  0.0337837785 -3.327528
  0.0405405387 -3.35441351
  0.0472972989 -3.38856268
  0.0540540516 -3.41823101
  0.0608108118 -3.4086771
  0.067567572 -3.45258331
  0.0743243173 -3.50593185
  0.0810810775 -3.54641628
  0.0878378376 -3.61532688
  0.0945945904 -3.65783072
  0.101351351 -3.70338964
  0.108108111 -3.74390841
  0.114864863 -3.73832178
  0.121621624 -3.76315117
  0.128378376 -3.8101368
  0.135135144 -3.81464529
  0.141891897 -3.86653233
  0.148648649 -3.91373491
  0.155405417 -3.95690727
  0.162162155 -4.01124048
  0.168918923 -4.08371496
  0.175675675 -4.15367508
  0.182432428 -4.22176504
  0.189189196 -4.29699516
  0.195945948 -4.37026739
  0.202702701 -4.37401009
  0.209459454 -4.32083607
  0.216216221 -4.26618099
  0.222972974 -4.21009636
  0.229729727 -4.15256548
  0.236486495 -4.09379387
  0.243243247 -4.03361368
  0.25 -3.97221947
  0.256756753 -3.90958881
  0.263513505 -3.84591961
  0.270270258 -3.78109789
  0.277027041 -3.71533108
  0.283783793 -3.64869738
  0.290540546 -3.58106709
  0.297297299 -3.51259565
  0.304054052 -3.44366741
  0.310810804 -3.37426805
  0.317567557 -3.30450201
  0.32432431 -3.23450899
  0.331081092 -3.16447973
  0.337837845 -3.09465981
  0.344594598 -3.02525949
  0.351351351 -2.95633364
  0.358108103 -2.88835049
  0.364864856 -2.82161617
  0.371621609 -2.75640059
  0.378378391 -2.69307661
  0.385135144 -2.63204718
  0.391891897 -2.57379436
  0.398648649 -2.51887178
  0.405405402 -2.46750546
  0.412162155 -2.42055321
  0.418918908 -2.37852764
  0.42567569 -2.3420043
  0.432432443 -2.31145334
  0.439189196 -2.28745842
  0.445945948 -2.27035046
  0.452702701 -2.26088953
  0.459459454 -2.25923729
  0.466216207 -2.26540756
  0.472972959 -2.2814455
  0.479729742 -2.37482071
  0.486486495 -2.4501071
  0.493243247 -2.48674345
  0.5 -2.49636412
  0.5 -2.49636412
  0.506756783 -2.48674345
  0.513513505 -2.4501071
  0.520270288 -2.37482071
  0.527027011 -2.2814455
  0.533783793 -2.26540756
  0.540540516 -2.25923729
  0.547297299 -2.26088953
  0.554054022 -2.27035046
  0.560810804 -2.28745842
  0.567567587 -2.31145334
  0.57432431 -2.3420043
  0.581081092 -2.37852764
  0.587837815 -2.42055321
  0.594594598 -2.46750546
  0.601351321 -2.51887178
  0.608108103 -2.57379436
  0.614864886 -2.63204718
  0.621621609 -2.69307661
  0.628378391 -2.75640059
  0.635135114 -2.82161617
  0.641891897 -2.88835049
  0.648648679 -2.95633364
  0.655405402 -3.02525949
  0.662162185 -3.09465981
  0.668918908 -3.16447973
  0.67567569 -3.23450899
  0.682432413 -3.30450201
  0.689189196 -3.37426805
  0.695945978 -3.44366741
  0.702702701 -3.51259565
  0.709459484 -3.58106709
  0.716216207 -3.64869738
  0.722972989 -3.71533108
  0.729729712 -3.78109789
  0.736486495 -3.84591961
  0.743243217 -3.90958881
  0.75 -3.97221947
  0.756756783 -4.03361368
  0.763513505 -4.09379387
  0.770270288 -4.15256548
  0.777027011 -4.21009636
  0.783783793 -4.26618099
  0.790540516 -4.32083607
  0.797297299 -4.37401009
  0.804054022 -4.37026739
  0.810810804 -4.29699516
  0.817567587 -4.22176504
  0.82432431 -4.15367508
  0.831081092 -4.08371496
  0.837837815 -4.01124048
  0.844594598 -3.95690727
  0.851351321 -3.91373491
  0.858108103 -3.86653233
  0.864864886 -3.81464529
  0.871621609 -3.8101368
  0.878378391 -3.76315117
  0.885135114 -3.73832178
  0.891891897 -3.74390841
  0.898648679 -3.70338964
  0.905405402 -3.65783072
  0.912162185 -3.61532688
  0.918918908 -3.54641628
  0.92567569 -3.50593185
  0.932432413 -3.45258331
  0.939189196 -3.4086771
  0.945945978 -3.41823101
  0.952702701 -3.38856268
  0.959459484 -3.35441351
  0.966216207 -3.327528
  0.972972989 -3.30709934
  0.979729712 -3.29953575
  0.986486495 -3.29079866
  0.993243217 -3.28189516
  1. -3.27887201
 
  0. -3.27343607
  0.00675676018 -3.27514791
  0.0135135101 -3.28140545
  0.0202702694 -3.29191971
  0.0270270295 -3.29309559
  0.0337837785 -3.28479528
  0.0405405387 -3.29962254
  0.0472972989 -3.32871056
  0.0540540516 -3.36421585
  0.0608108118 -3.40277576
  0.067567572 -3.44790316
  0.0743243173 -3.49480915
  0.0810810775 -3.51824141
  0.0878378376 -3.5844593
  0.0945945904 -3.64623737
  0.101351351 -3.63484812
  0.108108111 -3.67575788
  0.114864863 -3.71845531
  0.121621624 -3.7107687
  0.128378376 -3.76043844
  0.135135144 -3.81237507
  0.141891897 -3.8347187
  0.148648649 -3.89466333
  0.155405417 -3.94229698
  0.162162155 -4.00575399
  0.168918923 -4.07838345
  0.175675675 -4.14711332
  0.182432428 -4.22101355
  0.189189196 -4.29558229
  0.195945948 -4.26792097
  0.202702701 -4.21652508
  0.209459454 -4.16363859
  0.216216221 -4.10932302
  0.222972974 -4.05357552
  0.229729727 -3.99638844
  0.236486495 -3.93796396
  0.243243247 -3.87821341
  0.25 -3.81727886
  0.256756753 -3.75525284
  0.263513505 -3.69209719
  0.270270258 -3.62791586
  0.277027041 -3.56274986
  0.283783793 -3.49699974
  0.290540546 -3.43014193
  0.297297299 -3.36272383
  0.304054052 -3.29485559
  0.310810804 -3.22666693
  0.317567557 -3.15821171
  0.32432431 -3.08966398
  0.331081092 -3.02128839
  0.337837845 -2.95330763
  0.344594598 -2.88591862
  0.351351351 -2.81936836
  0.358108103 -2.75393629
  0.364864856 -2.6901145
  0.371621609 -2.62823153
  0.378378391 -2.56861639
  0.385135144 -2.51174259
  0.391891897 -2.45812893
  0.398648649 -2.40836668
  0.405405402 -2.3627367
  0.412162155 -2.32206726
  0.418918908 -2.28699446
  0.42567569 -2.25807619
  0.432432443 -2.23575592
  0.439189196 -2.22054815
  0.445945948 -2.21272516
  0.452702701 -2.2129302
  0.459459454 -2.22118616
  0.466216207 -2.23724365
  0.472972959 -2.27945375
  0.479729742 -2.37248755
  0.486486495 -2.43580675
  0.493243247 -2.47897768
  0.5 -2.49447155
  0.5 -2.49447155
  0.506756783 -2.47897768
  0.513513505 -2.43580675
  0.520270288 -2.37248755
  0.527027011 -2.27945375
  0.533783793 -2.23724365
  0.540540516 -2.22118616
  0.547297299 -2.2129302
  0.554054022 -2.21272516
  0.560810804 -2.22054815
  0.567567587 -2.23575592
  0.57432431 -2.25807619
  0.581081092 -2.28699446
  0.587837815 -2.32206726
  0.594594598 -2.3627367
  0.601351321 -2.40836668
  0.608108103 -2.45812893
  0.614864886 -2.51174259
  0.621621609 -2.56861639
  0.628378391 -2.62823153
  0.635135114 -2.6901145
  0.641891897 -2.75393629
  0.648648679 -2.81936836
  0.655405402 -2.88591862
  0.662162185 -2.95330763
  0.668918908 -3.02128839
  0.67567569 -3.08966398
  0.682432413 -3.15821171
  0.689189196 -3.22666693
  0.695945978 -3.29485559
  0.702702701 -3.36272383
  0.709459484 -3.43014193
  0.716216207 -3.49699974
  0.722972989 -3.56274986
  0.729729712 -3.62791586
  0.736486495 -3.69209719
  0.743243217 -3.75525284
  0.75 -3.81727886
  0.756756783 -3.87821341
  0.763513505 -3.93796396
  0.770270288 -3.99638844
  0.777027011 -4.05357552
  0.783783793 -4.10932302
  0.790540516 -4.16363859
  0.797297299 -4.21652508
  0.804054022 -4.26792097
  0.810810804 -4.29558229
  0.817567587 -4.22101355
  0.82432431 -4.14711332
  0.831081092 -4.07838345
  0.837837815 -4.00575399
  0.844594598 -3.94229698
  0.851351321 -3.89466333
  0.858108103 -3.8347187
  0.864864886 -3.81237507
  0.871621609 -3.76043844
  0.878378391 -3.7107687
  0.885135114 -3.71845531
  0.891891897 -3.67575788
  0.898648679 -3.63484812
  0.905405402 -3.64623737
  0.912162185 -3.5844593
  0.918918908 -3.51824141
  0.92567569 -3.49480915
  0.932432413 -3.44790316
  0.939189196 -3.40277576
  0.945945978 -3.36421585
  0.952702701 -3.32871056
  0.959459484 -3.29962254
  0.966216207 -3.28479528
  0.972972989 -3.29309559
  0.979729712 -3.29191971
  0.986486495 -3.28140545
  0.993243217 -3.27514791
  1. -3.27343607
 
  0. -3.21284342
  0.00675676018 -3.21459913
  0.0135135101 -3.22012138
  0.0202702694 -3.22951221
  0.0270270295 -3.24630976
  0.0337837785 -3.27174568
  0.0405405387 -3.28907967
  0.0472972989 -3.32321119
  0.0540540516 -3.36044502
  0.0608108118 -3.39880323
  0.067567572 -3.40045595
  0.0743243173 -3.46048689
  0.0810810775 -3.51521492
  0.0878378376 -3.55639648
  0.0945945904 -3.595263
  0.101351351 -3.62016392
  0.108108111 -3.61847305
  0.114864863 -3.66344452
  0.121621624 -3.70701504
  0.128378376 -3.7222414
  0.135135144 -3.77722454
  0.141891897 -3.81321764
  0.148648649 -3.87643862
  0.155405417 -3.93517351
  0.162162155 -4.00418997
  0.168918923 -4.07368183
  0.175675675 -4.14613724
  0.182432428 -4.20400572
  0.189189196 -4.15587234
  0.195945948 -4.10622692
  0.202702701 -4.05512524
  0.209459454 -4.00251293
  0.216216221 -3.94847918
  0.222972974 -3.89306211
  0.229729727 -3.83625078
  0.236486495 -3.77815819
  0.243243247 -3.71887064
  0.25 -3.65839863
  0.256756753 -3.59698486
  0.263513505 -3.53432035
  0.270270258 -3.47077179
  0.277027041 -3.40644026
  0.283783793 -3.34151936
  0.290540546 -3.27549076
  0.297297299 -3.20907021
  0.304054052 -3.14231443
  0.310810804 -3.07529116
  0.317567557 -3.00822401
  0.32432431 -2.94133425
  0.331081092 -2.87466669
  0.337837845 -2.80869722
  0.344594598 -2.743536
  0.351351351 -2.67954063
  0.358108103 -2.61687803
  0.364864856 -2.55622435
  0.371621609 -2.49801111
  0.378378391 -2.44240904
  0.385135144 -2.39007378
  0.391891897 -2.3415556
  0.398648649 -2.29739809
  0.405405402 -2.25813055
  0.412162155 -2.22420549
  0.418918908 -2.19671917
  0.42567569 -2.17600965
  0.432432443 -2.16255188
  0.439189196 -2.15665722
  0.445945948 -2.15878296
  0.452702701 -2.16890574
  0.459459454 -2.18711472
  0.466216207 -2.21323729
  0.472972959 -2.27478409
  0.479729742 -2.36624432
  0.486486495 -2.42654848
  0.493243247 -2.46127033
  0.5 -2.47307634
  0.5 -2.47307634
  0.506756783 -2.46127033
  0.513513505 -2.42654848
  0.520270288 -2.36624432
  0.527027011 -2.27478409
  0.533783793 -2.21323729
  0.540540516 -2.18711472
  0.547297299 -2.16890574
  0.554054022 -2.15878296
  0.560810804 -2.15665722
  0.567567587 -2.16255188
  0.57432431 -2.17600965
  0.581081092 -2.19671917
  0.587837815 -2.22420549
  0.594594598 -2.25813055
  0.601351321 -2.29739809
  0.608108103 -2.3415556
  0.614864886 -2.39007378
  0.621621609 -2.44240904
  0.628378391 -2.49801111
  0.635135114 -2.55622435
  0.641891897 -2.61687803
  0.648648679 -2.67954063
  0.655405402 -2.743536
  0.662162185 -2.80869722
  0.668918908 -2.87466669
  0.67567569 -2.94133425
  0.682432413 -3.00822401
  0.689189196 -3.07529116
  0.695945978 -3.14231443
  0.702702701 -3.20907021
  0.709459484 -3.27549076
  0.716216207 -3.34151936
  0.722972989 -3.40644026
  0.729729712 -3.47077179
  0.736486495 -3.53432035
  0.743243217 -3.59698486
  0.75 -3.65839863
  0.756756783 -3.71887064
  0.763513505 -3.77815819
  0.770270288 -3.83625078
  0.777027011 -3.89306211
  0.783783793 -3.94847918
  0.790540516 -4.00251293
  0.797297299 -4.05512524
  0.804054022 -4.10622692
  0.810810804 -4.15587234
  0.817567587 -4.20400572
  0.82432431 -4.14613724
  0.831081092 -4.07368183
  0.837837815 -4.00418997
  0.844594598 -3.93517351
  0.851351321 -3.87643862
  0.858108103 -3.81321764
  0.864864886 -3.77722454
  0.871621609 -3.7222414
  0.878378391 -3.70701504
  0.885135114 -3.66344452
  0.891891897 -3.61847305
  0.898648679 -3.62016392
  0.905405402 -3.595263
  0.912162185 -3.55639648
  0.918918908 -3.51521492
  0.92567569 -3.46048689
  0.932432413 -3.40045595
  0.939189196 -3.39880323
  0.945945978 -3.36044502
  0.952702701 -3.32321119
  0.959459484 -3.28907967
  0.966216207 -3.27174568
  0.972972989 -3.24630976
  0.979729712 -3.22951221
  0.986486495 -3.22012138
  0.993243217 -3.21459913
  1. -3.21284342
 
  0. -3.19382715
  0.00675676018 -3.19750357
  0.0135135101 -3.20804739
  0.0202702694 -3.22446775
  0.0270270295 -3.24336481
  0.0337837785 -3.26270151
  0.0405405387 -3.27466106
  0.0472972989 -3.26964951
  0.0540540516 -3.31090784
  0.0608108118 -3.35315847
  0.067567572 -3.39256048
  0.0743243173 -3.44207954
  0.0810810775 -3.5097847
  0.0878378376 -3.49630976
  0.0945945904 -3.53481102
  0.101351351 -3.5757103
  0.108108111 -3.59226131
  0.114864863 -3.61958361
  0.121621624 -3.66964388
  0.128378376 -3.6947341
  0.135135144 -3.75261593
  0.141891897 -3.80094862
  0.148648649 -3.86684132
  0.155405417 -3.92960358
  0.162162155 -4.000916
  0.168918923 -4.07118893
  0.175675675 -4.08483362
  0.182432428 -4.03845167
  0.189189196 -3.99047756
  0.195945948 -3.94104195
  0.202702701 -3.89017916
  0.209459454 -3.83783054
  0.216216221 -3.78408909
  0.222972974 -3.72899246
  0.229729727 -3.67256117
  0.236486495 -3.61483765
  0.243243247 -3.55597496
  0.25 -3.49597931
  0.256756753 -3.43497705
  0.263513505 -3.37294579
  0.270270258 -3.31001568
  0.277027041 -3.24647665
  0.283783793 -3.18232107
  0.290540546 -3.11722755
  0.297297299 -3.0518589
  0.304054052 -2.98625326
  0.310810804 -2.92054605
  0.317567557 -2.85493231
  0.32432431 -2.78969812
  0.331081092 -2.7248826
  0.337837845 -2.66104937
  0.344594598 -2.59826231
  0.351351351 -2.53705025
  0.358108103 -2.47746611
  0.364864856 -2.4202714
  0.371621609 -2.36592674
  0.378378391 -2.31464291
  0.385135144 -2.26729488
  0.391891897 -2.22438526
  0.398648649 -2.18648958
  0.405405402 -2.15414953
  0.412162155 -2.12791443
  0.418918908 -2.10867548
  0.42567569 -2.09679222
  0.432432443 -2.09269238
  0.439189196 -2.09658813
  0.445945948 -2.10870504
  0.452702701 -2.12876225
  0.459459454 -2.15696573
  0.466216207 -2.19299459
  0.472972959 -2.27099276
  0.479729742 -2.3569293
  0.486486495 -2.42078733
  0.493243247 -2.45868397
  0.5 -2.47063875
  0.5 -2.47063875
  0.506756783 -2.45868397
  0.513513505 -2.42078733
  0.520270288 -2.3569293
  0.527027011 -2.27099276
  0.533783793 -2.19299459
  0.540540516 -2.15696573
  0.547297299 -2.12876225
  0.554054022 -2.10870504
  0.560810804 -2.09658813
  0.567567587 -2.09269238
  0.57432431 -2.09679222
  0.581081092 -2.10867548
  0.587837815 -2.12791443
  0.594594598 -2.15414953
  0.601351321 -2.18648958
  0.608108103 -2.22438526
  0.614864886 -2.26729488
  0.621621609 -2.31464291
  0.628378391 -2.36592674
  0.635135114 -2.4202714
  0.641891897 -2.47746611
  0.648648679 -2.53705025
  0.655405402 -2.59826231
  0.662162185 -2.66104937
  0.668918908 -2.7248826
  0.67567569 -2.78969812
  0.682432413 -2.85493231
  0.689189196 -2.92054605
  0.695945978 -2.98625326
  0.702702701 -3.0518589
  0.709459484 -3.11722755
  0.716216207 -3.18232107
  0.722972989 -3.24647665
  0.729729712 -3.31001568
  0.736486495 -3.37294579
  0.743243217 -3.43497705
  0.75 -3.49597931
  0.756756783 -3.55597496
  0.763513505 -3.61483765
  0.770270288 -3.67256117
  0.777027011 -3.72899246
  0.783783793 -3.78408909
  0.790540516 -3.83783054
  0.797297299 -3.89017916
  0.804054022 -3.94104195
  0.810810804 -3.99047756
  0.817567587 -4.03845167
  0.82432431 -4.08483362
  0.831081092 -4.07118893
  0.837837815 -4.000916
  0.844594598 -3.92960358
  0.851351321 -3.86684132
  0.858108103 -3.80094862
  0.864864886 -3.75261593
  0.871621609 -3.6947341
  0.878378391 -3.66964388
  0.885135114 -3.61958361
  0.891891897 -3.59226131
  0.898648679 -3.5757103
  0.905405402 -3.53481102
  0.912162185 -3.49630976
  0.918918908 -3.5097847
  0.92567569 -3.44207954
  0.932432413 -3.39256048
  0.939189196 -3.35315847
  0.945945978 -3.31090784
  0.952702701 -3.26964951
  0.959459484 -3.27466106
  0.966216207 -3.26270151
  0.972972989 -3.24336481
  0.979729712 -3.22446775
  0.986486495 -3.20804739
  0.993243217 -3.19750357
  1. -3.19382715
 
  0. -3.16073656
  0.00675676018 -3.16235209
  0.0135135101 -3.1665926
  0.0202702694 -3.17461252
  0.0270270295 -3.18787813
  0.0337837785 -3.21046829
  0.0405405387 -3.2378931
  0.0472972989 -3.26642704
  0.0540540516 -3.30006123
  0.0608108118 -3.34497595
  0.067567572 -3.38543081
  0.0743243173 -3.42218351
  0.0810810775 -3.45934486
  0.0878378376 -3.49561262
  0.0945945904 -3.48470354
  0.101351351 -3.52732849
  0.108108111 -3.5720787
  0.114864863 -3.58667564
  0.121621624 -3.63935757
  0.128378376 -3.67708254
  0.135135144 -3.73756218
  0.141891897 -3.79303837
  0.148648649 -3.86028147
  0.155405417 -3.92511415
  0.162162155 -3.99734116
  0.168918923 -3.96110058
  0.175675675 -3.916399
  0.182432428 -3.87018394
  0.189189196 -3.82240772
  0.195945948 -3.7731514
  0.202702701 -3.72241354
  0.209459454 -3.67030621
  0.216216221 -3.61685514
  0.222972974 -3.56205606
  0.229729727 -3.50597525
  0.236486495 -3.44866705
  0.243243247 -3.39016819
  0.25 -3.33065653
  0.256756753 -3.27010155
  0.263513505 -3.20865679
  0.270270258 -3.14639378
  0.277027041 -3.08351994
  0.283783793 -3.01984024
  0.290540546 -2.9560647
  0.297297299 -2.89173317
  0.304054052 -2.82736444
  0.310810804 -2.76301241
  0.317567557 -2.69890976
  0.32432431 -2.63535547
  0.331081092 -2.57257891
  0.337837845 -2.51093674
  0.344594598 -2.45074463
  0.351351351 -2.39251852
  0.358108103 -2.33628178
  0.364864856 -2.28283644
  0.371621609 -2.23273993
  0.378378391 -2.18614197
  0.385135144 -2.14431238
  0.391891897 -2.10756969
  0.398648649 -2.07652569
  0.405405402 -2.05173254
  0.412162155 -2.0339098
  0.418918908 -2.02356005
  0.42567569 -2.02100992
  0.432432443 -2.02672768
  0.439189196 -2.04074621
  0.445945948 -2.0629611
  0.452702701 -2.09317732
  0.459459454 -2.13132
  0.466216207 -2.17700481
  0.472972959 -2.26748848
  0.479729742 -2.35006332
  0.486486495 -2.40626764
  0.493243247 -2.44034624
  0.5 -2.45089388
  0.5 -2.45089388
  0.506756783 -2.44034624
  0.513513505 -2.40626764
  0.520270288 -2.35006332
  0.527027011 -2.26748848
  0.533783793 -2.17700481
  0.540540516 -2.13132
  0.547297299 -2.09317732
  0.554054022 -2.0629611
  0.560810804 -2.04074621
  0.567567587 -2.02672768
  0.57432431 -2.02100992
  0.581081092 -2.02356005
  0.587837815 -2.0339098
  0.594594598 -2.05173254
  0.601351321 -2.07652569
  0.608108103 -2.10756969
  0.614864886 -2.14431238
  0.621621609 -2.18614197
  0.628378391 -2.23273993
  0.635135114 -2.28283644
  0.641891897 -2.33628178
  0.648648679 -2.39251852
  0.655405402 -2.45074463
  0.662162185 -2.51093674
  0.668918908 -2.57257891
  0.67567569 -2.63535547
  0.682432413 -2.69890976
  0.689189196 -2.76301241
  0.695945978 -2.82736444
  0.702702701 -2.89173317
  0.709459484 -2.9560647
  0.716216207 -3.01984024
  0.722972989 -3.08351994
  0.729729712 -3.14639378
  0.736486495 -3.20865679
  0.743243217 -3.27010155
  0.75 -3.33065653
  0.756756783 -3.39016819
  0.763513505 -3.44866705
  0.770270288 -3.50597525
  0.777027011 -3.56205606
  0.783783793 -3.61685514
  0.790540516 -3.67030621
  0.797297299 -3.72241354
  0.804054022 -3.7731514
  0.810810804 -3.82240772
  0.817567587 -3.87018394
  0.82432431 -3.916399
  0.831081092 -3.96110058
  0.837837815 -3.99734116
  0.844594598 -3.92511415
  0.851351321 -3.86028147
  0.858108103 -3.79303837
  0.864864886 -3.73756218
  0.871621609 -3.67708254
  0.878378391 -3.63935757
  0.885135114 -3.58667564
  0.891891897 -3.5720787
  0.898648679 -3.52732849
  0.905405402 -3.48470354
  0.912162185 -3.49561262
  0.918918908 -3.45934486
  0.92567569 -3.42218351
  0.932432413 -3.38543081
  0.939189196 -3.34497595
  0.945945978 -3.30006123
  0.952702701 -3.26642704
  0.959459484 -3.2378931
  0.966216207 -3.21046829
  0.972972989 -3.18787813
  0.979729712 -3.17461252
  0.986486495 -3.1665926
  0.993243217 -3.16235209
  1. -3.16073656
 
  0. -3.14457989
  0.00675676018 -3.14337587
  0.0135135101 -3.14458799
  0.0202702694 -3.16218424
  0.0270270295 -3.18442678
  0.0337837785 -3.20668268
  0.0405405387 -3.23402119
  0.0472972989 -3.2626543
  0.0540540516 -3.2706461
  0.0608108118 -3.31418467
  0.067567572 -3.37158585
  0.0743243173 -3.37213135
  0.0810810775 -3.40741301
  0.0878378376 -3.44485474
  0.0945945904 -3.47126913
  0.101351351 -3.4897356
  0.108108111 -3.53669834
  0.114864863 -3.56422615
  0.121621624 -3.61926985
  0.128378376 -3.67399931
  0.135135144 -3.72818041
  0.141891897 -3.78672314
  0.148648649 -3.85486889
  0.155405417 -3.87392044
  0.162162155 -3.83254433
  0.168918923 -3.78958178
  0.175675675 -3.74494314
  0.182432428 -3.69886541
  0.189189196 -3.65127277
  0.195945948 -3.60213852
  0.202702701 -3.55149221
  0.209459454 -3.49960089
  0.216216221 -3.44637823
  0.222972974 -3.39183998
  0.229729727 -3.3361001
  0.236486495 -3.27909613
  0.243243247 -3.22105885
  0.25 -3.16197395
  0.256756753 -3.10194016
  0.263513505 -3.04106379
  0.270270258 -2.97940969
  0.277027041 -2.91715288
  0.283783793 -2.85423183
  0.290540546 -2.79134083
  0.297297299 -2.72824669
  0.304054052 -2.66507864
  0.310810804 -2.60208559
  0.317567557 -2.53957605
  0.32432431 -2.4779067
  0.331081092 -2.41723824
  0.337837845 -2.35795689
  0.344594598 -2.30033064
  0.351351351 -2.24518681
  0.358108103 -2.19276333
  0.364864856 -2.14338541
  0.371621609 -2.09802723
  0.378378391 -2.05699062
  0.385135144 -2.0211916
  0.391891897 -1.99123716
  0.398648649 -1.96770954
  0.405405402 -1.9511447
  0.412162155 -1.94219542
  0.418918908 -1.94131041
  0.42567569 -1.94876194
  0.432432443 -1.96468019
  0.439189196 -1.98885727
  0.445945948 -2.02134895
  0.452702701 -2.06172562
  0.459459454 -2.10959721
  0.466216207 -2.165658
  0.472972959 -2.26325655
  0.479729742 -2.34642363
  0.486486495 -2.40165949
  0.493243247 -2.435956
  0.5 -2.44807053
  0.5 -2.44807053
  0.506756783 -2.435956
  0.513513505 -2.40165949
  0.520270288 -2.34642363
  0.527027011 -2.26325655
  0.533783793 -2.165658
  0.540540516 -2.10959721
  0.547297299 -2.06172562
  0.554054022 -2.02134895
  0.560810804 -1.98885727
  0.567567587 -1.96468019
  0.57432431 -1.94876194
  0.581081092 -1.94131041
  0.587837815 -1.94219542
  0.594594598 -1.9511447
  0.601351321 -1.96770954
  0.608108103 -1.99123716
  0.614864886 -2.0211916
  0.621621609 -2.05699062
  0.628378391 -2.09802723
  0.635135114 -2.14338541
  0.641891897 -2.19276333
  0.648648679 -2.24518681
  0.655405402 -2.30033064
  0.662162185 -2.35795689
  0.668918908 -2.41723824
  0.67567569 -2.4779067
  0.682432413 -2.53957605
  0.689189196 -2.60208559
  0.695945978 -2.66507864
  0.702702701 -2.72824669
  0.709459484 -2.79134083
  0.716216207 -2.85423183
  0.722972989 -2.91715288
  0.729729712 -2.97940969
  0.736486495 -3.04106379
  0.743243217 -3.10194016
  0.75 -3.16197395
  0.756756783 -3.22105885
  0.763513505 -3.27909613
  0.770270288 -3.3361001
  0.777027011 -3.39183998
  0.783783793 -3.44637823
  0.790540516 -3.49960089
  0.797297299 -3.55149221
  0.804054022 -3.60213852
  0.810810804 -3.65127277
  0.817567587 -3.69886541
  0.82432431 -3.74494314
  0.831081092 -3.78958178
  0.837837815 -3.83254433
  0.844594598 -3.87392044
  0.851351321 -3.85486889
  0.858108103 -3.78672314
  0.864864886 -3.72818041
  0.871621609 -3.67399931
  0.878378391 -3.61926985
  0.885135114 -3.56422615
  0.891891897 -3.53669834
  0.898648679 -3.4897356
  0.905405402 -3.47126913
  0.912162185 -3.44485474
  0.918918908 -3.40741301
  0.92567569 -3.37213135
  0.932432413 -3.37158585
  0.939189196 -3.31418467
  0.945945978 -3.2706461
  0.952702701 -3.2626543
  0.959459484 -3.23402119
  0.966216207 -3.20668268
  0.972972989 -3.18442678
  0.979729712 -3.16218424
  0.986486495 -3.14458799
  0.993243217 -3.14337587
  1. -3.14457989
 
  0. -3.12705803
  0.00675676018 -3.13224316
  0.0135135101 -3.14058876
  0.0202702694 -3.13591099
  0.0270270295 -3.14142609
  0.0337837785 -3.164855
  0.0405405387 -3.19297791
  0.0472972989 -3.23025894
  0.0540540516 -3.26050091
  0.0608108118 -3.30549097
  0.067567572 -3.3388114
  0.0743243173 -3.36627674
  0.0810810775 -3.36471367
  0.0878378376 -3.40355635
  0.0945945904 -3.44520712
  0.101351351 -3.46266985
  0.108108111 -3.51199484
  0.114864863 -3.56266022
  0.121621624 -3.60649347
  0.128378376 -3.66600132
  0.135135144 -3.72104216
  0.141891897 -3.7781806
  0.148648649 -3.74000406
  0.155405417 -3.70032978
  0.162162155 -3.65902233
  0.168918923 -3.61615038
  0.175675675 -3.57136393
  0.182432428 -3.52539253
  0.189189196 -3.4779067
  0.195945948 -3.42895651
  0.202702701 -3.37844086
  0.209459454 -3.32672501
  0.216216221 -3.27367878
  0.222972974 -3.21939373
  0.229729727 -3.1639533
  0.236486495 -3.10727644
  0.243243247 -3.04963636
  0.25 -2.99094296
  0.256756753 -2.93136168
  0.263513505 -2.87103319
  0.270270258 -2.80992508
  0.277027041 -2.74836254
  0.283783793 -2.68619633
  0.290540546 -2.62405205
  0.297297299 -2.56217384
  0.304054052 -2.50017643
  0.310810804 -2.43863964
  0.317567557 -2.37778759
  0.32432431 -2.31802797
  0.331081092 -2.25957203
  0.337837845 -2.20284176
  0.344594598 -2.1479373
  0.351351351 -2.09618664
  0.358108103 -2.0478487
  0.364864856 -2.00299454
  0.371621609 -1.96286488
  0.378378391 -1.92793941
  0.385135144 -1.89882421
  0.391891897 -1.87629223
  0.398648649 -1.86095572
  0.405405402 -1.85331011
  0.412162155 -1.85389614
  0.418918908 -1.86302328
  0.42567569 -1.88084316
  0.432432443 -1.90718174
  0.439189196 -1.94180727
  0.445945948 -1.98447895
  0.452702701 -2.03464174
  0.459459454 -2.09177876
  0.466216207 -2.16449213
  0.472972959 -2.26147223
  0.479729742 -2.33666563
  0.486486495 -2.39154959
  0.493243247 -2.42204237
  0.5 -2.43099737
  0.5 -2.43099737
  0.506756783 -2.42204237
  0.513513505 -2.39154959
  0.520270288 -2.33666563
  0.527027011 -2.26147223
  0.533783793 -2.16449213
  0.540540516 -2.09177876
  0.547297299 -2.03464174
  0.554054022 -1.98447895
  0.560810804 -1.94180727
  0.567567587 -1.90718174
  0.57432431 -1.88084316
  0.581081092 -1.86302328
  0.587837815 -1.85389614
  0.594594598 -1.85331011
  0.601351321 -1.86095572
  0.608108103 -1.87629223
  0.614864886 -1.89882421
  0.621621609 -1.92793941
  0.628378391 -1.96286488
  0.635135114 -2.00299454
  0.641891897 -2.0478487
  0.648648679 -2.09618664
  0.655405402 -2.1479373
  0.662162185 -2.20284176
  0.668918908 -2.25957203
  0.67567569 -2.31802797
  0.682432413 -2.37778759
  0.689189196 -2.43863964
  0.695945978 -2.50017643
  0.702702701 -2.56217384
  0.709459484 -2.62405205
  0.716216207 -2.68619633
  0.722972989 -2.74836254
  0.729729712 -2.80992508
  0.736486495 -2.87103319
  0.743243217 -2.93136168
  0.75 -2.99094296
  0.756756783 -3.04963636
  0.763513505 -3.10727644
  0.770270288 -3.1639533
  0.777027011 -3.21939373
  0.783783793 -3.27367878
  0.790540516 -3.32672501
  0.797297299 -3.37844086
  0.804054022 -3.42895651
  0.810810804 -3.4779067
  0.817567587 -3.52539253
  0.82432431 -3.57136393
  0.831081092 -3.61615038
  0.837837815 -3.65902233
  0.844594598 -3.70032978
  0.851351321 -3.74000406
  0.858108103 -3.7781806
  0.864864886 -3.72104216
  0.871621609 -3.66600132
  0.878378391 -3.60649347
  0.885135114 -3.56266022
  0.891891897 -3.51199484
  0.898648679 -3.46266985
  0.905405402 -3.44520712
  0.912162185 -3.40355635
  0.918918908 -3.36471367
  0.92567569 -3.36627674
  0.932432413 -3.3388114
  0.939189196 -3.30549097
  0.945945978 -3.26050091
  0.952702701 -3.23025894
  0.959459484 -3.19297791
  0.966216207 -3.164855
  0.972972989 -3.14142609
  0.979729712 -3.13591099
  0.986486495 -3.14058876
  0.993243217 -3.13224316
  1. -3.12705803
 
  0. -3.11745548
  0.00675676018 -3.11760139
  0.0135135101 -3.1203351
  0.0202702694 -3.12765265
  0.0270270295 -3.13912106
  0.0337837785 -3.16139221
  0.0405405387 -3.18940783
  0.0472972989 -3.2186718
  0.0540540516 -3.24884701
  0.0608108118 -3.26432657
  0.067567572 -3.29508638
  0.0743243173 -3.328372
  0.0810810775 -3.34530783
  0.0878378376 -3.37268066
  0.0945945904 -3.41614771
  0.101351351 -3.44509745
  0.108108111 -3.49580812
  0.114864863 -3.54973078
  0.121621624 -3.59750605
  0.128378376 -3.65793753
  0.135135144 -3.63943434
  0.141891897 -3.60299349
  0.148648649 -3.56485987
  0.155405417 -3.52519321
  0.162162155 -3.48391533
  0.168918923 -3.44107294
  0.175675675 -3.39639378
  0.182432428 -3.35049152
  0.189189196 -3.30324984
  0.195945948 -3.2543025
  0.202702701 -3.20391893
  0.209459454 -3.15232277
  0.216216221 -3.09939289
  0.222972974 -3.04527187
  0.229729727 -2.99002743
  0.236486495 -2.93369532
  0.243243247 -2.87624931
  0.25 -2.81799269
  0.256756753 -2.75880575
  0.263513505 -2.6988802
  0.270270258 -2.63828468
  0.277027041 -2.57715893
  0.283783793 -2.51587057
  0.290540546 -2.45462132
  0.297297299 -2.39372158
  0.304054052 -2.33300209
  0.310810804 -2.27268696
  0.317567557 -2.21351624
  0.32432431 -2.15564728
  0.331081092 -2.09949923
  0.337837845 -2.04549599
  0.344594598 -1.99399567
  0.351351351 -1.94596004
  0.358108103 -1.90182066
  0.364864856 -1.86196089
  0.371621609 -1.82763433
  0.378378391 -1.79921055
  0.385135144 -1.77748203
  0.391891897 -1.76306391
  0.398648649 -1.75659704
  0.405405402 -1.75853539
  0.412162155 -1.76925468
  0.418918908 -1.78894711
  0.42567569 -1.8172164
  0.432432443 -1.85414982
  0.439189196 -1.89919567
  0.445945948 -1.95177603
  0.452702701 -2.01133013
  0.459459454 -2.07726622
  0.466216207 -2.16004992
  0.472972959 -2.25743437
  0.479729742 -2.32962227
  0.486486495 -2.38081074
  0.493243247 -2.41448212
  0.5 -2.42749453
  0.5 -2.42749453
  0.506756783 -2.41448212
  0.513513505 -2.38081074
  0.520270288 -2.32962227
  0.527027011 -2.25743437
  0.533783793 -2.16004992
  0.540540516 -2.07726622
  0.547297299 -2.01133013
  0.554054022 -1.95177603
  0.560810804 -1.89919567
  0.567567587 -1.85414982
  0.57432431 -1.8172164
  0.581081092 -1.78894711
  0.587837815 -1.76925468
  0.594594598 -1.75853539
  0.601351321 -1.75659704
  0.608108103 -1.76306391
  0.614864886 -1.77748203
  0.621621609 -1.79921055
  0.628378391 -1.82763433
  0.635135114 -1.86196089
  0.641891897 -1.90182066
  0.648648679 -1.94596004
  0.655405402 -1.99399567
  0.662162185 -2.04549599
  0.668918908 -2.09949923
  0.67567569 -2.15564728
  0.682432413 -2.21351624
  0.689189196 -2.27268696
  0.695945978 -2.33300209
  0.702702701 -2.39372158
  0.709459484 -2.45462132
  0.716216207 -2.51587057
  0.722972989 -2.57715893
  0.729729712 -2.63828468
  0.736486495 -2.6988802
  0.743243217 -2.75880575
  0.75 -2.81799269
  0.756756783 -2.87624931
  0.763513505 -2.93369532
  0.770270288 -2.99002743
  0.777027011 -3.04527187
  0.783783793 -3.09939289
  0.790540516 -3.15232277
  0.797297299 -3.20391893
  0.804054022 -3.2543025
  0.810810804 -3.30324984
  0.817567587 -3.35049152
  0.82432431 -3.39639378
  0.831081092 -3.44107294
  0.837837815 -3.48391533
  0.844594598 -3.52519321
  0.851351321 -3.56485987
  0.858108103 -3.60299349
  0.864864886 -3.63943434
  0.871621609 -3.65793753
  0.878378391 -3.59750605
  0.885135114 -3.54973078
  0.891891897 -3.49580812
  0.898648679 -3.44509745
  0.905405402 -3.41614771
  0.912162185 -3.37268066
  0.918918908 -3.34530783
  0.92567569 -3.328372
  0.932432413 -3.29508638
  0.939189196 -3.26432657
  0.945945978 -3.24884701
  0.952702701 -3.2186718
  0.959459484 -3.18940783
  0.966216207 -3.16139221
  0.972972989 -3.13912106
  0.979729712 -3.12765265
  0.986486495 -3.1203351
  0.993243217 -3.11760139
  1. -3.11745548
 
  0. -3.0837636
  0.00675676018 -3.08921385
  0.0135135101 -3.10122871
  0.0202702694 -3.11835861
  0.0270270295 -3.12942123
  0.0337837785 -3.13353777
  0.0405405387 -3.16598034
  0.0472972989 -3.20350647
  0.0540540516 -3.2352643
  0.0608108118 -3.23331642
  0.067567572 -3.26039505
  0.0743243173 -3.29469824
  0.0810810775 -3.33221388
  0.0878378376 -3.35178041
  0.0945945904 -3.39671183
  0.101351351 -3.44480276
  0.108108111 -3.48493242
  0.114864863 -3.53979921
  0.121621624 -3.53130198
  0.128378376 -3.49821806
  0.135135144 -3.4635582
  0.141891897 -3.42709827
  0.148648649 -3.38902283
  0.155405417 -3.34926462
  0.162162155 -3.30797148
  0.168918923 -3.2651186
  0.175675675 -3.22063828
  0.182432428 -3.17476559
  0.189189196 -3.12763691
  0.195945948 -3.07854795
  0.202702701 -3.02824116
  0.209459454 -2.97664547
  0.216216221 -2.92375135
  0.222972974 -2.8697114
  0.229729727 -2.81462574
  0.236486495 -2.75846624
  0.243243247 -2.70119476
  0.25 -2.64329672
  0.256756753 -2.58438396
  0.263513505 -2.52476501
  0.270270258 -2.46469641
  0.277027041 -2.40395641
  0.283783793 -2.34350538
  0.290540546 -2.28304291
  0.297297299 -2.22312403
  0.304054052 -2.16357756
  0.310810804 -2.10452223
  0.317567557 -2.04707241
  0.32432431 -1.99115419
  0.331081092 -1.93748617
  0.337837845 -1.88636446
  0.344594598 -1.83836174
  0.351351351 -1.79436064
  0.358108103 -1.75489473
  0.364864856 -1.72056389
  0.371621609 -1.69260216
  0.378378391 -1.67141724
  0.385135144 -1.65780449
  0.391891897 -1.65238667
  0.398648649 -1.65563154
  0.405405402 -1.66791201
  0.412162155 -1.68911552
  0.418918908 -1.71967316
  0.42567569 -1.75878143
  0.432432443 -1.80626774
  0.439189196 -1.86141205
  0.445945948 -1.92358351
  0.452702701 -1.99208164
  0.459459454 -2.06639481
  0.466216207 -2.15701485
  0.472972959 -2.25178337
  0.479729742 -2.32592821
  0.486486495 -2.37726641
  0.493243247 -2.40514612
  0.5 -2.41281843
  0.5 -2.41281843
  0.506756783 -2.40514612
  0.513513505 -2.37726641
  0.520270288 -2.32592821
  0.527027011 -2.25178337
  0.533783793 -2.15701485
  0.540540516 -2.06639481
  0.547297299 -1.99208164
  0.554054022 -1.92358351
  0.560810804 -1.86141205
  0.567567587 -1.80626774
  0.57432431 -1.75878143
  0.581081092 -1.71967316
  0.587837815 -1.68911552
  0.594594598 -1.66791201
  0.601351321 -1.65563154
  0.608108103 -1.65238667
  0.614864886 -1.65780449
  0.621621609 -1.67141724
  0.628378391 -1.69260216
  0.635135114 -1.72056389
  0.641891897 -1.75489473
  0.648648679 -1.79436064
  0.655405402 -1.83836174
  0.662162185 -1.88636446
  0.668918908 -1.93748617
  0.67567569 -1.99115419
  0.682432413 -2.04707241
  0.689189196 -2.10452223
  0.695945978 -2.16357756
  0.702702701 -2.22312403
  0.709459484 -2.28304291
  0.716216207 -2.34350538
  0.722972989 -2.40395641
  0.729729712 -2.46469641
  0.736486495 -2.52476501
  0.743243217 -2.58438396
  0.75 -2.64329672
  0.756756783 -2.70119476
  0.763513505 -2.75846624
  0.770270288 -2.81462574
  0.777027011 -2.8697114
  0.783783793 -2.92375135
  0.790540516 -2.97664547
  0.797297299 -3.02824116
  0.804054022 -3.07854795
  0.810810804 -3.12763691
  0.817567587 -3.17476559
  0.82432431 -3.22063828
  0.831081092 -3.2651186
  0.837837815 -3.30797148
  0.844594598 -3.34926462
  0.851351321 -3.38902283
  0.858108103 -3.42709827
  0.864864886 -3.4635582
  0.871621609 -3.49821806
  0.878378391 -3.53130198
  0.885135114 -3.53979921
  0.891891897 -3.48493242
  0.898648679 -3.44480276
  0.905405402 -3.39671183
  0.912162185 -3.35178041
  0.918918908 -3.33221388
  0.92567569 -3.29469824
  0.932432413 -3.26039505
  0.939189196 -3.23331642
  0.945945978 -3.2352643
  0.952702701 -3.20350647
  0.959459484 -3.16598034
  0.966216207 -3.13353777
  0.972972989 -3.12942123
  0.979729712 -3.11835861
  0.986486495 -3.10122871
  0.993243217 -3.08921385
  1. -3.0837636
 
  0. -3.07795095
  0.00675676018 -3.07796097
  0.0135135101 -3.08141994
  0.0202702694 -3.09080887
  0.0270270295 -3.10991955
  0.0337837785 -3.12879992
  0.0405405387 -3.15243435
  0.0472972989 -3.17568684
  0.0540540516 -3.20099211
  0.0608108118 -3.22915077
  0.067567572 -3.23557711
  0.0743243173 -3.27122927
  0.0810810775 -3.30992508
  0.0878378376 -3.33832121
  0.0945945904 -3.38397503
  0.101351351 -3.43299103
  0.108108111 -3.41710949
  0.114864863 -3.38745689
  0.121621624 -3.35603952
  0.128378376 -3.32292271
  0.135135144 -3.28815603
  0.141891897 -3.25165367
  0.148648649 -3.21349859
  0.155405417 -3.17376089
  0.162162155 -3.13235712
  0.168918923 -3.08944178
  0.175675675 -3.04488802
  0.182432428 -2.99894333
  0.189189196 -2.9515624
  0.195945948 -2.90261889
  0.202702701 -2.85229588
  0.209459454 -2.80065823
  0.216216221 -2.74758005
  0.222972974 -2.69352579
  0.229729727 -2.63841057
  0.236486495 -2.58234262
  0.243243247 -2.52518797
  0.25 -2.46753454
  0.256756753 -2.40880919
  0.263513505 -2.34956074
  0.270270258 -2.28979635
  0.277027041 -2.22924042
  0.283783793 -2.16932344
  0.290540546 -2.10957623
  0.297297299 -2.05033827
  0.304054052 -1.99205875
  0.310810804 -1.93461561
  0.317567557 -1.87882996
  0.32432431 -1.82497883
  0.331081092 -1.7738719
  0.337837845 -1.72576094
  0.344594598 -1.68148947
  0.351351351 -1.64189339
  0.358108103 -1.6077075
  0.364864856 -1.57943153
  0.371621609 -1.5584507
  0.378378391 -1.54527402
  0.385135144 -1.54061627
  0.391891897 -1.54513669
  0.398648649 -1.55884933
  0.405405402 -1.58216858
  0.412162155 -1.61433983
  0.418918908 -1.65583706
  0.42567569 -1.70576906
  0.432432443 -1.76350069
  0.439189196 -1.82836103
  0.445945948 -1.89951181
  0.452702701 -1.97631693
  0.459459454 -2.05835581
  0.466216207 -2.15562534
  0.472972959 -2.24708176
  0.479729742 -2.31570148
  0.486486495 -2.36386061
  0.493243247 -2.39566803
  0.5 -2.40903521
  0.5 -2.40903521
  0.506756783 -2.39566803
  0.513513505 -2.36386061
  0.520270288 -2.31570148
  0.527027011 -2.24708176
  0.533783793 -2.15562534
  0.540540516 -2.05835581
  0.547297299 -1.97631693
  0.554054022 -1.89951181
  0.560810804 -1.82836103
  0.567567587 -1.76350069
  0.57432431 -1.70576906
  0.581081092 -1.65583706
  0.587837815 -1.61433983
  0.594594598 -1.58216858
  0.601351321 -1.55884933
  0.608108103 -1.54513669
  0.614864886 -1.54061627
  0.621621609 -1.54527402
  0.628378391 -1.5584507
  0.635135114 -1.57943153
  0.641891897 -1.6077075
  0.648648679 -1.64189339
  0.655405402 -1.68148947
  0.662162185 -1.72576094
  0.668918908 -1.7738719
  0.67567569 -1.82497883
  0.682432413 -1.87882996
  0.689189196 -1.93461561
  0.695945978 -1.99205875
  0.702702701 -2.05033827
  0.709459484 -2.10957623
  0.716216207 -2.16932344
  0.722972989 -2.22924042
  0.729729712 -2.28979635
  0.736486495 -2.34956074
  0.743243217 -2.40880919
  0.75 -2.46753454
  0.756756783 -2.52518797
  0.763513505 -2.58234262
  0.770270288 -2.63841057
  0.777027011 -2.69352579
  0.783783793 -2.74758005
  0.790540516 -2.80065823
  0.797297299 -2.85229588
  0.804054022 -2.90261889
  0.810810804 -2.9515624
  0.817567587 -2.99894333
  0.82432431 -3.04488802
  0.831081092 -3.08944178
  0.837837815 -3.13235712
  0.844594598 -3.17376089
  0.851351321 -3.21349859
  0.858108103 -3.25165367
  0.864864886 -3.28815603
  0.871621609 -3.32292271
  0.878378391 -3.35603952
  0.885135114 -3.38745689
  0.891891897 -3.41710949
  0.898648679 -3.43299103
  0.905405402 -3.38397503
  0.912162185 -3.33832121
  0.918918908 -3.30992508
  0.92567569 -3.27122927
  0.932432413 -3.23557711
  0.939189196 -3.22915077
  0.945945978 -3.20099211
  0.952702701 -3.17568684
  0.959459484 -3.15243435
  0.966216207 -3.12879992
  0.972972989 -3.10991955
  0.979729712 -3.09080887
  0.986486495 -3.08141994
  0.993243217 -3.07796097
  1. -3.07795095
 
  0. -3.05890656
  0.00675676018 -3.06263018
  0.0135135101 -3.0731535
  0.0202702694 -3.08804798
  0.0270270295 -3.10438013
  0.0337837785 -3.12106895
  0.0405405387 -3.12661648
  0.0472972989 -3.14889622
  0.0540540516 -3.17449284
  0.0608108118 -3.20334768
  0.067567572 -3.21952677
  0.0743243173 -3.25607157
  0.0810810775 -3.29559994
  0.0878378376 -3.32264662
  0.0945945904 -3.29813004
  0.101351351 -3.27183104
  0.108108111 -3.24373627
  0.114864863 -3.21406078
  0.121621624 -3.18253326
  0.128378376 -3.14931202
  0.135135144 -3.11434317
  0.141891897 -3.07776976
  0.148648649 -3.03946495
  0.155405417 -2.99962759
  0.162162155 -2.95804358
  0.168918923 -2.91498423
  0.175675675 -2.87032938
  0.182432428 -2.82419252
  0.189189196 -2.77657318
  0.195945948 -2.72762299
  0.202702701 -2.67718601
  0.209459454 -2.62546968
  0.216216221 -2.57216501
  0.222972974 -2.51799917
  0.229729727 -2.46279097
  0.236486495 -2.40659761
  0.243243247 -2.34933567
  0.25 -2.29163408
  0.256756753 -2.23290443
  0.263513505 -2.17374372
  0.270270258 -2.11407042
  0.277027041 -2.05377531
  0.283783793 -1.99425316
  0.290540546 -1.93501568
  0.297297299 -1.87640858
  0.304054052 -1.81912041
  0.310810804 -1.76312494
  0.317567557 -1.70892668
  0.32432431 -1.65717649
  0.331081092 -1.60855579
  0.337837845 -1.56365776
  0.344594598 -1.52338743
  0.351351351 -1.48868132
  0.358108103 -1.46027613
  0.364864856 -1.43891692
  0.371621609 -1.42564583
  0.378378391 -1.42141366
  0.385135144 -1.42663455
  0.391891897 -1.4418056
  0.398648649 -1.46656275
  0.405405402 -1.50124168
  0.412162155 -1.5449667
  0.418918908 -1.59758139
  0.42567569 -1.65804958
  0.432432443 -1.72557163
  0.439189196 -1.7995882
  0.445945948 -1.87917471
  0.452702701 -1.96361923
  0.459459454 -2.05318117
  0.466216207 -2.15368032
  0.472972959 -2.24520063
  0.479729742 -2.31391096
  0.486486495 -2.36348629
  0.493243247 -2.39001274
  0.5 -2.39687157
  0.5 -2.39687157
  0.506756783 -2.39001274
  0.513513505 -2.36348629
  0.520270288 -2.31391096
  0.527027011 -2.24520063
  0.533783793 -2.15368032
  0.540540516 -2.05318117
  0.547297299 -1.96361923
  0.554054022 -1.87917471
  0.560810804 -1.7995882
  0.567567587 -1.72557163
  0.57432431 -1.65804958
  0.581081092 -1.59758139
  0.587837815 -1.5449667
  0.594594598 -1.50124168
  0.601351321 -1.46656275
  0.608108103 -1.4418056
  0.614864886 -1.42663455
  0.621621609 -1.42141366
  0.628378391 -1.42564583
  0.635135114 -1.43891692
  0.641891897 -1.46027613
  0.648648679 -1.48868132
  0.655405402 -1.52338743
  0.662162185 -1.56365776
  0.668918908 -1.60855579
  0.67567569 -1.65717649
  0.682432413 -1.70892668
  0.689189196 -1.76312494
  0.695945978 -1.81912041
  0.702702701 -1.87640858
  0.709459484 -1.93501568
  0.716216207 -1.99425316
  0.722972989 -2.05377531
  0.729729712 -2.11407042
  0.736486495 -2.17374372
  0.743243217 -2.23290443
  0.75 -2.29163408
  0.756756783 -2.34933567
  0.763513505 -2.40659761
  0.770270288 -2.46279097
  0.777027011 -2.51799917
  0.783783793 -2.57216501
  0.790540516 -2.62546968
  0.797297299 -2.67718601
  0.804054022 -2.72762299
  0.810810804 -2.77657318
  0.817567587 -2.82419252
  0.82432431 -2.87032938
  0.831081092 -2.91498423
  0.837837815 -2.95804358
  0.844594598 -2.99962759
  0.851351321 -3.03946495
  0.858108103 -3.07776976
  0.864864886 -3.11434317
  0.871621609 -3.14931202
  0.878378391 -3.18253326
  0.885135114 -3.21406078
  0.891891897 -3.24373627
  0.898648679 -3.27183104
  0.905405402 -3.29813004
  0.912162185 -3.32264662
  0.918918908 -3.29559994
  0.92567569 -3.25607157
  0.932432413 -3.21952677
  0.939189196 -3.20334768
  0.945945978 -3.17449284
  0.952702701 -3.14889622
  0.959459484 -3.12661648
  0.966216207 -3.12106895
  0.972972989 -3.10438013
  0.979729712 -3.08804798
  0.986486495 -3.0731535
  0.993243217 -3.06263018
  1. -3.05890656
 
  0. -3.04707241
  0.00675676018 -3.04849434
  0.0135135101 -3.05572319
  0.0202702694 -3.07086182
  0.0270270295 -3.08928204
  0.0337837785 -3.10724449
  0.0405405387 -3.11087084
  0.0472972989 -3.13080788
  0.0540540516 -3.15696287
  0.0608108118 -3.18651915
  0.067567572 -3.21588278
  0.0743243173 -3.19668293
  0.0810810775 -3.17569256
  0.0878378376 -3.15285826
  0.0945945904 -3.12818718
  0.101351351 -3.10176563
  0.108108111 -3.07356739
  0.114864863 -3.04372311
  0.121621624 -3.01201677
  0.128378376 -2.97860527
  0.135135144 -2.94349241
  0.141891897 -2.90677309
  0.148648649 -2.86826038
  0.155405417 -2.82817745
  0.162162155 -2.78645658
  0.168918923 -2.74322367
  0.175675675 -2.69830656
  0.182432428 -2.65193081
  0.189189196 -2.60404539
  0.195945948 -2.55477476
  0.202702701 -2.50410461
  0.209459454 -2.45211363
  0.216216221 -2.39872456
  0.222972974 -2.34426308
  0.229729727 -2.28893042
  0.236486495 -2.23213291
  0.243243247 -2.17432594
  0.25 -2.11620331
  0.256756753 -2.05732584
  0.263513505 -1.9979248
  0.270270258 -1.93799257
  0.277027041 -1.87816095
  0.283783793 -1.81882906
  0.290540546 -1.75991154
  0.297297299 -1.70180368
  0.304054052 -1.64498949
  0.310810804 -1.59056902
  0.317567557 -1.53783417
  0.32432431 -1.48806167
  0.331081092 -1.44200063
  0.337837845 -1.40050006
  0.344594598 -1.36447382
  0.351351351 -1.33516359
  0.358108103 -1.31314707
  0.364864856 -1.29959702
  0.371621609 -1.29502869
  0.378378391 -1.3007803
  0.385135144 -1.3168633
  0.391891897 -1.34353161
  0.398648649 -1.38011932
  0.405405402 -1.42646527
  0.412162155 -1.4817245
  0.418918908 -1.54518127
  0.42567569 -1.61578894
  0.432432443 -1.69261503
  0.439189196 -1.77506495
  0.445945948 -1.86239147
  0.452702701 -1.95370531
  0.459459454 -2.05100107
  0.466216207 -2.15181541
  0.472972959 -2.23900414
  0.479729742 -2.30664301
  0.486486495 -2.35246277
  0.493243247 -2.38078117
  0.5 -2.39336395
  0.5 -2.39336395
  0.506756783 -2.38078117
  0.513513505 -2.35246277
  0.520270288 -2.30664301
  0.527027011 -2.23900414
  0.533783793 -2.15181541
  0.540540516 -2.05100107
  0.547297299 -1.95370531
  0.554054022 -1.86239147
  0.560810804 -1.77506495
  0.567567587 -1.69261503
  0.57432431 -1.61578894
  0.581081092 -1.54518127
  0.587837815 -1.4817245
  0.594594598 -1.42646527
  0.601351321 -1.38011932
  0.608108103 -1.34353161
  0.614864886 -1.3168633
  0.621621609 -1.3007803
  0.628378391 -1.29502869
  0.635135114 -1.29959702
  0.641891897 -1.31314707
  0.648648679 -1.33516359
  0.655405402 -1.36447382
  0.662162185 -1.40050006
  0.668918908 -1.44200063
  0.67567569 -1.48806167
  0.682432413 -1.53783417
  0.689189196 -1.59056902
  0.695945978 -1.64498949
  0.702702701 -1.70180368
  0.709459484 -1.75991154
  0.716216207 -1.81882906
  0.722972989 -1.87816095
  0.729729712 -1.93799257
  0.736486495 -1.9979248
  0.743243217 -2.05732584
  0.75 -2.11620331
  0.756756783 -2.17432594
  0.763513505 -2.23213291
  0.770270288 -2.28893042
  0.777027011 -2.34426308
  0.783783793 -2.39872456
  0.790540516 -2.45211363
  0.797297299 -2.50410461
  0.804054022 -2.55477476
  0.810810804 -2.60404539
  0.817567587 -2.65193081
  0.82432431 -2.69830656
  0.831081092 -2.74322367
  0.837837815 -2.78645658
  0.844594598 -2.82817745
  0.851351321 -2.86826038
  0.858108103 -2.90677309
  0.864864886 -2.94349241
  0.871621609 -2.97860527
  0.878378391 -3.01201677
  0.885135114 -3.04372311
  0.891891897 -3.07356739
  0.898648679 -3.10176563
  0.905405402 -3.12818718
  0.912162185 -3.15285826
  0.918918908 -3.17569256
  0.92567569 -3.19668293
  0.932432413 -3.21588278
  0.939189196 -3.18651915
  0.945945978 -3.15696287
  0.952702701 -3.13080788
  0.959459484 -3.11087084
  0.966216207 -3.10724449
  0.972972989 -3.08928204
  0.979729712 -3.07086182
  0.986486495 -3.05572319
  0.993243217 -3.04849434
  1. -3.04707241
 
  0. -3.04227591
  0.00675676018 -3.04548168
  0.0135135101 -3.05314589
  0.0202702694 -3.06136179
  0.0270270295 -3.07348347
  0.0337837785 -3.08904409
  0.0405405387 -3.10816717
  0.0472972989 -3.09881163
  0.0540540516 -3.08501482
  0.0608108118 -3.06931257
  0.067567572 -3.0517664
  0.0743243173 -3.03244066
  0.0810810775 -3.01132488
  0.0878378376 -2.98834038
  0.0945945904 -2.96351576
  0.101351351 -2.93691921
  0.108108111 -2.90854073
  0.114864863 -2.87842369
  0.121621624 -2.84647274
  0.128378376 -2.81278896
  0.135135144 -2.77745867
  0.141891897 -2.74055481
  0.148648649 -2.70175695
  0.155405417 -2.66140461
  0.162162155 -2.61939573
  0.168918923 -2.57580471
  0.175675675 -2.53050184
  0.182432428 -2.48383379
  0.189189196 -2.43560314
  0.195945948 -2.3859148
  0.202702701 -2.33469677
  0.209459454 -2.28227568
  0.216216221 -2.22854185
  0.222972974 -2.17356825
  0.229729727 -2.11773348
  0.236486495 -2.060462
  0.243243247 -2.00224161
  0.25 -1.94359875
  0.256756753 -1.88428593
  0.263513505 -1.82427073
  0.270270258 -1.76402569
  0.277027041 -1.70395994
  0.283783793 -1.64441204
  0.290540546 -1.58543253
  0.297297299 -1.52743936
  0.304054052 -1.47100258
  0.310810804 -1.41718602
  0.317567557 -1.36580324
  0.32432431 -1.31788421
  0.331081092 -1.27441072
  0.337837845 -1.23640847
  0.344594598 -1.20498633
  0.351351351 -1.1814363
  0.358108103 -1.16668057
  0.364864856 -1.16182852
  0.371621609 -1.16727901
  0.378378391 -1.18436885
  0.385135144 -1.21242976
  0.391891897 -1.25134039
  0.398648649 -1.30041194
  0.405405402 -1.35863137
  0.412162155 -1.42509484
  0.418918908 -1.49888158
  0.42567569 -1.57902431
  0.432432443 -1.66446781
  0.439189196 -1.75450754
  0.445945948 -1.84851503
  0.452702701 -1.94603205
  0.459459454 -2.04930401
  0.466216207 -2.15033627
  0.472972959 -2.23670101
  0.479729742 -2.30235434
  0.486486495 -2.3501215
  0.493243247 -2.37780428
  0.5 -2.38443851
  0.5 -2.38443851
  0.506756783 -2.37780428
  0.513513505 -2.3501215
  0.520270288 -2.30235434
  0.527027011 -2.23670101
  0.533783793 -2.15033627
  0.540540516 -2.04930401
  0.547297299 -1.94603205
  0.554054022 -1.84851503
  0.560810804 -1.75450754
  0.567567587 -1.66446781
  0.57432431 -1.57902431
  0.581081092 -1.49888158
  0.587837815 -1.42509484
  0.594594598 -1.35863137
  0.601351321 -1.30041194
  0.608108103 -1.25134039
  0.614864886 -1.21242976
  0.621621609 -1.18436885
  0.628378391 -1.16727901
  0.635135114 -1.16182852
  0.641891897 -1.16668057
  0.648648679 -1.1814363
  0.655405402 -1.20498633
  0.662162185 -1.23640847
  0.668918908 -1.27441072
  0.67567569 -1.31788421
  0.682432413 -1.36580324
  0.689189196 -1.41718602
  0.695945978 -1.47100258
  0.702702701 -1.52743936
  0.709459484 -1.58543253
  0.716216207 -1.64441204
  0.722972989 -1.70395994
  0.729729712 -1.76402569
  0.736486495 -1.82427073
  0.743243217 -1.88428593
  0.75 -1.94359875
  0.756756783 -2.00224161
  0.763513505 -2.060462
  0.770270288 -2.11773348
  0.777027011 -2.17356825
  0.783783793 -2.22854185
  0.790540516 -2.28227568
  0.797297299 -2.33469677
  0.804054022 -2.3859148
  0.810810804 -2.43560314
  0.817567587 -2.48383379
  0.82432431 -2.53050184
  0.831081092 -2.57580471
  0.837837815 -2.61939573
  0.844594598 -2.66140461
  0.851351321 -2.70175695
  0.858108103 -2.74055481
  0.864864886 -2.77745867
  0.871621609 -2.81278896
  0.878378391 -2.84647274
  0.885135114 -2.87842369
  0.891891897 -2.90854073
  0.898648679 -2.93691921
  0.905405402 -2.96351576
  0.912162185 -2.98834038
  0.918918908 -3.01132488
  0.92567569 -3.03244066
  0.932432413 -3.0517664
  0.939189196 -3.06931257
  0.945945978 -3.08501482
  0.952702701 -3.09881163
  0.959459484 -3.10816717
  0.966216207 -3.08904409
  0.972972989 -3.07348347
  0.979729712 -3.06136179
  0.986486495 -3.05314589
  0.993243217 -3.04548168
  1. -3.04227591
 
  0. -2.98858738
  0.00675676018 -2.98733473
  0.0135135101 -2.98455477
  0.0202702694 -2.97988081
  0.0270270295 -2.97334576
  0.0337837785 -2.96493435
  0.0405405387 -2.95462084
  0.0472972989 -2.942523
  0.0540540516 -2.92859507
  0.0608108118 -2.91275787
  0.067567572 -2.89500856
  0.0743243173 -2.87557936
  0.0810810775 -2.85424232
  0.0878378376 -2.83111811
  0.0945945904 -2.80609131
  0.101351351 -2.77927637
  0.108108111 -2.75066376
  0.114864863 -2.72029638
  0.121621624 -2.68807793
  0.128378376 -2.65423298
  0.135135144 -2.61858511
  0.141891897 -2.58124924
  0.148648649 -2.54209661
  0.155405417 -2.50132322
  0.162162155 -2.45891571
  0.168918923 -2.41493654
  0.175675675 -2.36916876
  0.182432428 -2.32190704
  0.189189196 -2.27321672
  0.195945948 -2.22297812
  0.202702701 -2.17090702
  0.209459454 -2.11785412
  0.216216221 -2.06348228
  0.222972974 -2.00797033
  0.229729727 -1.95124769
  0.236486495 -1.89341927
  0.243243247 -1.83469677
  0.25 -1.7752142
  0.256756753 -1.71508646
  0.263513505 -1.65385771
  0.270270258 -1.59307337
  0.277027041 -1.53235722
  0.283783793 -1.47203135
  0.290540546 -1.41245461
  0.297297299 -1.35426807
  0.304054052 -1.29775333
  0.310810804 -1.24378252
  0.317567557 -1.1935451
  0.32432431 -1.14714932
  0.331081092 -1.10610485
  0.337837845 -1.07170677
  0.344594598 -1.04532719
  0.351351351 -1.02832341
  0.358108103 -1.02191377
  0.364864856 -1.02706671
  0.371621609 -1.04400039
  0.378378391 -1.07359815
  0.385135144 -1.11470413
  0.391891897 -1.16644216
  0.398648649 -1.22830963
  0.405405402 -1.29824781
  0.412162155 -1.37542605
  0.418918908 -1.45892215
  0.42567569 -1.54772854
  0.432432443 -1.6408143
  0.439189196 -1.73765659
  0.445945948 -1.83763409
  0.452702701 -1.94041681
  0.459459454 -2.04642296
  0.466216207 -2.14983749
  0.472972959 -2.23279333
  0.479729742 -2.29776716
  0.486486495 -2.34269476
  0.493243247 -2.36931419
  0.5 -2.38016748
  0.5 -2.38016748
  0.506756783 -2.36931419
  0.513513505 -2.34269476
  0.520270288 -2.29776716
  0.527027011 -2.23279333
  0.533783793 -2.14983749
  0.540540516 -2.04642296
  0.547297299 -1.94041681
  0.554054022 -1.83763409
  0.560810804 -1.73765659
  0.567567587 -1.6408143
  0.57432431 -1.54772854
  0.581081092 -1.45892215
  0.587837815 -1.37542605
  0.594594598 -1.29824781
  0.601351321 -1.22830963
  0.608108103 -1.16644216
  0.614864886 -1.11470413
  0.621621609 -1.07359815
  0.628378391 -1.04400039
  0.635135114 -1.02706671
  0.641891897 -1.02191377
  0.648648679 -1.02832341
  0.655405402 -1.04532719
  0.662162185 -1.07170677
  0.668918908 -1.10610485
  0.67567569 -1.14714932
  0.682432413 -1.1935451
  0.689189196 -1.24378252
  0.695945978 -1.29775333
  0.702702701 -1.35426807
  0.709459484 -1.41245461
  0.716216207 -1.47203135
  0.722972989 -1.53235722
  0.729729712 -1.59307337
  0.736486495 -1.65385771
  0.743243217 -1.71508646
  0.75 -1.7752142
  0.756756783 -1.83469677
  0.763513505 -1.89341927
  0.770270288 -1.95124769
  0.777027011 -2.00797033
  0.783783793 -2.06348228
  0.790540516 -2.11785412
  0.797297299 -2.17090702
  0.804054022 -2.22297812
  0.810810804 -2.27321672
  0.817567587 -2.32190704
  0.82432431 -2.36916876
  0.831081092 -2.41493654
  0.837837815 -2.45891571
  0.844594598 -2.50132322
  0.851351321 -2.54209661
  0.858108103 -2.58124924
  0.864864886 -2.61858511
  0.871621609 -2.65423298
  0.878378391 -2.68807793
  0.885135114 -2.72029638
  0.891891897 -2.75066376
  0.898648679 -2.77927637
  0.905405402 -2.80609131
  0.912162185 -2.83111811
  0.918918908 -2.85424232
  0.92567569 -2.87557936
  0.932432413 -2.89500856
  0.939189196 -2.91275787
  0.945945978 -2.92859507
  0.952702701 -2.942523
  0.959459484 -2.95462084
  0.966216207 -2.96493435
  0.972972989 -2.97334576
  0.979729712 -2.97988081
  0.986486495 -2.98455477
  0.993243217 -2.98733473
  1. -2.98858738
 
  0. -2.8425684
  0.00675676018 -2.84152412
  0.0135135101 -2.83878899
  0.0202702694 -2.83408308
  0.0270270295 -2.82749271
  0.0337837785 -2.81902742
  0.0405405387 -2.80861139
  0.0472972989 -2.79648495
  0.0540540516 -2.78237009
  0.0608108118 -2.76639271
  0.067567572 -2.7484808
  0.0743243173 -2.72881937
  0.0810810775 -2.70728302
  0.0878378376 -2.68390512
  0.0945945904 -2.65863895
  0.101351351 -2.63158703
  0.108108111 -2.60270166
  0.114864863 -2.5720191
  0.121621624 -2.53944349
  0.128378376 -2.50534725
  0.135135144 -2.46928406
  0.141891897 -2.43147564
  0.148648649 -2.39190435
  0.155405417 -2.35060978
  0.162162155 -2.30752754
  0.168918923 -2.26305628
  0.175675675 -2.21673965
  0.182432428 -2.16880131
  0.189189196 -2.11935186
  0.195945948 -2.06838846
  0.202702701 -2.01579142
  0.209459454 -1.96195269
  0.216216221 -1.90673256
  0.222972974 -1.85030985
  0.229729727 -1.79252005
  0.236486495 -1.73362303
  0.243243247 -1.67381477
  0.25 -1.6131568
  0.256756753 -1.55181742
  0.263513505 -1.48943043
  0.270270258 -1.42735028
  0.277027041 -1.36529994
  0.283783793 -1.30370283
  0.290540546 -1.24290156
  0.297297299 -1.18360543
  0.304054052 -1.12627244
  0.310810804 -1.07189059
  0.317567557 -1.02164388
  0.32432431 -0.976445436
  0.331081092 -0.937527895
  0.337837845 -0.906783819
  0.344594598 -0.885936975
  0.351351351 -0.876585245
  0.358108103 -0.880205631
  0.364864856 -0.897006273
  0.371621609 -0.927145958
  0.378378391 -0.970537186
  0.385135144 -1.02542543
  0.391891897 -1.09045219
  0.398648649 -1.1645968
  0.405405402 -1.24568987
  0.412162155 -1.33270216
  0.418918908 -1.42492747
  0.42567569 -1.52128172
  0.432432443 -1.62098551
  0.439189196 -1.72363663
  0.445945948 -1.82871437
  0.452702701 -1.93625402
  0.459459454 -2.04355049
  0.466216207 -2.14727211
  0.472972959 -2.2303915
  0.479729742 -2.29344702
  0.486486495 -2.33933878
  0.493243247 -2.36717129
  0.5 -2.3738184
  0.5 -2.3738184
  0.506756783 -2.36717129
  0.513513505 -2.33933878
  0.520270288 -2.29344702
  0.527027011 -2.2303915
  0.533783793 -2.14727211
  0.540540516 -2.04355049
  0.547297299 -1.93625402
  0.554054022 -1.82871437
  0.560810804 -1.72363663
  0.567567587 -1.62098551
  0.57432431 -1.52128172
  0.581081092 -1.42492747
  0.587837815 -1.33270216
  0.594594598 -1.24568987
  0.601351321 -1.1645968
  0.608108103 -1.09045219
  0.614864886 -1.02542543
  0.621621609 -0.970537186
  0.628378391 -0.927145958
  0.635135114 -0.897006273
  0.641891897 -0.880205631
  0.648648679 -0.876585245
  0.655405402 -0.885936975
  0.662162185 -0.906783819
  0.668918908 -0.937527895
  0.67567569 -0.976445436
  0.682432413 -1.02164388
  0.689189196 -1.07189059
  0.695945978 -1.12627244
  0.702702701 -1.18360543
  0.709459484 -1.24290156
  0.716216207 -1.30370283
  0.722972989 -1.36529994
  0.729729712 -1.42735028
  0.736486495 -1.48943043
  0.743243217 -1.55181742
  0.75 -1.6131568
  0.756756783 -1.67381477
  0.763513505 -1.73362303
  0.770270288 -1.79252005
  0.777027011 -1.85030985
  0.783783793 -1.90673256
  0.790540516 -1.96195269
  0.797297299 -2.01579142
  0.804054022 -2.06838846
  0.810810804 -2.11935186
  0.817567587 -2.16880131
  0.82432431 -2.21673965
  0.831081092 -2.26305628
  0.837837815 -2.30752754
  0.844594598 -2.35060978
  0.851351321 -2.39190435
  0.858108103 -2.43147564
  0.864864886 -2.46928406
  0.871621609 -2.50534725
  0.878378391 -2.53944349
  0.885135114 -2.5720191
  0.891891897 -2.60270166
  0.898648679 -2.63158703
  0.905405402 -2.65863895
  0.912162185 -2.68390512
  0.918918908 -2.70728302
  0.92567569 -2.72881937
  0.932432413 -2.7484808
  0.939189196 -2.76639271
  0.945945978 -2.78237009
  0.952702701 -2.79648495
  0.959459484 -2.80861139
  0.966216207 -2.81902742
  0.972972989 -2.82749271
  0.979729712 -2.83408308
  0.986486495 -2.83878899
  0.993243217 -2.84152412
  1. -2.8425684
 
  0. -2.7097106
  0.00675676018 -2.70902348
  0.0135135101 -2.70622969
  0.0202702694 -2.70149946
  0.0270270295 -2.69489241
  0.0337837785 -2.68634033
  0.0405405387 -2.67596436
  0.0472972989 -2.66363811
  0.0540540516 -2.64937544
  0.0608108118 -2.63323402
  0.067567572 -2.6151557
  0.0743243173 -2.59525919
  0.0810810775 -2.57348537
  0.0878378376 -2.54983282
  0.0945945904 -2.52440166
  0.101351351 -2.49709225
  0.108108111 -2.46787357
  0.114864863 -2.43684053
  0.121621624 -2.40393448
  0.128378376 -2.36929035
  0.135135144 -2.33276463
  0.141891897 -2.29447222
  0.148648649 -2.25439978
  0.155405417 -2.21255064
  0.162162155 -2.16864061
  0.168918923 -2.12344313
  0.175675675 -2.0764699
  0.182432428 -2.02784824
  0.189189196 -1.97748566
  0.195945948 -1.92579699
  0.202702701 -1.87243605
  0.209459454 -1.81762934
  0.216216221 -1.76132298
  0.222972974 -1.70364523
  0.229729727 -1.64463758
  0.236486495 -1.58433056
  0.243243247 -1.52306318
  0.25 -1.4608531
  0.256756753 -1.39785528
  0.263513505 -1.33387709
  0.270270258 -1.2699008
  0.277027041 -1.20569897
  0.283783793 -1.14204407
  0.290540546 -1.07912183
  0.297297299 -1.01775622
  0.304054052 -0.958542109
  0.310810804 -0.902568817
  0.317567557 -0.851159096
  0.32432431 -0.806134701
  0.331081092 -0.768769979
  0.337837845 -0.741578341
  0.344594598 -0.72693491
  0.351351351 -0.72664094
  0.358108103 -0.74234128
  0.364864856 -0.773308754
  0.371621609 -0.818624496
  0.378378391 -0.877229452
  0.385135144 -0.946493387
  0.391891897 -1.02465677
  0.398648649 -1.11011076
  0.405405402 -1.2013185
  0.412162155 -1.29708552
  0.418918908 -1.39709496
  0.42567569 -1.49991822
  0.432432443 -1.60527134
  0.439189196 -1.71281958
  0.445945948 -1.82232189
  0.452702701 -1.9328804
  0.459459454 -2.04214334
  0.466216207 -2.14550591
  0.472972959 -2.22919464
  0.479729742 -2.29235649
  0.486486495 -2.33596706
  0.493243247 -2.36200809
  0.5 -2.37124157
  0.5 -2.37124157
  0.506756783 -2.36200809
  0.513513505 -2.33596706
  0.520270288 -2.29235649
  0.527027011 -2.22919464
  0.533783793 -2.14550591
  0.540540516 -2.04214334
  0.547297299 -1.9328804
  0.554054022 -1.82232189
  0.560810804 -1.71281958
  0.567567587 -1.60527134
  0.57432431 -1.49991822
  0.581081092 -1.39709496
  0.587837815 -1.29708552
  0.594594598 -1.2013185
  0.601351321 -1.11011076
  0.608108103 -1.02465677
  0.614864886 -0.946493387
  0.621621609 -0.877229452
  0.628378391 -0.818624496
  0.635135114 -0.773308754
  0.641891897 -0.74234128
  0.648648679 -0.72664094
  0.655405402 -0.72693491
  0.662162185 -0.741578341
  0.668918908 -0.768769979
  0.67567569 -0.806134701
  0.682432413 -0.851159096
  0.689189196 -0.902568817
  0.695945978 -0.958542109
  0.702702701 -1.01775622
  0.709459484 -1.07912183
  0.716216207 -1.14204407
  0.722972989 -1.20569897
  0.729729712 -1.2699008
  0.736486495 -1.33387709
  0.743243217 -1.39785528
  0.75 -1.4608531
  0.756756783 -1.52306318
  0.763513505 -1.58433056
  0.770270288 -1.64463758
  0.777027011 -1.70364523
  0.783783793 -1.76132298
  0.790540516 -1.81762934
  0.797297299 -1.87243605
  0.804054022 -1.92579699
  0.810810804 -1.97748566
  0.817567587 -2.02784824
  0.82432431 -2.0764699
  0.831081092 -2.12344313
  0.837837815 -2.16864061
  0.844594598 -2.21255064
  0.851351321 -2.25439978
  0.858108103 -2.29447222
  0.864864886 -2.33276463
  0.871621609 -2.36929035
  0.878378391 -2.40393448
  0.885135114 -2.43684053
  0.891891897 -2.46787357
  0.898648679 -2.49709225
  0.905405402 -2.52440166
  0.912162185 -2.54983282
  0.918918908 -2.57348537
  0.92567569 -2.59525919
  0.932432413 -2.6151557
  0.939189196 -2.63323402
  0.945945978 -2.64937544
  0.952702701 -2.66363811
  0.959459484 -2.67596436
  0.966216207 -2.68634033
  0.972972989 -2.69489241
  0.979729712 -2.70149946
  0.986486495 -2.70622969
  0.993243217 -2.70902348
  1. -2.7097106
 
  0. -2.59347963
  0.00675676018 -2.59261608
  0.0135135101 -2.58989906
  0.0202702694 -2.58514118
  0.0270270295 -2.57848167
  0.0337837785 -2.56987095
  0.0405405387 -2.55944729
  0.0472972989 -2.54697323
  0.0540540516 -2.53257704
  0.0608108118 -2.51629829
  0.067567572 -2.49803877
  0.0743243173 -2.47805214
  0.0810810775 -2.45597076
  0.0878378376 -2.43205023
  0.0945945904 -2.40631056
  0.101351351 -2.37861633
  0.108108111 -2.34903765
  0.114864863 -2.31759977
  0.121621624 -2.28411818
  0.128378376 -2.2489686
  0.135135144 -2.21198177
  0.141891897 -2.17315531
  0.148648649 -2.13253641
  0.155405417 -2.09008884
  0.162162155 -2.04574871
  0.168918923 -1.99981737
  0.175675675 -1.95207453
  0.182432428 -1.9026041
  0.189189196 -1.85143137
  0.195945948 -1.79874945
  0.202702701 -1.74433231
  0.209459454 -1.68832111
  0.216216221 -1.63073397
  0.222972974 -1.57175064
  0.229729727 -1.51125145
  0.236486495 -1.44929171
  0.243243247 -1.38630104
  0.25 -1.32212257
  0.256756753 -1.25678682
  0.263513505 -1.19070482
  0.270270258 -1.12421703
  0.277027041 -1.05740762
  0.283783793 -0.990776062
  0.290540546 -0.924760103
  0.297297299 -0.859819651
  0.304054052 -0.797189236
  0.310810804 -0.737977266
  0.317567557 -0.683779716
  0.32432431 -0.637095451
  0.331081092 -0.600405931
  0.337837845 -0.576539993
  0.344594598 -0.569255352
  0.351351351 -0.580715895
  0.358108103 -0.611603498
  0.364864856 -0.660106182
  0.371621609 -0.722777605
  0.378378391 -0.797369242
  0.385135144 -0.880877256
  0.391891897 -0.971205711
  0.398648649 -1.06687188
  0.405405402 -1.16667938
  0.412162155 -1.26959181
  0.418918908 -1.37565064
  0.42567569 -1.48366117
  0.432432443 -1.59342957
  0.439189196 -1.70468569
  0.445945948 -1.81676197
  0.452702701 -1.92895269
  0.459459454 -2.04032135
  0.466216207 -2.14348793
  0.472972959 -2.22599888
  0.479729742 -2.28912449
  0.486486495 -2.33384752
  0.493243247 -2.36067057
  0.5 -2.36850929
  0.5 -2.36850929
  0.506756783 -2.36067057
  0.513513505 -2.33384752
  0.520270288 -2.28912449
  0.527027011 -2.22599888
  0.533783793 -2.14348793
  0.540540516 -2.04032135
  0.547297299 -1.92895269
  0.554054022 -1.81676197
  0.560810804 -1.70468569
  0.567567587 -1.59342957
  0.57432431 -1.48366117
  0.581081092 -1.37565064
  0.587837815 -1.26959181
  0.594594598 -1.16667938
  0.601351321 -1.06687188
  0.608108103 -0.971205711
  0.614864886 -0.880877256
  0.621621609 -0.797369242
  0.628378391 -0.722777605
  0.635135114 -0.660106182
  0.641891897 -0.611603498
  0.648648679 -0.580715895
  0.655405402 -0.569255352
  0.662162185 -0.576539993
  0.668918908 -0.600405931
  0.67567569 -0.637095451
  0.682432413 -0.683779716
  0.689189196 -0.737977266
  0.695945978 -0.797189236
  0.702702701 -0.859819651
  0.709459484 -0.924760103
  0.716216207 -0.990776062
  0.722972989 -1.05740762
  0.729729712 -1.12421703
  0.736486495 -1.19070482
  0.743243217 -1.25678682
  0.75 -1.32212257
  0.756756783 -1.38630104
  0.763513505 -1.44929171
  0.770270288 -1.51125145
  0.777027011 -1.57175064
  0.783783793 -1.63073397
  0.790540516 -1.68832111
  0.797297299 -1.74433231
  0.804054022 -1.79874945
  0.810810804 -1.85143137
  0.817567587 -1.9026041
  0.82432431 -1.95207453
  0.831081092 -1.99981737
  0.837837815 -2.04574871
  0.844594598 -2.09008884
  0.851351321 -2.13253641
  0.858108103 -2.17315531
  0.864864886 -2.21198177
  0.871621609 -2.2489686
  0.878378391 -2.28411818
  0.885135114 -2.31759977
  0.891891897 -2.34903765
  0.898648679 -2.37861633
  0.905405402 -2.40631056
  0.912162185 -2.43205023
  0.918918908 -2.45597076
  0.92567569 -2.47805214
  0.932432413 -2.49803877
  0.939189196 -2.51629829
  0.945945978 -2.53257704
  0.952702701 -2.54697323
  0.959459484 -2.55944729
  0.966216207 -2.56987095
  0.972972989 -2.57848167
  0.979729712 -2.58514118
  0.986486495 -2.58989906
  0.993243217 -2.59261608
  1. -2.59347963
 
  0. -2.49773359
  0.00675676018 -2.4967804
  0.0135135101 -2.49412394
  0.0202702694 -2.48945618
  0.0270270295 -2.4826889
  0.0337837785 -2.47414064
  0.0405405387 -2.46350193
  0.0472972989 -2.45090723
  0.0540540516 -2.43643332
  0.0608108118 -2.42004538
  0.067567572 -2.40163231
  0.0743243173 -2.38135815
  0.0810810775 -2.35902262
  0.0878378376 -2.33485603
  0.0945945904 -2.30877876
  0.101351351 -2.28065729
  0.108108111 -2.2507596
  0.114864863 -2.21894455
  0.121621624 -2.18499374
  0.128378376 -2.14940834
  0.135135144 -2.11196232
  0.141891897 -2.07263851
  0.148648649 -2.03153324
  0.155405417 -1.98849535
  0.162162155 -1.9436183
  0.168918923 -1.89695454
  0.175675675 -1.84848356
  0.182432428 -1.79811716
  0.189189196 -1.74606657
  0.195945948 -1.69217968
  0.202702701 -1.63675261
  0.209459454 -1.57949972
  0.216216221 -1.52057934
  0.222972974 -1.46029329
  0.229729727 -1.39816713
  0.236486495 -1.33437657
  0.243243247 -1.26948166
  0.25 -1.20313501
  0.256756753 -1.13522601
  0.263513505 -1.06656909
  0.270270258 -0.997050762
  0.277027041 -0.926885128
  0.283783793 -0.856359482
  0.290540546 -0.785997868
  0.297297299 -0.716013193
  0.304054052 -0.648021221
  0.310810804 -0.583095789
  0.317567557 -0.523200035
  0.32432431 -0.471686125
  0.331081092 -0.432664871
  0.337837845 -0.41125989
  0.344594598 -0.413641691
  0.351351351 -0.442182064
  0.358108103 -0.494101048
  0.364864856 -0.563584805
  0.371621609 -0.644726753
  0.378378391 -0.734760046
  0.385135144 -0.830735445
  0.391891897 -0.931110144
  0.398648649 -1.03483319
  0.405405402 -1.14114237
  0.412162155 -1.24915528
  0.418918908 -1.35938811
  0.42567569 -1.47100806
  0.432432443 -1.58370113
  0.439189196 -1.69749594
  0.445945948 -1.81155443
  0.452702701 -1.92574692
  0.459459454 -2.03816938
  0.466216207 -2.14000797
  0.472972959 -2.22285461
  0.479729742 -2.28605413
  0.486486495 -2.33050203
  0.493243247 -2.35724735
  0.5 -2.36545372
  0.5 -2.36545372
  0.506756783 -2.35724735
  0.513513505 -2.33050203
  0.520270288 -2.28605413
  0.527027011 -2.22285461
  0.533783793 -2.14000797
  0.540540516 -2.03816938
  0.547297299 -1.92574692
  0.554054022 -1.81155443
  0.560810804 -1.69749594
  0.567567587 -1.58370113
  0.57432431 -1.47100806
  0.581081092 -1.35938811
  0.587837815 -1.24915528
  0.594594598 -1.14114237
  0.601351321 -1.03483319
  0.608108103 -0.931110144
  0.614864886 -0.830735445
  0.621621609 -0.734760046
  0.628378391 -0.644726753
  0.635135114 -0.563584805
  0.641891897 -0.494101048
  0.648648679 -0.442182064
  0.655405402 -0.413641691
  0.662162185 -0.41125989
  0.668918908 -0.432664871
  0.67567569 -0.471686125
  0.682432413 -0.523200035
  0.689189196 -0.583095789
  0.695945978 -0.648021221
  0.702702701 -0.716013193
  0.709459484 -0.785997868
  0.716216207 -0.856359482
  0.722972989 -0.926885128
  0.729729712 -0.997050762
  0.736486495 -1.06656909
  0.743243217 -1.13522601
  0.75 -1.20313501
  0.756756783 -1.26948166
  0.763513505 -1.33437657
  0.770270288 -1.39816713
  0.777027011 -1.46029329
  0.783783793 -1.52057934
  0.790540516 -1.57949972
  0.797297299 -1.63675261
  0.804054022 -1.69217968
  0.810810804 -1.74606657
  0.817567587 -1.79811716
  0.82432431 -1.84848356
  0.831081092 -1.89695454
  0.837837815 -1.9436183
  0.844594598 -1.98849535
  0.851351321 -2.03153324
  0.858108103 -2.07263851
  0.864864886 -2.11196232
  0.871621609 -2.14940834
  0.878378391 -2.18499374
  0.885135114 -2.21894455
  0.891891897 -2.2507596
  0.898648679 -2.28065729
  0.905405402 -2.30877876
  0.912162185 -2.33485603
  0.918918908 -2.35902262
  0.92567569 -2.38135815
  0.932432413 -2.40163231
  0.939189196 -2.42004538
  0.945945978 -2.43643332
  0.952702701 -2.45090723
  0.959459484 -2.46350193
  0.966216207 -2.47414064
  0.972972989 -2.4826889
  0.979729712 -2.48945618
  0.986486495 -2.49412394
  0.993243217 -2.4967804
  1. -2.49773359
 
  0. -2.42578602
  0.00675676018 -2.42479706
  0.0135135101 -2.42192173
  0.0202702694 -2.41742706
  0.0270270295 -2.41064548
  0.0337837785 -2.40197372
  0.0405405387 -2.39125347
  0.0472972989 -2.37867594
  0.0540540516 -2.36405087
  0.0608108118 -2.34747982
  0.067567572 -2.32892084
  0.0743243173 -2.30843401
  0.0810810775 -2.2857008
  0.0878378376 -2.26124525
  0.0945945904 -2.23490047
  0.101351351 -2.20655346
  0.108108111 -2.17638779
  0.114864863 -2.14428282
  0.121621624 -2.11019802
  0.128378376 -2.07418823
  0.135135144 -2.03638649
  0.141891897 -1.99663019
  0.148648649 -1.95501232
  0.155405417 -1.91140127
  0.162162155 -1.86594677
  0.168918923 -1.81865072
  0.175675675 -1.7695384
  0.182432428 -1.71849298
  0.189189196 -1.66561842
  0.195945948 -1.61098146
  0.202702701 -1.55438423
  0.209459454 -1.49608946
  0.216216221 -1.43598652
  0.222972974 -1.37426209
  0.229729727 -1.31066966
  0.236486495 -1.2453289
  0.243243247 -1.17841434
  0.25 -1.10965705
  0.256756753 -1.03966856
  0.263513505 -0.968239546
  0.270270258 -0.895533085
  0.277027041 -0.821658611
  0.283783793 -0.746793747
  0.290540546 -0.671662807
  0.297297299 -0.595888853
  0.304054052 -0.520851851
  0.310810804 -0.447408915
  0.317567557 -0.377330303
  0.32432431 -0.314903498
  0.331081092 -0.266488075
  0.337837845 -0.244821548
  0.344594598 -0.264119864
  0.351351351 -0.322270393
  0.358108103 -0.402765751
  0.364864856 -0.494271755
  0.371621609 -0.591557264
  0.378378391 -0.693392754
  0.385135144 -0.798061132
  0.391891897 -0.905016661
  0.398648649 -1.01376128
  0.405405402 -1.12403679
  0.412162155 -1.23536372
  0.418918908 -1.34794021
  0.42567569 -1.46149826
  0.432432443 -1.57574034
  0.439189196 -1.6905818
  0.445945948 -1.80582094
  0.452702701 -1.92113543
  0.459459454 -2.03579378
  0.466216207 -2.13857746
  0.472972959 -2.21916199
  0.479729742 -2.28110409
  0.486486495 -2.32550859
  0.493243247 -2.35154438
  0.5 -2.35993099
  0.5 -2.35993099
  0.506756783 -2.35154438
  0.513513505 -2.32550859
  0.520270288 -2.28110409
  0.527027011 -2.21916199
  0.533783793 -2.13857746
  0.540540516 -2.03579378
  0.547297299 -1.92113543
  0.554054022 -1.80582094
  0.560810804 -1.6905818
  0.567567587 -1.57574034
  0.57432431 -1.46149826
  0.581081092 -1.34794021
  0.587837815 -1.23536372
  0.594594598 -1.12403679
  0.601351321 -1.01376128
  0.608108103 -0.905016661
  0.614864886 -0.798061132
  0.621621609 -0.693392754
  0.628378391 -0.591557264
  0.635135114 -0.494271755
  0.641891897 -0.402765751
  0.648648679 -0.322270393
  0.655405402 -0.264119864
  0.662162185 -0.244821548
  0.668918908 -0.266488075
  0.67567569 -0.314903498
  0.682432413 -0.377330303
  0.689189196 -0.447408915
  0.695945978 -0.520851851
  0.702702701 -0.595888853
  0.709459484 -0.671662807
  0.716216207 -0.746793747
  0.722972989 -0.821658611
  0.729729712 -0.895533085
  0.736486495 -0.968239546
  0.743243217 -1.03966856
  0.75 -1.10965705
  0.756756783 -1.17841434
  0.763513505 -1.2453289
  0.770270288 -1.31066966
  0.777027011 -1.37426209
  0.783783793 -1.43598652
  0.790540516 -1.49608946
  0.797297299 -1.55438423
  0.804054022 -1.61098146
  0.810810804 -1.66561842
  0.817567587 -1.71849298
  0.82432431 -1.7695384
  0.831081092 -1.81865072
  0.837837815 -1.86594677
  0.844594598 -1.91140127
  0.851351321 -1.95501232
  0.858108103 -1.99663019
  0.864864886 -2.03638649
  0.871621609 -2.07418823
  0.878378391 -2.11019802
  0.885135114 -2.14428282
  0.891891897 -2.17638779
  0.898648679 -2.20655346
  0.905405402 -2.23490047
  0.912162185 -2.26124525
  0.918918908 -2.2857008
  0.92567569 -2.30843401
  0.932432413 -2.32892084
  0.939189196 -2.34747982
  0.945945978 -2.36405087
  0.952702701 -2.37867594
  0.959459484 -2.39125347
  0.966216207 -2.40197372
  0.972972989 -2.41064548
  0.979729712 -2.41742706
  0.986486495 -2.42192173
  0.993243217 -2.42479706
  1. -2.42578602
 
  0. -2.38057566
  0.00675676018 -2.37951088
  0.0135135101 -2.37656116
  0.0202702694 -2.37179947
  0.0270270295 -2.36521769
  0.0337837785 -2.3560605
  0.0405405387 -2.34537363
  0.0472972989 -2.3327198
  0.0540540516 -2.31799698
  0.0608108118 -2.30130816
  0.067567572 -2.28271198
  0.0743243173 -2.26211548
  0.0810810775 -2.23935938
  0.0878378376 -2.21472311
  0.0945945904 -2.18814421
  0.101351351 -2.15970087
  0.108108111 -2.12934446
  0.114864863 -2.09702969
  0.121621624 -2.06276703
  0.128378376 -2.02650213
  0.135135144 -1.98840237
  0.141891897 -1.94831324
  0.148648649 -1.90633392
  0.155405417 -1.86238861
  0.162162155 -1.81655121
  0.168918923 -1.76880121
  0.175675675 -1.7192421
  0.182432428 -1.66780233
  0.189189196 -1.61433601
  0.195945948 -1.5591116
  0.202702701 -1.50179315
  0.209459454 -1.44267726
  0.216216221 -1.3817215
  0.222972974 -1.31892037
  0.229729727 -1.25424743
  0.236486495 -1.18780565
  0.243243247 -1.11916018
  0.25 -1.04888678
  0.256756753 -0.977452517
  0.263513505 -0.903903723
  0.270270258 -0.828662395
  0.277027041 -0.75178957
  0.283783793 -0.673281193
  0.290540546 -0.593716145
  0.297297299 -0.51237154
  0.304054052 -0.430249214
  0.310810804 -0.347520351
  0.317567557 -0.264731884
  0.32432431 -0.184587955
  0.331081092 -0.110713243
  0.337837845 -0.0517008305
  0.344594598 -0.0186553001
  0.351351351 -0.00866031647
  0.358108103 -0.00634860992
  0.364864856 -0.00455546379
  0.371621609 -0.00274515152
  0.378378391 -0.00154471397
  0.385135144 -0.000576496124
  0.391891897  5.67436218E-005
  0.398648649  0.000403881073
  0.405405402  0.000601291656
  0.412162155  0.000568151474
  0.418918908  0.00027680397
  0.42567569 -0.000212669373
  0.432432443 -0.000741004944
  0.439189196 -0.00137877464
  0.445945948 -0.00211119652
  0.452702701 -0.00281214714
  0.459459454 -0.00349903107
  0.466216207 -0.00413250923
  0.472972959 -0.00477337837
  0.479729742 -0.00527000427
  0.486486495 -0.00564646721
  0.493243247 -0.0058400631
  0.5 -0.005879879
  0.5 -0.005879879
  0.506756783 -0.0058400631
  0.513513505 -0.00564646721
  0.520270288 -0.00527000427
  0.527027011 -0.00477337837
  0.533783793 -0.00413250923
  0.540540516 -0.00349903107
  0.547297299 -0.00281214714
  0.554054022 -0.00211119652
  0.560810804 -0.00137877464
  0.567567587 -0.000741004944
  0.57432431 -0.000212669373
  0.581081092  0.00027680397
  0.587837815  0.000568151474
  0.594594598  0.000601291656
  0.601351321  0.000403881073
  0.608108103  5.67436218E-005
  0.614864886 -0.000576496124
  0.621621609 -0.00154471397
  0.628378391 -0.00274515152
  0.635135114 -0.00455546379
  0.641891897 -0.00634860992
  0.648648679 -0.00866031647
  0.655405402 -0.0186553001
  0.662162185 -0.0517008305
  0.668918908 -0.110713243
  0.67567569 -0.184587955
  0.682432413 -0.264731884
  0.689189196 -0.347520351
  0.695945978 -0.430249214
  0.702702701 -0.51237154
  0.709459484 -0.593716145
  0.716216207 -0.673281193
  0.722972989 -0.75178957
  0.729729712 -0.828662395
  0.736486495 -0.903903723
  0.743243217 -0.977452517
  0.75 -1.04888678
  0.756756783 -1.11916018
  0.763513505 -1.18780565
  0.770270288 -1.25424743
  0.777027011 -1.31892037
  0.783783793 -1.3817215
  0.790540516 -1.44267726
  0.797297299 -1.50179315
  0.804054022 -1.5591116
  0.810810804 -1.61433601
  0.817567587 -1.66780233
  0.82432431 -1.7192421
  0.831081092 -1.76880121
  0.837837815 -1.81655121
  0.844594598 -1.86238861
  0.851351321 -1.90633392
  0.858108103 -1.94831324
  0.864864886 -1.98840237
  0.871621609 -2.02650213
  0.878378391 -2.06276703
  0.885135114 -2.09702969
  0.891891897 -2.12934446
  0.898648679 -2.15970087
  0.905405402 -2.18814421
  0.912162185 -2.21472311
  0.918918908 -2.23935938
  0.92567569 -2.26211548
  0.932432413 -2.28271198
  0.939189196 -2.30130816
  0.945945978 -2.31799698
  0.952702701 -2.3327198
  0.959459484 -2.34537363
  0.966216207 -2.3560605
  0.972972989 -2.36521769
  0.979729712 -2.37179947
  0.986486495 -2.37656116
  0.993243217 -2.37951088
  1. -2.38057566
 
  0.  1.69072568
  0.00675676018  1.69051468
  0.0135135101  1.68983293
  0.0202702694  1.68862724
  0.0270270295  1.68677604
  0.0337837785  1.68489504
  0.0405405387  1.6820116
  0.0472972989  1.67905164
  0.0540540516  1.67522216
  0.0608108118  1.67075849
  0.067567572  1.66555667
  0.0743243173  1.65964913
  0.0810810775  1.65302122
  0.0878378376  1.64561105
  0.0945945904  1.63714302
  0.101351351  1.6276176
  0.108108111  1.61704397
  0.114864863  1.6051383
  0.121621624  1.59206581
  0.128378376  1.57756293
  0.135135144  1.56148362
  0.141891897  1.54393935
  0.148648649  1.52466893
  0.155405417  1.50293756
  0.162162155  1.48014712
  0.168918923  1.45521927
  0.175675675  1.42795539
  0.182432428  1.39880335
  0.189189196  1.36715508
  0.195945948  1.33298278
  0.202702701  1.29638553
  0.209459454  1.25717235
  0.216216221  1.21523249
  0.222972974  1.16976786
  0.229729727  1.12234485
  0.236486495  1.0718776
  0.243243247  1.01867032
  0.25  0.962327957
  0.256756753  0.90275681
  0.263513505  0.840467811
  0.270270258  0.775251746
  0.277027041  0.706658244
  0.283783793  0.635822535
  0.290540546  0.562290549
  0.297297299  0.486461043
  0.304054052  0.408745527
  0.310810804  0.329187155
  0.317567557  0.249916553
  0.32432431  0.1716609
  0.331081092  0.0988001823
  0.337837845  0.0411729813
  0.344594598  0.00942611694
  0.351351351  0.0021584034
  0.358108103  0.00265192986
  0.364864856  0.00370597839
  0.371621609  0.00491070747
  0.378378391  0.00562119484
  0.385135144  0.00619125366
  0.391891897  0.00649523735
  0.398648649  0.00656247139
  0.405405402  0.00651788712
  0.412162155  0.0062725544
  0.418918908  0.00579237938
  0.42567569  0.00513410568
  0.432432443  0.00445580482
  0.439189196  0.00368762016
  0.445945948  0.0028424263
  0.452702701  0.00204658508
  0.459459454  0.00128221512
  0.466216207  0.000586986542
  0.472972959 -0.000100851059
  0.479729742 -0.000631809235
  0.486486495 -0.00103139877
  0.493243247 -0.00123810768
  0.5 -0.00128221512
  0.5 -0.00128221512
  0.506756783 -0.00123810768
  0.513513505 -0.00103139877
  0.520270288 -0.000631809235
  0.527027011 -0.000100851059
  0.533783793  0.000586986542
  0.540540516  0.00128221512
  0.547297299  0.00204658508
  0.554054022  0.0028424263
  0.560810804  0.00368762016
  0.567567587  0.00445580482
  0.57432431  0.00513410568
  0.581081092  0.00579237938
  0.587837815  0.0062725544
  0.594594598  0.00651788712
  0.601351321  0.00656247139
  0.608108103  0.00649523735
  0.614864886  0.00619125366
  0.621621609  0.00562119484
  0.628378391  0.00491070747
  0.635135114  0.00370597839
  0.641891897  0.00265192986
  0.648648679  0.0021584034
  0.655405402  0.00942611694
  0.662162185  0.0411729813
  0.668918908  0.0988001823
  0.67567569  0.1716609
  0.682432413  0.249916553
  0.689189196  0.329187155
  0.695945978  0.408745527
  0.702702701  0.486461043
  0.709459484  0.562290549
  0.716216207  0.635822535
  0.722972989  0.706658244
  0.729729712  0.775251746
  0.736486495  0.840467811
  0.743243217  0.90275681
  0.75  0.962327957
  0.756756783  1.01867032
  0.763513505  1.0718776
  0.770270288  1.12234485
  0.777027011  1.16976786
  0.783783793  1.21523249
  0.790540516  1.25717235
  0.797297299  1.29638553
  0.804054022  1.33298278
  0.810810804  1.36715508
  0.817567587  1.39880335
  0.82432431  1.42795539
  0.831081092  1.45521927
  0.837837815  1.48014712
  0.844594598  1.50293756
  0.851351321  1.52466893
  0.858108103  1.54393935
  0.864864886  1.56148362
  0.871621609  1.57756293
  0.878378391  1.59206581
  0.885135114  1.6051383
  0.891891897  1.61704397
  0.898648679  1.6276176
  0.905405402  1.63714302
  0.912162185  1.64561105
  0.918918908  1.65302122
  0.92567569  1.65964913
  0.932432413  1.66555667
  0.939189196  1.67075849
  0.945945978  1.67522216
  0.952702701  1.67905164
  0.959459484  1.6820116
  0.966216207  1.68489504
  0.972972989  1.68677604
  0.979729712  1.68862724
  0.986486495  1.68983293
  0.993243217  1.69051468
  1.  1.69072568
 
  0.  1.74432158
  0.00675676018  1.74407458
  0.0135135101  1.74338603
  0.0202702694  1.74196112
  0.0270270295  1.74029303
  0.0337837785  1.73805285
  0.0405405387  1.73548007
  0.0472972989  1.73253441
  0.0540540516  1.7287339
  0.0608108118  1.72430241
  0.067567572  1.7192049
  0.0743243173  1.71335387
  0.0810810775  1.70678556
  0.0878378376  1.69962955
  0.0945945904  1.6911819
  0.101351351  1.68176031
  0.108108111  1.67078424
  0.114864863  1.65888095
  0.121621624  1.64614725
  0.128378376  1.63175631
  0.135135144  1.61545897
  0.141891897  1.59800029
  0.148648649  1.57883811
  0.155405417  1.55794525
  0.162162155  1.53569102
  0.168918923  1.51098728
  0.175675675  1.48361588
  0.182432428  1.45479321
  0.189189196  1.42341983
  0.195945948  1.38958669
  0.202702701  1.35337138
  0.209459454  1.31460083
  0.216216221  1.27319324
  0.222972974  1.22828341
  0.229729727  1.18144345
  0.236486495  1.13196611
  0.243243247  1.07962978
  0.25  1.02453446
  0.256756753  0.966608286
  0.263513505  0.906093478
  0.270270258  0.842982411
  0.277027041  0.777041197
  0.283783793  0.709533334
  0.290540546  0.640125155
  0.297297299  0.569533229
  0.304054052  0.498848081
  0.310810804  0.428458691
  0.317567557  0.360971928
  0.32432431  0.300032139
  0.331081092  0.252411842
  0.337837845  0.231033802
  0.344594598  0.249267817
  0.351351351  0.305845261
  0.358108103  0.384388447
  0.364864856  0.473944426
  0.371621609  0.569577098
  0.378378391  0.669145823
  0.385135144  0.771785378
  0.391891897  0.87675786
  0.398648649  0.983981252
  0.405405402  1.09306586
  0.412162155  1.2032367
  0.418918908  1.31379545
  0.42567569  1.41619134
  0.432432443  1.48959303
  0.439189196  1.5421958
  0.445945948  1.58029246
  0.452702701  1.60943246
  0.459459454  1.63070238
  0.466216207  1.64656782
  0.472972959  1.65826643
  0.479729742  1.66662931
  0.486486495  1.67198277
  0.493243247  1.67524886
  0.5  1.67653871
  0.5  1.67653871
  0.506756783  1.67524886
  0.513513505  1.67198277
  0.520270288  1.66662931
  0.527027011  1.65826643
  0.533783793  1.64656782
  0.540540516  1.63070238
  0.547297299  1.60943246
  0.554054022  1.58029246
  0.560810804  1.5421958
  0.567567587  1.48959303
  0.57432431  1.41619134
  0.581081092  1.31379545
  0.587837815  1.2032367
  0.594594598  1.09306586
  0.601351321  0.983981252
  0.608108103  0.87675786
  0.614864886  0.771785378
  0.621621609  0.669145823
  0.628378391  0.569577098
  0.635135114  0.473944426
  0.641891897  0.384388447
  0.648648679  0.305845261
  0.655405402  0.249267817
  0.662162185  0.231033802
  0.668918908  0.252411842
  0.67567569  0.300032139
  0.682432413  0.360971928
  0.689189196  0.428458691
  0.695945978  0.498848081
  0.702702701  0.569533229
  0.709459484  0.640125155
  0.716216207  0.709533334
  0.722972989  0.777041197
  0.729729712  0.842982411
  0.736486495  0.906093478
  0.743243217  0.966608286
  0.75  1.02453446
  0.756756783  1.07962978
  0.763513505  1.13196611
  0.770270288  1.18144345
  0.777027011  1.22828341
  0.783783793  1.27319324
  0.790540516  1.31460083
  0.797297299  1.35337138
  0.804054022  1.38958669
  0.810810804  1.42341983
  0.817567587  1.45479321
  0.82432431  1.48361588
  0.831081092  1.51098728
  0.837837815  1.53569102
  0.844594598  1.55794525
  0.851351321  1.57883811
  0.858108103  1.59800029
  0.864864886  1.61545897
  0.871621609  1.63175631
  0.878378391  1.64614725
  0.885135114  1.65888095
  0.891891897  1.67078424
  0.898648679  1.68176043
  0.905405402  1.6911819
  0.912162185  1.69962955
  0.918918908  1.70678556
  0.92567569  1.71335387
  0.932432413  1.7192049
  0.939189196  1.72430241
  0.945945978  1.7287339
  0.952702701  1.73253441
  0.959459484  1.73548007
  0.966216207  1.73805285
  0.972972989  1.74029303
  0.979729712  1.74196112
  0.986486495  1.74338603
  0.993243217  1.74407458
  1.  1.74432158
 
  0.  1.83164716
  0.00675676018  1.83139205
  0.0135135101  1.8306458
  0.0202702694  1.82930934
  0.0270270295  1.82769239
  0.0337837785  1.82535958
  0.0405405387  1.82275295
  0.0472972989  1.81988239
  0.0540540516  1.81611729
  0.0608108118  1.81172025
  0.067567572  1.80667388
  0.0743243173  1.8010031
  0.0810810775  1.79437506
  0.0878378376  1.78701723
  0.0945945904  1.7786026
  0.101351351  1.7693224
  0.108108111  1.75852108
  0.114864863  1.74664676
  0.121621624  1.73391449
  0.128378376  1.71962166
  0.135135144  1.70365691
  0.141891897  1.68646026
  0.148648649  1.66743338
  0.155405417  1.64665663
  0.162162155  1.62424088
  0.168918923  1.59967113
  0.175675675  1.57286596
  0.182432428  1.54439342
  0.189189196  1.51337099
  0.195945948  1.47972822
  0.202702701  1.44385564
  0.209459454  1.40565515
  0.216216221  1.3649106
  0.222972974  1.32109177
  0.229729727  1.27478361
  0.236486495  1.22650635
  0.243243247  1.17540228
  0.25  1.12174809
  0.256756753  1.06571412
  0.263513505  1.00734794
  0.270270258  0.946801543
  0.277027041  0.88395834
  0.283783793  0.820137382
  0.290540546  0.755397439
  0.297297299  0.690216422
  0.304054052  0.625941515
  0.310810804  0.563474298
  0.317567557  0.50528264
  0.32432431  0.454332352
  0.331081092  0.414905071
  0.337837845  0.392749548
  0.344594598  0.393735409
  0.351351351  0.420045137
  0.358108103  0.469439268
  0.364864856  0.536261797
  0.371621609  0.615367889
  0.378378391  0.702844143
  0.385135144  0.796446204
  0.391891897  0.894694686
  0.398648649  0.996861219
  0.405405402  1.10250461
  0.412162155  1.21037626
  0.418918908  1.31929421
  0.42567569  1.41764855
  0.432432443  1.4903841
  0.439189196  1.5422318
  0.445945948  1.58099139
  0.452702701  1.60972548
  0.459459454  1.63115633
  0.466216207  1.64687812
  0.472972959  1.65872049
  0.479729742  1.66689348
  0.486486495  1.67236829
  0.493243247  1.67559063
  0.5  1.67690468
  0.5  1.67690468
  0.506756783  1.67559063
  0.513513505  1.67236829
  0.520270288  1.66689348
  0.527027011  1.65872049
  0.533783793  1.64687812
  0.540540516  1.63115633
  0.547297299  1.60972548
  0.554054022  1.58099139
  0.560810804  1.5422318
  0.567567587  1.4903841
  0.57432431  1.41764855
  0.581081092  1.31929421
  0.587837815  1.21037626
  0.594594598  1.10250461
  0.601351321  0.996861219
  0.608108103  0.894694686
  0.614864886  0.796446204
  0.621621609  0.702844143
  0.628378391  0.615367889
  0.635135114  0.536261797
  0.641891897  0.469439268
  0.648648679  0.420045137
  0.655405402  0.393735409
  0.662162185  0.392749548
  0.668918908  0.414905071
  0.67567569  0.454332352
  0.682432413  0.50528264
  0.689189196  0.563474298
  0.695945978  0.625941515
  0.702702701  0.690216422
  0.709459484  0.755397439
  0.716216207  0.820137382
  0.722972989  0.88395834
  0.729729712  0.946801543
  0.736486495  1.00734794
  0.743243217  1.06571412
  0.75  1.12174809
  0.756756783  1.17540228
  0.763513505  1.22650635
  0.770270288  1.27478361
  0.777027011  1.32109177
  0.783783793  1.3649106
  0.790540516  1.40565515
  0.797297299  1.44385564
  0.804054022  1.47972822
  0.810810804  1.51337099
  0.817567587  1.54439342
  0.82432431  1.57286596
  0.831081092  1.59967113
  0.837837815  1.62424088
  0.844594598  1.64665663
  0.851351321  1.66743338
  0.858108103  1.68646026
  0.864864886  1.70365691
  0.871621609  1.71962166
  0.878378391  1.73391449
  0.885135114  1.74664676
  0.891891897  1.75852108
  0.898648679  1.7693224
  0.905405402  1.7786026
  0.912162185  1.78701723
  0.918918908  1.79437506
  0.92567569  1.80100322
  0.932432413  1.80667388
  0.939189196  1.81172025
  0.945945978  1.81611729
  0.952702701  1.81988239
  0.959459484  1.82275295
  0.966216207  1.82535958
  0.972972989  1.82769239
  0.979729712  1.82930934
  0.986486495  1.8306458
  0.993243217  1.83139205
  1.  1.83164716
 
  0.  1.94964981
  0.00675676018  1.94941235
  0.0135135101  1.94870353
  0.0202702694  1.94751525
  0.0270270295  1.94584155
  0.0337837785  1.94374883
  0.0405405387  1.9409157
  0.0472972989  1.93806052
  0.0540540516  1.93438423
  0.0608108118  1.93000793
  0.067567572  1.92498183
  0.0743243173  1.91922843
  0.0810810775  1.91265368
  0.0878378376  1.90523005
  0.0945945904  1.89681029
  0.101351351  1.88753724
  0.108108111  1.87682819
  0.114864863  1.86482406
  0.121621624  1.85196555
  0.128378376  1.83772111
  0.135135144  1.82203078
  0.141891897  1.80508041
  0.148648649  1.78619683
  0.155405417  1.76559711
  0.162162155  1.74317741
  0.168918923  1.71870077
  0.175675675  1.69228303
  0.182432428  1.66401386
  0.189189196  1.63322115
  0.195945948  1.59963489
  0.202702701  1.56412899
  0.209459454  1.52639019
  0.216216221  1.48615885
  0.222972974  1.44345546
  0.229729727  1.39755154
  0.236486495  1.35021198
  0.243243247  1.30022299
  0.25  1.24791884
  0.256756753  1.19339156
  0.263513505  1.13685513
  0.270270258  1.07853663
  0.277027041  1.01824117
  0.283783793  0.957318068
  0.290540546  0.89601028
  0.297297299  0.8347404
  0.304054052  0.774739146
  0.310810804  0.716999292
  0.317567557  0.663283706
  0.32432431  0.616021991
  0.331081092  0.577835321
  0.337837845  0.552277327
  0.344594598  0.542578697
  0.351351351  0.551210046
  0.358108103  0.578448653
  0.364864856  0.623378754
  0.371621609  0.683515072
  0.378378391  0.754811406
  0.385135144  0.835235596
  0.391891897  0.922919989
  0.398648649  1.01635814
  0.405405402  1.11479354
  0.412162155  1.21718466
  0.418918908  1.32248199
  0.42567569  1.42303276
  0.432432443  1.49827075
  0.439189196  1.55254173
  0.445945948  1.59182119
  0.452702701  1.62148643
  0.459459454  1.64377117
  0.466216207  1.66015601
  0.472972959  1.67234147
  0.479729742  1.68117762
  0.486486495  1.68692613
  0.493243247  1.68998897
  0.5  1.69134617
  0.5  1.69134617
  0.506756783  1.68998897
  0.513513505  1.68692613
  0.520270288  1.68117762
  0.527027011  1.67234147
  0.533783793  1.66015601
  0.540540516  1.64377117
  0.547297299  1.62148643
  0.554054022  1.59182119
  0.560810804  1.55254173
  0.567567587  1.49827075
  0.57432431  1.42303276
  0.581081092  1.32248199
  0.587837815  1.21718466
  0.594594598  1.11479354
  0.601351321  1.01635814
  0.608108103  0.922919989
  0.614864886  0.835235596
  0.621621609  0.754811406
  0.628378391  0.683515072
  0.635135114  0.623378754
  0.641891897  0.578448653
  0.648648679  0.551210046
  0.655405402  0.542578697
  0.662162185  0.552277327
  0.668918908  0.577835321
  0.67567569  0.616021991
  0.682432413  0.663283706
  0.689189196  0.716999292
  0.695945978  0.774739146
  0.702702701  0.8347404
  0.709459484  0.89601028
  0.716216207  0.957318068
  0.722972989  1.01824117
  0.729729712  1.07853663
  0.736486495  1.13685513
  0.743243217  1.19339156
  0.75  1.24791884
  0.756756783  1.30022299
  0.763513505  1.35021198
  0.770270288  1.39755154
  0.777027011  1.44345546
  0.783783793  1.48615885
  0.790540516  1.52639019
  0.797297299  1.56412899
  0.804054022  1.59963489
  0.810810804  1.63322115
  0.817567587  1.66401386
  0.82432431  1.69228303
  0.831081092  1.71870077
  0.837837815  1.74317741
  0.844594598  1.76559711
  0.851351321  1.78619683
  0.858108103  1.80508041
  0.864864886  1.82203078
  0.871621609  1.83772111
  0.878378391  1.85196555
  0.885135114  1.86482406
  0.891891897  1.87682819
  0.898648679  1.88753724
  0.905405402  1.89681029
  0.912162185  1.90523005
  0.918918908  1.91265368
  0.92567569  1.91922843
  0.932432413  1.92498183
  0.939189196  1.93000793
  0.945945978  1.93438423
  0.952702701  1.93806052
  0.959459484  1.94091582
  0.966216207  1.94374883
  0.972972989  1.94584155
  0.979729712  1.94751525
  0.986486495  1.94870353
  0.993243217  1.94941235
  1.  1.94964981
 
  0.  2.09472132
  0.00675676018  2.0944438
  0.0135135101  2.09374332
  0.0202702694  2.09257865
  0.0270270295  2.09090972
  0.0337837785  2.08888865
  0.0405405387  2.08610845
  0.0472972989  2.0831635
  0.0540540516  2.07968116
  0.0608108118  2.07528615
  0.067567572  2.07023811
  0.0743243173  2.06431103
  0.0810810775  2.05768776
  0.0878378376  2.05024338
  0.0945945904  2.04161644
  0.101351351  2.03221035
  0.108108111  2.02140713
  0.114864863  2.00957274
  0.121621624  1.9966737
  0.128378376  1.98226345
  0.135135144  1.9665041
  0.141891897  1.94925928
  0.148648649  1.93035471
  0.155405417  1.9098568
  0.162162155  1.88742685
  0.168918923  1.86292601
  0.175675675  1.83650851
  0.182432428  1.80824733
  0.189189196  1.77753973
  0.195945948  1.74437404
  0.202702701  1.70906138
  0.209459454  1.6715014
  0.216216221  1.63120246
  0.222972974  1.58880806
  0.229729727  1.54355288
  0.236486495  1.49670291
  0.243243247  1.44736123
  0.25  1.3958292
  0.256756753  1.34228766
  0.263513505  1.286883
  0.270270258  1.23006237
  0.277027041  1.17128944
  0.283783793  1.11207938
  0.290540546  1.0525347
  0.297297299  0.993338943
  0.304054052  0.935371757
  0.310810804  0.879518628
  0.317567557  0.827127457
  0.32432431  0.780110359
  0.331081092  0.740400314
  0.337837845  0.710319519
  0.344594598  0.692052245
  0.351351351  0.687786222
  0.358108103  0.69831562
  0.364864856  0.724779487
  0.371621609  0.766881347
  0.378378391  0.821024776
  0.385135144  0.886337757
  0.391891897  0.960942864
  0.398648649  1.0432142
  0.405405402  1.13179898
  0.412162155  1.22593021
  0.418918908  1.3261528
  0.42567569  1.42441559
  0.432432443  1.49913454
  0.439189196  1.55257189
  0.445945948  1.59239244
  0.452702701  1.62235928
  0.459459454  1.64413309
  0.466216207  1.66110694
  0.472972959  1.67311597
  0.479729742  1.68147039
  0.486486495  1.68745399
  0.493243247  1.69087124
  0.5  1.69231534
  0.5  1.69231534
  0.506756783  1.69087124
  0.513513505  1.68745399
  0.520270288  1.68147039
  0.527027011  1.67311597
  0.533783793  1.66110694
  0.540540516  1.64413309
  0.547297299  1.62235928
  0.554054022  1.59239244
  0.560810804  1.55257189
  0.567567587  1.49913454
  0.57432431  1.42441559
  0.581081092  1.3261528
  0.587837815  1.22593021
  0.594594598  1.13179898
  0.601351321  1.0432142
  0.608108103  0.960942864
  0.614864886  0.886337757
  0.621621609  0.821024776
  0.628378391  0.766881347
  0.635135114  0.724779487
  0.641891897  0.69831562
  0.648648679  0.687786222
  0.655405402  0.692052245
  0.662162185  0.710319519
  0.668918908  0.740400314
  0.67567569  0.780110359
  0.682432413  0.827127457
  0.689189196  0.879518628
  0.695945978  0.935371757
  0.702702701  0.993338943
  0.709459484  1.0525347
  0.716216207  1.11207938
  0.722972989  1.17128944
  0.729729712  1.23006237
  0.736486495  1.286883
  0.743243217  1.34228766
  0.75  1.3958292
  0.756756783  1.44736123
  0.763513505  1.49670291
  0.770270288  1.54355288
  0.777027011  1.58880806
  0.783783793  1.63120246
  0.790540516  1.6715014
  0.797297299  1.70906138
  0.804054022  1.74437404
  0.810810804  1.77753973
  0.817567587  1.80824733
  0.82432431  1.83650851
  0.831081092  1.86292601
  0.837837815  1.88742685
  0.844594598  1.9098568
  0.851351321  1.93035471
  0.858108103  1.94925928
  0.864864886  1.9665041
  0.871621609  1.98226345
  0.878378391  1.9966737
  0.885135114  2.00957274
  0.891891897  2.02140713
  0.898648679  2.03221035
  0.905405402  2.04161644
  0.912162185  2.05024338
  0.918918908  2.05768776
  0.92567569  2.06431103
  0.932432413  2.07023811
  0.939189196  2.07528615
  0.945945978  2.07968116
  0.952702701  2.0831635
  0.959459484  2.08610845
  0.966216207  2.08888865
  0.972972989  2.09090972
  0.979729712  2.09257865
  0.986486495  2.09374332
  0.993243217  2.0944438
  1.  2.09472132
 
  0.  2.26383519
  0.00675676018  2.26360917
  0.0135135101  2.2628417
  0.0202702694  2.26169229
  0.0270270295  2.26005816
  0.0337837785  2.25802207
  0.0405405387  2.25541019
  0.0472972989  2.25216985
  0.0540540516  2.24861813
  0.0608108118  2.24415112
  0.067567572  2.23900914
  0.0743243173  2.23311973
  0.0810810775  2.22634888
  0.0878378376  2.21877074
  0.0945945904  2.21001005
  0.101351351  2.20047355
  0.108108111  2.18951273
  0.114864863  2.17753696
  0.121621624  2.16449451
  0.128378376  2.14967632
  0.135135144  2.13374329
  0.141891897  2.11617613
  0.148648649  2.09704614
  0.155405417  2.07639909
  0.162162155  2.05356812
  0.168918923  2.02875161
  0.175675675  2.0021174
  0.182432428  1.97360909
  0.189189196  1.94268596
  0.195945948  1.90951753
  0.202702701  1.87396121
  0.209459454  1.83620405
  0.216216221  1.79575729
  0.222972974  1.75327277
  0.229729727  1.70808601
  0.236486495  1.66102481
  0.243243247  1.61171579
  0.25  1.56029487
  0.256756753  1.50695968
  0.263513505  1.45181715
  0.270270258  1.39535284
  0.277027041  1.33708
  0.283783793  1.27818477
  0.290540546  1.21915221
  0.297297299  1.16038442
  0.304054052  1.10267544
  0.310810804  1.04667675
  0.317567557  0.993664384
  0.32432431  0.944822073
  0.331081092  0.90235436
  0.337837845  0.867119193
  0.344594598  0.841105819
  0.351351351  0.82617116
  0.358108103  0.823697686
  0.364864856  0.834358454
  0.371621609  0.859284878
  0.378378391  0.896891594
  0.385135144  0.94686687
  0.391891897  1.00711095
  0.398648649  1.07657063
  0.405405402  1.15408492
  0.412162155  1.23842704
  0.418918908  1.32937527
  0.42567569  1.42736852
  0.432432443  1.50720072
  0.439189196  1.56544673
  0.445945948  1.6075716
  0.452702701  1.63868093
  0.459459454  1.66325152
  0.466216207  1.68013871
  0.472972959  1.69328022
  0.479729742  1.70329773
  0.486486495  1.70914853
  0.493243247  1.71243882
  0.5  1.71340287
  0.5  1.71340287
  0.506756783  1.71243882
  0.513513505  1.70914853
  0.520270288  1.70329773
  0.527027011  1.69328022
  0.533783793  1.68013871
  0.540540516  1.66325152
  0.547297299  1.63868093
  0.554054022  1.6075716
  0.560810804  1.56544673
  0.567567587  1.50720072
  0.57432431  1.42736852
  0.581081092  1.32937527
  0.587837815  1.23842704
  0.594594598  1.15408492
  0.601351321  1.07657063
  0.608108103  1.00711095
  0.614864886  0.94686687
  0.621621609  0.896891594
  0.628378391  0.859284878
  0.635135114  0.834358454
  0.641891897  0.823697686
  0.648648679  0.82617116
  0.655405402  0.841105819
  0.662162185  0.867119193
  0.668918908  0.90235436
  0.67567569  0.944822073
  0.682432413  0.993664384
  0.689189196  1.04667675
  0.695945978  1.10267544
  0.702702701  1.16038442
  0.709459484  1.21915221
  0.716216207  1.27818477
  0.722972989  1.33708
  0.729729712  1.39535284
  0.736486495  1.45181715
  0.743243217  1.50695968
  0.75  1.56029487
  0.756756783  1.61171579
  0.763513505  1.66102481
  0.770270288  1.70808601
  0.777027011  1.75327277
  0.783783793  1.79575729
  0.790540516  1.83620405
  0.797297299  1.87396121
  0.804054022  1.90951753
  0.810810804  1.94268596
  0.817567587  1.97360909
  0.82432431  2.0021174
  0.831081092  2.02875161
  0.837837815  2.05356812
  0.844594598  2.07639909
  0.851351321  2.09704614
  0.858108103  2.11617613
  0.864864886  2.13374329
  0.871621609  2.14967632
  0.878378391  2.16449451
  0.885135114  2.17753696
  0.891891897  2.18951273
  0.898648679  2.20047355
  0.905405402  2.21001005
  0.912162185  2.21877074
  0.918918908  2.22634888
  0.92567569  2.23311996
  0.932432413  2.23900914
  0.939189196  2.24415112
  0.945945978  2.24861813
  0.952702701  2.25216985
  0.959459484  2.25541019
  0.966216207  2.25802207
  0.972972989  2.26005816
  0.979729712  2.26169229
  0.986486495  2.2628417
  0.993243217  2.26360917
  1.  2.26383519
 
  0.  2.45275617
  0.00675676018  2.4525249
  0.0135135101  2.45176244
  0.0202702694  2.45060682
  0.0270270295  2.44894171
  0.0337837785  2.44705367
  0.0405405387  2.44434786
  0.0472972989  2.44107246
  0.0540540516  2.43698311
  0.0608108118  2.43239188
  0.067567572  2.42702985
  0.0743243173  2.42097068
  0.0810810775  2.41380668
  0.0878378376  2.4060185
  0.0945945904  2.39725637
  0.101351351  2.38747454
  0.108108111  2.37650728
  0.114864863  2.36398864
  0.121621624  2.35061646
  0.128378376  2.33568192
  0.135135144  2.31931448
  0.141891897  2.30129981
  0.148648649  2.2817347
  0.155405417  2.26035309
  0.162162155  2.23704457
  0.168918923  2.21173501
  0.175675675  2.18473673
  0.182432428  2.15544415
  0.189189196  2.12391973
  0.195945948  2.09022379
  0.202702701  2.05412698
  0.209459454  2.01571989
  0.216216221  1.974962
  0.222972974  1.93194211
  0.229729727  1.88607979
  0.236486495  1.83806515
  0.243243247  1.78819811
  0.25  1.73616004
  0.256756753  1.68245757
  0.263513505  1.62676454
  0.270270258  1.56958044
  0.277027041  1.51108193
  0.283783793  1.4513346
  0.290540546  1.39165175
  0.297297299  1.33229256
  0.304054052  1.27360523
  0.310810804  1.21615005
  0.317567557  1.16119742
  0.32432431  1.10949647
  0.331081092  1.06293821
  0.337837845  1.02229953
  0.344594598  0.989124298
  0.351351351  0.964933157
  0.358108103  0.951189041
  0.364864856  0.948607564
  0.371621609  0.958679438
  0.378378391  0.980740905
  0.385135144  1.01548076
  0.391891897  1.06105566
  0.398648649  1.11683953
  0.405405402  1.18216574
  0.412162155  1.25534773
  0.418918908  1.33576822
  0.42567569  1.42954361
  0.432432443  1.50932717
  0.439189196  1.56631207
  0.445945948  1.60873127
  0.452702701  1.64064074
  0.459459454  1.66338158
  0.466216207  1.68219304
  0.472972959  1.69508672
  0.479729742  1.70371723
  0.486486495  1.71011066
  0.493243247  1.7143259
  0.5  1.7156508
  0.5  1.7156508
  0.506756783  1.7143259
  0.513513505  1.71011066
  0.520270288  1.70371723
  0.527027011  1.69508672
  0.533783793  1.68219304
  0.540540516  1.66338158
  0.547297299  1.64064074
  0.554054022  1.60873127
  0.560810804  1.56631207
  0.567567587  1.50932717
  0.57432431  1.42954361
  0.581081092  1.33576822
  0.587837815  1.25534773
  0.594594598  1.18216574
  0.601351321  1.11683953
  0.608108103  1.06105566
  0.614864886  1.01548076
  0.621621609  0.980740905
  0.628378391  0.958679438
  0.635135114  0.948607564
  0.641891897  0.951189041
  0.648648679  0.964933157
  0.655405402  0.989124298
  0.662162185  1.02229953
  0.668918908  1.06293821
  0.67567569  1.10949647
  0.682432413  1.16119742
  0.689189196  1.21615005
  0.695945978  1.27360523
  0.702702701  1.33229256
  0.709459484  1.39165175
  0.716216207  1.4513346
  0.722972989  1.51108193
  0.729729712  1.56958044
  0.736486495  1.62676454
  0.743243217  1.68245757
  0.75  1.73616004
  0.756756783  1.78819811
  0.763513505  1.83806515
  0.770270288  1.88607979
  0.777027011  1.93194211
  0.783783793  1.974962
  0.790540516  2.01571989
  0.797297299  2.05412698
  0.804054022  2.09022379
  0.810810804  2.12391973
  0.817567587  2.15544415
  0.82432431  2.18473673
  0.831081092  2.21173501
  0.837837815  2.23704457
  0.844594598  2.26035309
  0.851351321  2.2817347
  0.858108103  2.30129981
  0.864864886  2.31931448
  0.871621609  2.33568192
  0.878378391  2.35061646
  0.885135114  2.36398864
  0.891891897  2.37650728
  0.898648679  2.38747454
  0.905405402  2.39725637
  0.912162185  2.4060185
  0.918918908  2.41380668
  0.92567569  2.42097092
  0.932432413  2.42702985
  0.939189196  2.43239188
  0.945945978  2.43698311
  0.952702701  2.44107223
  0.959459484  2.44434786
  0.966216207  2.44705367
  0.972972989  2.44894171
  0.979729712  2.45060682
  0.986486495  2.45176244
  0.993243217  2.45252514
  1.  2.45275617
 
  0.  2.65824866
  0.00675676018  2.65789342
  0.0135135101  2.65728879
  0.0202702694  2.65611362
  0.0270270295  2.65437126
  0.0337837785  2.65232706
  0.0405405387  2.64950657
  0.0472972989  2.64630365
  0.0540540516  2.64177346
  0.0608108118  2.6369586
  0.067567572  2.63136482
  0.0743243173  2.62507892
  0.0810810775  2.61770105
  0.0878378376  2.60961699
  0.0945945904  2.60054159
  0.101351351  2.59039569
  0.108108111  2.57907104
  0.114864863  2.56610799
  0.121621624  2.55222678
  0.128378376  2.53694916
  0.135135144  2.52001977
  0.141891897  2.50120997
  0.148648649  2.48096824
  0.155405417  2.45874572
  0.162162155  2.43474531
  0.168918923  2.40877652
  0.175675675  2.38094044
  0.182432428  2.35057735
  0.189189196  2.3181746
  0.195945948  2.28347921
  0.202702701  2.24643087
  0.209459454  2.20695853
  0.216216221  2.16514921
  0.222972974  2.12120771
  0.229729727  2.0740571
  0.236486495  2.02502656
  0.243243247  1.97404206
  0.25  1.92070222
  0.256756753  1.86557674
  0.263513505  1.80864429
  0.270270258  1.75017428
  0.277027041  1.69037318
  0.283783793  1.62921834
  0.290540546  1.56796813
  0.297297299  1.50704396
  0.304054052  1.44635105
  0.310810804  1.38642776
  0.317567557  1.32864153
  0.32432431  1.27350318
  0.331081092  1.22231138
  0.337837845  1.17607486
  0.344594598  1.13608289
  0.351351351  1.10341465
  0.358108103  1.0795089
  0.364864856  1.06549037
  0.371621609  1.06248415
  0.378378391  1.07008576
  0.385135144  1.08998775
  0.391891897  1.12104475
  0.398648649  1.16296589
  0.405405402  1.21598136
  0.412162155  1.27705586
  0.418918908  1.34631503
  0.42567569  1.43299544
  0.432432443  1.51817417
  0.439189196  1.58118629
  0.445945948  1.62761092
  0.452702701  1.66200137
  0.459459454  1.68924999
  0.466216207  1.7075038
  0.472972959  1.72192776
  0.479729742  1.73355329
  0.486486495  1.73995721
  0.493243247  1.74305093
  0.5  1.74397016
  0.5  1.74397016
  0.506756783  1.74305093
  0.513513505  1.73995721
  0.520270288  1.73355329
  0.527027011  1.72192776
  0.533783793  1.7075038
  0.540540516  1.68924999
  0.547297299  1.66200137
  0.554054022  1.62761092
  0.560810804  1.58118629
  0.567567587  1.51817417
  0.57432431  1.43299544
  0.581081092  1.34631503
  0.587837815  1.27705586
  0.594594598  1.21598136
  0.601351321  1.16296589
  0.608108103  1.12104475
  0.614864886  1.08998775
  0.621621609  1.07008576
  0.628378391  1.06248415
  0.635135114  1.06549037
  0.641891897  1.0795089
  0.648648679  1.10341465
  0.655405402  1.13608289
  0.662162185  1.17607486
  0.668918908  1.22231138
  0.67567569  1.27350318
  0.682432413  1.32864153
  0.689189196  1.38642776
  0.695945978  1.44635105
  0.702702701  1.50704396
  0.709459484  1.56796813
  0.716216207  1.62921834
  0.722972989  1.69037318
  0.729729712  1.75017428
  0.736486495  1.80864429
  0.743243217  1.86557674
  0.75  1.92070222
  0.756756783  1.97404206
  0.763513505  2.02502656
  0.770270288  2.0740571
  0.777027011  2.12120771
  0.783783793  2.16514921
  0.790540516  2.20695853
  0.797297299  2.24643087
  0.804054022  2.28347921
  0.810810804  2.3181746
  0.817567587  2.35057735
  0.82432431  2.38094044
  0.831081092  2.40877652
  0.837837815  2.43474531
  0.844594598  2.45874572
  0.851351321  2.48096824
  0.858108103  2.50120997
  0.864864886  2.52001977
  0.871621609  2.53694916
  0.878378391  2.55222678
  0.885135114  2.56610799
  0.891891897  2.57907104
  0.898648679  2.59039569
  0.905405402  2.60054159
  0.912162185  2.60961699
  0.918918908  2.61770105
  0.92567569  2.62507915
  0.932432413  2.63136482
  0.939189196  2.6369586
  0.945945978  2.64177346
  0.952702701  2.64630342
  0.959459484  2.64950657
  0.966216207  2.65232706
  0.972972989  2.65437126
  0.979729712  2.65611362
  0.986486495  2.65728879
  0.993243217  2.65789366
  1.  2.65824866
 
  0.  2.87706995
  0.00675676018  2.87686825
  0.0135135101  2.87653232
  0.0202702694  2.87523413
  0.0270270295  2.87341857
  0.0337837785  2.87105799
  0.0405405387  2.86810851
  0.0472972989  2.86480474
  0.0540540516  2.8603425
  0.0608108118  2.85487723
  0.067567572  2.84904909
  0.0743243173  2.84246278
  0.0810810775  2.83496237
  0.0878378376  2.82650733
  0.0945945904  2.81698728
  0.101351351  2.80636501
  0.108108111  2.79453206
  0.114864863  2.78081608
  0.121621624  2.76628947
  0.128378376  2.75015306
  0.135135144  2.73261619
  0.141891897  2.71303916
  0.148648649  2.69189906
  0.155405417  2.66880727
  0.162162155  2.64378834
  0.168918923  2.61672592
  0.175675675  2.58754635
  0.182432428  2.55625677
  0.189189196  2.5227704
  0.195945948  2.48669219
  0.202702701  2.44822931
  0.209459454  2.4073081
  0.216216221  2.36416006
  0.222972974  2.31849766
  0.229729727  2.2696867
  0.236486495  2.21946502
  0.243243247  2.16666412
  0.25  2.11141348
  0.256756753  2.05434775
  0.263513505  1.99553716
  0.270270258  1.93513155
  0.277027041  1.87333858
  0.283783793  1.81013
  0.290540546  1.74665534
  0.297297299  1.68301344
  0.304054052  1.61950994
  0.310810804  1.55669546
  0.317567557  1.49547172
  0.32432431  1.43643773
  0.331081092  1.38057339
  0.337837845  1.32876217
  0.344594598  1.28203368
  0.351351351  1.24138916
  0.358108103  1.20831931
  0.364864856  1.18410635
  0.371621609  1.16926527
  0.378378391  1.16424978
  0.385135144  1.17020524
  0.391891897  1.18729877
  0.398648649  1.21538484
  0.405405402  1.25469315
  0.412162155  1.30311644
  0.418918908  1.36073601
  0.42567569  1.4345324
  0.432432443  1.52090061
  0.439189196  1.58413529
  0.445945948  1.63059163
  0.452702701  1.66514421
  0.459459454  1.69003165
  0.466216207  1.71071434
  0.472972959  1.72528696
  0.479729742  1.73448467
  0.486486495  1.74145818
  0.493243247  1.74627316
  0.5  1.74779701
  0.5  1.74779701
  0.506756783  1.74627316
  0.513513505  1.74145818
  0.520270288  1.73448467
  0.527027011  1.72528696
  0.533783793  1.71071434
  0.540540516  1.69003165
  0.547297299  1.66514421
  0.554054022  1.63059163
  0.560810804  1.58413529
  0.567567587  1.52090061
  0.57432431  1.4345324
  0.581081092  1.36073601
  0.587837815  1.30311644
  0.594594598  1.25469315
  0.601351321  1.21538484
  0.608108103  1.18729877
  0.614864886  1.17020524
  0.621621609  1.16424978
  0.628378391  1.16926527
  0.635135114  1.18410635
  0.641891897  1.20831931
  0.648648679  1.24138916
  0.655405402  1.28203368
  0.662162185  1.32876217
  0.668918908  1.38057339
  0.67567569  1.43643773
  0.682432413  1.49547172
  0.689189196  1.55669546
  0.695945978  1.61950994
  0.702702701  1.68301344
  0.709459484  1.74665534
  0.716216207  1.81013
  0.722972989  1.87333858
  0.729729712  1.93513155
  0.736486495  1.99553716
  0.743243217  2.05434775
  0.75  2.11141348
  0.756756783  2.16666412
  0.763513505  2.21946502
  0.770270288  2.2696867
  0.777027011  2.31849766
  0.783783793  2.36416006
  0.790540516  2.4073081
  0.797297299  2.44822931
  0.804054022  2.48669219
  0.810810804  2.5227704
  0.817567587  2.55625677
  0.82432431  2.58754635
  0.831081092  2.61672592
  0.837837815  2.64378834
  0.844594598  2.66880727
  0.851351321  2.69189906
  0.858108103  2.71303916
  0.864864886  2.73261619
  0.871621609  2.7501533
  0.878378391  2.76628947
  0.885135114  2.78081608
  0.891891897  2.79453206
  0.898648679  2.80636525
  0.905405402  2.81698728
  0.912162185  2.82650709
  0.918918908  2.83496237
  0.92567569  2.84246373
  0.932432413  2.84904909
  0.939189196  2.85487747
  0.945945978  2.8603425
  0.952702701  2.86480451
  0.959459484  2.86810851
  0.966216207  2.87105799
  0.972972989  2.87341857
  0.979729712  2.87523413
  0.986486495  2.8765316
  0.993243217  2.87686849
  1.  2.87706995
 
  0.  3.10721564
  0.00675676018  3.10696077
  0.0135135101  3.10641932
  0.0202702694  3.10498953
  0.0270270295  3.10305595
  0.0337837785  3.10058928
  0.0405405387  3.09752345
  0.0472972989  3.09393167
  0.0540540516  3.08946419
  0.0608108118  3.08368707
  0.067567572  3.07759356
  0.0743243173  3.07066441
  0.0810810775  3.06281137
  0.0878378376  3.05390835
  0.0945945904  3.0438869
  0.101351351  3.03270483
  0.108108111  3.0202601
  0.114864863  3.00568771
  0.121621624  2.99035525
  0.128378376  2.97339082
  0.135135144  2.95495534
  0.141891897  2.93444371
  0.148648649  2.91224241
  0.155405417  2.88805747
  0.162162155  2.86179066
  0.168918923  2.83338308
  0.175675675  2.80290651
  0.182432428  2.77011013
  0.189189196  2.73496175
  0.195945948  2.69723105
  0.202702701  2.65715837
  0.209459454  2.61445856
  0.216216221  2.56944895
  0.222972974  2.52189398
  0.229729727  2.47134805
  0.236486495  2.41852856
  0.243243247  2.36352158
  0.25  2.30612946
  0.256756753  2.24709296
  0.263513505  2.18595004
  0.270270258  2.12313604
  0.277027041  2.05859041
  0.283783793  1.99270904
  0.290540546  1.9264853
  0.297297299  1.85982919
  0.304054052  1.7929523
  0.310810804  1.72673905
  0.317567557  1.66161847
  0.32432431  1.59835899
  0.331081092  1.537498
  0.337837845  1.4801439
  0.344594598  1.4269383
  0.351351351  1.37903345
  0.358108103  1.33750796
  0.364864856  1.30405283
  0.371621609  1.27837968
  0.378378391  1.26182389
  0.385135144  1.25482535
  0.391891897  1.2586956
  0.398648649  1.27322853
  0.405405402  1.29844677
  0.412162155  1.33402717
  0.418918908  1.37964141
  0.42567569  1.43827069
  0.432432443  1.53134894
  0.439189196  1.60014892
  0.445945948  1.65197599
  0.452702701  1.69128251
  0.459459454  1.72099471
  0.466216207  1.74209547
  0.472972959  1.75792146
  0.479729742  1.7711165
  0.486486495  1.7790271
  0.493243247  1.78187251
  0.5  1.78274679
  0.5  1.78274679
  0.506756783  1.78187251
  0.513513505  1.7790271
  0.520270288  1.7711165
  0.527027011  1.75792146
  0.533783793  1.74209547
  0.540540516  1.72099471
  0.547297299  1.69128251
  0.554054022  1.65197599
  0.560810804  1.60014892
  0.567567587  1.53134894
  0.57432431  1.43827069
  0.581081092  1.37964141
  0.587837815  1.33402717
  0.594594598  1.29844677
  0.601351321  1.27322853
  0.608108103  1.2586956
  0.614864886  1.25482535
  0.621621609  1.26182389
  0.628378391  1.27837968
  0.635135114  1.30405283
  0.641891897  1.33750796
  0.648648679  1.37903345
  0.655405402  1.4269383
  0.662162185  1.4801439
  0.668918908  1.537498
  0.67567569  1.59835899
  0.682432413  1.66161847
  0.689189196  1.72673905
  0.695945978  1.7929523
  0.702702701  1.85982919
  0.709459484  1.9264853
  0.716216207  1.99270904
  0.722972989  2.05859041
  0.729729712  2.12313604
  0.736486495  2.18595004
  0.743243217  2.24709296
  0.75  2.30612946
  0.756756783  2.36352158
  0.763513505  2.41852856
  0.770270288  2.47134805
  0.777027011  2.52189398
  0.783783793  2.56944895
  0.790540516  2.61445856
  0.797297299  2.65715837
  0.804054022  2.69723105
  0.810810804  2.73496175
  0.817567587  2.77011013
  0.82432431  2.80290651
  0.831081092  2.83338308
  0.837837815  2.86179066
  0.844594598  2.88805747
  0.851351321  2.91224241
  0.858108103  2.93444371
  0.864864886  2.95495605
  0.871621609  2.97339082
  0.878378391  2.99035549
  0.885135114  3.00568771
  0.891891897  3.0202601
  0.898648679  3.03270578
  0.905405402  3.0438869
  0.912162185  3.05390787
  0.918918908  3.06281137
  0.92567569  3.07066536
  0.932432413  3.07759356
  0.939189196  3.08368707
  0.945945978  3.08946419
  0.952702701  3.09393096
  0.959459484  3.09752369
  0.966216207  3.10058928
  0.972972989  3.10305643
  0.979729712  3.10498857
  0.986486495  3.10641909
  0.993243217  3.10696149
  1.  3.1072154
 
  0.  3.24988461
  0.00675676018  3.25098276
  0.0135135101  3.25427222
  0.0202702694  3.25976419
  0.0270270295  3.26745296
  0.0337837785  3.27733064
  0.0405405387  3.28940868
  0.0472972989  3.30368352
  0.0540540516  3.32015443
  0.0608108118  3.32106304
  0.067567572  3.31450844
  0.0743243173  3.30725861
  0.0810810775  3.29910803
  0.0878378376  3.28970456
  0.0945945904  3.27896833
  0.101351351  3.26716709
  0.108108111  3.25401306
  0.114864863  3.23886895
  0.121621624  3.22268105
  0.128378376  3.20479822
  0.135135144  3.18508554
  0.141891897  3.16360593
  0.148648649  3.14016342
  0.155405417  3.11461449
  0.162162155  3.08692217
  0.168918923  3.05687237
  0.175675675  3.02488852
  0.182432428  2.99009562
  0.189189196  2.95293856
  0.195945948  2.91324711
  0.202702701  2.87126946
  0.209459454  2.82673287
  0.216216221  2.77957582
  0.222972974  2.72982979
  0.229729727  2.67724752
  0.236486495  2.6215353
  0.243243247  2.56406283
  0.25  2.5042758
  0.256756753  2.44241524
  0.263513505  2.37857819
  0.270270258  2.3128562
  0.277027041  2.24520922
  0.283783793  2.17624807
  0.290540546  2.10680795
  0.297297299  2.03673005
  0.304054052  1.9664011
  0.310810804  1.89638543
  0.317567557  1.82686985
  0.32432431  1.75959253
  0.331081092  1.69352984
  0.337837845  1.63070035
  0.344594598  1.57140446
  0.351351351  1.51662469
  0.358108103  1.46731138
  0.364864856  1.42459989
  0.371621609  1.38891232
  0.378378391  1.36147845
  0.385135144  1.34304833
  0.391891897  1.33415413
  0.398648649  1.33576465
  0.405405402  1.34793615
  0.412162155  1.37048233
  0.418918908  1.40329659
  0.42567569  1.44590843
  0.432432443  1.53348494
  0.439189196  1.6050961
  0.445945948  1.65699625
  0.452702701  1.69483566
  0.459459454  1.72353387
  0.466216207  1.74597025
  0.472972959  1.76318216
  0.479729742  1.77325213
  0.486486495  1.78090048
  0.493243247  1.78661478
  0.5  1.78838027
  0.5  1.78838027
  0.506756783  1.78661478
  0.513513505  1.78090048
  0.520270288  1.77325213
  0.527027011  1.76318216
  0.533783793  1.74597025
  0.540540516  1.72353387
  0.547297299  1.69483566
  0.554054022  1.65699625
  0.560810804  1.6050961
  0.567567587  1.53348494
  0.57432431  1.44590843
  0.581081092  1.40329659
  0.587837815  1.37048233
  0.594594598  1.34793615
  0.601351321  1.33576465
  0.608108103  1.33415413
  0.614864886  1.34304833
  0.621621609  1.36147845
  0.628378391  1.38891232
  0.635135114  1.42459989
  0.641891897  1.46731138
  0.648648679  1.51662469
  0.655405402  1.57140446
  0.662162185  1.63070035
  0.668918908  1.69352984
  0.67567569  1.75959253
  0.682432413  1.82686985
  0.689189196  1.89638543
  0.695945978  1.9664011
  0.702702701  2.03673005
  0.709459484  2.10680795
  0.716216207  2.17624807
  0.722972989  2.24520922
  0.729729712  2.3128562
  0.736486495  2.37857819
  0.743243217  2.44241524
  0.75  2.5042758
  0.756756783  2.56406283
  0.763513505  2.6215353
  0.770270288  2.67724752
  0.777027011  2.72982979
  0.783783793  2.77957582
  0.790540516  2.82673287
  0.797297299  2.87126946
  0.804054022  2.91324711
  0.810810804  2.95293856
  0.817567587  2.99009562
  0.82432431  3.02488852
  0.831081092  3.05687237
  0.837837815  3.08692193
  0.844594598  3.11461449
  0.851351321  3.14016342
  0.858108103  3.16360593
  0.864864886  3.18508625
  0.871621609  3.20479822
  0.878378391  3.22268081
  0.885135114  3.23886895
  0.891891897  3.25401258
  0.898648679  3.26716709
  0.905405402  3.27896833
  0.912162185  3.28970432
  0.918918908  3.29910779
  0.92567569  3.30726576
  0.932432413  3.3145082
  0.939189196  3.32106352
  0.945945978  3.32015443
  0.952702701  3.30368352
  0.959459484  3.28940868
  0.966216207  3.27733064
  0.972972989  3.26745296
  0.979729712  3.25976419
  0.986486495  3.25427222
  0.993243217  3.25098276
  1.  3.24988461
 
  0.  3.260607
  0.00675676018  3.26170492
  0.0135135101  3.26499605
  0.0202702694  3.27048755
  0.0270270295  3.27817225
  0.0337837785  3.28804803
  0.0405405387  3.30012369
  0.0472972989  3.31439209
  0.0540540516  3.32661963
  0.0608108118  3.33881664
  0.067567572  3.35967302
  0.0743243173  3.38273144
  0.0810810775  3.40798521
  0.0878378376  3.43543363
  0.0945945904  3.46507931
  0.101351351  3.49690962
  0.108108111  3.49369431
  0.114864863  3.47790289
  0.121621624  3.46081591
  0.128378376  3.44192982
  0.135135144  3.42099929
  0.141891897  3.398417
  0.148648649  3.37359548
  0.155405417  3.3465519
  0.162162155  3.31724215
  0.168918923  3.28544402
  0.175675675  3.25174165
  0.182432428  3.21491146
  0.189189196  3.17566061
  0.195945948  3.13377523
  0.202702701  3.08972073
  0.209459454  3.04277086
  0.216216221  2.99313688
  0.222972974  2.94056821
  0.229729727  2.88525438
  0.236486495  2.82679558
  0.243243247  2.76646972
  0.25  2.70378041
  0.256756753  2.6388998
  0.263513505  2.57197022
  0.270270258  2.50324583
  0.277027041  2.43263078
  0.283783793  2.36029387
  0.290540546  2.28732133
  0.297297299  2.21356773
  0.304054052  2.13923359
  0.310810804  2.06509995
  0.317567557  1.9913435
  0.32432431  1.9195118
  0.331081092  1.84866202
  0.337837845  1.78038454
  0.344594598  1.71512723
  0.351351351  1.65368724
  0.358108103  1.59703135
  0.364864856  1.54601812
  0.371621609  1.50126565
  0.378378391  1.46385074
  0.385135144  1.43466783
  0.391891897  1.41413498
  0.398648649  1.40348232
  0.405405402  1.40292895
  0.412162155  1.41254056
  0.418918908  1.43261468
  0.42567569  1.46309268
  0.432432443  1.5407567
  0.439189196  1.62343121
  0.445945948  1.6809026
  0.452702701  1.72663212
  0.459459454  1.7580955
  0.466216207  1.78394544
  0.472972959  1.80070829
  0.479729742  1.81577468
  0.486486495  1.82574904
  0.493243247  1.82861137
  0.5  1.82940423
  0.5  1.82940423
  0.506756783  1.82861137
  0.513513505  1.82574904
  0.520270288  1.81577468
  0.527027011  1.80070829
  0.533783793  1.78394544
  0.540540516  1.7580955
  0.547297299  1.72663212
  0.554054022  1.6809026
  0.560810804  1.62343121
  0.567567587  1.5407567
  0.57432431  1.46309268
  0.581081092  1.43261468
  0.587837815  1.41254056
  0.594594598  1.40292895
  0.601351321  1.40348232
  0.608108103  1.41413498
  0.614864886  1.43466783
  0.621621609  1.46385074
  0.628378391  1.50126565
  0.635135114  1.54601812
  0.641891897  1.59703135
  0.648648679  1.65368724
  0.655405402  1.71512723
  0.662162185  1.78038454
  0.668918908  1.84866202
  0.67567569  1.9195118
  0.682432413  1.9913435
  0.689189196  2.06509995
  0.695945978  2.13923359
  0.702702701  2.21356773
  0.709459484  2.28732133
  0.716216207  2.36029387
  0.722972989  2.43263078
  0.729729712  2.50324583
  0.736486495  2.57197022
  0.743243217  2.6388998
  0.75  2.70378041
  0.756756783  2.76646972
  0.763513505  2.82679558
  0.770270288  2.88525438
  0.777027011  2.94056821
  0.783783793  2.99313688
  0.790540516  3.04277086
  0.797297299  3.08972073
  0.804054022  3.13377547
  0.810810804  3.17566061
  0.817567587  3.21491146
  0.82432431  3.25174165
  0.831081092  3.28544426
  0.837837815  3.31724238
  0.844594598  3.3465519
  0.851351321  3.37359571
  0.858108103  3.39841676
  0.864864886  3.42100406
  0.871621609  3.44192934
  0.878378391  3.46081591
  0.885135114  3.47790146
  0.891891897  3.49369431
  0.898648679  3.49690962
  0.905405402  3.46507931
  0.912162185  3.43543363
  0.918918908  3.40798497
  0.92567569  3.38273144
  0.932432413  3.35967302
  0.939189196  3.33881664
  0.945945978  3.32661963
  0.952702701  3.31439209
  0.959459484  3.30012369
  0.966216207  3.28804803
  0.972972989  3.27817225
  0.979729712  3.27048755
  0.986486495  3.26499605
  0.993243217  3.26170492
  1.  3.260607
 
  0.  3.27417445
  0.00675676018  3.27526999
  0.0135135101  3.27855492
  0.0202702694  3.2840333
  0.0270270295  3.29169846
  0.0337837785  3.30154848
  0.0405405387  3.31359291
  0.0472972989  3.32782507
  0.0540540516  3.33085752
  0.0608108118  3.34951973
  0.067567572  3.37037277
  0.0743243173  3.39342475
  0.0810810775  3.41867065
  0.0878378376  3.44610882
  0.0945945904  3.47574449
  0.101351351  3.50751925
  0.108108111  3.53094149
  0.114864863  3.56716561
  0.121621624  3.60557985
  0.128378376  3.64617777
  0.135135144  3.66121054
  0.141891897  3.63736343
  0.148648649  3.61125946
  0.155405417  3.58253717
  0.162162155  3.55149341
  0.168918923  3.51789737
  0.175675675  3.4824698
  0.182432428  3.44348645
  0.189189196  3.40195942
  0.195945948  3.35762739
  0.202702701  3.3112812
  0.209459454  3.26138234
  0.216216221  3.20873189
  0.222972974  3.15323329
  0.229729727  3.09501266
  0.236486495  3.03356028
  0.243243247  2.97006798
  0.25  2.90417981
  0.256756753  2.83602476
  0.263513505  2.76583982
  0.270270258  2.69413304
  0.277027041  2.62005186
  0.283783793  2.54415512
  0.290540546  2.46730256
  0.297297299  2.38994551
  0.304054052  2.3116343
  0.310810804  2.23323441
  0.317567557  2.15541434
  0.32432431  2.07847786
  0.331081092  2.00284553
  0.337837845  1.9292953
  0.344594598  1.8582828
  0.351351351  1.79054034
  0.358108103  1.72687936
  0.364864856  1.66841793
  0.371621609  1.61524749
  0.378378391  1.56844997
  0.385135144  1.52914953
  0.391891897  1.49815345
  0.398648649  1.47581577
  0.405405402  1.4628979
  0.412162155  1.46034515
  0.418918908  1.46808553
  0.42567569  1.48629808
  0.432432443  1.54659009
  0.439189196  1.6253953
  0.445945948  1.68577743
  0.452702701  1.72829962
  0.459459454  1.76364183
  0.466216207  1.7874527
  0.472972959  1.80802584
  0.479729742  1.81975722
  0.486486495  1.82747388
  0.493243247  1.83480942
  0.5  1.83729601
  0.5  1.83729601
  0.506756783  1.83480942
  0.513513505  1.82747388
  0.520270288  1.81975722
  0.527027011  1.80802584
  0.533783793  1.7874527
  0.540540516  1.76364183
  0.547297299  1.72829962
  0.554054022  1.68577743
  0.560810804  1.6253953
  0.567567587  1.54659009
  0.57432431  1.48629808
  0.581081092  1.46808553
  0.587837815  1.46034515
  0.594594598  1.4628979
  0.601351321  1.47581577
  0.608108103  1.49815345
  0.614864886  1.52914953
  0.621621609  1.56844997
  0.628378391  1.61524749
  0.635135114  1.66841793
  0.641891897  1.72687936
  0.648648679  1.79054034
  0.655405402  1.8582828
  0.662162185  1.9292953
  0.668918908  2.00284553
  0.67567569  2.07847786
  0.682432413  2.15541434
  0.689189196  2.23323441
  0.695945978  2.3116343
  0.702702701  2.38994551
  0.709459484  2.46730256
  0.716216207  2.54415512
  0.722972989  2.62005186
  0.729729712  2.69413304
  0.736486495  2.76583982
  0.743243217  2.83602476
  0.75  2.90417981
  0.756756783  2.97006798
  0.763513505  3.03356028
  0.770270288  3.09501266
  0.777027011  3.15323329
  0.783783793  3.20873165
  0.790540516  3.2613821
  0.797297299  3.31128144
  0.804054022  3.35762739
  0.810810804  3.40195942
  0.817567587  3.44348645
  0.82432431  3.48246956
  0.831081092  3.51789761
  0.837837815  3.55149364
  0.844594598  3.58253717
  0.851351321  3.61125851
  0.858108103  3.63736677
  0.864864886  3.66121173
  0.871621609  3.64617777
  0.878378391  3.60557985
  0.885135114  3.56716561
  0.891891897  3.53094149
  0.898648679  3.50752044
  0.905405402  3.47574449
  0.912162185  3.44610882
  0.918918908  3.41867065
  0.92567569  3.39342499
  0.932432413  3.37037277
  0.939189196  3.34951973
  0.945945978  3.33085752
  0.952702701  3.32782507
  0.959459484  3.31359291
  0.966216207  3.30154848
  0.972972989  3.29169846
  0.979729712  3.2840333
  0.986486495  3.27855492
  0.993243217  3.27526999
  1.  3.27417445
 
  0.  3.29335308
  0.00675676018  3.29444695
  0.0135135101  3.29772687
  0.0202702694  3.30319977
  0.0270270295  3.31085491
  0.0337837785  3.32069111
  0.0405405387  3.33271694
  0.0472972989  3.33129072
  0.0540540516  3.34424257
  0.0608108118  3.36285233
  0.067567572  3.38364029
  0.0743243173  3.40661502
  0.0810810775  3.43177128
  0.0878378376  3.45909739
  0.0945945904  3.4886024
  0.101351351  3.50756073
  0.108108111  3.54157829
  0.114864863  3.57778597
  0.121621624  3.6161809
  0.128378376  3.65675926
  0.135135144  3.68896294
  0.141891897  3.73392534
  0.148648649  3.78104305
  0.155405417  3.82133341
  0.162162155  3.78858209
  0.168918923  3.75307155
  0.175675675  3.71532393
  0.182432428  3.67414427
  0.189189196  3.63042617
  0.195945948  3.58366132
  0.202702701  3.53448009
  0.209459454  3.48171139
  0.216216221  3.42602515
  0.222972974  3.36746955
  0.229729727  3.30608177
  0.236486495  3.24202657
  0.243243247  3.17472076
  0.25  3.10547161
  0.256756753  3.03385019
  0.263513505  2.96011925
  0.270270258  2.88473439
  0.277027041  2.80700684
  0.283783793  2.72725272
  0.290540546  2.64665389
  0.297297299  2.56505227
  0.304054052  2.48305798
  0.310810804  2.40070868
  0.317567557  2.31858349
  0.32432431  2.23673129
  0.331081092  2.15625262
  0.337837845  2.07749081
  0.344594598  2.00085998
  0.351351351  1.92710769
  0.358108103  1.8568666
  0.364864856  1.79125166
  0.371621609  1.73032999
  0.378378391  1.67502832
  0.385135144  1.62660801
  0.391891897  1.58558965
  0.398648649  1.55263782
  0.405405402  1.52847421
  0.412162155  1.51398182
  0.418918908  1.50968182
  0.42567569  1.51594782
  0.432432443  1.55346704
  0.439189196  1.64231253
  0.445945948  1.71306562
  0.452702701  1.76310682
  0.459459454  1.79906178
  0.466216207  1.83194566
  0.472972959  1.84903598
  0.479729742  1.86587906
  0.486486495  1.87900186
  0.493243247  1.88177276
  0.5  1.88259697
  0.5  1.88259697
  0.506756783  1.88177276
  0.513513505  1.87900186
  0.520270288  1.86587906
  0.527027011  1.84903598
  0.533783793  1.83194566
  0.540540516  1.79906178
  0.547297299  1.76310682
  0.554054022  1.71306562
  0.560810804  1.64231253
  0.567567587  1.55346704
  0.57432431  1.51594782
  0.581081092  1.50968182
  0.587837815  1.51398182
  0.594594598  1.52847421
  0.601351321  1.55263782
  0.608108103  1.58558965
  0.614864886  1.62660801
  0.621621609  1.67502832
  0.628378391  1.73032999
  0.635135114  1.79125166
  0.641891897  1.8568666
  0.648648679  1.92710769
  0.655405402  2.00085998
  0.662162185  2.07749081
  0.668918908  2.15625262
  0.67567569  2.23673129
  0.682432413  2.31858349
  0.689189196  2.40070868
  0.695945978  2.48305798
  0.702702701  2.56505227
  0.709459484  2.64665389
  0.716216207  2.72725272
  0.722972989  2.80700684
  0.729729712  2.88473439
  0.736486495  2.96011925
  0.743243217  3.03385019
  0.75  3.10547161
  0.756756783  3.17472076
  0.763513505  3.24202657
  0.770270288  3.30608177
  0.777027011  3.36746955
  0.783783793  3.42602539
  0.790540516  3.48171139
  0.797297299  3.53448009
  0.804054022  3.58366108
  0.810810804  3.63042641
  0.817567587  3.67414427
  0.82432431  3.71532345
  0.831081092  3.75307202
  0.837837815  3.7885828
  0.844594598  3.82133365
  0.851351321  3.78104329
  0.858108103  3.73392534
  0.864864886  3.68896294
  0.871621609  3.65675926
  0.878378391  3.6161809
  0.885135114  3.57778597
  0.891891897  3.54157829
  0.898648679  3.50756073
  0.905405402  3.4886024
  0.912162185  3.45909739
  0.918918908  3.43177128
  0.92567569  3.40661526
  0.932432413  3.38364029
  0.939189196  3.36285233
  0.945945978  3.34424257
  0.952702701  3.33128858
  0.959459484  3.33271694
  0.966216207  3.32069111
  0.972972989  3.31085491
  0.979729712  3.30319977
  0.986486495  3.29772687
  0.993243217  3.29444695
  1.  3.29335308
 
  0.  3.31555891
  0.00675676018  3.31664371
  0.0135135101  3.3198967
  0.0202702694  3.32532454
  0.0270270295  3.3329134
  0.0337837785  3.3383677
  0.0405405387  3.33515644
  0.0472972989  3.34692574
  0.0540540516  3.3633182
  0.0608108118  3.38189721
  0.067567572  3.40264916
  0.0743243173  3.42558098
  0.0810810775  3.45068693
  0.0878378376  3.47795773
  0.0945945904  3.50739551
  0.101351351  3.52026939
  0.108108111  3.5541029
  0.114864863  3.59008884
  0.121621624  3.62821484
  0.128378376  3.6684618
  0.135135144  3.6995182
  0.141891897  3.74444914
  0.148648649  3.79153442
  0.155405417  3.83032703
  0.162162155  3.88173866
  0.168918923  3.93524384
  0.175675675  3.94925475
  0.182432428  3.90582466
  0.189189196  3.85956573
  0.195945948  3.81040668
  0.202702701  3.75841546
  0.209459454  3.70266366
  0.216216221  3.64387751
  0.222972974  3.58213234
  0.229729727  3.51744938
  0.236486495  3.45012689
  0.243243247  3.37942076
  0.25  3.30649328
  0.256756753  3.23124218
  0.263513505  3.1537776
  0.270270258  3.07459164
  0.277027041  2.99305749
  0.283783793  2.90931392
  0.290540546  2.82496667
  0.297297299  2.73934984
  0.304054052  2.65328979
  0.310810804  2.56684494
  0.317567557  2.4804008
  0.32432431  2.39413643
  0.331081092  2.30898929
  0.337837845  2.22513342
  0.344594598  2.14301133
  0.351351351  2.06343555
  0.358108103  1.98713708
  0.364864856  1.91483939
  0.371621609  1.84672809
  0.378378391  1.78374553
  0.385135144  1.72681141
  0.391891897  1.67655122
  0.398648649  1.63387108
  0.405405402  1.59943569
  0.412162155  1.57350075
  0.418918908  1.55769193
  0.42567569  1.55235124
  0.432432443  1.55932021
  0.439189196  1.6494329
  0.445945948  1.71460342
  0.452702701  1.76707482
  0.459459454  1.80786884
  0.466216207  1.83279228
  0.472972959  1.85838223
  0.479729742  1.87255144
  0.486486495  1.87995791
  0.493243247  1.88938594
  0.5  1.89282155
  0.5  1.89282155
  0.506756783  1.88938594
  0.513513505  1.87995791
  0.520270288  1.87255144
  0.527027011  1.85838223
  0.533783793  1.83279228
  0.540540516  1.80786884
  0.547297299  1.76707482
  0.554054022  1.71460342
  0.560810804  1.6494329
  0.567567587  1.55932021
  0.57432431  1.55235124
  0.581081092  1.55769193
  0.587837815  1.57350075
  0.594594598  1.59943569
  0.601351321  1.63387108
  0.608108103  1.67655122
  0.614864886  1.72681141
  0.621621609  1.78374553
  0.628378391  1.84672809
  0.635135114  1.91483939
  0.641891897  1.98713708
  0.648648679  2.06343555
  0.655405402  2.14301133
  0.662162185  2.22513342
  0.668918908  2.30898929
  0.67567569  2.39413643
  0.682432413  2.4804008
  0.689189196  2.56684494
  0.695945978  2.65328979
  0.702702701  2.73934984
  0.709459484  2.82496667
  0.716216207  2.90931392
  0.722972989  2.99305749
  0.729729712  3.07459164
  0.736486495  3.1537776
  0.743243217  3.23124218
  0.75  3.30649328
  0.756756783  3.37942076
  0.763513505  3.45012689
  0.770270288  3.51744914
  0.777027011  3.58213234
  0.783783793  3.64387703
  0.790540516  3.70266247
  0.797297299  3.75841594
  0.804054022  3.81040859
  0.810810804  3.85956621
  0.817567587  3.90582514
  0.82432431  3.94925499
  0.831081092  3.93524408
  0.837837815  3.88173866
  0.844594598  3.83032703
  0.851351321  3.79153442
  0.858108103  3.74444914
  0.864864886  3.69951844
  0.871621609  3.6684618
  0.878378391  3.62821507
  0.885135114  3.59008884
  0.891891897  3.5541029
  0.898648679  3.52026939
  0.905405402  3.50739551
  0.912162185  3.47795773
  0.918918908  3.45068693
  0.92567569  3.42558122
  0.932432413  3.40264916
  0.939189196  3.38189721
  0.945945978  3.3633182
  0.952702701  3.3469255
  0.959459484  3.33515549
  0.966216207  3.33836603
  0.972972989  3.3329134
  0.979729712  3.32532454
  0.986486495  3.3198967
  0.993243217  3.31664371
  1.  3.31555891
 
  0.  3.34556007
  0.00675676018  3.34500957
  0.0135135101  3.34434509
  0.0202702694  3.34288454
  0.0270270295  3.34092236
  0.0337837785  3.34266448
  0.0405405387  3.35458064
  0.0472972989  3.36865234
  0.0540540516  3.38488531
  0.0608108118  3.40327311
  0.067567572  3.42379689
  0.0743243173  3.44646621
  0.0810810775  3.47126651
  0.0878378376  3.49818325
  0.0945945904  3.5198679
  0.101351351  3.53898525
  0.108108111  3.57272911
  0.114864863  3.60861254
  0.121621624  3.64662075
  0.128378376  3.68309498
  0.135135144  3.71080828
  0.141891897  3.75522089
  0.148648649  3.80165625
  0.155405417  3.84077859
  0.162162155  3.89214849
  0.168918923  3.94561481
  0.175675675  3.99075818
  0.182432428  4.04811764
  0.189189196  4.08963299
  0.195945948  4.03760672
  0.202702701  3.98238707
  0.209459454  3.92359018
  0.216216221  3.86161304
  0.222972974  3.7964859
  0.229729727  3.72833824
  0.236486495  3.65733194
  0.243243247  3.58355641
  0.25  3.50671864
  0.256756753  3.42788863
  0.263513505  3.34667945
  0.270270258  3.26363373
  0.277027041  3.17782545
  0.283783793  3.09027004
  0.290540546  3.00201416
  0.297297299  2.91277599
  0.304054052  2.82264018
  0.310810804  2.73193169
  0.317567557  2.64113092
  0.32432431  2.5507009
  0.331081092  2.46095133
  0.337837845  2.37232137
  0.344594598  2.28513169
  0.351351351  2.19989109
  0.358108103  2.11801362
  0.364864856  2.03936529
  0.371621609  1.96449471
  0.378378391  1.89431095
  0.385135144  1.82945681
  0.391891897  1.77068293
  0.398648649  1.71878767
  0.405405402  1.67455459
  0.412162155  1.63846135
  0.418918908  1.61189449
  0.42567569  1.59461141
  0.432432443  1.58898354
  0.439189196  1.65993404
  0.445945948  1.73853731
  0.452702701  1.79855204
  0.459459454  1.84431982
  0.466216207  1.88035846
  0.472972959  1.90284038
  0.479729742  1.92054224
  0.486486495  1.93747663
  0.493243247  1.94082379
  0.5  1.94147825
  0.5  1.94147825
  0.506756783  1.94082379
  0.513513505  1.93747663
  0.520270288  1.92054224
  0.527027011  1.90284038
  0.533783793  1.88035846
  0.540540516  1.84431982
  0.547297299  1.79855204
  0.554054022  1.73853731
  0.560810804  1.65993404
  0.567567587  1.58898354
  0.57432431  1.59461141
  0.581081092  1.61189449
  0.587837815  1.63846135
  0.594594598  1.67455459
  0.601351321  1.71878767
  0.608108103  1.77068293
  0.614864886  1.82945681
  0.621621609  1.89431095
  0.628378391  1.96449471
  0.635135114  2.03936529
  0.641891897  2.11801362
  0.648648679  2.19989109
  0.655405402  2.28513169
  0.662162185  2.37232137
  0.668918908  2.46095133
  0.67567569  2.5507009
  0.682432413  2.64113092
  0.689189196  2.73193169
  0.695945978  2.82264018
  0.702702701  2.91277599
  0.709459484  3.00201416
  0.716216207  3.09027004
  0.722972989  3.17782545
  0.729729712  3.26363373
  0.736486495  3.34667945
  0.743243217  3.42788863
  0.75  3.50671864
  0.756756783  3.58355665
  0.763513505  3.65733194
  0.770270288  3.72833824
  0.777027011  3.79648638
  0.783783793  3.86161256
  0.790540516  3.92358947
  0.797297299  3.98238778
  0.804054022  4.03760815
  0.810810804  4.0896349
  0.817567587  4.04811764
  0.82432431  3.99075818
  0.831081092  3.94561481
  0.837837815  3.89214849
  0.844594598  3.84077859
  0.851351321  3.80165625
  0.858108103  3.75522089
  0.864864886  3.71080852
  0.871621609  3.68308878
  0.878378391  3.64662075
  0.885135114  3.60861254
  0.891891897  3.57272911
  0.898648679  3.53898525
  0.905405402  3.51986313
  0.912162185  3.49818325
  0.918918908  3.47126627
  0.92567569  3.44646645
  0.932432413  3.42379689
  0.939189196  3.40327311
  0.945945978  3.38488531
  0.952702701  3.36865234
  0.959459484  3.35458064
  0.966216207  3.34266448
  0.972972989  3.34092236
  0.979729712  3.34288549
  0.986486495  3.34434271
  0.993243217  3.34501219
  1.  3.34556198
 
  0.  3.34668899
  0.00675676018  3.34776926
  0.0135135101  3.35100341
  0.0202702694  3.35640478
  0.0270270295  3.36395955
  0.0337837785  3.37366462
  0.0405405387  3.38552666
  0.0472972989  3.39953518
  0.0540540516  3.41569161
  0.0608108118  3.43398547
  0.067567572  3.45440531
  0.0743243173  3.47695255
  0.0810810775  3.50161672
  0.0878378376  3.52837896
  0.0945945904  3.52721667
  0.101351351  3.55833817
  0.108108111  3.59154296
  0.114864863  3.62681389
  0.121621624  3.66412735
  0.128378376  3.68672967
  0.135135144  3.72892284
  0.141891897  3.77316713
  0.148648649  3.81941509
  0.155405417  3.85005999
  0.162162155  3.90034866
  0.168918923  3.95242167
  0.175675675  4.00111818
  0.182432428  4.05852985
  0.189189196  4.1069665
  0.195945948  4.16666985
  0.202702701  4.20608377
  0.209459454  4.14430094
  0.216216221  4.07912636
  0.222972974  4.01059437
  0.229729727  3.93896604
  0.236486495  3.86437821
  0.243243247  3.78693247
  0.25  3.70666027
  0.256756753  3.62359476
  0.263513505  3.53865337
  0.270270258  3.45163012
  0.277027041  3.36196256
  0.283783793  3.27088118
  0.290540546  3.17848325
  0.297297299  3.0853548
  0.304054052  2.99120927
  0.310810804  2.89633298
  0.317567557  2.80135083
  0.32432431  2.70663285
  0.331081092  2.61245537
  0.337837845  2.51919937
  0.344594598  2.42724752
  0.351351351  2.33721328
  0.358108103  2.24989724
  0.364864856  2.16528559
  0.371621609  2.08389473
  0.378378391  2.00700474
  0.385135144  1.93491852
  0.391891897  1.86826789
  0.398648649  1.80788362
  0.405405402  1.75458753
  0.412162155  1.70898652
  0.418918908  1.67225885
  0.42567569  1.64391911
  0.432432443  1.62677169
  0.439189196  1.66346455
  0.445945948  1.7485435
  0.452702701  1.80896115
  0.459459454  1.85279632
  0.466216207  1.8850565
  0.472972959  1.91247404
  0.479729742  1.93090928
  0.486486495  1.93828905
  0.493243247  1.94947267
  0.5  1.95388532
  0.5  1.95388532
  0.506756783  1.94947267
  0.513513505  1.93828905
  0.520270288  1.93090928
  0.527027011  1.91247404
  0.533783793  1.8850565
  0.540540516  1.85279632
  0.547297299  1.80896115
  0.554054022  1.7485435
  0.560810804  1.66346455
  0.567567587  1.62677169
  0.57432431  1.64391911
  0.581081092  1.67225885
  0.587837815  1.70898652
  0.594594598  1.75458753
  0.601351321  1.80788362
  0.608108103  1.86826789
  0.614864886  1.93491852
  0.621621609  2.00700474
  0.628378391  2.08389473
  0.635135114  2.16528559
  0.641891897  2.24989724
  0.648648679  2.33721328
  0.655405402  2.42724752
  0.662162185  2.51919937
  0.668918908  2.61245537
  0.67567569  2.70663285
  0.682432413  2.80135083
  0.689189196  2.89633298
  0.695945978  2.99120927
  0.702702701  3.0853548
  0.709459484  3.17848325
  0.716216207  3.27088118
  0.722972989  3.36196256
  0.729729712  3.45163012
  0.736486495  3.53865337
  0.743243217  3.62359476
  0.75  3.70666027
  0.756756783  3.78693295
  0.763513505  3.86437845
  0.770270288  3.93896556
  0.777027011  4.01059437
  0.783783793  4.07912636
  0.790540516  4.14429712
  0.797297299  4.20608521
  0.804054022  4.16666985
  0.810810804  4.1069665
  0.817567587  4.05852985
  0.82432431  4.00111818
  0.831081092  3.95242167
  0.837837815  3.90034866
  0.844594598  3.85006022
  0.851351321  3.81941509
  0.858108103  3.77316713
  0.864864886  3.72892284
  0.871621609  3.68672943
  0.878378391  3.66412735
  0.885135114  3.62681389
  0.891891897  3.59154296
  0.898648679  3.55833817
  0.905405402  3.52721643
  0.912162185  3.52837873
  0.918918908  3.50161672
  0.92567569  3.47695255
  0.932432413  3.45440531
  0.939189196  3.43398547
  0.945945978  3.41569161
  0.952702701  3.39953518
  0.959459484  3.38552666
  0.966216207  3.37366462
  0.972972989  3.36395955
  0.979729712  3.35640454
  0.986486495  3.35100341
  0.993243217  3.34776926
  1.  3.34668899
 
  0.  3.36867857
  0.00675676018  3.36974335
  0.0135135101  3.37292814
  0.0202702694  3.37825155
  0.0270270295  3.38569641
  0.0337837785  3.39526105
  0.0405405387  3.40695357
  0.0472972989  3.42076159
  0.0540540516  3.43669224
  0.0608108118  3.45473051
  0.067567572  3.47487307
  0.0743243173  3.49712396
  0.0810810775  3.52147698
  0.0878378376  3.5311389
  0.0945945904  3.55723906
  0.101351351  3.58817315
  0.108108111  3.62117076
  0.114864863  3.65621638
  0.121621624  3.69329071
  0.128378376  3.70344901
  0.135135144  3.74478626
  0.141891897  3.78810811
  0.148648649  3.83340693
  0.155405417  3.86763048
  0.162162155  3.91773939
  0.168918923  3.96966743
  0.175675675  4.00618553
  0.182432428  4.0616312
  0.189189196  4.11739302
  0.195945948  4.17674541
  0.202702701  4.22667027
  0.209459454  4.28700733
  0.216216221  4.29528046
  0.222972974  4.22352171
  0.229729727  4.14842987
  0.236486495  4.07028103
  0.243243247  3.98910356
  0.25  3.90530229
  0.256756753  3.81775045
  0.263513505  3.72920084
  0.270270258  3.63808894
  0.277027041  3.54503202
  0.283783793  3.4503541
  0.290540546  3.35382414
  0.297297299  3.25679994
  0.304054052  3.15873528
  0.310810804  3.060076
  0.317567557  2.96112776
  0.32432431  2.86228991
  0.331081092  2.76384974
  0.337837845  2.66607451
  0.344594598  2.5695281
  0.351351351  2.47489214
  0.358108103  2.38247299
  0.364864856  2.29235864
  0.371621609  2.20502448
  0.378378391  2.12189889
  0.385135144  2.0430367
  0.391891897  1.96913528
  0.398648649  1.90090334
  0.405405402  1.83916116
  0.412162155  1.78484464
  0.418918908  1.73839641
  0.42567569  1.70026636
  0.432432443  1.67168677
  0.439189196  1.67237079
  0.445945948  1.76842713
  0.452702701  1.83740973
  0.459459454  1.89461446
  0.466216207  1.9296062
  0.472972959  1.96144915
  0.479729742  1.97934937
  0.486486495  1.99854589
  0.493243247  2.00489068
  0.5  2.00457859
  0.5  2.00457859
  0.506756783  2.00489068
  0.513513505  1.99854589
  0.520270288  1.97934937
  0.527027011  1.96144915
  0.533783793  1.9296062
  0.540540516  1.89461446
  0.547297299  1.83740973
  0.554054022  1.76842713
  0.560810804  1.67237079
  0.567567587  1.67168677
  0.57432431  1.70026636
  0.581081092  1.73839641
  0.587837815  1.78484464
  0.594594598  1.83916116
  0.601351321  1.90090334
  0.608108103  1.96913528
  0.614864886  2.0430367
  0.621621609  2.12189889
  0.628378391  2.20502448
  0.635135114  2.29235864
  0.641891897  2.38247299
  0.648648679  2.47489214
  0.655405402  2.5695281
  0.662162185  2.66607451
  0.668918908  2.76384974
  0.67567569  2.86228991
  0.682432413  2.96112776
  0.689189196  3.060076
  0.695945978  3.15873528
  0.702702701  3.25679994
  0.709459484  3.35382414
  0.716216207  3.4503541
  0.722972989  3.54503202
  0.729729712  3.63808894
  0.736486495  3.72920084
  0.743243217  3.81775069
  0.75  3.90530252
  0.756756783  3.98910379
  0.763513505  4.07028246
  0.770270288  4.14843225
  0.777027011  4.22352266
  0.783783793  4.29528332
  0.790540516  4.28700733
  0.797297299  4.22667074
  0.804054022  4.17674541
  0.810810804  4.11739302
  0.817567587  4.0616312
  0.82432431  4.00618553
  0.831081092  3.96966743
  0.837837815  3.91773939
  0.844594598  3.86763048
  0.851351321  3.83340693
  0.858108103  3.78810811
  0.864864886  3.74478626
  0.871621609  3.70344901
  0.878378391  3.69329095
  0.885135114  3.65621638
  0.891891897  3.62117076
  0.898648679  3.58817339
  0.905405402  3.55723906
  0.912162185  3.53113842
  0.918918908  3.52147698
  0.92567569  3.4971242
  0.932432413  3.47487307
  0.939189196  3.45473051
  0.945945978  3.43669224
  0.952702701  3.42076159
  0.959459484  3.40695357
  0.966216207  3.39526105
  0.972972989  3.38569641
  0.979729712  3.37825155
  0.986486495  3.3729279
  0.993243217  3.36974335
  1.  3.36867857
 
  0.  3.4092207
  0.00675676018  3.41028166
  0.0135135101  3.41345716
  0.0202702694  3.41875696
  0.0270270295  3.42617846
  0.0337837785  3.43570948
  0.0405405387  3.44735909
  0.0472972989  3.46111774
  0.0540540516  3.47698545
  0.0608108118  3.49496508
  0.067567572  3.51503992
  0.0743243173  3.53721857
  0.0810810775  3.54089451
  0.0878378376  3.54791999
  0.0945945904  3.57647038
  0.101351351  3.60711741
  0.108108111  3.63986373
  0.114864863  3.6747191
  0.121621624  3.70301867
  0.128378376  3.73236847
  0.135135144  3.77344847
  0.141891897  3.81651306
  0.148648649  3.85153437
  0.155405417  3.88070869
  0.162162155  3.9300456
  0.168918923  3.98148203
  0.175675675  4.02336264
  0.182432428  4.07881403
  0.189189196  4.119174
  0.195945948  4.1798687
  0.202702701  4.2370472
  0.209459454  4.29803133
  0.216216221  4.3479948
  0.222972974  4.40987492
  0.229729727  4.35633326
  0.236486495  4.27442169
  0.243243247  4.18963814
  0.25  4.10205746
  0.256756753  4.011446
  0.263513505  3.91856432
  0.270270258  3.82359695
  0.277027041  3.72704458
  0.283783793  3.62864447
  0.290540546  3.52831936
  0.297297299  3.42752409
  0.304054052  3.32562208
  0.310810804  3.22313857
  0.317567557  3.12028933
  0.32432431  3.01743698
  0.331081092  2.91504598
  0.337837845  2.81311512
  0.344594598  2.7121644
  0.351351351  2.61302805
  0.358108103  2.51561594
  0.364864856  2.42042851
  0.371621609  2.32797956
  0.378378391  2.23920035
  0.385135144  2.15412998
  0.391891897  2.07350588
  0.398648649  1.99785042
  0.405405402  1.92844677
  0.412162155  1.86575222
  0.418918908  1.81018519
  0.42567569  1.76248753
  0.432432443  1.72366858
  0.439189196  1.69705176
  0.445945948  1.76897919
  0.452702701  1.84366095
  0.459459454  1.89521646
  0.466216207  1.94125271
  0.472972959  1.9678899
  0.479729742  1.99324703
  0.486486495  2.00285435
  0.493243247  2.01379919
  0.5  2.0195756
  0.5  2.0195756
  0.506756783  2.01379919
  0.513513505  2.00285435
  0.520270288  1.99324703
  0.527027011  1.9678899
  0.533783793  1.94125271
  0.540540516  1.89521646
  0.547297299  1.84366095
  0.554054022  1.76897919
  0.560810804  1.69705176
  0.567567587  1.72366858
  0.57432431  1.76248753
  0.581081092  1.81018519
  0.587837815  1.86575222
  0.594594598  1.92844677
  0.601351321  1.99785042
  0.608108103  2.07350588
  0.614864886  2.15412998
  0.621621609  2.23920035
  0.628378391  2.32797956
  0.635135114  2.42042851
  0.641891897  2.51561594
  0.648648679  2.61302805
  0.655405402  2.7121644
  0.662162185  2.81311512
  0.668918908  2.91504598
  0.67567569  3.01743698
  0.682432413  3.12028933
  0.689189196  3.22313857
  0.695945978  3.32562208
  0.702702701  3.42752409
  0.709459484  3.52831936
  0.716216207  3.62864447
  0.722972989  3.72704458
  0.729729712  3.82359695
  0.736486495  3.91856408
  0.743243217  4.011446
  0.75  4.10205746
  0.756756783  4.18963814
  0.763513505  4.27442122
  0.770270288  4.35633421
  0.777027011  4.40987539
  0.783783793  4.3479948
  0.790540516  4.29803133
  0.797297299  4.2370472
  0.804054022  4.1798687
  0.810810804  4.119174
  0.817567587  4.07881403
  0.82432431  4.02336264
  0.831081092  3.98148203
  0.837837815  3.9300456
  0.844594598  3.88070869
  0.851351321  3.85153341
  0.858108103  3.81651306
  0.864864886  3.77344847
  0.871621609  3.73236847
  0.878378391  3.70302391
  0.885135114  3.67471886
  0.891891897  3.63986373
  0.898648679  3.60711718
  0.905405402  3.57647038
  0.912162185  3.54791999
  0.918918908  3.54089308
  0.92567569  3.53721857
  0.932432413  3.51503992
  0.939189196  3.49496508
  0.945945978  3.47698545
  0.952702701  3.46111774
  0.959459484  3.44735909
  0.966216207  3.43570948
  0.972972989  3.42617846
  0.979729712  3.41875696
  0.986486495  3.41345692
  0.993243217  3.41028166
  1.  3.4092207
 
  0.  3.43740487
  0.00675676018  3.43847585
  0.0135135101  3.44168496
  0.0202702694  3.44703484
  0.0270270295  3.4545331
  0.0337837785  3.46416092
  0.0405405387  3.47593498
  0.0472972989  3.48984814
  0.0540540516  3.50589561
  0.0608108118  3.52409458
  0.067567572  3.54443312
  0.0743243173  3.54935884
  0.0810810775  3.56149888
  0.0878378376  3.58787322
  0.0945945904  3.61634803
  0.101351351  3.64691591
  0.108108111  3.67958927
  0.114864863  3.71437359
  0.121621624  3.71168756
  0.128378376  3.75078106
  0.135135144  3.79201484
  0.141891897  3.83541536
  0.148648649  3.8615551
  0.155405417  3.90860271
  0.162162155  3.95768857
  0.168918923  3.98931265
  0.175675675  4.03513622
  0.182432428  4.0911274
  0.189189196  4.13612175
  0.195945948  4.19560814
  0.202702701  4.24325132
  0.209459454  4.30922318
  0.216216221  4.35950518
  0.222972974  4.42159939
  0.229729727  4.47276211
  0.236486495  4.47700977
  0.243243247  4.3888216
  0.25  4.29751682
  0.256756753  4.20347881
  0.263513505  4.10656404
  0.270270258  4.00810194
  0.277027041  3.90796709
  0.283783793  3.80604482
  0.290540546  3.70199633
  0.297297299  3.59756851
  0.304054052  3.49197769
  0.310810804  3.38577509
  0.317567557  3.27917504
  0.32432431  3.17250276
  0.331081092  3.06621408
  0.337837845  2.96035004
  0.344594598  2.85528731
  0.351351351  2.75188327
  0.358108103  2.64983869
  0.364864856  2.54990482
  0.371621609  2.45253944
  0.378378391  2.35856533
  0.385135144  2.26784754
  0.391891897  2.1810708
  0.398648649  2.0987699
  0.405405402  2.02239704
  0.412162155  1.95168114
  0.418918908  1.88764727
  0.42567569  1.83090091
  0.432432443  1.78283381
  0.439189196  1.74466896
  0.445945948  1.78274035
  0.452702701  1.87026703
  0.459459454  1.93420982
  0.466216207  1.98075509
  0.472972959  2.02305007
  0.479729742  2.04131031
  0.486486495  2.06242967
  0.493243247  2.07252121
  0.5  2.07157922
  0.5  2.07157922
  0.506756783  2.07252121
  0.513513505  2.06242967
  0.520270288  2.04131031
  0.527027011  2.02305007
  0.533783793  1.98075509
  0.540540516  1.93420982
  0.547297299  1.87026703
  0.554054022  1.78274035
  0.560810804  1.74466896
  0.567567587  1.78283381
  0.57432431  1.83090091
  0.581081092  1.88764727
  0.587837815  1.95168114
  0.594594598  2.02239704
  0.601351321  2.0987699
  0.608108103  2.1810708
  0.614864886  2.26784754
  0.621621609  2.35856533
  0.628378391  2.45253944
  0.635135114  2.54990482
  0.641891897  2.64983869
  0.648648679  2.75188327
  0.655405402  2.85528731
  0.662162185  2.96035004
  0.668918908  3.06621408
  0.67567569  3.17250276
  0.682432413  3.27917504
  0.689189196  3.38577509
  0.695945978  3.49197769
  0.702702701  3.59756851
  0.709459484  3.70199633
  0.716216207  3.80604458
  0.722972989  3.90796709
  0.729729712  4.00810194
  0.736486495  4.10656452
  0.743243217  4.20347977
  0.75  4.29751778
  0.756756783  4.3888216
  0.763513505  4.47701359
  0.770270288  4.47276211
  0.777027011  4.42159986
  0.783783793  4.35950518
  0.790540516  4.30922318
  0.797297299  4.24325132
  0.804054022  4.19560814
  0.810810804  4.13612223
  0.817567587  4.0911274
  0.82432431  4.03513622
  0.831081092  3.98931694
  0.837837815  3.95768857
  0.844594598  3.90860295
  0.851351321  3.8615551
  0.858108103  3.83541536
  0.864864886  3.79201484
  0.871621609  3.75078106
  0.878378391  3.71168756
  0.885135114  3.71437359
  0.891891897  3.67958927
  0.898648679  3.64691591
  0.905405402  3.61634803
  0.912162185  3.58787298
  0.918918908  3.56149888
  0.92567569  3.54939318
  0.932432413  3.54443312
  0.939189196  3.52409458
  0.945945978  3.50589561
  0.952702701  3.48984814
  0.959459484  3.47593498
  0.966216207  3.46416092
  0.972972989  3.4545331
  0.979729712  3.44703484
  0.986486495  3.44168496
  0.993243217  3.43847585
  1.  3.43740487
 
  0.  3.49074888
  0.00675676018  3.49181581
  0.0135135101  3.49501538
  0.0202702694  3.50035167
  0.0270270295  3.50782681
  0.0337837785  3.51743269
  0.0405405387  3.52917933
  0.0472972989  3.54306078
  0.0540540516  3.55908012
  0.0608108118  3.56367922
  0.067567572  3.55685902
  0.0743243173  3.56692266
  0.0810810775  3.59155989
  0.0878378376  3.61835289
  0.0945945904  3.64729595
  0.101351351  3.67839003
  0.108108111  3.71165347
  0.114864863  3.72081399
  0.121621624  3.75127745
  0.128378376  3.79030633
  0.135135144  3.83148718
  0.141891897  3.87483215
  0.148648649  3.88099957
  0.155405417  3.92880297
  0.162162155  3.97884893
  0.168918923  4.00885391
  0.175675675  4.06221104
  0.182432428  4.11784029
  0.189189196  4.14955616
  0.195945948  4.2104826
  0.202702701  4.25770998
  0.209459454  4.3227334
  0.216216221  4.37776089
  0.222972974  4.43474388
  0.229729727  4.484478
  0.236486495  4.53670883
  0.243243247  4.58600426
  0.25  4.49104214
  0.256756753  4.39350891
  0.263513505  4.29362726
  0.270270258  4.19108343
  0.277027041  4.08720589
  0.283783793  3.9817462
  0.290540546  3.87451482
  0.297297299  3.76638556
  0.304054052  3.6572516
  0.310810804  3.54767179
  0.317567557  3.43750215
  0.32432431  3.32720661
  0.331081092  3.21709728
  0.337837845  3.10766983
  0.344594598  2.99880433
  0.351351351  2.89140081
  0.358108103  2.785151
  0.364864856  2.68084121
  0.371621609  2.57881927
  0.378378391  2.47963285
  0.385135144  2.38361669
  0.391891897  2.2912643
  0.398648649  2.20327854
  0.405405402  2.12021589
  0.412162155  2.04242754
  0.418918908  1.97072792
  0.42567569  1.90549493
  0.432432443  1.8482933
  0.439189196  1.80020857
  0.445945948  1.7917068
  0.452702701  1.88121891
  0.459459454  1.9468658
  0.466216207  1.99506402
  0.472972959  2.02445984
  0.479729742  2.05733275
  0.486486495  2.07141685
  0.493243247  2.08087778
  0.5  2.08886576
  0.5  2.08886576
  0.506756783  2.08087778
  0.513513505  2.07141685
  0.520270288  2.05733275
  0.527027011  2.02445984
  0.533783793  1.99506402
  0.540540516  1.9468658
  0.547297299  1.88121891
  0.554054022  1.7917068
  0.560810804  1.80020857
  0.567567587  1.8482933
  0.57432431  1.90549493
  0.581081092  1.97072792
  0.587837815  2.04242754
  0.594594598  2.12021589
  0.601351321  2.20327854
  0.608108103  2.2912643
  0.614864886  2.38361669
  0.621621609  2.47963285
  0.628378391  2.57881927
  0.635135114  2.68084121
  0.641891897  2.785151
  0.648648679  2.89140081
  0.655405402  2.99880433
  0.662162185  3.10766983
  0.668918908  3.21709728
  0.67567569  3.32720661
  0.682432413  3.43750215
  0.689189196  3.54767179
  0.695945978  3.65725183
  0.702702701  3.76638556
  0.709459484  3.87451482
  0.716216207  3.9817462
  0.722972989  4.08720589
  0.729729712  4.19108391
  0.736486495  4.29362774
  0.743243217  4.39350986
  0.75  4.49104452
  0.756756783  4.58600235
  0.763513505  4.53670931
  0.770270288  4.484478
  0.777027011  4.4347434
  0.783783793  4.37776089
  0.790540516  4.3227334
  0.797297299  4.25770998
  0.804054022  4.2104826
  0.810810804  4.14955616
  0.817567587  4.11784029
  0.82432431  4.06221104
  0.831081092  4.00885391
  0.837837815  3.97884893
  0.844594598  3.92880297
  0.851351321  3.88099957
  0.858108103  3.87483215
  0.864864886  3.83148718
  0.871621609  3.79030633
  0.878378391  3.75127745
  0.885135114  3.72081757
  0.891891897  3.71165347
  0.898648679  3.67839003
  0.905405402  3.64729595
  0.912162185  3.61835289
  0.918918908  3.59155989
  0.92567569  3.5669229
  0.932432413  3.55685711
  0.939189196  3.56367731
  0.945945978  3.55908012
  0.952702701  3.54306078
  0.959459484  3.52917933
  0.966216207  3.51743269
  0.972972989  3.50782681
  0.979729712  3.50035167
  0.986486495  3.49501538
  0.993243217  3.49181581
  1.  3.49074888
 
  0.  3.53653526
  0.00675676018  3.53761768
  0.0135135101  3.54086685
  0.0202702694  3.54627824
  0.0270270295  3.55386209
  0.0337837785  3.56360817
  0.0405405387  3.57552624
  0.0472972989  3.5738833
  0.0540540516  3.56920075
  0.0608108118  3.57724404
  0.067567572  3.59753585
  0.0743243173  3.61997223
  0.0810810775  3.64455509
  0.0878378376  3.67128086
  0.0945945904  3.70015931
  0.101351351  3.73118496
  0.108108111  3.73715329
  0.114864863  3.74708176
  0.121621624  3.78468513
  0.128378376  3.82446122
  0.135135144  3.86643124
  0.141891897  3.87892056
  0.148648649  3.92035294
  0.155405417  3.96809721
  0.162162155  4.01807499
  0.168918923  4.03115606
  0.175675675  4.08575344
  0.182432428  4.13825369
  0.189189196  4.17584896
  0.195945948  4.23630381
  0.202702701  4.27390194
  0.209459454  4.3397975
  0.216216221  4.39061356
  0.222972974  4.44872761
  0.229729727  4.52202129
  0.236486495  4.54824591
  0.243243247  4.60172081
  0.25  4.66781425
  0.256756753  4.58193207
  0.263513505  4.47881413
  0.270270258  4.3729353
  0.277027041  4.26536942
  0.283783793  4.15635204
  0.290540546  4.04589987
  0.297297299  3.93431902
  0.304054052  3.82186317
  0.310810804  3.70880699
  0.317567557  3.59522772
  0.32432431  3.48156977
  0.331081092  3.36796594
  0.337837845  3.25512862
  0.344594598  3.14276409
  0.351351351  3.03153801
  0.358108103  2.92133927
  0.364864856  2.81293058
  0.371621609  2.70661926
  0.378378391  2.60268497
  0.385135144  2.50174189
  0.391891897  2.40426278
  0.398648649  2.31086016
  0.405405402  2.22157574
  0.412162155  2.13726234
  0.418918908  2.0584991
  0.42567569  1.9857583
  0.432432443  1.92009842
  0.439189196  1.86300242
  0.445945948  1.81782961
  0.452702701  1.89693511
  0.459459454  1.97414708
  0.466216207  2.03735375
  0.472972959  2.07699561
  0.479729742  2.10684967
  0.486486495  2.12784481
  0.493243247  2.14339471
  0.5  2.14138937
  0.5  2.14138937
  0.506756783  2.14339471
  0.513513505  2.12784481
  0.520270288  2.10684967
  0.527027011  2.07699561
  0.533783793  2.03735375
  0.540540516  1.97414708
  0.547297299  1.89693511
  0.554054022  1.81782961
  0.560810804  1.86300242
  0.567567587  1.92009842
  0.57432431  1.9857583
  0.581081092  2.0584991
  0.587837815  2.13726234
  0.594594598  2.22157574
  0.601351321  2.31086016
  0.608108103  2.40426278
  0.614864886  2.50174189
  0.621621609  2.60268497
  0.628378391  2.70661926
  0.635135114  2.81293058
  0.641891897  2.92133927
  0.648648679  3.03153801
  0.655405402  3.14276409
  0.662162185  3.25512862
  0.668918908  3.36796594
  0.67567569  3.48156977
  0.682432413  3.59522772
  0.689189196  3.70880699
  0.695945978  3.82186317
  0.702702701  3.93431902
  0.709459484  4.04589987
  0.716216207  4.15635109
  0.722972989  4.26536846
  0.729729712  4.3729353
  0.736486495  4.47881603
  0.743243217  4.58193398
  0.75  4.66781425
  0.756756783  4.60172081
  0.763513505  4.54824638
  0.770270288  4.52202129
  0.777027011  4.44872761
  0.783783793  4.39061356
  0.790540516  4.3397975
  0.797297299  4.27390194
  0.804054022  4.23630381
  0.810810804  4.17584896
  0.817567587  4.13825035
  0.82432431  4.08575344
  0.831081092  4.03115606
  0.837837815  4.01807499
  0.844594598  3.96809721
  0.851351321  3.92035294
  0.858108103  3.87893295
  0.864864886  3.86643124
  0.871621609  3.82446122
  0.878378391  3.78468513
  0.885135114  3.74708176
  0.891891897  3.73715448
  0.898648679  3.73118496
  0.905405402  3.70015931
  0.912162185  3.67128086
  0.918918908  3.64455509
  0.92567569  3.61997271
  0.932432413  3.59753585
  0.939189196  3.57724428
  0.945945978  3.56920052
  0.952702701  3.57387924
  0.959459484  3.57552624
  0.966216207  3.56360817
  0.972972989  3.55386209
  0.979729712  3.54627824
  0.986486495  3.54086685
  0.993243217  3.53761768
  1.  3.53653526
 
  0.  3.58801222
  0.00675676018  3.58760476
  0.0135135101  3.58700705
  0.0202702694  3.58562326
  0.0270270295  3.5833683
  0.0337837785  3.58083129
  0.0405405387  3.57776451
  0.0472972989  3.58960986
  0.0540540516  3.60586071
  0.0608108118  3.62428522
  0.067567572  3.64486575
  0.0743243173  3.66762018
  0.0810810775  3.69254351
  0.0878378376  3.71963406
  0.0945945904  3.74889493
  0.101351351  3.7514081
  0.108108111  3.76436615
  0.114864863  3.799716
  0.121621624  3.83723855
  0.128378376  3.87692499
  0.135135144  3.90381265
  0.141891897  3.91058493
  0.148648649  3.95691681
  0.155405417  4.00547361
  0.162162155  4.02645302
  0.168918923  4.07030201
  0.175675675  4.12479973
  0.182432428  4.14263487
  0.189189196  4.20183516
  0.195945948  4.26333904
  0.202702701  4.29923725
  0.209459454  4.36355543
  0.216216221  4.40810585
  0.222972974  4.46114922
  0.229729727  4.53415489
  0.236486495  4.59757996
  0.243243247  4.61297321
  0.25  4.67868423
  0.256756753  4.73496246
  0.263513505  4.66198826
  0.270270258  4.55338573
  0.277027041  4.44211912
  0.283783793  4.32985783
  0.290540546  4.21592474
  0.297297299  4.10161352
  0.304054052  3.98609257
  0.310810804  3.86966419
  0.317567557  3.75284529
  0.32432431  3.63590336
  0.331081092  3.51901269
  0.337837845  3.4025712
  0.344594598  3.28705812
  0.351351351  3.17210031
  0.358108103  3.05832338
  0.364864856  2.94605851
  0.371621609  2.83574986
  0.378378391  2.72769332
  0.385135144  2.62224913
  0.391891897  2.52016115
  0.398648649  2.42144489
  0.405405402  2.32661057
  0.412162155  2.23629141
  0.418918908  2.15107059
  0.42567569  2.07134724
  0.432432443  1.99799204
  0.439189196  1.93246186
  0.445945948  1.87645292
  0.452702701  1.90185499
  0.459459454  1.98449111
  0.466216207  2.04112911
  0.472972959  2.0899868
  0.479729742  2.12045932
  0.486486495  2.14239621
  0.493243247  2.15017223
  0.5  2.16055369
  0.5  2.16055369
  0.506756783  2.15017223
  0.513513505  2.14239621
  0.520270288  2.12045932
  0.527027011  2.0899868
  0.533783793  2.04112911
  0.540540516  1.98449111
  0.547297299  1.90185499
  0.554054022  1.87645292
  0.560810804  1.93246186
  0.567567587  1.99799204
  0.57432431  2.07134724
  0.581081092  2.15107059
  0.587837815  2.23629141
  0.594594598  2.32661057
  0.601351321  2.42144489
  0.608108103  2.52016115
  0.614864886  2.62224913
  0.621621609  2.72769332
  0.628378391  2.83574986
  0.635135114  2.94605851
  0.641891897  3.05832338
  0.648648679  3.17210031
  0.655405402  3.28705812
  0.662162185  3.4025712
  0.668918908  3.51901269
  0.67567569  3.63590336
  0.682432413  3.75284529
  0.689189196  3.86966419
  0.695945978  3.98609257
  0.702702701  4.10161352
  0.709459484  4.21592474
  0.716216207  4.32985783
  0.722972989  4.4421196
  0.729729712  4.55338764
  0.736486495  4.66198826
  0.743243217  4.73496246
  0.75  4.67868423
  0.756756783  4.61297321
  0.763513505  4.59757996
  0.770270288  4.53415489
  0.777027011  4.46114922
  0.783783793  4.40810585
  0.790540516  4.3635354
  0.797297299  4.29923725
  0.804054022  4.26333904
  0.810810804  4.20183516
  0.817567587  4.14263487
  0.82432431  4.12479973
  0.831081092  4.07030201
  0.837837815  4.0264535
  0.844594598  4.00547361
  0.851351321  3.95691681
  0.858108103  3.91058493
  0.864864886  3.9038136
  0.871621609  3.87692499
  0.878378391  3.83723855
  0.885135114  3.799716
  0.891891897  3.76436615
  0.898648679  3.75141335
  0.905405402  3.74889493
  0.912162185  3.71963406
  0.918918908  3.69254351
  0.92567569  3.66762042
  0.932432413  3.64486575
  0.939189196  3.62428522
  0.945945978  3.60586071
  0.952702701  3.58960986
  0.959459484  3.57776451
  0.966216207  3.58083248
  0.972972989  3.58336806
  0.979729712  3.58562636
  0.986486495  3.58700037
  0.993243217  3.58760881
  1.  3.58801365
 
  0.  3.60309553
  0.00675676018  3.60417795
  0.0135135101  3.60741568
  0.0202702694  3.61282349
  0.0270270295  3.62038422
  0.0337837785  3.63009977
  0.0405405387  3.6419816
  0.0472972989  3.65602136
  0.0540540516  3.67222285
  0.0608108118  3.69058776
  0.067567572  3.71110368
  0.0743243173  3.73377895
  0.0810810775  3.75862694
  0.0878378376  3.77507758
  0.0945945904  3.76395893
  0.101351351  3.78032351
  0.108108111  3.81391859
  0.114864863  3.84969902
  0.121621624  3.88765907
  0.128378376  3.92646503
  0.135135144  3.91879749
  0.141891897  3.96286011
  0.148648649  4.00909901
  0.155405417  4.05755234
  0.162162155  4.05624247
  0.168918923  4.10922098
  0.175675675  4.16441727
  0.182432428  4.18157434
  0.189189196  4.24065065
  0.195945948  4.2643528
  0.202702701  4.32713413
  0.209459454  4.36466599
  0.216216221  4.4325552
  0.222972974  4.47878075
  0.229729727  4.55178833
  0.236486495  4.609519
  0.243243247  4.67538977
  0.25  4.6825037
  0.256756753  4.7454052
  0.263513505  4.80313969
  0.270270258  4.73160076
  0.277027041  4.61780024
  0.283783793  4.50217009
  0.290540546  4.38540077
  0.297297299  4.2676959
  0.304054052  4.14907646
  0.310810804  4.02965355
  0.317567557  3.90987825
  0.32432431  3.78983259
  0.331081092  3.66986656
  0.337837845  3.55020761
  0.344594598  3.43157458
  0.351351351  3.3133316
  0.358108103  3.19618464
  0.364864856  3.0803597
  0.371621609  2.96637106
  0.378378391  2.85445404
  0.385135144  2.74489427
  0.391891897  2.63841701
  0.398648649  2.53487229
  0.405405402  2.43495321
  0.412162155  2.33935547
  0.418918908  2.24813318
  0.42567569  2.16187525
  0.432432443  2.08150506
  0.439189196  2.00824666
  0.445945948  1.94323087
  0.452702701  1.91342068
  0.459459454  2.00878525
  0.466216207  2.08020043
  0.472972959  2.1305728
  0.479729742  2.17606258
  0.486486495  2.19363546
  0.493243247  2.21620345
  0.5  2.21227789
  0.5  2.21227789
  0.506756783  2.21620345
  0.513513505  2.19363546
  0.520270288  2.17606258
  0.527027011  2.1305728
  0.533783793  2.08020043
  0.540540516  2.00878525
  0.547297299  1.91342068
  0.554054022  1.94323087
  0.560810804  2.00824666
  0.567567587  2.08150506
  0.57432431  2.16187525
  0.581081092  2.24813318
  0.587837815  2.33935547
  0.594594598  2.43495321
  0.601351321  2.53487229
  0.608108103  2.63841701
  0.614864886  2.74489427
  0.621621609  2.85445404
  0.628378391  2.96637106
  0.635135114  3.0803597
  0.641891897  3.19618464
  0.648648679  3.3133316
  0.655405402  3.43157458
  0.662162185  3.55020761
  0.668918908  3.66986656
  0.67567569  3.78983259
  0.682432413  3.90987825
  0.689189196  4.02965355
  0.695945978  4.14907646
  0.702702701  4.2676959
  0.709459484  4.38540173
  0.716216207  4.50217009
  0.722972989  4.61780167
  0.729729712  4.7315979
  0.736486495  4.80313969
  0.743243217  4.7454052
  0.75  4.68249655
  0.756756783  4.67538977
  0.763513505  4.609519
  0.770270288  4.55178833
  0.777027011  4.47878075
  0.783783793  4.4325552
  0.790540516  4.36466599
  0.797297299  4.32713413
  0.804054022  4.26435566
  0.810810804  4.24065065
  0.817567587  4.18157434
  0.82432431  4.16441727
  0.831081092  4.10922098
  0.837837815  4.05624247
  0.844594598  4.05755281
  0.851351321  4.00909948
  0.858108103  3.96286011
  0.864864886  3.91879797
  0.871621609  3.92647934
  0.878378391  3.88765907
  0.885135114  3.84969902
  0.891891897  3.81391859
  0.898648679  3.78032351
  0.905405402  3.76395798
  0.912162185  3.77506661
  0.918918908  3.75862694
  0.92567569  3.73377967
  0.932432413  3.71110368
  0.939189196  3.69058776
  0.945945978  3.67222285
  0.952702701  3.65602136
  0.959459484  3.6419816
  0.966216207  3.63009977
  0.972972989  3.62038422
  0.979729712  3.61282349
  0.986486495  3.60741568
  0.993243217  3.60417795
  1.  3.60309553
 
  0.  3.66423774
  0.00675676018  3.66533089
  0.0135135101  3.66860199
  0.0202702694  3.67406416
  0.0270270295  3.68169785
  0.0337837785  3.69150996
  0.0405405387  3.70350671
  0.0472972989  3.71768332
  0.0540540516  3.73404002
  0.0608108118  3.75257778
  0.067567572  3.7732842
  0.0743243173  3.79292512
  0.0810810775  3.78467321
  0.0878378376  3.78563428
  0.0945945904  3.8148129
  0.101351351  3.84614801
  0.108108111  3.87964678
  0.114864863  3.91531801
  0.121621624  3.94669962
  0.128378376  3.92778635
  0.135135144  3.97009563
  0.141891897  4.01459217
  0.148648649  4.06125832
  0.155405417  4.0606246
  0.162162155  4.10821581
  0.168918923  4.16108418
  0.175675675  4.18381882
  0.182432428  4.22182655
  0.189189196  4.28146601
  0.195945948  4.30202675
  0.202702701  4.36567593
  0.209459454  4.39324284
  0.216216221  4.46163559
  0.222972974  4.50284243
  0.229729727  4.56253147
  0.236486495  4.62709141
  0.243243247  4.68718052
  0.25  4.75542259
  0.256756753  4.76829529
  0.263513505  4.81309223
  0.270270258  4.87231541
  0.277027041  4.79193306
  0.283783793  4.67314863
  0.290540546  4.55382729
  0.297297299  4.43262672
  0.304054052  4.31104946
  0.310810804  4.18881035
  0.317567557  4.0662694
  0.32432431  3.94338942
  0.331081092  3.82055473
  0.337837845  3.69798422
  0.344594598  3.5763278
  0.351351351  3.45502019
  0.358108103  3.33473253
  0.364864856  3.21564794
  0.371621609  3.09830141
  0.378378391  2.98300266
  0.385135144  2.86965847
  0.391891897  2.75890946
  0.398648649  2.65086317
  0.405405402  2.54637551
  0.412162155  2.44585729
  0.418918908  2.34888887
  0.42567569  2.25693607
  0.432432443  2.17038679
  0.439189196  2.08998561
  0.445945948  2.01691151
  0.452702701  1.95454693
  0.459459454  2.02150559
  0.466216207  2.09608507
  0.472972959  2.1493485
  0.479729742  2.17986345
  0.486486495  2.21379876
  0.493243247  2.21984601
  0.5  2.23383355
  0.5  2.23383355
  0.506756783  2.21984601
  0.513513505  2.21379876
  0.520270288  2.17986345
  0.527027011  2.1493485
  0.533783793  2.09608507
  0.540540516  2.02150559
  0.547297299  1.95454693
  0.554054022  2.01691151
  0.560810804  2.08998561
  0.567567587  2.17038679
  0.57432431  2.25693607
  0.581081092  2.34888887
  0.587837815  2.44585729
  0.594594598  2.54637551
  0.601351321  2.65086317
  0.608108103  2.75890946
  0.614864886  2.86965847
  0.621621609  2.98300266
  0.628378391  3.09830141
  0.635135114  3.21564794
  0.641891897  3.33473253
  0.648648679  3.45502019
  0.655405402  3.5763278
  0.662162185  3.69798422
  0.668918908  3.82055473
  0.67567569  3.94338942
  0.682432413  4.0662694
  0.689189196  4.18881035
  0.695945978  4.31104946
  0.702702701  4.43262863
  0.709459484  4.55382586
  0.716216207  4.6731472
  0.722972989  4.7919302
  0.729729712  4.87231541
  0.736486495  4.81309223
  0.743243217  4.76828957
  0.75  4.75542259
  0.756756783  4.68718052
  0.763513505  4.62709141
  0.770270288  4.56252289
  0.777027011  4.50284243
  0.783783793  4.46163559
  0.790540516  4.39324284
  0.797297299  4.36567593
  0.804054022  4.30202675
  0.810810804  4.28146601
  0.817567587  4.22182655
  0.82432431  4.18381643
  0.831081092  4.16108418
  0.837837815  4.10821581
  0.844594598  4.06062555
  0.851351321  4.06125784
  0.858108103  4.01459217
  0.864864886  3.97009563
  0.871621609  3.92778635
  0.878378391  3.94668436
  0.885135114  3.91531777
  0.891891897  3.87964678
  0.898648679  3.84614849
  0.905405402  3.8148129
  0.912162185  3.78563452
  0.918918908  3.78466797
  0.92567569  3.79317927
  0.932432413  3.7732842
  0.939189196  3.75257778
  0.945945978  3.73404002
  0.952702701  3.71768332
  0.959459484  3.70350671
  0.966216207  3.69150996
  0.972972989  3.68169785
  0.979729712  3.67406416
  0.986486495  3.66860199
  0.993243217  3.66533089
  1.  3.66423774
 
  0.  3.74372339
  0.00675676018  3.74481106
  0.0135135101  3.74806857
  0.0202702694  3.75350809
  0.0270270295  3.76111126
  0.0337837785  3.77088404
  0.0405405387  3.78283596
  0.0472972989  3.79696226
  0.0540540516  3.81167245
  0.0608108118  3.80668068
  0.067567572  3.80035543
  0.0743243173  3.7961657
  0.0810810775  3.8212359
  0.0878378376  3.84847927
  0.0945945904  3.87790847
  0.101351351  3.90950727
  0.108108111  3.94327426
  0.114864863  3.96472454
  0.121621624  3.95316195
  0.128378376  3.99317932
  0.135135144  4.03537941
  0.141891897  4.07975388
  0.148648649  4.09166574
  0.155405417  4.11012363
  0.162162155  4.16117573
  0.168918923  4.21441746
  0.175675675  4.21616888
  0.182432428  4.27346039
  0.189189196  4.31896639
  0.195945948  4.34333038
  0.202702701  4.40740299
  0.209459454  4.43163967
  0.216216221  4.49988365
  0.222972974  4.53230095
  0.229729727  4.57552147
  0.236486495  4.65054321
  0.243243247  4.70466423
  0.25  4.76709795
  0.256756753  4.83765984
  0.263513505  4.84319401
  0.270270258  4.8817606
  0.277027041  4.94245529
  0.283783793  4.84284019
  0.290540546  4.7203474
  0.297297299  4.59646893
  0.304054052  4.47239113
  0.310810804  4.34754181
  0.317567557  4.22225809
  0.32432431  4.09673786
  0.331081092  3.97132254
  0.337837845  3.84629321
  0.344594598  3.72157812
  0.351351351  3.59743834
  0.358108103  3.47422814
  0.364864856  3.35208416
  0.371621609  3.23163223
  0.378378391  3.11296821
  0.385135144  2.99610806
  0.391891897  2.88160372
  0.398648649  2.76956844
  0.405405402  2.6608057
  0.412162155  2.55535483
  0.418918908  2.45343494
  0.42567569  2.35616398
  0.432432443  2.26380825
  0.439189196  2.17699289
  0.445945948  2.09662175
  0.452702701  2.0246594
  0.459459454  2.03440189
  0.466216207  2.12072182
  0.472972959  2.19028926
  0.479729742  2.23502684
  0.486486495  2.26032877
  0.493243247  2.28870773
  0.5  2.2839489
  0.5  2.2839489
  0.506756783  2.28870773
  0.513513505  2.26032877
  0.520270288  2.23502684
  0.527027011  2.19028926
  0.533783793  2.12072182
  0.540540516  2.03440189
  0.547297299  2.0246594
  0.554054022  2.09662175
  0.560810804  2.17699289
  0.567567587  2.26380825
  0.57432431  2.35616398
  0.581081092  2.45343494
  0.587837815  2.55535483
  0.594594598  2.6608057
  0.601351321  2.76956844
  0.608108103  2.88160372
  0.614864886  2.99610806
  0.621621609  3.11296821
  0.628378391  3.23163223
  0.635135114  3.35208416
  0.641891897  3.47422814
  0.648648679  3.59743834
  0.655405402  3.72157812
  0.662162185  3.84629345
  0.668918908  3.97132254
  0.67567569  4.09673786
  0.682432413  4.22225761
  0.689189196  4.34754181
  0.695945978  4.47239113
  0.702702701  4.59646702
  0.709459484  4.72034645
  0.716216207  4.84283257
  0.722972989  4.94245529
  0.729729712  4.8817606
  0.736486495  4.84317493
  0.743243217  4.83765984
  0.75  4.76709795
  0.756756783  4.70466423
  0.763513505  4.65054321
  0.770270288  4.57552099
  0.777027011  4.53230095
  0.783783793  4.49988365
  0.790540516  4.43163919
  0.797297299  4.40740299
  0.804054022  4.34333038
  0.810810804  4.31896973
  0.817567587  4.27345991
  0.82432431  4.21616888
  0.831081092  4.21441698
  0.837837815  4.16117573
  0.844594598  4.11012363
  0.851351321  4.09168625
  0.858108103  4.07975388
  0.864864886  4.03537941
  0.871621609  3.99317932
  0.878378391  3.95316219
  0.885135114  3.96470928
  0.891891897  3.94327426
  0.898648679  3.90950823
  0.905405402  3.87790823
  0.912162185  3.84847951
  0.918918908  3.82123566
  0.92567569  3.79616618
  0.932432413  3.80035067
  0.939189196  3.806674
  0.945945978  3.8116672
  0.952702701  3.79696202
  0.959459484  3.78283596
  0.966216207  3.77088404
  0.972972989  3.76111126
  0.979729712  3.75350809
  0.986486495  3.74806857
  0.993243217  3.74481106
  1.  3.74372339
 
  0.  3.81681585
  0.00675676018  3.81791449
  0.0135135101  3.8212018
  0.0202702694  3.82545805
  0.0270270295  3.82341957
  0.0337837785  3.82139158
  0.0405405387  3.819103
  0.0472972989  3.81583071
  0.0540540516  3.81326652
  0.0608108118  3.8317399
  0.067567572  3.85236979
  0.0743243173  3.87518096
  0.0810810775  3.9001646
  0.0878378376  3.92731619
  0.0945945904  3.95664072
  0.101351351  3.98813438
  0.108108111  3.9808588
  0.114864863  3.97922039
  0.121621624  4.01734638
  0.128378376  4.05764961
  0.135135144  4.1001339
  0.141891897  4.1196599
  0.148648649  4.12629938
  0.155405417  4.17504501
  0.162162155  4.22596788
  0.168918923  4.22551918
  0.175675675  4.26984692
  0.182432428  4.32747078
  0.189189196  4.33298302
  0.195945948  4.39472866
  0.202702701  4.42809629
  0.209459454  4.47371101
  0.216216221  4.50959301
  0.222972974  4.57040882
  0.229729727  4.60523605
  0.236486495  4.67752647
  0.243243247  4.72787571
  0.25  4.78447628
  0.256756753  4.84925175
  0.263513505  4.92208195
  0.270270258  4.90803766
  0.277027041  4.9513855
  0.283783793  5.01013947
  0.290540546  4.88508892
  0.297297299  4.75879669
  0.304054052  4.63220596
  0.310810804  4.50494385
  0.317567557  4.37722731
  0.32432431  4.2492547
  0.331081092  4.12150383
  0.337837845  3.99397326
  0.344594598  3.8665967
  0.351351351  3.73984385
  0.358108103  3.61394978
  0.364864856  3.48885727
  0.371621609  3.36555147
  0.378378391  3.24363899
  0.385135144  3.12356067
  0.391891897  3.00573039
  0.398648649  2.89026165
  0.405405402  2.77761102
  0.412162155  2.66765046
  0.418918908  2.56148672
  0.42567569  2.45927787
  0.432432443  2.36151433
  0.439189196  2.26878381
  0.445945948  2.18174243
  0.452702701  2.10190654
  0.459459454  2.03815532
  0.466216207  2.12917662
  0.472972959  2.19479084
  0.479729742  2.24709177
  0.486486495  2.28215742
  0.493243247  2.28995037
  0.5  2.30710554
  0.5  2.30710554
  0.506756783  2.28995037
  0.513513505  2.28215742
  0.520270288  2.24709177
  0.527027011  2.19479084
  0.533783793  2.12917662
  0.540540516  2.03815532
  0.547297299  2.10190654
  0.554054022  2.18174243
  0.560810804  2.26878381
  0.567567587  2.36151433
  0.57432431  2.45927787
  0.581081092  2.56148672
  0.587837815  2.66765046
  0.594594598  2.77761102
  0.601351321  2.89026165
  0.608108103  3.00573039
  0.614864886  3.12356067
  0.621621609  3.24363899
  0.628378391  3.36555147
  0.635135114  3.48885727
  0.641891897  3.61394978
  0.648648679  3.73984385
  0.655405402  3.8665967
  0.662162185  3.99397326
  0.668918908  4.12150383
  0.67567569  4.2492547
  0.682432413  4.37722731
  0.689189196  4.50494385
  0.695945978  4.63220596
  0.702702701  4.75880146
  0.709459484  4.88509226
  0.716216207  5.01015091
  0.722972989  4.95138597
  0.729729712  4.90803242
  0.736486495  4.92208195
  0.743243217  4.84925175
  0.75  4.78447676
  0.756756783  4.72787619
  0.763513505  4.67753458
  0.770270288  4.60523605
  0.777027011  4.57040882
  0.783783793  4.50960064
  0.790540516  4.47371054
  0.797297299  4.42811012
  0.804054022  4.39472866
  0.810810804  4.33298302
  0.817567587  4.32747078
  0.82432431  4.26984692
  0.831081092  4.22552109
  0.837837815  4.22596788
  0.844594598  4.17504501
  0.851351321  4.1262989
  0.858108103  4.11968136
  0.864864886  4.10013485
  0.871621609  4.05764961
  0.878378391  4.01734638
  0.885135114  3.97922039
  0.891891897  3.98086071
  0.898648679  3.98813462
  0.905405402  3.95664024
  0.912162185  3.92731595
  0.918918908  3.9001646
  0.92567569  3.87518072
  0.932432413  3.85236979
  0.939189196  3.83174014
  0.945945978  3.81326652
  0.952702701  3.81575966
  0.959459484  3.8190937
  0.966216207  3.82137012
  0.972972989  3.82341814
  0.979729712  3.82544613
  0.986486495  3.82120132
  0.993243217  3.81791472
  1.  3.81681585
 
  0.  3.8271091
  0.00675676018  3.8269217
  0.0135135101  3.82648182
  0.0202702694  3.82668877
  0.0270270295  3.83436108
  0.0337837785  3.84421992
  0.0405405387  3.8562727
  0.0472972989  3.87051725
  0.0540540516  3.8869524
  0.0608108118  3.90557957
  0.067567572  3.92637897
  0.0743243173  3.94937611
  0.0810810775  3.9745574
  0.0878378376  4.00192261
  0.0945945904  4.00621557
  0.101351351  3.99458742
  0.108108111  4.02178383
  0.114864863  4.05761719
  0.121621624  4.09562111
  0.128378376  4.13580275
  0.135135144  4.14464378
  0.141891897  4.14478588
  0.148648649  4.19161415
  0.155405417  4.24063301
  0.162162155  4.26356125
  0.168918923  4.27908325
  0.175675675  4.3343873
  0.182432428  4.36929941
  0.189189196  4.38729048
  0.195945948  4.44930458
  0.202702701  4.45868587
  0.209459454  4.52486944
  0.216216221  4.54224348
  0.222972974  4.6130023
  0.229729727  4.64320278
  0.236486495  4.68042755
  0.243243247  4.75786877
  0.25  4.80749083
  0.256756753  4.86652899
  0.263513505  4.9336009
  0.270270258  5.00870705
  0.277027041  4.9634409
  0.283783793  5.01352692
  0.290540546  5.04856586
  0.297297299  4.92012596
  0.304054052  4.7906642
  0.310810804  4.66124344
  0.317567557  4.53131199
  0.32432431  4.40101719
  0.331081092  4.2711153
  0.337837845  4.14102173
  0.344594598  4.01146746
  0.351351351  3.8823061
  0.358108103  3.75394964
  0.364864856  3.6262517
  0.371621609  3.50017977
  0.378378391  3.37540793
  0.385135144  3.25236297
  0.391891897  3.13143039
  0.398648649  3.01255727
  0.405405402  2.89613104
  0.412162155  2.7824924
  0.418918908  2.67230415
  0.42567569  2.56556892
  0.432432443  2.46288824
  0.439189196  2.36466408
  0.445945948  2.27163839
  0.452702701  2.1848948
  0.459459454  2.10694408
  0.466216207  2.14873505
  0.472972959  2.23140597
  0.479729742  2.28733802
  0.486486495  2.32923603
  0.493243247  2.35592628
  0.5  2.35503435
  0.5  2.35503435
  0.506756783  2.35592628
  0.513513505  2.32923603
  0.520270288  2.28733802
  0.527027011  2.23140597
  0.533783793  2.14873505
  0.540540516  2.10694408
  0.547297299  2.1848948
  0.554054022  2.27163839
  0.560810804  2.36466408
  0.567567587  2.46288824
  0.57432431  2.56556892
  0.581081092  2.67230415
  0.587837815  2.7824924
  0.594594598  2.89613104
  0.601351321  3.01255727
  0.608108103  3.13143039
  0.614864886  3.25236297
  0.621621609  3.37540793
  0.628378391  3.50017977
  0.635135114  3.6262517
  0.641891897  3.75394964
  0.648648679  3.8823061
  0.655405402  4.01146746
  0.662162185  4.14102173
  0.668918908  4.2711153
  0.67567569  4.40101719
  0.682432413  4.53131151
  0.689189196  4.66124392
  0.695945978  4.79066229
  0.702702701  4.92011166
  0.709459484  5.04856348
  0.716216207  5.01352692
  0.722972989  4.96347046
  0.729729712  5.00870705
  0.736486495  4.9336009
  0.743243217  4.86652899
  0.75  4.80749035
  0.756756783  4.75786877
  0.763513505  4.68042755
  0.770270288  4.64320278
  0.777027011  4.6130023
  0.783783793  4.54224348
  0.790540516  4.52486944
  0.797297299  4.45868587
  0.804054022  4.44930506
  0.810810804  4.38729048
  0.817567587  4.36926937
  0.82432431  4.3343873
  0.831081092  4.27908325
  0.837837815  4.26356888
  0.844594598  4.24063301
  0.851351321  4.19161415
  0.858108103  4.14478588
  0.864864886  4.14487505
  0.871621609  4.13580227
  0.878378391  4.09562111
  0.885135114  4.05761719
  0.891891897  4.02178383
  0.898648679  3.99468231
  0.905405402  4.00622082
  0.912162185  4.00192261
  0.918918908  3.97455716
  0.92567569  3.94937611
  0.932432413  3.92637897
  0.939189196  3.90557957
  0.945945978  3.8869524
  0.952702701  3.87051725
  0.959459484  3.8562727
  0.966216207  3.84421968
  0.972972989  3.83436108
  0.979729712  3.82668877
  0.986486495  3.82634974
  0.993243217  3.8269906
  1.  3.8271153
 
  0.  3.90998578
  0.00675676018  3.91108799
  0.0135135101  3.91435957
  0.0202702694  3.91982484
  0.0270270295  3.92746449
  0.0337837785  3.93728542
  0.0405405387  3.94928503
  0.0472972989  3.96346617
  0.0540540516  3.97982359
  0.0608108118  3.99837255
  0.067567572  4.01908398
  0.0743243173  4.03056622
  0.0810810775  4.02406025
  0.0878378376  4.01606798
  0.0945945904  4.03146791
  0.101351351  4.06319666
  0.108108111  4.09708929
  0.114864863  4.13317871
  0.121621624  4.17143965
  0.128378376  4.16669321
  0.135135144  4.17815399
  0.141891897  4.22266483
  0.148648649  4.26934767
  0.155405417  4.29815531
  0.162162155  4.29182529
  0.168918923  4.34519577
  0.175675675  4.40074968
  0.182432428  4.39187622
  0.189189196  4.45156479
  0.195945948  4.48866749
  0.202702701  4.51349449
  0.209459454  4.57988882
  0.216216221  4.5932827
  0.222972974  4.64397335
  0.229729727  4.68597746
  0.236486495  4.71825981
  0.243243247  4.78072262
  0.25  4.83754826
  0.256756753  4.8893652
  0.263513505  4.95078421
  0.270270258  5.02017307
  0.277027041  5.09751892
  0.283783793  5.02193356
  0.290540546  5.08546543
  0.297297299  5.07924271
  0.304054052  4.94771194
  0.310810804  4.8160367
  0.317567557  4.68411207
  0.32432431  4.5519352
  0.331081092  4.41961622
  0.337837845  4.28738832
  0.344594598  4.15565681
  0.351351351  4.02432919
  0.358108103  3.89366484
  0.364864856  3.76383185
  0.371621609  3.63518739
  0.378378391  3.50778723
  0.385135144  3.38202572
  0.391891897  3.25816298
  0.398648649  3.13630128
  0.405405402  3.01635027
  0.412162155  2.89948964
  0.418918908  2.78546739
  0.42567569  2.67463017
  0.432432443  2.56745005
  0.439189196  2.46431565
  0.445945948  2.36583328
  0.452702701  2.27291632
  0.459459454  2.18686843
  0.466216207  2.16076064
  0.472972959  2.24916387
  0.479729742  2.30955911
  0.486486495  2.34452486
  0.493243247  2.36423492
  0.5  2.37948322
  0.5  2.37948322
  0.506756783  2.36423492
  0.513513505  2.34452486
  0.520270288  2.30955911
  0.527027011  2.24916387
  0.533783793  2.16076064
  0.540540516  2.18686843
  0.547297299  2.27291632
  0.554054022  2.36583328
  0.560810804  2.46431565
  0.567567587  2.56745005
  0.57432431  2.67463017
  0.581081092  2.78546739
  0.587837815  2.89948964
  0.594594598  3.01635027
  0.601351321  3.13630128
  0.608108103  3.25816298
  0.614864886  3.38202572
  0.621621609  3.50778723
  0.628378391  3.63518739
  0.635135114  3.76383185
  0.641891897  3.89366508
  0.648648679  4.02432919
  0.655405402  4.15565681
  0.662162185  4.28738832
  0.668918908  4.41961622
  0.67567569  4.5519352
  0.682432413  4.68411255
  0.689189196  4.81603813
  0.695945978  4.94768906
  0.702702701  5.0792408
  0.709459484  5.08546495
  0.716216207  5.02193356
  0.722972989  5.09751892
  0.729729712  5.02017307
  0.736486495  4.95078421
  0.743243217  4.8893652
  0.75  4.83754826
  0.756756783  4.78073883
  0.763513505  4.71825981
  0.770270288  4.68597698
  0.777027011  4.6439805
  0.783783793  4.5932827
  0.790540516  4.57988834
  0.797297299  4.51349497
  0.804054022  4.48866844
  0.810810804  4.45156479
  0.817567587  4.39187622
  0.82432431  4.40074968
  0.831081092  4.34519577
  0.837837815  4.29182482
  0.844594598  4.29816914
  0.851351321  4.26934719
  0.858108103  4.22266483
  0.864864886  4.17815399
  0.871621609  4.16670418
  0.878378391  4.17143965
  0.885135114  4.13317871
  0.891891897  4.09708977
  0.898648679  4.06319714
  0.905405402  4.03146791
  0.912162185  4.01607418
  0.918918908  4.02405405
  0.92567569  4.03350592
  0.932432413  4.01908398
  0.939189196  3.99837232
  0.945945978  3.97982359
  0.952702701  3.96346617
  0.959459484  3.94928503
  0.966216207  3.93728542
  0.972972989  3.92746449
  0.979729712  3.91982484
  0.986486495  3.91435933
  0.993243217  3.91108799
  1.  3.90998578
 
  0.  3.9906168
  0.00675676018  3.99172783
  0.0135135101  3.99503469
  0.0202702694  4.00055313
  0.0270270295  4.00827312
  0.0337837785  4.01819801
  0.0405405387  4.03032589
  0.0472972989  4.04325819
  0.0540540516  4.0416708
  0.0608108118  4.03940392
  0.067567572  4.03559637
  0.0743243173  4.04198074
  0.0810810775  4.06705093
  0.0878378376  4.09430265
  0.0945945904  4.12372065
  0.101351351  4.15530443
  0.108108111  4.18904591
  0.114864863  4.2008791
  0.121621624  4.18498039
  0.128378376  4.21188927
  0.135135144  4.25450802
  0.141891897  4.2992959
  0.148648649  4.32878685
  0.155405417  4.31822205
  0.162162155  4.36927319
  0.168918923  4.42249584
  0.175675675  4.41595936
  0.182432428  4.45846844
  0.189189196  4.51837254
  0.195945948  4.51345348
  0.202702701  4.57751369
  0.209459454  4.58071613
  0.216216221  4.64847755
  0.222972974  4.66392374
  0.229729727  4.73678255
  0.236486495  4.76117802
  0.243243247  4.79556799
  0.25  4.87189007
  0.256756753  4.91944933
  0.263513505  4.97346497
  0.270270258  5.03726673
  0.277027041  5.10894299
  0.283783793  5.17536068
  0.290540546  5.09335136
  0.297297299  5.15824032
  0.304054052  5.10264683
  0.310810804  4.96864605
  0.317567557  4.83492231
  0.32432431  4.70131588
  0.331081092  4.56697273
  0.337837845  4.4326582
  0.344594598  4.29882336
  0.351351351  4.16559887
  0.358108103  4.03303623
  0.364864856  3.90110445
  0.371621609  3.77021098
  0.378378391  3.6405077
  0.385135144  3.51211786
  0.391891897  3.38561869
  0.398648649  3.26082206
  0.405405402  3.13811111
  0.412162155  3.01792669
  0.418918908  2.90040994
  0.42567569  2.78580451
  0.432432443  2.67452502
  0.439189196  2.56702328
  0.445945948  2.46365571
  0.452702701  2.3650949
  0.459459454  2.27216434
  0.466216207  2.18984461
  0.472972959  2.27248502
  0.479729742  2.34565544
  0.486486495  2.39864969
  0.493243247  2.41970396
  0.5  2.42406058
  0.5  2.42406058
  0.506756783  2.41970396
  0.513513505  2.39864969
  0.520270288  2.34565544
  0.527027011  2.27248502
  0.533783793  2.18984461
  0.540540516  2.27216434
  0.547297299  2.3650949
  0.554054022  2.46365571
  0.560810804  2.56702328
  0.567567587  2.67452502
  0.57432431  2.78580451
  0.581081092  2.90040994
  0.587837815  3.01792669
  0.594594598  3.13811111
  0.601351321  3.26082206
  0.608108103  3.38561869
  0.614864886  3.51211786
  0.621621609  3.6405077
  0.628378391  3.77021098
  0.635135114  3.90110445
  0.641891897  4.03303623
  0.648648679  4.16559887
  0.655405402  4.29882336
  0.662162185  4.4326582
  0.668918908  4.56697273
  0.67567569  4.70131397
  0.682432413  4.83492374
  0.689189196  4.96864414
  0.695945978  5.10267258
  0.702702701  5.15823984
  0.709459484  5.09335136
  0.716216207  5.17527294
  0.722972989  5.10894299
  0.729729712  5.03726625
  0.736486495  4.97346497
  0.743243217  4.91944933
  0.75  4.87190247
  0.756756783  4.79556799
  0.763513505  4.76117802
  0.770270288  4.73678255
  0.777027011  4.66392374
  0.783783793  4.64847755
  0.790540516  4.58054638
  0.797297299  4.57751369
  0.804054022  4.51345348
  0.810810804  4.51837254
  0.817567587  4.45846844
  0.82432431  4.41595793
  0.831081092  4.42249584
  0.837837815  4.36927319
  0.844594598  4.318223
  0.851351321  4.32891846
  0.858108103  4.29929638
  0.864864886  4.2545085
  0.871621609  4.21188879
  0.878378391  4.18497086
  0.885135114  4.20080805
  0.891891897  4.18904591
  0.898648679  4.15530443
  0.905405402  4.12372065
  0.912162185  4.09430218
  0.918918908  4.06705093
  0.92567569  4.0419817
  0.932432413  4.03560686
  0.939189196  4.03948069
  0.945945978  4.04175949
  0.952702701  4.0430479
  0.959459484  4.03032494
  0.966216207  4.01819801
  0.972972989  4.00827312
  0.979729712  4.00055313
  0.986486495  3.99503422
  0.993243217  3.99172783
  1.  3.99061704
 
  0.  4.04256201
  0.00675676018  4.04243708
  0.0135135101  4.04289675
  0.0202702694  4.04327154
  0.0270270295  4.04341507
  0.0337837785  4.04400921
  0.0405405387  4.04397869
  0.0472972989  4.04465485
  0.0540540516  4.06118727
  0.0608108118  4.07992554
  0.067567572  4.10085106
  0.0743243173  4.12398291
  0.0810810775  4.14931297
  0.0878378376  4.17684221
  0.0945945904  4.20656586
  0.101351351  4.22176933
  0.108108111  4.21320963
  0.114864863  4.2249794
  0.121621624  4.26308346
  0.128378376  4.30336094
  0.135135144  4.34580708
  0.141891897  4.35514164
  0.148648649  4.34626007
  0.155405417  4.39540482
  0.162162155  4.44671917
  0.168918923  4.45780659
  0.175675675  4.47790146
  0.182432428  4.5354867
  0.189189196  4.54484272
  0.195945948  4.5804615
  0.202702701  4.64471054
  0.209459454  4.64378452
  0.216216221  4.71225119
  0.222972974  4.71927595
  0.229729727  4.76572132
  0.236486495  4.81186438
  0.243243247  4.83859539
  0.25  4.87511635
  0.256756753  4.95235395
  0.263513505  5.00355577
  0.270270258  5.0598135
  0.277027041  5.12595177
  0.283783793  5.18851566
  0.290540546  5.20935917
  0.297297299  5.16562271
  0.304054052  5.23179293
  0.310810804  5.11985111
  0.317567557  4.98485756
  0.32432431  4.84894085
  0.331081092  4.71303844
  0.337837845  4.57705164
  0.344594598  4.44139671
  0.351351351  4.30629873
  0.358108103  4.17191887
  0.364864856  4.03809929
  0.371621609  3.90510798
  0.378378391  3.77326035
  0.385135144  3.64266562
  0.391891897  3.51367855
  0.398648649  3.38611269
  0.405405402  3.26074505
  0.412162155  3.1375401
  0.418918908  3.01687026
  0.42567569  2.8988862
  0.432432443  2.78383613
  0.439189196  2.67227602
  0.445945948  2.56425381
  0.452702701  2.46060538
  0.459459454  2.36192989
  0.466216207  2.27070856
  0.472972959  2.2742815
  0.479729742  2.35175657
  0.486486495  2.40040708
  0.493243247  2.43662024
  0.5  2.44976187
  0.5  2.44976187
  0.506756783  2.43662024
  0.513513505  2.40040708
  0.520270288  2.35175657
  0.527027011  2.2742815
  0.533783793  2.27070856
  0.540540516  2.36192989
  0.547297299  2.46060538
  0.554054022  2.56425381
  0.560810804  2.67227602
  0.567567587  2.78383613
  0.57432431  2.8988862
  0.581081092  3.01687026
  0.587837815  3.1375401
  0.594594598  3.26074505
  0.601351321  3.38611269
  0.608108103  3.51367855
  0.614864886  3.64266562
  0.621621609  3.77326035
  0.628378391  3.90510798
  0.635135114  4.03809929
  0.641891897  4.17191887
  0.648648679  4.30629873
  0.655405402  4.44139671
  0.662162185  4.57705212
  0.668918908  4.71303654
  0.67567569  4.8489399
  0.682432413  4.98485088
  0.689189196  5.11989212
  0.695945978  5.2317934
  0.702702701  5.16562271
  0.709459484  5.20941353
  0.716216207  5.18851566
  0.722972989  5.12595177
  0.729729712  5.0598135
  0.736486495  5.00355577
  0.743243217  4.95237732
  0.75  4.87511635
  0.756756783  4.83859539
  0.763513505  4.81186485
  0.770270288  4.76583433
  0.777027011  4.71927595
  0.783783793  4.71225166
  0.790540516  4.64378452
  0.797297299  4.64471054
  0.804054022  4.5804615
  0.810810804  4.54487801
  0.817567587  4.53548622
  0.82432431  4.47790146
  0.831081092  4.45796394
  0.837837815  4.44671917
  0.844594598  4.39540482
  0.851351321  4.34626007
  0.858108103  4.35559893
  0.864864886  4.34580708
  0.871621609  4.30336094
  0.878378391  4.26308393
  0.885135114  4.2249794
  0.891891897  4.2133007
  0.898648679  4.22213459
  0.905405402  4.20656586
  0.912162185  4.17684174
  0.918918908  4.14931297
  0.92567569  4.12398291
  0.932432413  4.10085106
  0.939189196  4.07992601
  0.945945978  4.06118727
  0.952702701  4.04465437
  0.959459484  4.04387856
  0.966216207  4.04367924
  0.972972989  4.04341221
  0.979729712  4.04328823
  0.986486495  4.04269457
  0.993243217  4.0425148
  1.  4.04254103
 
  0.  4.10012674
  0.00675676018  4.10122395
  0.0135135101  4.10450363
  0.0202702694  4.10998058
  0.0270270295  4.11764145
  0.0337837785  4.12749672
  0.0405405387  4.13953972
  0.0472972989  4.15376186
  0.0540540516  4.17016792
  0.0608108118  4.18876266
  0.067567572  4.20951414
  0.0743243173  4.22189951
  0.0810810775  4.2259202
  0.0878378376  4.22795582
  0.0945945904  4.22685289
  0.101351351  4.23847103
  0.108108111  4.27255678
  0.114864863  4.308846
  0.121621624  4.34732723
  0.128378376  4.38799381
  0.135135144  4.37700558
  0.141891897  4.39042568
  0.148648649  4.43721485
  0.155405417  4.48616219
  0.162162155  4.49461603
  0.168918923  4.50020885
  0.175675675  4.55587101
  0.182432428  4.59600639
  0.189189196  4.59524441
  0.195945948  4.65718126
  0.202702701  4.64709759
  0.209459454  4.71115303
  0.216216221  4.72147465
  0.222972974  4.7829237
  0.229729727  4.79227257
  0.236486495  4.86746264
  0.243243247  4.88916636
  0.25  4.91821289
  0.256756753  4.95689869
  0.263513505  5.02228832
  0.270270258  5.08229256
  0.277027041  5.13298988
  0.283783793  5.19990253
  0.290540546  5.28168869
  0.297297299  5.23609018
  0.304054052  5.23867798
  0.310810804  5.26853275
  0.317567557  5.13242292
  0.32432431  4.99450302
  0.331081092  4.85705376
  0.337837845  4.71963501
  0.344594598  4.58232021
  0.351351351  4.44570112
  0.358108103  4.30931568
  0.364864856  4.17381668
  0.371621609  4.03894472
  0.378378391  3.90509462
  0.385135144  3.77251768
  0.391891897  3.64100838
  0.398648649  3.51150322
  0.405405402  3.38350606
  0.412162155  3.25760245
  0.418918908  3.13394189
  0.42567569  3.01308417
  0.432432443  2.89460039
  0.439189196  2.77922511
  0.445945948  2.66696
  0.452702701  2.55879664
  0.459459454  2.45517445
  0.466216207  2.35732889
  0.472972959  2.28825808
  0.479729742  2.38174486
  0.486486495  2.44550109
  0.493243247  2.4800384
  0.5  2.49024105
  0.5  2.49024105
  0.506756783  2.4800384
  0.513513505  2.44550109
  0.520270288  2.38174486
  0.527027011  2.28825808
  0.533783793  2.35732889
  0.540540516  2.45517445
  0.547297299  2.55879664
  0.554054022  2.66696
  0.560810804  2.77922511
  0.567567587  2.89460039
  0.57432431  3.01308417
  0.581081092  3.13394189
  0.587837815  3.25760245
  0.594594598  3.38350606
  0.601351321  3.51150322
  0.608108103  3.64100838
  0.614864886  3.77251768
  0.621621609  3.90509462
  0.628378391  4.03894472
  0.635135114  4.17381668
  0.641891897  4.30931568
  0.648648679  4.44570112
  0.655405402  4.58232021
  0.662162185  4.71963549
  0.668918908  4.85705328
  0.67567569  4.99449348
  0.682432413  5.1324234
  0.689189196  5.26858234
  0.695945978  5.23867798
  0.702702701  5.23591709
  0.709459484  5.28168869
  0.716216207  5.19990253
  0.722972989  5.13298607
  0.729729712  5.08234739
  0.736486495  5.02230024
  0.743243217  4.95689869
  0.75  4.91821337
  0.756756783  4.88916636
  0.763513505  4.86746264
  0.770270288  4.79227209
  0.777027011  4.78292418
  0.783783793  4.72146702
  0.790540516  4.71115255
  0.797297299  4.64714098
  0.804054022  4.65718126
  0.810810804  4.59524488
  0.817567587  4.59591484
  0.82432431  4.55587101
  0.831081092  4.50020885
  0.837837815  4.4946146
  0.844594598  4.48616219
  0.851351321  4.43721485
  0.858108103  4.39042568
  0.864864886  4.37731457
  0.871621609  4.38799381
  0.878378391  4.34732771
  0.885135114  4.30884552
  0.891891897  4.27255678
  0.898648679  4.23847198
  0.905405402  4.22661972
  0.912162185  4.22825336
  0.918918908  4.22582912
  0.92567569  4.2258234
  0.932432413  4.20951414
  0.939189196  4.18876171
  0.945945978  4.17016792
  0.952702701  4.15376186
  0.959459484  4.13953972
  0.966216207  4.12749624
  0.972972989  4.11764145
  0.979729712  4.10998106
  0.986486495  4.10450363
  0.993243217  4.10122442
  1.  4.10012674
 
  0.  4.11296844
  0.00675676018  4.1140461
  0.0135135101  4.11727524
  0.0202702694  4.12265968
  0.0270270295  4.13019609
  0.0337837785  4.1398859
  0.0405405387  4.15172768
  0.0472972989  4.16571283
  0.0540540516  4.1818428
  0.0608108118  4.20012188
  0.067567572  4.21400452
  0.0743243173  4.23246861
  0.0810810775  4.25759888
  0.0878378376  4.28490162
  0.0945945904  4.31439114
  0.101351351  4.34604788
  0.108108111  4.37987137
  0.114864863  4.4044199
  0.121621624  4.40253115
  0.128378376  4.39368629
  0.135135144  4.43084383
  0.141891897  4.47587633
  0.148648649  4.52308559
  0.155405417  4.52522564
  0.162162155  4.53728867
  0.168918923  4.59058952
  0.175675675  4.64074039
  0.182432428  4.61370754
  0.189189196  4.67370987
  0.195945948  4.70863628
  0.202702701  4.72128296
  0.209459454  4.78757954
  0.216216221  4.77977991
  0.222972974  4.84947777
  0.229729727  4.85579634
  0.236486495  4.87517309
  0.243243247  4.94484234
  0.25  4.96867657
  0.256756753  5.00003672
  0.263513505  5.04089642
  0.270270258  5.08989716
  0.277027041  5.14838314
  0.283783793  5.21683884
  0.290540546  5.29304075
  0.297297299  5.37704277
  0.304054052  5.25498152
  0.310810804  5.30608273
  0.317567557  5.27667904
  0.32432431  5.1381588
  0.331081092  4.99884415
  0.337837845  4.86008501
  0.344594598  4.72136259
  0.351351351  4.58318043
  0.358108103  4.44520855
  0.364864856  4.3080759
  0.371621609  4.17147398
  0.378378391  4.03592491
  0.385135144  3.9014039
  0.391891897  3.76782465
  0.398648649  3.63625693
  0.405405402  3.50600004
  0.412162155  3.37761307
  0.418918908  3.25127459
  0.42567569  3.12741375
  0.432432443  3.00550461
  0.439189196  2.88670063
  0.445945948  2.77084088
  0.452702701  2.65858555
  0.459459454  2.55033112
  0.466216207  2.44685674
  0.472972959  2.35098624
  0.479729742  2.39900327
  0.486486495  2.46750546
  0.493243247  2.50438046
  0.5  2.51645541
  0.5  2.51645541
  0.506756783  2.50438046
  0.513513505  2.46750546
  0.520270288  2.39900327
  0.527027011  2.35098624
  0.533783793  2.44685674
  0.540540516  2.55033112
  0.547297299  2.65858555
  0.554054022  2.77084088
  0.560810804  2.88670063
  0.567567587  3.00550461
  0.57432431  3.12741375
  0.581081092  3.25127459
  0.587837815  3.37761307
  0.594594598  3.50600004
  0.601351321  3.63625693
  0.608108103  3.76782465
  0.614864886  3.9014039
  0.621621609  4.03592491
  0.628378391  4.17147398
  0.635135114  4.3080759
  0.641891897  4.44520855
  0.648648679  4.58318043
  0.655405402  4.72136307
  0.662162185  4.86008501
  0.668918908  4.99883842
  0.67567569  5.13815308
  0.682432413  5.2766571
  0.689189196  5.30608273
  0.695945978  5.25500202
  0.702702701  5.37704277
  0.709459484  5.29304028
  0.716216207  5.21683836
  0.722972989  5.14838314
  0.729729712  5.08989716
  0.736486495  5.04089642
  0.743243217  5.00003672
  0.75  4.96867609
  0.756756783  4.94484234
  0.763513505  4.87523746
  0.770270288  4.85579681
  0.777027011  4.84953308
  0.783783793  4.77977991
  0.790540516  4.78757906
  0.797297299  4.72128391
  0.804054022  4.70861864
  0.810810804  4.67370987
  0.817567587  4.61370659
  0.82432431  4.64071751
  0.831081092  4.59059095
  0.837837815  4.53728867
  0.844594598  4.52503061
  0.851351321  4.52308559
  0.858108103  4.47587681
  0.864864886  4.43084431
  0.871621609  4.39344931
  0.878378391  4.40301514
  0.885135114  4.40434265
  0.891891897  4.37987137
  0.898648679  4.34604979
  0.905405402  4.31439161
  0.912162185  4.28490162
  0.918918908  4.25759888
  0.92567569  4.2324748
  0.932432413  4.21415043
  0.939189196  4.20012236
  0.945945978  4.1818428
  0.952702701  4.16571188
  0.959459484  4.1517272
  0.966216207  4.13988543
  0.972972989  4.13019609
  0.979729712  4.12265968
  0.986486495  4.11727428
  0.993243217  4.1140461
  1.  4.11296844
 
  0.  4.14280128
  0.00675676018  4.14377022
  0.0135135101  4.14700413
  0.0202702694  4.1517477
  0.0270270295  4.15837097
  0.0337837785  4.16673946
  0.0405405387  4.17600441
  0.0472972989  4.18627357
  0.0540540516  4.19573402
  0.0608108118  4.20569611
  0.067567572  4.22053432
  0.0743243173  4.24309587
  0.0810810775  4.26779556
  0.0878378376  4.29462767
  0.0945945904  4.32360268
  0.101351351  4.35470772
  0.108108111  4.38794518
  0.114864863  4.41587639
  0.121621624  4.4540596
  0.128378376  4.49440098
  0.135135144  4.53692341
  0.141891897  4.55763245
  0.148648649  4.54735088
  0.155405417  4.57246113
  0.162162155  4.62402534
  0.168918923  4.67776346
  0.175675675  4.64605618
  0.182432428  4.70369101
  0.189189196  4.76297474
  0.195945948  4.73587275
  0.202702701  4.80019474
  0.209459454  4.79471159
  0.216216221  4.85605717
  0.222972974  4.85059071
  0.229729727  4.92357922
  0.236486495  4.93086052
  0.243243247  4.97283173
  0.25  5.02442455
  0.256756753  5.05039501
  0.263513505  5.08406162
  0.270270258  5.12713528
  0.277027041  5.17844677
  0.283783793  5.23916817
  0.290540546  5.30989933
  0.297297299  5.38836718
  0.304054052  5.40468502
  0.310810804  5.31249428
  0.317567557  5.38105774
  0.32432431  5.27900982
  0.331081092  5.13838243
  0.337837845  4.99868774
  0.344594598  4.85860729
  0.351351351  4.71882725
  0.358108103  4.57934952
  0.364864856  4.44061899
  0.371621609  4.30244684
  0.378378391  4.16529083
  0.385135144  4.02894831
  0.391891897  3.89373064
  0.398648649  3.75992346
  0.405405402  3.62759566
  0.412162155  3.49689865
  0.418918908  3.36811519
  0.42567569  3.24141097
  0.432432443  3.11655664
  0.439189196  2.99464703
  0.445945948  2.87545538
  0.452702701  2.75946689
  0.459459454  2.647012
  0.466216207  2.53863072
  0.472972959  2.43595123
  0.479729742  2.41477013
  0.486486495  2.49240947
  0.493243247  2.53738427
  0.5  2.5523808
  0.5  2.5523808
  0.506756783  2.53738427
  0.513513505  2.49240947
  0.520270288  2.41477013
  0.527027011  2.43595123
  0.533783793  2.53863072
  0.540540516  2.647012
  0.547297299  2.75946689
  0.554054022  2.87545538
  0.560810804  2.99464703
  0.567567587  3.11655664
  0.57432431  3.24141097
  0.581081092  3.36811519
  0.587837815  3.49689865
  0.594594598  3.62759566
  0.601351321  3.75992346
  0.608108103  3.89373064
  0.614864886  4.02894831
  0.621621609  4.16529083
  0.628378391  4.30244684
  0.635135114  4.44061899
  0.641891897  4.57934952
  0.648648679  4.71882725
  0.655405402  4.85860777
  0.662162185  4.99868774
  0.668918908  5.13838768
  0.67567569  5.27903557
  0.682432413  5.38105774
  0.689189196  5.31249428
  0.695945978  5.40493011
  0.702702701  5.38836765
  0.709459484  5.30989981
  0.716216207  5.23916817
  0.722972989  5.17844629
  0.729729712  5.1271348
  0.736486495  5.08406162
  0.743243217  5.05039501
  0.75  5.02442455
  0.756756783  4.97262001
  0.763513505  4.93086052
  0.770270288  4.92358017
  0.777027011  4.85059071
  0.783783793  4.85605621
  0.790540516  4.79409981
  0.797297299  4.80019617
  0.804054022  4.73587418
  0.810810804  4.76349068
  0.817567587  4.70369101
  0.82432431  4.64605618
  0.831081092  4.67776442
  0.837837815  4.62402534
  0.844594598  4.57246208
  0.851351321  4.5478363
  0.858108103  4.5582366
  0.864864886  4.53692436
  0.871621609  4.49440098
  0.878378391  4.4540596
  0.885135114  4.41587591
  0.891891897  4.38794518
  0.898648679  4.35470963
  0.905405402  4.3236022
  0.912162185  4.29462862
  0.918918908  4.26779556
  0.92567569  4.24309826
  0.932432413  4.2205348
  0.939189196  4.20560122
  0.945945978  4.1958704
  0.952702701  4.18575954
  0.959459484  4.17597723
  0.966216207  4.16669273
  0.972972989  4.15837097
  0.979729712  4.15175104
  0.986486495  4.14674997
  0.993243217  4.14391232
  1.  4.14280319
 
  0.  4.15675068
  0.00675676018  4.15761662
  0.0135135101  4.16079998
  0.0202702694  4.16514397
  0.0270270295  4.1716032
  0.0337837785  4.18027306
  0.0405405387  4.19098568
  0.0472972989  4.20423412
  0.0540540516  4.2196703
  0.0608108118  4.23773384
  0.067567572  4.25812387
  0.0743243173  4.28081226
  0.0810810775  4.30555248
  0.0878378376  4.33218575
  0.0945945904  4.35952997
  0.101351351  4.38296461
  0.108108111  4.39815712
  0.114864863  4.42331696
  0.121621624  4.46082401
  0.128378376  4.50045538
  0.135135144  4.54222441
  0.141891897  4.58160973
  0.148648649  4.62845993
  0.155405417  4.67746305
  0.162162155  4.7033062
  0.168918923  4.67809772
  0.175675675  4.7336688
  0.182432428  4.79173994
  0.189189196  4.76349068
  0.195945948  4.82545757
  0.202702701  4.86059189
  0.209459454  4.86669588
  0.216216221  4.92840385
  0.222972974  4.92671347
  0.229729727  4.96549082
  0.236486495  4.99873734
  0.243243247  5.00810957
  0.25  5.05871677
  0.256756753  5.10619783
  0.263513505  5.13430929
  0.270270258  5.17031097
  0.277027041  5.21558905
  0.283783793  5.26920462
  0.290540546  5.33214664
  0.297297299  5.38984203
  0.304054052  5.47455597
  0.310810804  5.41380882
  0.317567557  5.38700771
  0.32432431  5.41548729
  0.331081092  5.27469826
  0.337837845  5.13379955
  0.344594598  4.99232101
  0.351351351  4.8513217
  0.358108103  4.71060848
  0.364864856  4.57039118
  0.371621609  4.43076754
  0.378378391  4.29174328
  0.385135144  4.15384007
  0.391891897  4.01746798
  0.398648649  3.88179493
  0.405405402  3.74753475
  0.412162155  3.61441493
  0.418918908  3.48340321
  0.42567569  3.35432172
  0.432432443  3.22719526
  0.439189196  3.10245037
  0.445945948  2.98013067
  0.452702701  2.86072063
  0.459459454  2.74445128
  0.466216207  2.63180113
  0.472972959  2.52371144
  0.479729742  2.42549014
  0.486486495  2.50596476
  0.493243247  2.56134748
  0.5  2.57910347
  0.5  2.57910347
  0.506756783  2.56134748
  0.513513505  2.50596476
  0.520270288  2.42549014
  0.527027011  2.52371144
  0.533783793  2.63180113
  0.540540516  2.74445128
  0.547297299  2.86072063
  0.554054022  2.98013067
  0.560810804  3.10245037
  0.567567587  3.22719526
  0.57432431  3.35432172
  0.581081092  3.48340321
  0.587837815  3.61441493
  0.594594598  3.74753475
  0.601351321  3.88179493
  0.608108103  4.01746798
  0.614864886  4.15384007
  0.621621609  4.29174328
  0.628378391  4.43076754
  0.635135114  4.5703907
  0.641891897  4.71060848
  0.648648679  4.85132217
  0.655405402  4.99231911
  0.662162185  5.1337986
  0.668918908  5.27468395
  0.67567569  5.41562176
  0.682432413  5.38700771
  0.689189196  5.41395378
  0.695945978  5.47455597
  0.702702701  5.39006805
  0.709459484  5.33214664
  0.716216207  5.26920462
  0.722972989  5.21558905
  0.729729712  5.17031097
  0.736486495  5.13430882
  0.743243217  5.10619831
  0.75  5.05860662
  0.756756783  5.008111
  0.763513505  4.99873829
  0.770270288  4.96568871
  0.777027011  4.92671394
  0.783783793  4.92856121
  0.790540516  4.86669445
  0.797297299  4.86170959
  0.804054022  4.82545805
  0.810810804  4.7638998
  0.817567587  4.79173851
  0.82432431  4.73366833
  0.831081092  4.67967463
  0.837837815  4.70322132
  0.844594598  4.67746353
  0.851351321  4.62845993
  0.858108103  4.58161068
  0.864864886  4.54222536
  0.871621609  4.5004549
  0.878378391  4.46082449
  0.885135114  4.42331696
  0.891891897  4.39839458
  0.898648679  4.38349915
  0.905405402  4.3595047
  0.912162185  4.33219624
  0.918918908  4.30553722
  0.92567569  4.28098631
  0.932432413  4.25813484
  0.939189196  4.2377286
  0.945945978  4.21968126
  0.952702701  4.20406818
  0.959459484  4.19097137
  0.966216207  4.18028069
  0.972972989  4.17160416
  0.979729712  4.16516781
  0.986486495  4.16037941
  0.993243217  4.1578846
  1.  4.15675926
 
  0.  4.15791416
  0.00675676018  4.15898991
  0.0135135101  4.16225052
  0.0202702694  4.16766262
  0.0270270295  4.17525625
  0.0337837785  4.1850605
  0.0405405387  4.19701099
  0.0472972989  4.21112347
  0.0540540516  4.22737694
  0.0608108118  4.24582672
  0.067567572  4.2663703
  0.0743243173  4.28897524
  0.0810810775  4.31341887
  0.0878378376  4.33952236
  0.0945945904  4.36698246
  0.101351351  4.39688587
  0.108108111  4.4299016
  0.114864863  4.4652667
  0.121621624  4.50190449
  0.128378376  4.53504133
  0.135135144  4.55455685
  0.141891897  4.5861249
  0.148648649  4.63215208
  0.155405417  4.68031788
  0.162162155  4.72864294
  0.168918923  4.78198433
  0.175675675  4.83199835
  0.182432428  4.80759096
  0.189189196  4.85196495
  0.195945948  4.91435146
  0.202702701  4.88957548
  0.209459454  4.95587826
  0.216216221  4.93535948
  0.222972974  5.00618315
  0.229729727  4.9995513
  0.236486495  5.06917858
  0.243243247  5.07607174
  0.25  5.08756924
  0.256756753  5.13409138
  0.263513505  5.19013309
  0.270270258  5.22044706
  0.277027041  5.25876427
  0.283783793  5.30624771
  0.290540546  5.36215687
  0.297297299  5.40516233
  0.304054052  5.48586607
  0.310810804  5.55673981
  0.317567557  5.41842508
  0.32432431  5.45664406
  0.331081092  5.40725422
  0.337837845  5.26514816
  0.344594598  5.12288284
  0.351351351  4.98077393
  0.358108103  4.83841848
  0.364864856  4.6969223
  0.371621609  4.55598927
  0.378378391  4.4152503
  0.385135144  4.27596712
  0.391891897  4.13803911
  0.398648649  4.00057697
  0.405405402  3.86454105
  0.412162155  3.72959137
  0.418918908  3.59654665
  0.42567569  3.46522307
  0.432432443  3.33584642
  0.439189196  3.20852232
  0.445945948  3.08339858
  0.452702701  2.96097541
  0.459459454  2.84128404
  0.466216207  2.72482109
  0.472972959  2.61210966
  0.479729742  2.5049715
  0.486486495  2.52934027
  0.493243247  2.59587479
  0.5  2.60961938
  0.5  2.60961938
  0.506756783  2.59587479
  0.513513505  2.52934027
  0.520270288  2.5049715
  0.527027011  2.61210966
  0.533783793  2.72482109
  0.540540516  2.84128404
  0.547297299  2.96097541
  0.554054022  3.08339858
  0.560810804  3.20852232
  0.567567587  3.33584642
  0.57432431  3.46522307
  0.581081092  3.59654665
  0.587837815  3.72959137
  0.594594598  3.86454105
  0.601351321  4.00057697
  0.608108103  4.13803911
  0.614864886  4.27596664
  0.621621609  4.4152503
  0.628378391  4.55599022
  0.635135114  4.6969223
  0.641891897  4.83841801
  0.648648679  4.98077297
  0.655405402  5.12288189
  0.662162185  5.26516771
  0.668918908  5.40733624
  0.67567569  5.45664454
  0.682432413  5.41856432
  0.689189196  5.55707407
  0.695945978  5.48586655
  0.702702701  5.40516281
  0.709459484  5.36215687
  0.716216207  5.30624771
  0.722972989  5.25876474
  0.729729712  5.22044754
  0.736486495  5.19013309
  0.743243217  5.13414669
  0.75  5.08757019
  0.756756783  5.07607174
  0.763513505  5.0699873
  0.770270288  4.99955082
  0.777027011  5.0061841
  0.783783793  4.93536091
  0.790540516  4.95587635
  0.797297299  4.88957596
  0.804054022  4.91435146
  0.810810804  4.8519659
  0.817567587  4.80709457
  0.82432431  4.83201122
  0.831081092  4.78198433
  0.837837815  4.72864628
  0.844594598  4.68031979
  0.851351321  4.63215065
  0.858108103  4.58612347
  0.864864886  4.55680275
  0.871621609  4.53523874
  0.878378391  4.5019083
  0.885135114  4.4652276
  0.891891897  4.42991972
  0.898648679  4.39697361
  0.905405402  4.36699057
  0.912162185  4.33950377
  0.918918908  4.31339121
  0.92567569  4.28934145
  0.932432413  4.26637745
  0.939189196  4.2458272
  0.945945978  4.22739124
  0.952702701  4.21110582
  0.959459484  4.19699669
  0.966216207  4.18503809
  0.972972989  4.17525625
  0.979729712  4.16766262
  0.986486495  4.16222858
  0.993243217  4.15899038
  1.  4.15791512
 
  0.  4.19019413
  0.00675676018  4.19108868
  0.0135135101  4.19438457
  0.0202702694  4.19881487
  0.0270270295  4.20546007
  0.0337837785  4.21434975
  0.0405405387  4.22507286
  0.0472972989  4.23814058
  0.0540540516  4.25294209
  0.0608108118  4.27032471
  0.067567572  4.28975725
  0.0743243173  4.31164169
  0.0810810775  4.33533669
  0.0878378376  4.36054516
  0.0945945904  4.38531971
  0.101351351  4.41275311
  0.108108111  4.44408178
  0.114864863  4.47887278
  0.121621624  4.51636028
  0.128378376  4.55053711
  0.135135144  4.59048939
  0.141891897  4.63419199
  0.148648649  4.67877293
  0.155405417  4.70573568
  0.162162155  4.73061943
  0.168918923  4.7830658
  0.175675675  4.83744049
  0.182432428  4.89434719
  0.189189196  4.95322609
  0.195945948  4.91995239
  0.202702701  4.97888184
  0.209459454  5.00167894
  0.216216221  5.02434683
  0.222972974  5.04994488
  0.229729727  5.07917213
  0.236486495  5.07456303
  0.243243247  5.15174961
  0.25  5.15559006
  0.256756753  5.16921806
  0.263513505  5.19890642
  0.270270258  5.25401306
  0.277027041  5.30021286
  0.283783793  5.33783054
  0.290540546  5.36726475
  0.297297299  5.4273262
  0.304054052  5.50260019
  0.310810804  5.57424831
  0.317567557  5.55633831
  0.32432431  5.46216154
  0.331081092  5.53277683
  0.337837845  5.39284801
  0.344594598  5.24972248
  0.351351351  5.10662889
  0.358108103  4.96231747
  0.364864856  4.81970406
  0.371621609  4.6772542
  0.378378391  4.53554773
  0.385135144  4.39501762
  0.391891897  4.25523233
  0.398648649  4.11612415
  0.405405402  3.97841859
  0.412162155  3.84205985
  0.418918908  3.70715928
  0.42567569  3.57378054
  0.432432443  3.44222307
  0.439189196  3.31261015
  0.445945948  3.18478131
  0.452702701  3.05979228
  0.459459454  2.93699431
  0.466216207  2.81703448
  0.472972959  2.70031047
  0.479729742  2.58793068
  0.486486495  2.54339194
  0.493243247  2.60478091
  0.5  2.63591743
  0.5  2.63591743
  0.506756783  2.60478091
  0.513513505  2.54339194
  0.520270288  2.58793068
  0.527027011  2.70031047
  0.533783793  2.81703448
  0.540540516  2.93699431
  0.547297299  3.05979228
  0.554054022  3.18478131
  0.560810804  3.31261015
  0.567567587  3.44222307
  0.57432431  3.57378054
  0.581081092  3.70715928
  0.587837815  3.84205985
  0.594594598  3.97841859
  0.601351321  4.11612415
  0.608108103  4.25523233
  0.614864886  4.39501762
  0.621621609  4.53554821
  0.628378391  4.67725515
  0.635135114  4.81970501
  0.641891897  4.96231794
  0.648648679  5.10662651
  0.655405402  5.24972343
  0.662162185  5.39282942
  0.668918908  5.53277683
  0.67567569  5.46216202
  0.682432413  5.55624533
  0.689189196  5.57424831
  0.695945978  5.50260067
  0.702702701  5.4273262
  0.709459484  5.36732578
  0.716216207  5.33787823
  0.722972989  5.3001976
  0.729729712  5.2540369
  0.736486495  5.19887209
  0.743243217  5.16921806
  0.75  5.1555891
  0.756756783  5.15174961
  0.763513505  5.07456398
  0.770270288  5.07917213
  0.777027011  5.05144978
  0.783783793  5.02434731
  0.790540516  4.99869156
  0.797297299  4.97888184
  0.804054022  4.91989422
  0.810810804  4.95322704
  0.817567587  4.8943429
  0.82432431  4.83744049
  0.831081092  4.7830677
  0.837837815  4.73061943
  0.844594598  4.70659971
  0.851351321  4.67878628
  0.858108103  4.63423538
  0.864864886  4.59061289
  0.871621609  4.55059242
  0.878378391  4.51635265
  0.885135114  4.4788599
  0.891891897  4.44411898
  0.898648679  4.41294146
  0.905405402  4.38535023
  0.912162185  4.36057663
  0.918918908  4.33530617
  0.92567569  4.31206989
  0.932432413  4.2898016
  0.939189196  4.27030754
  0.945945978  4.2529788
  0.952702701  4.23788786
  0.959459484  4.22503471
  0.966216207  4.21433496
  0.972972989  4.20546103
  0.979729712  4.19883823
  0.986486495  4.19390774
  0.993243217  4.19136143
  1.  4.19022274
 
  0.  4.19452477
  0.00675676018  4.19546795
  0.0135135101  4.19860792
  0.0202702694  4.20365381
  0.0270270295  4.2107172
  0.0337837785  4.22006035
  0.0405405387  4.23115063
  0.0472972989  4.24429798
  0.0540540516  4.25931263
  0.0608108118  4.27651024
  0.067567572  4.29524565
  0.0743243173  4.31598759
  0.0810810775  4.33777237
  0.0878378376  4.36170578
  0.0945945904  4.38965607
  0.101351351  4.41962147
  0.108108111  4.45112419
  0.114864863  4.48377323
  0.121621624  4.51658344
  0.128378376  4.5564537
  0.135135144  4.59849024
  0.141891897  4.64207458
  0.148648649  4.68605661
  0.155405417  4.73203564
  0.162162155  4.78176498
  0.168918923  4.82603407
  0.175675675  4.83769751
  0.182432428  4.89518023
  0.189189196  4.95499802
  0.195945948  5.01425838
  0.202702701  5.05261803
  0.209459454  5.04556894
  0.216216221  5.11440754
  0.222972974  5.09497452
  0.229729727  5.1628623
  0.236486495  5.15431404
  0.243243247  5.16118193
  0.25  5.23110485
  0.256756753  5.23728371
  0.263513505  5.25302315
  0.270270258  5.27627468
  0.277027041  5.30879307
  0.283783793  5.34939194
  0.290540546  5.39911175
  0.297297299  5.45727491
  0.304054052  5.5246911
  0.310810804  5.58554029
  0.317567557  5.67611027
  0.32432431  5.54831982
  0.331081092  5.53561783
  0.337837845  5.51459122
  0.344594598  5.37059402
  0.351351351  5.22659874
  0.358108103  5.08205414
  0.364864856  4.93830681
  0.371621609  4.79470921
  0.378378391  4.65140867
  0.385135144  4.50926495
  0.391891897  4.36813927
  0.398648649  4.22779179
  0.405405402  4.08858681
  0.412162155  3.95074511
  0.418918908  3.8141005
  0.42567569  3.67894197
  0.432432443  3.54538965
  0.439189196  3.41368675
  0.445945948  3.28340483
  0.452702701  3.15572834
  0.459459454  3.03013611
  0.466216207  2.90707278
  0.472972959  2.78691339
  0.479729742  2.67028689
  0.486486495  2.56118298
  0.493243247  2.6372323
  0.5  2.6605649
  0.5  2.6605649
  0.506756783  2.6372323
  0.513513505  2.56118298
  0.520270288  2.67028689
  0.527027011  2.78691339
  0.533783793  2.90707278
  0.540540516  3.03013611
  0.547297299  3.15572834
  0.554054022  3.28340483
  0.560810804  3.41368675
  0.567567587  3.54538965
  0.57432431  3.67894197
  0.581081092  3.81410027
  0.587837815  3.95074511
  0.594594598  4.08858681
  0.601351321  4.22779179
  0.608108103  4.36813927
  0.614864886  4.50926542
  0.621621609  4.65140867
  0.628378391  4.79471302
  0.635135114  4.93830729
  0.641891897  5.08205318
  0.648648679  5.22660065
  0.655405402  5.37058926
  0.662162185  5.51478767
  0.668918908  5.53554058
  0.67567569  5.54850435
  0.682432413  5.6761117
  0.689189196  5.58553982
  0.695945978  5.52469158
  0.702702701  5.45727444
  0.709459484  5.39911175
  0.716216207  5.34939241
  0.722972989  5.30879307
  0.729729712  5.27627468
  0.736486495  5.25302219
  0.743243217  5.23728275
  0.75  5.23110247
  0.756756783  5.16109133
  0.763513505  5.15431499
  0.770270288  5.16196489
  0.777027011  5.09497595
  0.783783793  5.11440849
  0.790540516  5.04556274
  0.797297299  5.05577183
  0.804054022  5.014256
  0.810810804  4.95499897
  0.817567587  4.89517879
  0.82432431  4.83769703
  0.831081092  4.8277235
  0.837837815  4.78189182
  0.844594598  4.73204231
  0.851351321  4.68632412
  0.858108103  4.64221764
  0.864864886  4.59850502
  0.871621609  4.55642462
  0.878378391  4.5164938
  0.885135114  4.48351717
  0.891891897  4.45124483
  0.898648679  4.41978359
  0.905405402  4.38961554
  0.912162185  4.36172152
  0.918918908  4.33762932
  0.92567569  4.31782103
  0.932432413  4.2952919
  0.939189196  4.27654934
  0.945945978  4.25940084
  0.952702701  4.24419117
  0.959459484  4.231071
  0.966216207  4.21990967
  0.972972989  4.21071815
  0.979729712  4.20364475
  0.986486495  4.19849205
  0.993243217  4.19551516
  1.  4.19449854
 
  0.  4.20172691
  0.00675676018  4.20282173
  0.0135135101  4.20609188
  0.0202702694  4.21155357
  0.0270270295  4.21918869
  0.0337837785  4.22900391
  0.0405405387  4.24100113
  0.0472972989  4.25517797
  0.0540540516  4.27153301
  0.0608108118  4.29006767
  0.067567572  4.3107667
  0.0743243173  4.33365345
  0.0810810775  4.35871315
  0.0878378376  4.38594055
  0.0945945904  4.41534758
  0.101351351  4.44692898
  0.108108111  4.48067856
  0.114864863  4.51660204
  0.121621624  4.55009985
  0.128378376  4.58451271
  0.135135144  4.62233543
  0.141891897  4.66343975
  0.148648649  4.70497036
  0.155405417  4.74640799
  0.162162155  4.79544258
  0.168918923  4.84202003
  0.175675675  4.89416265
  0.182432428  4.94865131
  0.189189196  4.95579529
  0.195945948  5.01696682
  0.202702701  5.07743263
  0.209459454  5.14277649
  0.216216221  5.12955093
  0.222972974  5.18538046
  0.229729727  5.16775513
  0.236486495  5.24269056
  0.243243247  5.2316184
  0.25  5.24198437
  0.256756753  5.31264496
  0.263513505  5.32111597
  0.270270258  5.33904839
  0.277027041  5.36461258
  0.283783793  5.39932346
  0.290540546  5.44222641
  0.297297299  5.49414444
  0.304054052  5.55318403
  0.310810804  5.602211
  0.317567557  5.68737888
  0.32432431  5.67755127
  0.331081092  5.53789234
  0.337837845  5.60940027
  0.344594598  5.48543406
  0.351351351  5.34065628
  0.358108103  5.1958704
  0.364864856  5.05082321
  0.371621609  4.90670156
  0.378378391  4.76176453
  0.385135144  4.61814976
  0.391891897  4.4758215
  0.398648649  4.33439922
  0.405405402  4.19394016
  0.412162155  4.05468655
  0.418918908  3.91618085
  0.42567569  3.77939415
  0.432432443  3.64407015
  0.439189196  3.51041174
  0.445945948  3.37827158
  0.452702701  3.24811363
  0.459459454  3.11999893
  0.466216207  2.99413443
  0.472972959  2.87091637
  0.479729742  2.7505703
  0.486486495  2.6348052
  0.493243247  2.65370917
  0.5  2.68589306
  0.5  2.68589306
  0.506756783  2.65370917
  0.513513505  2.6348052
  0.520270288  2.7505703
  0.527027011  2.87091637
  0.533783793  2.99413443
  0.540540516  3.11999893
  0.547297299  3.24811363
  0.554054022  3.37827158
  0.560810804  3.51041174
  0.567567587  3.64407015
  0.57432431  3.77939415
  0.581081092  3.91618085
  0.587837815  4.05468655
  0.594594598  4.19394016
  0.601351321  4.33439922
  0.608108103  4.4758215
  0.614864886  4.61814976
  0.621621609  4.761765
  0.628378391  4.906703
  0.635135114  5.05082417
  0.641891897  5.19587421
  0.648648679  5.34065723
  0.655405402  5.48544312
  0.662162185  5.60940123
  0.668918908  5.53789234
  0.67567569  5.67765903
  0.682432413  5.68737984
  0.689189196  5.60221004
  0.695945978  5.55096388
  0.702702701  5.49414396
  0.709459484  5.44222546
  0.716216207  5.39932346
  0.722972989  5.36461258
  0.729729712  5.33904743
  0.736486495  5.32111549
  0.743243217  5.31264496
  0.75  5.24196482
  0.756756783  5.23161936
  0.763513505  5.24269009
  0.770270288  5.16775513
  0.777027011  5.18538618
  0.783783793  5.1313467
  0.790540516  5.14277363
  0.797297299  5.07743549
  0.804054022  5.01696777
  0.810810804  4.95813847
  0.817567587  4.94739294
  0.82432431  4.89416313
  0.831081092  4.84251785
  0.837837815  4.79546833
  0.844594598  4.74652576
  0.851351321  4.7052393
  0.858108103  4.66350222
  0.864864886  4.62284184
  0.871621609  4.5846715
  0.878378391  4.55001736
  0.885135114  4.51660204
  0.891891897  4.48067951
  0.898648679  4.44693565
  0.905405402  4.41534805
  0.912162185  4.38594103
  0.918918908  4.35871172
  0.92567569  4.33365631
  0.932432413  4.31076717
  0.939189196  4.29006815
  0.945945978  4.27153349
  0.952702701  4.2551775
  0.959459484  4.24100065
  0.966216207  4.22900295
  0.972972989  4.21918869
  0.979729712  4.21155357
  0.986486495  4.20609093
  0.993243217  4.20282173
  1.  4.20172691
 
  0.  4.24418163
  0.00675676018  4.24508286
  0.0135135101  4.24861097
  0.0202702694  4.25301552
  0.0270270295  4.25970173
  0.0337837785  4.26875591
  0.0405405387  4.27940083
  0.0472972989  4.29242659
  0.0540540516  4.3066864
  0.0608108118  4.3235321
  0.067567572  4.34180117
  0.0743243173  4.36251211
  0.0810810775  4.38310003
  0.0878378376  4.40534353
  0.0945945904  4.42974758
  0.101351351  4.45637131
  0.108108111  4.48551798
  0.114864863  4.51746988
  0.121621624  4.55219603
  0.128378376  4.58926582
  0.135135144  4.6279645
  0.141891897  4.6664257
  0.148648649  4.7075491
  0.155405417  4.75325012
  0.162162155  4.79853535
  0.168918923  4.84791422
  0.175675675  4.90223217
  0.182432428  4.95635319
  0.189189196  5.01217175
  0.195945948  5.0673666
  0.202702701  5.08110285
  0.209459454  5.14737892
  0.216216221  5.21028519
  0.222972974  5.23619175
  0.229729727  5.2584753
  0.236486495  5.2631073
  0.243243247  5.31980038
  0.25  5.31106758
  0.256756753  5.31278086
  0.263513505  5.37225246
  0.270270258  5.40715504
  0.277027041  5.42725611
  0.283783793  5.45513678
  0.290540546  5.49205637
  0.297297299  5.5372386
  0.304054052  5.55459023
  0.310810804  5.62422657
  0.317567557  5.68974209
  0.32432431  5.78011131
  0.331081092  5.65787888
  0.337837845  5.61416864
  0.344594598  5.59393024
  0.351351351  5.44833469
  0.358108103  5.30256653
  0.364864856  5.15619707
  0.371621609  5.01113415
  0.378378391  4.86615944
  0.385135144  4.72187424
  0.391891897  4.57791948
  0.398648649  4.43519306
  0.405405402  4.29357719
  0.412162155  4.15252686
  0.418918908  4.01260757
  0.42567569  3.87445354
  0.432432443  3.73749065
  0.439189196  3.60208106
  0.445945948  3.46818924
  0.452702701  3.33609033
  0.459459454  3.20571685
  0.466216207  3.07735515
  0.472972959  2.95131207
  0.479729742  2.82768416
  0.486486495  2.70757031
  0.493243247  2.66406655
  0.5  2.70451355
  0.5  2.70451355
  0.506756783  2.66406655
  0.513513505  2.70757031
  0.520270288  2.82768416
  0.527027011  2.95131207
  0.533783793  3.07735515
  0.540540516  3.20571685
  0.547297299  3.33609033
  0.554054022  3.46818924
  0.560810804  3.60208106
  0.567567587  3.73749065
  0.57432431  3.87445354
  0.581081092  4.01260757
  0.587837815  4.15252686
  0.594594598  4.29357719
  0.601351321  4.43519306
  0.608108103  4.57791948
  0.614864886  4.72187471
  0.621621609  4.86615944
  0.628378391  5.0111351
  0.635135114  5.15619898
  0.641891897  5.3025713
  0.648648679  5.44832993
  0.655405402  5.59392262
  0.662162185  5.61416912
  0.668918908  5.657938
  0.67567569  5.78011322
  0.682432413  5.68951559
  0.689189196  5.62422609
  0.695945978  5.55459118
  0.702702701  5.53723907
  0.709459484  5.49205589
  0.716216207  5.4551363
  0.722972989  5.42725563
  0.729729712  5.40715313
  0.736486495  5.37220383
  0.743243217  5.3138485
  0.75  5.31106758
  0.756756783  5.31979895
  0.763513505  5.26091528
  0.770270288  5.25847435
  0.777027011  5.24576855
  0.783783793  5.21028614
  0.790540516  5.14737749
  0.797297299  5.08111
  0.804054022  5.06812
  0.810810804  5.01252317
  0.817567587  4.95552921
  0.82432431  4.90223265
  0.831081092  4.8480134
  0.837837815  4.79876518
  0.844594598  4.75311804
  0.851351321  4.70799446
  0.858108103  4.66705322
  0.864864886  4.62794542
  0.871621609  4.58924294
  0.878378391  4.5522747
  0.885135114  4.5172987
  0.891891897  4.48561287
  0.898648679  4.4567585
  0.905405402  4.42979431
  0.912162185  4.4053297
  0.918918908  4.38275909
  0.92567569  4.36368275
  0.932432413  4.34192562
  0.939189196  4.32347488
  0.945945978  4.30678606
  0.952702701  4.29201269
  0.959459484  4.27932405
  0.966216207  4.26874352
  0.972972989  4.25970364
  0.979729712  4.2530551
  0.986486495  4.24794292
  0.993243217  4.24550104
  1.  4.24419355
 
  0.  4.25267076
  0.00675676018  4.25340939
  0.0135135101  4.25639629
  0.0202702694  4.26087379
  0.0270270295  4.26705265
  0.0337837785  4.27587032
  0.0405405387  4.28569603
  0.0472972989  4.29759789
  0.0540540516  4.31078243
  0.0608108118  4.32654572
  0.067567572  4.34337378
  0.0743243173  4.36294079
  0.0810810775  4.38422728
  0.0878378376  4.40811443
  0.0945945904  4.43352747
  0.101351351  4.46027946
  0.108108111  4.48844147
  0.114864863  4.518466
  0.121621624  4.55470896
  0.128378376  4.59497786
  0.135135144  4.63743258
  0.141891897  4.68206215
  0.148648649  4.72886753
  0.155405417  4.77782822
  0.162162155  4.82898426
  0.168918923  4.87570667
  0.175675675  4.92329788
  0.182432428  4.97479868
  0.189189196  5.02549934
  0.195945948  5.08156395
  0.202702701  5.14028025
  0.209459454  5.18497658
  0.216216221  5.21583176
  0.222972974  5.27996349
  0.229729727  5.35180283
  0.236486495  5.3337059
  0.243243247  5.34491253
  0.25  5.39906311
  0.256756753  5.39268112
  0.263513505  5.39633274
  0.270270258  5.42329979
  0.277027041  5.46488476
  0.283783793  5.49723053
  0.290540546  5.52270269
  0.297297299  5.54363632
  0.304054052  5.59136772
  0.310810804  5.65408993
  0.317567557  5.70399427
  0.32432431  5.79136086
  0.331081092  5.7740283
  0.337837845  5.6300745
  0.344594598  5.68644047
  0.351351351  5.54835939
  0.358108103  5.40185833
  0.364864856  5.25448799
  0.371621609  5.10851097
  0.378378391  4.96304846
  0.385135144  4.81757641
  0.391891897  4.67251682
  0.398648649  4.52863836
  0.405405402  4.3857851
  0.412162155  4.2436347
  0.418918908  4.10272217
  0.42567569  3.96331739
  0.432432443  3.82494998
  0.439189196  3.68779564
  0.445945948  3.55224895
  0.452702701  3.41830969
  0.459459454  3.28591418
  0.466216207  3.15531635
  0.472972959  3.02676988
  0.479729742  2.90034533
  0.486486495  2.7766819
  0.493243247  2.67435956
  0.5  2.72895288
  0.5  2.72895288
  0.506756783  2.67435956
  0.513513505  2.7766819
  0.520270288  2.90034533
  0.527027011  3.02676988
  0.533783793  3.15531635
  0.540540516  3.28591418
  0.547297299  3.41830969
  0.554054022  3.55224895
  0.560810804  3.68779564
  0.567567587  3.82494998
  0.57432431  3.96331739
  0.581081092  4.10272217
  0.587837815  4.2436347
  0.594594598  4.3857851
  0.601351321  4.52863836
  0.608108103  4.67251682
  0.614864886  4.81757545
  0.621621609  4.96304893
  0.628378391  5.10852051
  0.635135114  5.25449085
  0.641891897  5.40189075
  0.648648679  5.54832649
  0.655405402  5.68644047
  0.662162185  5.63008118
  0.668918908  5.77416229
  0.67567569  5.79136181
  0.682432413  5.70399427
  0.689189196  5.65409088
  0.695945978  5.59136868
  0.702702701  5.54057741
  0.709459484  5.52257061
  0.716216207  5.49732971
  0.722972989  5.46411896
  0.729729712  5.4235487
  0.736486495  5.39633083
  0.743243217  5.39268112
  0.75  5.39906216
  0.756756783  5.35027027
  0.763513505  5.33370972
  0.770270288  5.35182714
  0.777027011  5.27996731
  0.783783793  5.21582985
  0.790540516  5.17386818
  0.797297299  5.1406827
  0.804054022  5.08221245
  0.810810804  5.02570915
  0.817567587  4.97295094
  0.82432431  4.92329836
  0.831081092  4.87662363
  0.837837815  4.82898664
  0.844594598  4.77782917
  0.851351321  4.72886324
  0.858108103  4.6820612
  0.864864886  4.63743353
  0.871621609  4.59497833
  0.878378391  4.55470848
  0.885135114  4.51796913
  0.891891897  4.48878002
  0.898648679  4.46080303
  0.905405402  4.43329048
  0.912162185  4.40815163
  0.918918908  4.38410664
  0.92567569  4.36643314
  0.932432413  4.34347153
  0.939189196  4.32665062
  0.945945978  4.311059
  0.952702701  4.29715014
  0.959459484  4.28542757
  0.966216207  4.27546549
  0.972972989  4.2670598
  0.979729712  4.26081467
  0.986486495  4.25602531
  0.993243217  4.25352192
  1.  4.2526722
 
  0.  4.30980158
  0.00675676018  4.31090069
  0.0135135101  4.31418657
  0.0202702694  4.31967592
  0.0270270295  4.32734776
  0.0337837785  4.33720398
  0.0405405387  4.34925556
  0.0472972989  4.36247444
  0.0540540516  4.37499094
  0.0608108118  4.39098263
  0.067567572  4.4075861
  0.0743243173  4.42778444
  0.0810810775  4.44804478
  0.0878378376  4.46822166
  0.0945945904  4.49017525
  0.101351351  4.51453114
  0.108108111  4.54145527
  0.114864863  4.57162285
  0.121621624  4.60398865
  0.128378376  4.63829088
  0.135135144  4.67403603
  0.141891897  4.71086073
  0.148648649  4.74911022
  0.155405417  4.78735924
  0.162162155  4.83157158
  0.168918923  4.87930965
  0.175675675  4.92756748
  0.182432428  4.97662783
  0.189189196  5.03017235
  0.195945948  5.08623409
  0.202702701  5.14811039
  0.209459454  5.20863819
  0.216216221  5.2701087
  0.222972974  5.28640079
  0.229729727  5.35279846
  0.236486495  5.42587185
  0.243243247  5.41106319
  0.25  5.42698383
  0.256756753  5.48048115
  0.263513505  5.47642088
  0.270270258  5.48220205
  0.277027041  5.49535561
  0.283783793  5.51765156
  0.290540546  5.5478363
  0.297297299  5.58697224
  0.304054052  5.63442993
  0.310810804  5.69079733
  0.317567557  5.72596073
  0.32432431  5.80063057
  0.331081092  5.8839879
  0.337837845  5.73926258
  0.344594598  5.69089651
  0.351351351  5.63936043
  0.358108103  5.49181557
  0.364864856  5.34427357
  0.371621609  5.1975832
  0.378378391  5.05115414
  0.385135144  4.90490913
  0.391891897  4.75952339
  0.398648649  4.61488914
  0.405405402  4.47034454
  0.412162155  4.32748032
  0.418918908  4.18554592
  0.42567569  4.04478312
  0.432432443  3.90542984
  0.439189196  3.7664969
  0.445945948  3.62947607
  0.452702701  3.49380088
  0.459459454  3.35974693
  0.466216207  3.22718096
  0.472972959  3.09641933
  0.479729742  2.96775007
  0.486486495  2.84125185
  0.493243247  2.71872592
  0.5  2.74156046
  0.5  2.74156046
  0.506756783  2.71872592
  0.513513505  2.84125185
  0.520270288  2.96775007
  0.527027011  3.09641933
  0.533783793  3.22718096
  0.540540516  3.35974693
  0.547297299  3.49380088
  0.554054022  3.62947607
  0.560810804  3.7664969
  0.567567587  3.90542984
  0.57432431  4.04478312
  0.581081092  4.18554592
  0.587837815  4.32748032
  0.594594598  4.47034454
  0.601351321  4.61488914
  0.608108103  4.75952339
  0.614864886  4.90490723
  0.621621609  5.05115604
  0.628378391  5.19760036
  0.635135114  5.34427261
  0.641891897  5.49179983
  0.648648679  5.63936758
  0.655405402  5.69089651
  0.662162185  5.73948288
  0.668918908  5.88368273
  0.67567569  5.8007555
  0.682432413  5.72596073
  0.689189196  5.69079685
  0.695945978  5.63443041
  0.702702701  5.58697128
  0.709459484  5.54783678
  0.716216207  5.51765251
  0.722972989  5.49535561
  0.729729712  5.48220158
  0.736486495  5.47641945
  0.743243217  5.48048067
  0.75  5.42419291
  0.756756783  5.41106462
  0.763513505  5.42587852
  0.770270288  5.35912895
  0.777027011  5.28640318
  0.783783793  5.27044201
  0.790540516  5.20807695
  0.797297299  5.14881802
  0.804054022  5.08624744
  0.810810804  5.03137827
  0.817567587  4.97630787
  0.82432431  4.92756939
  0.831081092  4.87992287
  0.837837815  4.83142328
  0.844594598  4.7876873
  0.851351321  4.74914837
  0.858108103  4.71085835
  0.864864886  4.67500782
  0.871621609  4.63847065
  0.878378391  4.6041441
  0.885135114  4.57081032
  0.891891897  4.54186726
  0.898648679  4.51554489
  0.905405402  4.48968172
  0.912162185  4.46836329
  0.918918908  4.44751549
  0.92567569  4.43183947
  0.932432413  4.40779209
  0.939189196  4.39116192
  0.945945978  4.37547636
  0.952702701  4.36165714
  0.959459484  4.34925508
  0.966216207  4.33720303
  0.972972989  4.32734776
  0.979729712  4.31967545
  0.986486495  4.3141861
  0.993243217  4.31090164
  1.  4.30980062
 
  0.  4.32039404
  0.00675676018  4.320786
  0.0135135101  4.3239665
  0.0202702694  4.32772541
  0.0270270295  4.33304262
  0.0337837785  4.34217405
  0.0405405387  4.35112762
  0.0472972989  4.36349964
  0.0540540516  4.3799324
  0.0608108118  4.39821959
  0.067567572  4.41296005
  0.0743243173  4.43204832
  0.0810810775  4.44846153
  0.0878378376  4.4710474
  0.0945945904  4.4956522
  0.101351351  4.52174091
  0.108108111  4.54891109
  0.114864863  4.57786846
  0.121621624  4.60933018
  0.128378376  4.64279747
  0.135135144  4.67764664
  0.141891897  4.7120676
  0.148648649  4.75026512
  0.155405417  4.79117823
  0.162162155  4.83246613
  0.168918923  4.88232708
  0.175675675  4.93783522
  0.182432428  4.99551964
  0.189189196  5.05538273
  0.195945948  5.11592579
  0.202702701  5.1674242
  0.209459454  5.22319365
  0.216216221  5.28397655
  0.222972974  5.34725571
  0.229729727  5.35913754
  0.236486495  5.43402433
  0.243243247  5.50210762
  0.25  5.49054146
  0.256756753  5.49254942
  0.263513505  5.55520153
  0.270270258  5.56231022
  0.277027041  5.57025385
  0.283783793  5.58571911
  0.290540546  5.61022663
  0.297297299  5.64272213
  0.304054052  5.68407965
  0.310810804  5.69633484
  0.317567557  5.75578499
  0.32432431  5.80793285
  0.331081092  5.8862505
  0.337837845  5.84100056
  0.344594598  5.6946907
  0.351351351  5.72149801
  0.358108103  5.57247639
  0.364864856  5.42468166
  0.371621609  5.27719784
  0.378378391  5.13002872
  0.385135144  4.98332787
  0.391891897  4.83723927
  0.398648649  4.69183064
  0.405405402  4.54656315
  0.412162155  4.40283394
  0.418918908  4.25996494
  0.42567569  4.11778355
  0.432432443  3.97725153
  0.439189196  3.83728504
  0.445945948  3.69901276
  0.452702701  3.56194615
  0.459459454  3.42634106
  0.466216207  3.29203892
  0.472972959  3.15921068
  0.479729742  3.02852917
  0.486486495  2.89962649
  0.493243247  2.77339005
  0.5  2.76320815
  0.5  2.76320815
  0.506756783  2.77339005
  0.513513505  2.89962649
  0.520270288  3.02852917
  0.527027011  3.15921068
  0.533783793  3.29203892
  0.540540516  3.42634106
  0.547297299  3.56194615
  0.554054022  3.69901276
  0.560810804  3.83728504
  0.567567587  3.97725153
  0.57432431  4.11778355
  0.581081092  4.25996494
  0.587837815  4.40283394
  0.594594598  4.54656315
  0.601351321  4.69182968
  0.608108103  4.83723927
  0.614864886  4.98332787
  0.621621609  5.13002968
  0.628378391  5.27723217
  0.635135114  5.42466259
  0.641891897  5.5724473
  0.648648679  5.72143555
  0.655405402  5.69484329
  0.662162185  5.8407011
  0.668918908  5.88624954
  0.67567569  5.80793571
  0.682432413  5.75578499
  0.689189196  5.6953187
  0.695945978  5.68408251
  0.702702701  5.64272118
  0.709459484  5.61022758
  0.716216207  5.58572006
  0.722972989  5.57025337
  0.729729712  5.56231213
  0.736486495  5.54121256
  0.743243217  5.48988104
  0.75  5.49053907
  0.756756783  5.50210714
  0.763513505  5.43401861
  0.770270288  5.3706069
  0.777027011  5.34827709
  0.783783793  5.28414059
  0.790540516  5.22163534
  0.797297299  5.1681366
  0.804054022  5.11649561
  0.810810804  5.05538368
  0.817567587  4.99551392
  0.82432431  4.93783522
  0.831081092  4.88233089
  0.837837815  4.83314037
  0.844594598  4.79081297
  0.851351321  4.75146008
  0.858108103  4.71315479
  0.864864886  4.67782593
  0.871621609  4.64264965
  0.878378391  4.60924864
  0.885135114  4.57755089
  0.891891897  4.549119
  0.898648679  4.52251434
  0.905405402  4.49578571
  0.912162185  4.47111416
  0.918918908  4.44784975
  0.92567569  4.43498993
  0.932432413  4.4134655
  0.939189196  4.39795732
  0.945945978  4.37993336
  0.952702701  4.36349821
  0.959459484  4.35047102
  0.966216207  4.34123373
  0.972972989  4.33307457
  0.979729712  4.32762051
  0.986486495  4.32296038
  0.993243217  4.32109737
  1.  4.32032204
 
  0.  4.32324028
  0.00675676018  4.3241148
  0.0135135101  4.32783794
  0.0202702694  4.33195162
  0.0270270295  4.33833504
  0.0337837785  4.34763336
  0.0405405387  4.35759926
  0.0472972989  4.37025881
  0.0540540516  4.38249588
  0.0608108118  4.39855194
  0.067567572  4.41934204
  0.0743243173  4.4423275
  0.0810810775  4.46748543
  0.0878378376  4.49482203
  0.0945945904  4.52433395
  0.101351351  4.55601883
  0.108108111  4.58987141
  0.114864863  4.62589645
  0.121621624  4.66409397
  0.128378376  4.70445824
  0.135135144  4.74243736
  0.141891897  4.77245903
  0.148648649  4.80652237
  0.155405417  4.84535027
  0.162162155  4.8860178
  0.168918923  4.92870665
  0.175675675  4.96991444
  0.182432428  5.01706982
  0.189189196  5.0618186
  0.195945948  5.11711979
  0.202702701  5.17043352
  0.209459454  5.22922802
  0.216216221  5.2879262
  0.222972974  5.35467482
  0.229729727  5.42193317
  0.236486495  5.44217777
  0.243243247  5.51102448
  0.25  5.58054399
  0.256756753  5.57212257
  0.263513505  5.56403255
  0.270270258  5.59698439
  0.277027041  5.63194656
  0.283783793  5.65529394
  0.290540546  5.67384815
  0.297297299  5.68952942
  0.304054052  5.69552803
  0.310810804  5.73381138
  0.317567557  5.79241753
  0.32432431  5.82984924
  0.331081092  5.89748955
  0.337837845  5.93352032
  0.344594598  5.78639412
  0.351351351  5.76383209
  0.358108103  5.64401579
  0.364864856  5.49529552
  0.371621609  5.34722614
  0.378378391  5.19937515
  0.385135144  5.05197334
  0.391891897  4.9051218
  0.398648649  4.7589016
  0.405405402  4.61345387
  0.412162155  4.46903467
  0.418918908  4.32530689
  0.42567569  4.18176079
  0.432432443  4.03968954
  0.439189196  3.89914346
  0.445945948  3.75991631
  0.452702701  3.62165451
  0.459459454  3.48463082
  0.466216207  3.34890985
  0.472972959  3.21420598
  0.479729742  3.08158541
  0.486486495  2.9506588
  0.493243247  2.82200241
  0.5  2.77057624
  0.5  2.77057624
  0.506756783  2.82200241
  0.513513505  2.9506588
  0.520270288  3.08158541
  0.527027011  3.21420598
  0.533783793  3.34890985
  0.540540516  3.48463082
  0.547297299  3.62165451
  0.554054022  3.75991631
  0.560810804  3.89914346
  0.567567587  4.03969002
  0.57432431  4.18176079
  0.581081092  4.32530689
  0.587837815  4.46903467
  0.594594598  4.61345387
  0.601351321  4.75890064
  0.608108103  4.9051218
  0.614864886  5.05197144
  0.621621609  5.19937515
  0.628378391  5.34728527
  0.635135114  5.4953022
  0.641891897  5.6439743
  0.648648679  5.76383209
  0.655405402  5.78641701
  0.662162185  5.93363762
  0.668918908  5.8974905
  0.67567569  5.82985115
  0.682432413  5.792418
  0.689189196  5.73381042
  0.695945978  5.69631863
  0.702702701  5.68799782
  0.709459484  5.67810726
  0.716216207  5.65603828
  0.722972989  5.62996483
  0.729729712  5.59516811
  0.736486495  5.56402016
  0.743243217  5.57212925
  0.75  5.58054352
  0.756756783  5.51102829
  0.763513505  5.46682644
  0.770270288  5.42269421
  0.777027011  5.35644913
  0.783783793  5.28808117
  0.790540516  5.22740173
  0.797297299  5.17310429
  0.804054022  5.11738014
  0.810810804  5.0626936
  0.817567587  5.01548624
  0.82432431  4.96992016
  0.831081092  4.93013573
  0.837837815  4.88684464
  0.844594598  4.84483814
  0.851351321  4.80762386
  0.858108103  4.77276707
  0.864864886  4.74302959
  0.871621609  4.70445919
  0.878378391  4.66409779
  0.885135114  4.6258955
  0.891891897  4.58987141
  0.898648679  4.55602741
  0.905405402  4.524333
  0.912162185  4.49482298
  0.918918908  4.46748495
  0.92567569  4.44236469
  0.932432413  4.41934204
  0.939189196  4.39854956
  0.945945978  4.38283014
  0.952702701  4.36911774
  0.959459484  4.35726213
  0.966216207  4.34740353
  0.972972989  4.33833694
  0.979729712  4.33207035
  0.986486495  4.32680368
  0.993243217  4.32476377
  1.  4.32324553
 
  0.  4.40055513
  0.00675676018  4.40167236
  0.0135135101  4.40499353
  0.0202702694  4.41052771
  0.0270270295  4.417202
  0.0337837785  4.42738914
  0.0405405387  4.43735647
  0.0472972989  4.44948053
  0.0540540516  4.46064711
  0.0608108118  4.47385025
  0.067567572  4.48200512
  0.0743243173  4.50166798
  0.0810810775  4.51510715
  0.0878378376  4.53711224
  0.0945945904  4.56138325
  0.101351351  4.58843517
  0.108108111  4.61790943
  0.114864863  4.64867878
  0.121621624  4.67736816
  0.128378376  4.70947695
  0.135135144  4.74559498
  0.141891897  4.77706432
  0.148648649  4.81423569
  0.155405417  4.84943676
  0.162162155  4.88894749
  0.168918923  4.93142319
  0.175675675  4.97363186
  0.182432428  5.01864815
  0.189189196  5.06472349
  0.195945948  5.11745358
  0.202702701  5.18164492
  0.209459454  5.24803543
  0.216216221  5.31658936
  0.222972974  5.37320614
  0.229729727  5.43487167
  0.236486495  5.4993391
  0.243243247  5.52243805
  0.25  5.59017706
  0.256756753  5.66117477
  0.263513505  5.65578032
  0.270270258  5.64972687
  0.277027041  5.65036345
  0.283783793  5.66045666
  0.290540546  5.67825985
  0.297297299  5.70498657
  0.304054052  5.73977947
  0.310810804  5.78335762
  0.317567557  5.81851673
  0.32432431  5.85962486
  0.331081092  5.91401958
  0.337837845  5.99454212
  0.344594598  5.86898375
  0.351351351  5.76801062
  0.358108103  5.70440054
  0.364864856  5.55520153
  0.371621609  5.40644932
  0.378378391  5.25800276
  0.385135144  5.11002207
  0.391891897  4.96264076
  0.398648649  4.8158741
  0.405405402  4.66980791
  0.412162155  4.52459526
  0.418918908  4.38014555
  0.42567569  4.2362566
  0.432432443  4.09332657
  0.439189196  3.95193386
  0.445945948  3.81122112
  0.452702701  3.67236519
  0.459459454  3.53419209
  0.466216207  3.39740086
  0.472972959  3.26165271
  0.479729742  3.12751961
  0.486486495  2.99492288
  0.493243247  2.86425114
  0.5  2.78871417
  0.5  2.78871417
  0.506756783  2.86425114
  0.513513505  2.99492288
  0.520270288  3.12751961
  0.527027011  3.26165271
  0.533783793  3.39740086
  0.540540516  3.53419209
  0.547297299  3.67236519
  0.554054022  3.81122112
  0.560810804  3.95193386
  0.567567587  4.09332657
  0.57432431  4.2362566
  0.581081092  4.38014555
  0.587837815  4.52459478
  0.594594598  4.66980791
  0.601351321  4.81587315
  0.608108103  4.96264172
  0.614864886  5.11001873
  0.621621609  5.25800705
  0.628378391  5.40654945
  0.635135114  5.55518389
  0.641891897  5.70434284
  0.648648679  5.76801062
  0.655405402  5.86920929
  0.662162185  5.9945426
  0.668918908  5.91401958
  0.67567569  5.85962582
  0.682432413  5.82047558
  0.689189196  5.78335762
  0.695945978  5.7397809
  0.702702701  5.70498753
  0.709459484  5.67834282
  0.716216207  5.66045475
  0.722972989  5.65036964
  0.729729712  5.64972973
  0.736486495  5.65577507
  0.743243217  5.66113472
  0.75  5.5901823
  0.756756783  5.53321791
  0.763513505  5.50016499
  0.770270288  5.43598747
  0.777027011  5.37444353
  0.783783793  5.31659412
  0.790540516  5.24802971
  0.797297299  5.18164587
  0.804054022  5.11748838
  0.810810804  5.06728745
  0.817567587  5.01634026
  0.82432431  4.97362709
  0.831081092  4.9327755
  0.837837815  4.88924694
  0.844594598  4.85015392
  0.851351321  4.81572723
  0.858108103  4.77871704
  0.864864886  4.74697828
  0.871621609  4.70889759
  0.878378391  4.67708969
  0.885135114  4.64775181
  0.891891897  4.61837292
  0.898648679  4.58950043
  0.905405402  4.56074333
  0.912162185  4.53703022
  0.918918908  4.51422691
  0.92567569  4.50514412
  0.932432413  4.48337126
  0.939189196  4.47326231
  0.945945978  4.46191549
  0.952702701  4.44825554
  0.959459484  4.43624449
  0.966216207  4.42638969
  0.972972989  4.41727448
  0.979729712  4.41052723
  0.986486495  4.4049902
  0.993243217  4.40167141
  1.  4.40056038
 
  0.  4.40352726
  0.00675676018  4.40402365
  0.0135135101  4.40738487
  0.0202702694  4.41171598
  0.0270270295  4.41827345
  0.0337837785  4.42823362
  0.0405405387  4.4404068
  0.0472972989  4.45478916
  0.0540540516  4.46250725
  0.0608108118  4.48008919
  0.067567572  4.49632549
  0.0743243173  4.51781464
  0.0810810775  4.538064
  0.0878378376  4.55901289
  0.0945945904  4.58107996
  0.101351351  4.60316372
  0.108108111  4.62484264
  0.114864863  4.6499815
  0.121621624  4.6827755
  0.128378376  4.71491718
  0.135135144  4.74699926
  0.141891897  4.79168749
  0.148648649  4.83854103
  0.155405417  4.88754082
  0.162162155  4.93871021
  0.168918923  4.9920454
  0.175675675  5.0296278
  0.182432428  5.07305193
  0.189189196  5.11748648
  0.195945948  5.16848087
  0.202702701  5.2099824
  0.209459454  5.26393414
  0.216216221  5.31785297
  0.222972974  5.37402296
  0.229729727  5.44102383
  0.236486495  5.50772619
  0.243243247  5.57636833
  0.25  5.6153903
  0.256756753  5.67145348
  0.263513505  5.70907497
  0.270270258  5.74154091
  0.277027041  5.73757362
  0.283783793  5.74053574
  0.290540546  5.75282478
  0.297297299  5.77296495
  0.304054052  5.80191803
  0.310810804  5.83363438
  0.317567557  5.83538389
  0.32432431  5.8961916
  0.331081092  5.93588161
  0.337837845  6.00577831
  0.344594598  5.94173193
  0.351351351  5.7929945
  0.358108103  5.75217247
  0.364864856  5.60254478
  0.371621609  5.45314789
  0.378378391  5.30420113
  0.385135144  5.15576839
  0.391891897  5.00795794
  0.398648649  4.86096048
  0.405405402  4.71438742
  0.412162155  4.5685091
  0.418918908  4.42345953
  0.42567569  4.27932262
  0.432432443  4.13606644
  0.439189196  3.99376202
  0.445945948  3.85186815
  0.452702701  3.71244645
  0.459459454  3.57344532
  0.466216207  3.43574476
  0.472972959  3.29917336
  0.479729742  3.16390347
  0.486486495  3.03026128
  0.493243247  2.8977654
  0.5  2.79180145
  0.5  2.79180145
  0.506756783  2.8977654
  0.513513505  3.03026128
  0.520270288  3.16390347
  0.527027011  3.29917336
  0.533783793  3.43574476
  0.540540516  3.57344532
  0.547297299  3.71244645
  0.554054022  3.85186815
  0.560810804  3.99376202
  0.567567587  4.13606644
  0.57432431  4.27932262
  0.581081092  4.42345905
  0.587837815  4.56850863
  0.594594598  4.71438742
  0.601351321  4.86096001
  0.608108103  5.00795746
  0.614864886  5.15576601
  0.621621609  5.30420017
  0.628378391  5.45325565
  0.635135114  5.60255909
  0.641891897  5.75225163
  0.648648679  5.79305029
  0.655405402  5.94167423
  0.662162185  6.00577974
  0.668918908  5.93588257
  0.67567569  5.89618969
  0.682432413  5.83538342
  0.689189196  5.83199692
  0.695945978  5.80191898
  0.702702701  5.77296495
  0.709459484  5.75282335
  0.716216207  5.74053574
  0.722972989  5.73757792
  0.729729712  5.74154758
  0.736486495  5.70173407
  0.743243217  5.66213512
  0.75  5.61858463
  0.756756783  5.57698202
  0.763513505  5.50801134
  0.770270288  5.44043732
  0.777027011  5.38011265
  0.783783793  5.31817913
  0.790540516  5.25888681
  0.797297299  5.21220446
  0.804054022  5.1695118
  0.810810804  5.12034035
  0.817567587  5.07083654
  0.82432431  5.02963781
  0.831081092  4.99204731
  0.837837815  4.93870926
  0.844594598  4.88754892
  0.851351321  4.83854151
  0.858108103  4.79168892
  0.864864886  4.7484827
  0.871621609  4.71567822
  0.878378391  4.68300056
  0.885135114  4.64843273
  0.891891897  4.62546873
  0.898648679  4.60512733
  0.905405402  4.58140087
  0.912162185  4.55933237
  0.918918908  4.53623629
  0.92567569  4.52284622
  0.932432413  4.49674082
  0.939189196  4.4800415
  0.945945978  4.46353292
  0.952702701  4.45243168
  0.959459484  4.44040251
  0.966216207  4.42822981
  0.972972989  4.41827345
  0.979729712  4.41146612
  0.986486495  4.4061718
  0.993243217  4.40424061
  1.  4.40343189
 
  0.  4.4214282
  0.00675676018  4.42204142
  0.0135135101  4.4275322
  0.0202702694  4.42877293
  0.0270270295  4.43193722
  0.0337837785  4.44198465
  0.0405405387  4.44748402
  0.0472972989  4.45835733
  0.0540540516  4.47138691
  0.0608108118  4.49019337
  0.067567572  4.51119947
  0.0743243173  4.53442049
  0.0810810775  4.5598402
  0.0878378376  4.58746529
  0.0945945904  4.6172905
  0.101351351  4.64931774
  0.108108111  4.68353748
  0.114864863  4.71996307
  0.121621624  4.7585659
  0.128378376  4.79794502
  0.135135144  4.81496334
  0.141891897  4.84123421
  0.148648649  4.87923717
  0.155405417  4.92187309
  0.162162155  4.9580164
  0.168918923  4.99815083
  0.175675675  5.03762007
  0.182432428  5.0833106
  0.189189196  5.11832762
  0.195945948  5.16981459
  0.202702701  5.21431828
  0.209459454  5.26725864
  0.216216221  5.31907845
  0.222972974  5.38732576
  0.229729727  5.46024036
  0.236486495  5.52765512
  0.243243247  5.58912659
  0.25  5.65910101
  0.256756753  5.70176888
  0.263513505  5.74400902
  0.270270258  5.76759768
  0.277027041  5.82928371
  0.283783793  5.82582283
  0.290540546  5.83284283
  0.297297299  5.84210396
  0.304054052  5.83463955
  0.310810804  5.83900642
  0.317567557  5.88483667
  0.32432431  5.92009258
  0.331081092  5.96560907
  0.337837845  6.01814508
  0.344594598  6.00333261
  0.351351351  5.85360241
  0.358108103  5.78786182
  0.364864856  5.63797474
  0.371621609  5.48834991
  0.378378391  5.33898544
  0.385135144  5.19010925
  0.391891897  5.04181433
  0.398648649  4.89434195
  0.405405402  4.7473917
  0.412162155  4.60114861
  0.418918908  4.45571899
  0.42567569  4.31114531
  0.432432443  4.16748047
  0.439189196  4.02466059
  0.445945948  3.88271832
  0.452702701  3.74212265
  0.459459454  3.60255957
  0.466216207  3.46377683
  0.472972959  3.32657099
  0.479729742  3.19049215
  0.486486495  3.05592203
  0.493243247  2.92221069
  0.5  2.80522823
  0.5  2.80522823
  0.506756783  2.92221069
  0.513513505  3.05592203
  0.520270288  3.19049215
  0.527027011  3.32657099
  0.533783793  3.46377683
  0.540540516  3.60255957
  0.547297299  3.74212265
  0.554054022  3.88271832
  0.560810804  4.02466059
  0.567567587  4.16748047
  0.57432431  4.31114531
  0.581081092  4.45571852
  0.587837815  4.60114861
  0.594594598  4.7473917
  0.601351321  4.89434052
  0.608108103  5.0418129
  0.614864886  5.19009638
  0.621621609  5.33899021
  0.628378391  5.48842812
  0.635135114  5.63796139
  0.641891897  5.78782177
  0.648648679  5.85351229
  0.655405402  6.00394726
  0.662162185  6.01841116
  0.668918908  5.96561241
  0.67567569  5.9165659
  0.682432413  5.88483715
  0.689189196  5.83900881
  0.695945978  5.84379482
  0.702702701  5.84735203
  0.709459484  5.83187294
  0.716216207  5.81474161
  0.722972989  5.81717396
  0.729729712  5.76902485
  0.736486495  5.74400043
  0.743243217  5.67145443
  0.75  5.6584506
  0.756756783  5.58994198
  0.763513505  5.53020191
  0.770270288  5.46024227
  0.777027011  5.38735008
  0.783783793  5.319242
  0.790540516  5.26306581
  0.797297299  5.21957397
  0.804054022  5.17098379
  0.810810804  5.12158394
  0.817567587  5.07719088
  0.82432431  5.03760576
  0.831081092  4.99905014
  0.837837815  4.95856476
  0.844594598  4.92159081
  0.851351321  4.88094234
  0.858108103  4.84140539
  0.864864886  4.82244015
  0.871621609  4.79665852
  0.878378391  4.75857162
  0.885135114  4.71995544
  0.891891897  4.68353462
  0.898648679  4.6493187
  0.905405402  4.61728954
  0.912162185  4.58746862
  0.918918908  4.55983925
  0.92567569  4.53446913
  0.932432413  4.51120043
  0.939189196  4.4901948
  0.945945978  4.47139072
  0.952702701  4.45478821
  0.959459484  4.44516468
  0.966216207  4.44091129
  0.972972989  4.43196297
  0.979729712  4.42939854
  0.986486495  4.42308903
  0.993243217  4.42468023
  1.  4.4214983
 
  0.  4.47264385
  0.00675676018  4.47374678
  0.0135135101  4.47703886
  0.0202702694  4.48252487
  0.0270270295  4.49020481
  0.0337837785  4.50008202
  0.0405405387  4.51214695
  0.0472972989  4.52570343
  0.0540540516  4.53048897
  0.0608108118  4.54820395
  0.067567572  4.56296206
  0.0743243173  4.5864892
  0.0810810775  4.60705328
  0.0878378376  4.63300323
  0.0945945904  4.66040611
  0.101351351  4.68622971
  0.108108111  4.70548058
  0.114864863  4.73122883
  0.121621624  4.76334429
  0.128378376  4.7993679
  0.135135144  4.83430099
  0.141891897  4.86499882
  0.148648649  4.89833927
  0.155405417  4.92338657
  0.162162155  4.96459675
  0.168918923  5.00339842
  0.175675675  5.04752445
  0.182432428  5.10516977
  0.189189196  5.16494513
  0.195945948  5.22687912
  0.202702701  5.26606464
  0.209459454  5.32250881
  0.216216221  5.37094831
  0.222972974  5.41309595
  0.229729727  5.46945667
  0.236486495  5.53444195
  0.243243247  5.59554815
  0.25  5.66631317
  0.256756753  5.73857403
  0.263513505  5.75486469
  0.270270258  5.8290658
  0.277027041  5.84052324
  0.283783793  5.82763338
  0.290540546  5.83676338
  0.297297299  5.8473711
  0.304054052  5.86981678
  0.310810804  5.90101051
  0.317567557  5.94042063
  0.32432431  5.93910265
  0.331081092  5.98672009
  0.337837845  6.02226925
  0.344594598  6.05172443
  0.351351351  5.90196228
  0.358108103  5.81110477
  0.364864856  5.66088057
  0.371621609  5.51093483
  0.378378391  5.36124182
  0.385135144  5.21212482
  0.391891897  5.06360674
  0.398648649  4.91577339
  0.405405402  4.76860714
  0.412162155  4.62217331
  0.418918908  4.47652626
  0.42567569  4.33171606
  0.432432443  4.18778419
  0.439189196  4.04471159
  0.445945948  3.90254831
  0.452702701  3.7614646
  0.459459454  3.62161374
  0.466216207  3.48252201
  0.472972959  3.34511852
  0.479729742  3.20858431
  0.486486495  3.07330155
  0.493243247  2.93837833
  0.5  2.80621624
  0.5  2.80621624
  0.506756783  2.93837833
  0.513513505  3.07330155
  0.520270288  3.20858431
  0.527027011  3.34511852
  0.533783793  3.48252201
  0.540540516  3.62161374
  0.547297299  3.7614646
  0.554054022  3.90254831
  0.560810804  4.04471159
  0.567567587  4.18778467
  0.57432431  4.33171606
  0.581081092  4.47652626
  0.587837815  4.62217331
  0.594594598  4.76860714
  0.601351321  4.91577244
  0.608108103  5.06360722
  0.614864886  5.21213245
  0.621621609  5.36125135
  0.628378391  5.51100254
  0.635135114  5.66083574
  0.641891897  5.8112421
  0.648648679  5.90193462
  0.655405402  6.05211258
  0.662162185  6.02227402
  0.668918908  5.98568392
  0.67567569  5.93910503
  0.682432413  5.94041729
  0.689189196  5.90101528
  0.695945978  5.86982346
  0.702702701  5.85913849
  0.709459484  5.83288622
  0.716216207  5.82755041
  0.722972989  5.82940006
  0.729729712  5.82905006
  0.736486495  5.75484085
  0.743243217  5.73863602
  0.75  5.66627026
  0.756756783  5.59640408
  0.763513505  5.53519154
  0.770270288  5.47215462
  0.777027011  5.4166894
  0.783783793  5.37076759
  0.790540516  5.31510258
  0.797297299  5.27131081
  0.804054022  5.22687817
  0.810810804  5.16494799
  0.817567587  5.10515881
  0.82432431  5.04752493
  0.831081092  5.00748444
  0.837837815  4.96580696
  0.844594598  4.92475462
  0.851351321  4.90109634
  0.858108103  4.86787033
  0.864864886  4.83393383
  0.871621609  4.79938412
  0.878378391  4.76264811
  0.885135114  4.72946072
  0.891891897  4.70652294
  0.898648679  4.69069576
  0.905405402  4.65996647
  0.912162185  4.63288116
  0.918918908  4.60638332
  0.92567569  4.58757019
  0.932432413  4.56385231
  0.939189196  4.54756165
  0.945945978  4.53189754
  0.952702701  4.5187521
  0.959459484  4.51014423
  0.966216207  4.50007963
  0.972972989  4.49020481
  0.979729712  4.48252583
  0.986486495  4.47703409
  0.993243217  4.47374725
  1.  4.47265291
 
  0.  4.49827576
  0.00675676018  4.49837494
  0.0135135101  4.51111412
  0.0202702694  4.50176668
  0.0270270295  4.49863434
  0.0337837785  4.51329279
  0.0405405387  4.51447439
  0.0472972989  4.52645683
  0.0540540516  4.5428586
  0.0608108118  4.56150341
  0.067567572  4.58231735
  0.0743243173  4.60532761
  0.0810810775  4.63051796
  0.0878378376  4.65602684
  0.0945945904  4.6698823
  0.101351351  4.68996429
  0.108108111  4.72066021
  0.114864863  4.75221157
  0.121621624  4.78220654
  0.128378376  4.80082226
  0.135135144  4.84240341
  0.141891897  4.88757706
  0.148648649  4.93497515
  0.155405417  4.98451233
  0.162162155  5.03626823
  0.168918923  5.08405924
  0.175675675  5.09820843
  0.182432428  5.14779282
  0.189189196  5.18585873
  0.195945948  5.23692179
  0.202702701  5.27600574
  0.209459454  5.32563829
  0.216216221  5.37185574
  0.222972974  5.41553402
  0.229729727  5.47751141
  0.236486495  5.53535938
  0.243243247  5.61257648
  0.25  5.68711948
  0.256756753  5.75297928
  0.263513505  5.82351112
  0.270270258  5.84033585
  0.277027041  5.91633606
  0.283783793  5.91932011
  0.290540546  5.91967773
  0.297297299  5.92730713
  0.304054052  5.94403648
  0.310810804  5.96819687
  0.317567557  5.94790363
  0.32432431  5.98846722
  0.331081092  6.00210953
  0.337837845  6.0440836
  0.344594598  6.09180498
  0.351351351  5.93826866
  0.358108103  5.84149933
  0.364864856  5.91936302
  0.371621609  5.99733448
  0.378378391  6.07531452
  0.385135144  6.15318966
  0.391891897  6.2308445
  0.398648649  6.30815125
  0.405405402  6.38496876
  0.412162155  6.46110725
  0.418918908  6.5363698
  0.42567569  6.61050034
  0.432432443  6.68325377
  0.439189196  6.75426626
  0.445945948  6.8231101
  0.452702701  6.88927984
  0.459459454  6.95207357
  0.466216207  7.01065016
  0.472972959  7.06373787
  0.479729742  7.1097579
  0.486486495  7.1463275
  0.493243247  7.17037392
  0.5  7.1790967
  0.5  7.17894268
  0.506756783  7.17038679
  0.513513505  7.14631176
  0.520270288  7.10977125
  0.527027011  7.06374025
  0.533783793  7.01064491
  0.540540516  6.95207405
  0.547297299  6.88927937
  0.554054022  6.82312202
  0.560810804  6.75426531
  0.567567587  6.68325567
  0.57432431  6.61049986
  0.581081092  6.53636837
  0.587837815  6.46110725
  0.594594598  6.38496876
  0.601351321  6.30815029
  0.608108103  6.2308445
  0.614864886  6.15318966
  0.621621609  6.07531452
  0.628378391  5.99733543
  0.635135114  5.91936302
  0.641891897  5.84149981
  0.648648679  5.93800735
  0.655405402  6.0887785
  0.662162185  6.04409599
  0.668918908  6.00210953
  0.67567569  5.98847294
  0.682432413  5.94331741
  0.689189196  5.96235561
  0.695945978  5.94403553
  0.702702701  5.92731571
  0.709459484  5.91967964
  0.716216207  5.91930676
  0.722972989  5.91632223
  0.729729712  5.84033203
  0.736486495  5.82061529
  0.743243217  5.75067139
  0.75  5.68800497
  0.756756783  5.61256504
  0.763513505  5.53590393
  0.770270288  5.47722912
  0.777027011  5.42667103
  0.783783793  5.37232447
  0.790540516  5.31608772
  0.797297299  5.28548908
  0.804054022  5.2378068
  0.810810804  5.19050217
  0.817567587  5.14522219
  0.82432431  5.0982151
  0.831081092  5.0886116
  0.837837815  5.03626442
  0.844594598  4.98451805
  0.851351321  4.93496227
  0.858108103  4.88757801
  0.864864886  4.84239864
  0.871621609  4.80333233
  0.878378391  4.78264523
  0.885135114  4.74791718
  0.891891897  4.72124624
  0.898648679  4.69198513
  0.905405402  4.67079163
  0.912162185  4.65787888
  0.918918908  4.63051414
  0.92567569  4.6053462
  0.932432413  4.58231831
  0.939189196  4.56149864
  0.945945978  4.54286385
  0.952702701  4.52640772
  0.959459484  4.51214933
  0.966216207  4.50989294
  0.972972989  4.49867916
  0.979729712  4.50433064
  0.986486495  4.49347401
  0.993243217  4.50841713
  1.  4.49935055
 
  0.  4.51607323
  0.00675676018  4.51687622
  0.0135135101  4.52039719
  0.0202702694  4.52502823
  0.0270270295  4.52999353
  0.0337837785  4.54199982
  0.0405405387  4.5521822
  0.0472972989  4.56411457
  0.0540540516  4.57560587
  0.0608108118  4.59462118
  0.067567572  4.6059351
  0.0743243173  4.63052893
  0.0810810775  4.64545727
  0.0878378376  4.65788841
  0.0945945904  4.68745995
  0.101351351  4.71916962
  0.108108111  4.75306797
  0.114864863  4.7891469
  0.121621624  4.82738495
  0.128378376  4.867805
  0.135135144  4.89766121
  0.141891897  4.93587828
  0.148648649  4.97917938
  0.155405417  5.00537205
  0.162162155  5.04424286
  0.168918923  5.08794594
  0.175675675  5.1218996
  0.182432428  5.16586304
  0.189189196  5.19333076
  0.195945948  5.24465179
  0.202702701  5.29096222
  0.209459454  5.35717487
  0.216216221  5.42551422
  0.222972974  5.46808434
  0.229729727  5.52588892
  0.236486495  5.57238293
  0.243243247  5.6239171
  0.25  5.69191647
  0.256756753  5.7587862
  0.263513505  5.83298779
  0.270270258  5.90968513
  0.277027041  5.92796135
  0.283783793  6.00578213
  0.290540546  6.01124859
  0.297297299  5.99463654
  0.304054052  5.97992849
  0.310810804  5.96896076
  0.317567557  6.00229025
  0.32432431  6.03225183
  0.331081092  6.04497576
  0.337837845  6.07376862
  0.344594598  6.10499477
  0.351351351  5.96168423
  0.358108103  5.84546089
  0.364864856  5.9231391
  0.371621609  6.0009613
  0.378378391  6.07882118
  0.385135144  6.15662432
  0.391891897  6.23423576
  0.398648649  6.31152487
  0.405405402  6.38835192
  0.412162155  6.46452665
  0.418918908  6.53984499
  0.42567569  6.61405039
  0.432432443  6.68690062
  0.439189196  6.75802946
  0.445945948  6.82701111
  0.452702701  6.89334536
  0.459459454  6.95632696
  0.466216207  7.01512289
  0.472972959  7.06847572
  0.479729742  7.11477137
  0.486486495  7.1516304
  0.493243247  7.17594481
  0.5  7.18453979
  0.5  7.18454838
  0.506756783  7.175951
  0.513513505  7.15160847
  0.520270288  7.1148634
  0.527027011  7.06847429
  0.533783793  7.01511955
  0.540540516  6.9563241
  0.547297299  6.89334536
  0.554054022  6.8270154
  0.560810804  6.75802898
  0.567567587  6.686903
  0.57432431  6.61404848
  0.581081092  6.53984356
  0.587837815  6.46452618
  0.594594598  6.38835144
  0.601351321  6.31152344
  0.608108103  6.23423576
  0.614864886  6.15662432
  0.621621609  6.07882118
  0.628378391  6.00096178
  0.635135114  5.92313862
  0.641891897  5.84546185
  0.648648679  5.96154785
  0.655405402  6.1049943
  0.662162185  6.07377338
  0.668918908  6.04496622
  0.67567569  6.03061438
  0.682432413  6.0022974
  0.689189196  5.9688158
  0.695945978  5.98828506
  0.702702701  6.0138483
  0.709459484  6.01115131
  0.716216207  6.00579739
  0.722972989  5.92795944
  0.729729712  5.9098444
  0.736486495  5.82810497
  0.743243217  5.75692177
  0.75  5.69196415
  0.756756783  5.62631798
  0.763513505  5.57810068
  0.770270288  5.53030396
  0.777027011  5.47515059
  0.783783793  5.42550516
  0.790540516  5.35716629
  0.797297299  5.2909708
  0.804054022  5.2472353
  0.810810804  5.19962502
  0.817567587  5.15055895
  0.82432431  5.12184906
  0.831081092  5.09021568
  0.837837815  5.04482746
  0.844594598  5.00757504
  0.851351321  4.98021984
  0.858108103  4.93578339
  0.864864886  4.90239525
  0.871621609  4.86779833
  0.878378391  4.82738495
  0.885135114  4.78913498
  0.891891897  4.75307894
  0.898648679  4.71917582
  0.905405402  4.68743658
  0.912162185  4.65892124
  0.918918908  4.63576317
  0.92567569  4.63838625
  0.932432413  4.60772943
  0.939189196  4.59456539
  0.945945978  4.57708073
  0.952702701  4.5615921
  0.959459484  4.5497551
  0.966216207  4.54029274
  0.972972989  4.53014755
  0.979729712  4.52479839
  0.986486495  4.51861095
  0.993243217  4.51759624
  1.  4.5161047
 
  0.  4.57001209
  0.00675676018  4.57112026
  0.0135135101  4.57445621
  0.0202702694  4.57998514
  0.0270270295  4.58773804
  0.0337837785  4.59771395
  0.0405405387  4.60989475
  0.0472972989  4.62430191
  0.0540540516  4.64090633
  0.0608108118  4.65973377
  0.067567572  4.6807642
  0.0743243173  4.70400524
  0.0810810775  4.72908306
  0.0878378376  4.74394131
  0.0945945904  4.76078224
  0.101351351  4.78480148
  0.108108111  4.81106806
  0.114864863  4.84187984
  0.121621624  4.87603235
  0.128378376  4.8726778
  0.135135144  4.9104147
  0.141891897  4.95514679
  0.148648649  4.98753119
  0.155405417  5.02509832
  0.162162155  5.06561947
  0.168918923  5.09027624
  0.175675675  5.14631844
  0.182432428  5.20462132
  0.189189196  5.26509619
  0.195945948  5.32599926
  0.202702701  5.33859301
  0.209459454  5.39962482
  0.216216221  5.43975925
  0.222972974  5.47358894
  0.229729727  5.53321266
  0.236486495  5.58373022
  0.243243247  5.63215494
  0.25  5.69313765
  0.256756753  5.77356243
  0.263513505  5.84716225
  0.270270258  5.92039394
  0.277027041  5.99859333
  0.283783793  6.01768017
  0.290540546  6.04700184
  0.297297299  6.01391888
  0.304054052  6.02387667
  0.310810804  6.04287624
  0.317567557  6.06962585
  0.32432431  6.04398394
  0.331081092  6.08277941
  0.337837845  6.09406948
  0.344594598  6.11506748
  0.351351351  6.21758652
  0.358108103  6.33232403
  0.364864856  6.44918728
  0.371621609  6.56816196
  0.378378391  6.68924809
  0.385135144  6.81245089
  0.391891897  6.93774509
  0.398648649  7.06514311
  0.405405402  7.19462299
  0.412162155  7.32612801
  0.418918908  7.44869804
  0.42567569  7.43155336
  0.432432443  7.41848421
  0.439189196  7.4067049
  0.445945948  7.39548779
  0.452702701  7.39099216
  0.459459454  7.38092375
  0.466216207  7.37498856
  0.472972959  7.3700037
  0.479729742  7.36477232
  0.486486495  7.36170292
  0.493243247  7.36026144
  0.5  7.36174154
  0.5  7.36102915
  0.506756783  7.36010742
  0.513513505  7.36121464
  0.520270288  7.36482096
  0.527027011  7.36951065
  0.533783793  7.37514257
  0.540540516  7.38129091
  0.547297299  7.39148045
  0.554054022  7.40219069
  0.560810804  7.40560007
  0.567567587  7.42207861
  0.57432431  7.43460751
  0.581081092  7.44224024
  0.587837815  7.32612658
  0.594594598  7.19461775
  0.601351321  7.06513977
  0.608108103  6.937747
  0.614864886  6.81245041
  0.621621609  6.68924856
  0.628378391  6.56816101
  0.635135114  6.44918728
  0.641891897  6.33232355
  0.648648679  6.21758652
  0.655405402  6.11285877
  0.662162185  6.09562588
  0.668918908  6.09051514
  0.67567569  6.04396725
  0.682432413  6.06875229
  0.689189196  6.04287529
  0.695945978  6.02387714
  0.702702701  6.06973076
  0.709459484  6.03356934
  0.716216207  6.01755953
  0.722972989  5.99844646
  0.729729712  5.92041206
  0.736486495  5.84475327
  0.743243217  5.77355242
  0.75  5.69322252
  0.756756783  5.63393259
  0.763513505  5.58608437
  0.770270288  5.53527641
  0.777027011  5.49224472
  0.783783793  5.44032621
  0.790540516  5.38252735
  0.797297299  5.3443923
  0.804054022  5.32753563
  0.810810804  5.26510143
  0.817567587  5.20461845
  0.82432431  5.14631939
  0.831081092  5.0983572
  0.837837815  5.06826401
  0.844594598  5.02466679
  0.851351321  4.99723911
  0.858108103  4.95514345
  0.864864886  4.91042614
  0.871621609  4.87319279
  0.878378391  4.87618017
  0.885135114  4.83106899
  0.891891897  4.81162357
  0.898648679  4.78949881
  0.905405402  4.76219368
  0.912162185  4.75335884
  0.918918908  4.71891356
  0.92567569  4.70402431
  0.932432413  4.68076611
  0.939189196  4.65973854
  0.945945978  4.64090729
  0.952702701  4.62429142
  0.959459484  4.6098938
  0.966216207  4.59771538
  0.972972989  4.58773851
  0.979729712  4.57998943
  0.986486495  4.57444382
  0.993243217  4.57112312
  1.  4.57001972
 
  0.  4.57497787
  0.00675676018  4.57610655
  0.0135135101  4.58100319
  0.0202702694  4.58454609
  0.0270270295  4.5906086
  0.0337837785  4.60201788
  0.0405405387  4.61280107
  0.0472972989  4.6269927
  0.0540540516  4.64200115
  0.0608108118  4.66127682
  0.067567572  4.68100595
  0.0743243173  4.70495224
  0.0810810775  4.72946548
  0.0878378376  4.75643682
  0.0945945904  4.78575134
  0.101351351  4.81630278
  0.108108111  4.84666538
  0.114864863  4.87027073
  0.121621624  4.88445807
  0.128378376  4.91373587
  0.135135144  4.95004845
  0.141891897  4.96751881
  0.148648649  5.0021081
  0.155405417  5.05114937
  0.162162155  5.10238743
  0.168918923  5.15577173
  0.175675675  5.19377804
  0.182432428  5.24911022
  0.189189196  5.27125549
  0.195945948  5.32772779
  0.202702701  5.35152626
  0.209459454  5.40211678
  0.216216221  5.44505596
  0.222972974  5.49598122
  0.229729727  5.56859827
  0.236486495  5.63270283
  0.243243247  5.67890358
  0.25  5.73300743
  0.256756753  5.78835201
  0.263513505  5.85718203
  0.270270258  5.92759991
  0.277027041  6.00625229
  0.283783793  6.07320166
  0.290540546  6.09766579
  0.297297299  6.10533762
  0.304054052  6.11026669
  0.310810804  6.12257004
  0.317567557  6.07042217
  0.32432431  6.10570955
  0.331081092  6.09424782
  0.337837845  6.11020947
  0.344594598  6.11622667
  0.351351351  6.22878551
  0.358108103  6.34350824
  0.364864856  6.46036243
  0.371621609  6.57932758
  0.378378391  6.70041609
  0.385135144  6.823596
  0.391891897  6.94888258
  0.398648649  7.07627249
  0.405405402  7.20573568
  0.412162155  7.33724022
  0.418918908  7.45973206
  0.42567569  7.4359436
  0.432432443  7.42159462
  0.439189196  7.40914059
  0.445945948  7.40145063
  0.452702701  7.3931179
  0.459459454  7.38502645
  0.466216207  7.37930489
  0.472972959  7.37283325
  0.479729742  7.37177038
  0.486486495  7.36823225
  0.493243247  7.36446333
  0.5  7.37000751
  0.5  7.3692956
  0.506756783  7.36550951
  0.513513505  7.36899805
  0.520270288  7.3716979
  0.527027011  7.37312317
  0.533783793  7.37901592
  0.540540516  7.38524771
  0.547297299  7.39483786
  0.554054022  7.4083662
  0.560810804  7.40932417
  0.567567587  7.42627096
  0.57432431  7.43584347
  0.581081092  7.44535589
  0.587837815  7.33722496
  0.594594598  7.20573616
  0.601351321  7.07627201
  0.608108103  6.9488821
  0.614864886  6.82359552
  0.621621609  6.700418
  0.628378391  6.57932806
  0.635135114  6.46036243
  0.641891897  6.34350824
  0.648648679  6.22878551
  0.655405402  6.11622143
  0.662162185  6.110219
  0.668918908  6.09424353
  0.67567569  6.10571957
  0.682432413  6.07012081
  0.689189196  6.11284637
  0.695945978  6.11026669
  0.702702701  6.10538387
  0.709459484  6.09778976
  0.716216207  6.05287886
  0.722972989  6.00590611
  0.729729712  5.92818785
  0.736486495  5.84609222
  0.743243217  5.78296566
  0.75  5.73603439
  0.756756783  5.68334579
  0.763513505  5.64319134
  0.770270288  5.56861305
  0.777027011  5.49605465
  0.783783793  5.44723511
  0.790540516  5.39109802
  0.797297299  5.37496281
  0.804054022  5.32807207
  0.810810804  5.27709198
  0.817567587  5.22835255
  0.82432431  5.19374657
  0.831081092  5.15578508
  0.837837815  5.10239315
  0.844594598  5.05115414
  0.851351321  5.00207424
  0.858108103  4.97446775
  0.864864886  4.94907665
  0.871621609  4.91416359
  0.878378391  4.88249063
  0.885135114  4.83973551
  0.891891897  4.84839249
  0.898648679  4.81710196
  0.905405402  4.78516817
  0.912162185  4.75644398
  0.918918908  4.72871304
  0.92567569  4.70473766
  0.932432413  4.68140841
  0.939189196  4.66112328
  0.945945978  4.64226961
  0.952702701  4.62584496
  0.959459484  4.61196327
  0.966216207  4.60118008
  0.972972989  4.59062195
  0.979729712  4.58487225
  0.986486495  4.57802677
  0.993243217  4.57724428
  1.  4.57486057
 
  0.  4.57897902
  0.00675676018  4.58010435
  0.0135135101  4.58342457
  0.0202702694  4.5889616
  0.0270270295  4.59668255
  0.0337837785  4.60664415
  0.0405405387  4.61880064
  0.0472972989  4.63318729
  0.0540540516  4.64974785
  0.0608108118  4.66854239
  0.067567572  4.68952465
  0.0743243173  4.71271515
  0.0810810775  4.73809624
  0.0878378376  4.75714922
  0.0945945904  4.7870183
  0.101351351  4.81910086
  0.108108111  4.85338783
  0.114864863  4.8899045
  0.121621624  4.92860889
  0.128378376  4.9695034
  0.135135144  5.01259232
  0.141891897  5.057899
  0.148648649  5.08530951
  0.155405417  5.11406803
  0.162162155  5.15749168
  0.168918923  5.16026068
  0.175675675  5.20743704
  0.182432428  5.25652599
  0.189189196  5.28306293
  0.195945948  5.33306551
  0.202702701  5.39256096
  0.209459454  5.45956516
  0.216216221  5.52847481
  0.222972974  5.54097557
  0.229729727  5.5959754
  0.236486495  5.64338303
  0.243243247  5.68762589
  0.25  5.74490452
  0.256756753  5.7984066
  0.263513505  5.85988712
  0.270270258  5.94309425
  0.277027041  6.02287006
  0.283783793  6.09321499
  0.290540546  6.10945511
  0.297297299  6.19081926
  0.304054052  6.13670158
  0.310810804  6.17954922
  0.317567557  6.14386463
  0.32432431  6.1340847
  0.331081092  6.14966249
  0.337837845  6.15300655
  0.344594598  6.13266659
  0.351351351  6.24520016
  0.358108103  6.35988045
  0.364864856  6.47669554
  0.371621609  6.59562397
  0.378378391  6.71667957
  0.385135144  6.83983612
  0.391891897  6.96508503
  0.398648649  7.09243679
  0.405405402  7.22186565
  0.412162155  7.353302
  0.418918908  7.46221352
  0.42567569  7.47358131
  0.432432443  7.45133543
  0.439189196  7.43573427
  0.445945948  7.42629242
  0.452702701  7.42703342
  0.459459454  7.41008234
  0.466216207  7.40243626
  0.472972959  7.40297318
  0.479729742  7.38942528
  0.486486495  7.38632298
  0.493243247  7.38910913
  0.5  7.37996435
  0.5  7.37897778
  0.506756783  7.38837624
  0.513513505  7.38678503
  0.520270288  7.39073324
  0.527027011  7.40319681
  0.533783793  7.4028635
  0.540540516  7.41015816
  0.547297299  7.42515373
  0.554054022  7.43516541
  0.560810804  7.43579626
  0.567567587  7.45288992
  0.57432431  7.46344995
  0.581081092  7.45974016
  0.587837815  7.35330009
  0.594594598  7.22186279
  0.601351321  7.09243536
  0.608108103  6.96508312
  0.614864886  6.83983612
  0.621621609  6.71668005
  0.628378391  6.59562445
  0.635135114  6.47669506
  0.641891897  6.35988045
  0.648648679  6.24520016
  0.655405402  6.13266563
  0.662162185  6.15300846
  0.668918908  6.14966297
  0.67567569  6.1341486
  0.682432413  6.14386654
  0.689189196  6.12270927
  0.695945978  6.18318748
  0.702702701  6.19142246
  0.709459484  6.10948944
  0.716216207  6.09126186
  0.722972989  6.02208996
  0.729729712  5.94311619
  0.736486495  5.85725117
  0.743243217  5.7932663
  0.75  5.74294138
  0.756756783  5.6896596
  0.763513505  5.64395046
  0.770270288  5.60736513
  0.777027011  5.54983997
  0.783783793  5.52850914
  0.790540516  5.45953655
  0.797297299  5.39259195
  0.804054022  5.33995438
  0.810810804  5.30319405
  0.817567587  5.24576807
  0.82432431  5.20752525
  0.831081092  5.17947006
  0.837837815  5.15923166
  0.844594598  5.11520195
  0.851351321  5.09230566
  0.858108103  5.05777884
  0.864864886  5.0125947
  0.871621609  4.96949577
  0.878378391  4.92857122
  0.885135114  4.88986921
  0.891891897  4.85342026
  0.898648679  4.81912422
  0.905405402  4.78701496
  0.912162185  4.75719452
  0.918918908  4.72946548
  0.92567569  4.7127223
  0.932432413  4.68952465
  0.939189196  4.66855574
  0.945945978  4.6497488
  0.952702701  4.63316536
  0.959459484  4.61879826
  0.966216207  4.60664272
  0.972972989  4.59668255
  0.979729712  4.58894491
  0.986486495  4.58341169
  0.993243217  4.58009577
  1.  4.57897758
 
  0.  4.6082325
  0.00675676018  4.60934973
  0.0135135101  4.61270857
  0.0202702694  4.61828899
  0.0270270295  4.62610912
  0.0337837785  4.63618708
  0.0405405387  4.648458
  0.0472972989  4.66303158
  0.0540540516  4.67973709
  0.0608108118  4.69873762
  0.067567572  4.70453739
  0.0743243173  4.74339294
  0.0810810775  4.75200844
  0.0878378376  4.76570797
  0.0945945904  4.79550648
  0.101351351  4.82749987
  0.108108111  4.86170673
  0.114864863  4.89807415
  0.121621624  4.93664742
  0.128378376  4.97430658
  0.135135144  5.01441813
  0.141891897  5.05837774
  0.148648649  5.1044054
  0.155405417  5.15166569
  0.162162155  5.17233801
  0.168918923  5.20421505
  0.175675675  5.21135378
  0.182432428  5.26912022
  0.189189196  5.32894611
  0.195945948  5.39096546
  0.202702701  5.42632008
  0.209459454  5.49110699
  0.216216221  5.53075504
  0.222972974  5.54283714
  0.229729727  5.61175203
  0.236486495  5.65107489
  0.243243247  5.72018719
  0.25  5.79811287
  0.256756753  5.84638023
  0.263513505  5.8868084
  0.270270258  5.94959497
  0.277027041  6.02811146
  0.283783793  6.10102177
  0.290540546  6.18240452
  0.297297299  6.2032671
  0.304054052  6.20144558
  0.310810804  6.20902872
  0.317567557  6.19839287
  0.32432431  6.17329979
  0.331081092  6.17437029
  0.337837845  6.17027855
  0.344594598  6.15443277
  0.351351351  6.26693916
  0.358108103  6.38158655
  0.364864856  6.49835873
  0.371621609  6.61726379
  0.378378391  6.73828316
  0.385135144  6.86141062
  0.391891897  6.98662233
  0.398648649  7.11393499
  0.405405402  7.2433219
  0.412162155  7.37472963
  0.418918908  7.47084427
  0.42567569  7.50333261
  0.432432443  7.45355558
  0.439189196  7.452703
  0.445945948  7.43736887
  0.452702701  7.42767954
  0.459459454  7.42488527
  0.466216207  7.41899729
  0.472972959  7.40439987
  0.479729742  7.41353989
  0.486486495  7.40760183
  0.493243247  7.39754915
  0.5  7.41385841
  0.5  7.41334105
  0.506756783  7.39758921
  0.513513505  7.40587139
  0.520270288  7.41298151
  0.527027011  7.40398407
  0.533783793  7.41804981
  0.540540516  7.42571497
  0.547297299  7.42891598
  0.554054022  7.45244408
  0.560810804  7.44765425
  0.567567587  7.46189213
  0.57432431  7.47268581
  0.581081092  7.47079849
  0.587837815  7.37471247
  0.594594598  7.24331808
  0.601351321  7.11393023
  0.608108103  6.98662281
  0.614864886  6.86141014
  0.621621609  6.73828506
  0.628378391  6.61726761
  0.635135114  6.49835825
  0.641891897  6.38158703
  0.648648679  6.26693916
  0.655405402  6.15443039
  0.662162185  6.16423512
  0.668918908  6.17957973
  0.67567569  6.17330694
  0.682432413  6.21087837
  0.689189196  6.20872498
  0.695945978  6.20253754
  0.702702701  6.20384741
  0.709459484  6.18071842
  0.716216207  6.09898949
  0.722972989  6.02904224
  0.729729712  5.9492197
  0.736486495  5.88185596
  0.743243217  5.83641624
  0.75  5.79878759
  0.756756783  5.7202034
  0.763513505  5.65889597
  0.770270288  5.61295414
  0.777027011  5.58456135
  0.783783793  5.53060389
  0.790540516  5.46755123
  0.797297299  5.44258547
  0.804054022  5.3909235
  0.810810804  5.32896185
  0.817567587  5.2690711
  0.82432431  5.21135283
  0.831081092  5.20618629
  0.837837815  5.19212055
  0.844594598  5.15117264
  0.851351321  5.10533285
  0.858108103  5.05795002
  0.864864886  5.01536226
  0.871621609  4.97606754
  0.878378391  4.93657207
  0.885135114  4.89644909
  0.891891897  4.86169434
  0.898648679  4.82750368
  0.905405402  4.79550648
  0.912162185  4.76571655
  0.918918908  4.7381115
  0.92567569  4.74340153
  0.932432413  4.71485329
  0.939189196  4.69874001
  0.945945978  4.67973709
  0.952702701  4.66297817
  0.959459484  4.64845467
  0.966216207  4.63616323
  0.972972989  4.62611103
  0.979729712  4.61828899
  0.986486495  4.61270046
  0.993243217  4.60935593
  1.  4.6082325
 
  0.  4.61988401
  0.00675676018  4.6210041
  0.0135135101  4.62438297
  0.0202702694  4.62995052
  0.0270270295  4.63774729
  0.0337837785  4.64781189
  0.0405405387  4.66009331
  0.0472972989  4.67461967
  0.0540540516  4.69137192
  0.0608108118  4.71035576
  0.067567572  4.71996021
  0.0743243173  4.75297165
  0.0810810775  4.76918697
  0.0878378376  4.79708385
  0.0945945904  4.8272543
  0.101351351  4.85964346
  0.108108111  4.89428139
  0.114864863  4.92829847
  0.121621624  4.94816685
  0.128378376  4.97781277
  0.135135144  5.02039862
  0.141891897  5.06547642
  0.148648649  5.10550594
  0.155405417  5.15527821
  0.162162155  5.20712376
  0.168918923  5.26131058
  0.175675675  5.29143524
  0.182432428  5.35760975
  0.189189196  5.34548998
  0.195945948  5.4153986
  0.202702701  5.43749809
  0.209459454  5.50411987
  0.216216221  5.53878355
  0.222972974  5.59998655
  0.229729727  5.67344427
  0.236486495  5.70784044
  0.243243247  5.75058651
  0.25  5.79920101
  0.256756753  5.85573959
  0.263513505  5.91004372
  0.270270258  5.96576023
  0.277027041  6.03116941
  0.283783793  6.12076092
  0.290540546  6.19331169
  0.297297299  6.21178675
  0.304054052  6.27464437
  0.310810804  6.29942322
  0.317567557  6.2234354
  0.32432431  6.24693012
  0.331081092  6.2112608
  0.337837845  6.20219612
  0.344594598  6.18407536
  0.351351351  6.29654503
  0.358108103  6.41115141
  0.364864856  6.52788115
  0.371621609  6.6467452
  0.378378391  6.76771164
  0.385135144  6.89078999
  0.391891897  7.01596451
  0.398648649  7.14322376
  0.405405402  7.27254868
  0.412162155  7.40386677
  0.418918908  7.48679876
  0.42567569  7.53605747
  0.432432443  7.50583172
  0.439189196  7.49241829
  0.445945948  7.47696352
  0.452702701  7.48054504
  0.459459454  7.45685196
  0.466216207  7.44801903
  0.472972959  7.4562912
  0.479729742  7.43226242
  0.486486495  7.43060255
  0.493243247  7.43795872
  0.5  7.41661263
  0.5  7.41684484
  0.506756783  7.43688965
  0.513513505  7.42944479
  0.520270288  7.43279219
  0.527027011  7.45597315
  0.533783793  7.4488039
  0.540540516  7.45777082
  0.547297299  7.48001194
  0.554054022  7.5017457
  0.560810804  7.4884901
  0.567567587  7.51254511
  0.57432431  7.53478336
  0.581081092  7.47823811
  0.587837815  7.40385485
  0.594594598  7.27254629
  0.601351321  7.14321518
  0.608108103  7.01596594
  0.614864886  6.89078999
  0.621621609  6.76771259
  0.628378391  6.6467452
  0.635135114  6.52788067
  0.641891897  6.41115189
  0.648648679  6.29654455
  0.655405402  6.18407536
  0.662162185  6.20219231
  0.668918908  6.21129513
  0.67567569  6.23506069
  0.682432413  6.22341824
  0.689189196  6.2871418
  0.695945978  6.28804874
  0.702702701  6.27305508
  0.709459484  6.19369698
  0.716216207  6.12120914
  0.722972989  6.03111696
  0.729729712  5.96325159
  0.736486495  5.88443279
  0.743243217  5.84787989
  0.75  5.80345535
  0.756756783  5.75852108
  0.763513505  5.71909618
  0.770270288  5.67350388
  0.777027011  5.60001326
  0.783783793  5.54185247
  0.790540516  5.47933674
  0.797297299  5.45512581
  0.804054022  5.42524099
  0.810810804  5.39246464
  0.817567587  5.33350372
  0.82432431  5.29212952
  0.831081092  5.26132584
  0.837837815  5.2072134
  0.844594598  5.15519047
  0.851351321  5.10742474
  0.858108103  5.06548071
  0.864864886  5.02042437
  0.871621609  4.97759104
  0.878378391  4.94815922
  0.885135114  4.89807892
  0.891891897  4.89426279
  0.898648679  4.85968876
  0.905405402  4.8272419
  0.912162185  4.79708433
  0.918918908  4.76912594
  0.92567569  4.75514412
  0.932432413  4.7200017
  0.939189196  4.71034908
  0.945945978  4.6913743
  0.952702701  4.67461538
  0.959459484  4.66009092
  0.966216207  4.64780521
  0.972972989  4.63774824
  0.979729712  4.62993336
  0.986486495  4.62434196
  0.993243217  4.62100363
  1.  4.61988068
 
  0.  4.64185333
  0.00675676018  4.64297771
  0.0135135101  4.64636612
  0.0202702694  4.65191936
  0.0270270295  4.65971947
  0.0337837785  4.66979265
  0.0405405387  4.68207121
  0.0472972989  4.6965909
  0.0540540516  4.70059299
  0.0608108118  4.72783327
  0.067567572  4.73160458
  0.0743243173  4.75546074
  0.0810810775  4.78087234
  0.0878378376  4.80869961
  0.0945945904  4.83886623
  0.101351351  4.87126255
  0.108108111  4.90590858
  0.114864863  4.9321022
  0.121621624  4.97059631
  0.128378376  5.01167583
  0.135135144  5.05522919
  0.141891897  5.0675168
  0.148648649  5.11293411
  0.155405417  5.16244984
  0.162162155  5.21413946
  0.168918923  5.26758623
  0.175675675  5.3166461
  0.182432428  5.37543964
  0.189189196  5.38417721
  0.195945948  5.44294834
  0.202702701  5.45513821
  0.209459454  5.52155113
  0.216216221  5.58988237
  0.222972974  5.61900234
  0.229729727  5.68792391
  0.236486495  5.74101639
  0.243243247  5.76720572
  0.25  5.81451988
  0.256756753  5.88024664
  0.263513505  5.94368362
  0.270270258  6.00044918
  0.277027041  6.06582069
  0.283783793  6.12606955
  0.290540546  6.19880342
  0.297297299  6.27946377
  0.304054052  6.28771496
  0.310810804  6.32559681
  0.317567557  6.30919266
  0.32432431  6.26303005
  0.331081092  6.2786994
  0.337837845  6.20916319
  0.344594598  6.22046375
  0.351351351  6.33287001
  0.358108103  6.44740391
  0.364864856  6.56408453
  0.371621609  6.68288183
  0.378378391  6.80378962
  0.385135144  6.92681313
  0.391891897  7.05192804
  0.398648649  7.17912912
  0.405405402  7.30836201
  0.412162155  7.43954229
  0.418918908  7.49156427
  0.42567569  7.59538412
  0.432432443  7.53288698
  0.439189196  7.51596212
  0.445945948  7.50111961
  0.452702701  7.49487782
  0.459459454  7.48896933
  0.466216207  7.48113871
  0.472972959  7.45828724
  0.479729742  7.47437048
  0.486486495  7.46658754
  0.493243247  7.44916677
  0.5  7.47081709
  0.5  7.46891737
  0.506756783  7.45612574
  0.513513505  7.46448708
  0.520270288  7.47725248
  0.527027011  7.45745182
  0.533783793  7.4817276
  0.540540516  7.49022293
  0.547297299  7.49002218
  0.554054022  7.52184057
  0.560810804  7.51153183
  0.567567587  7.52077484
  0.57432431  7.54985905
  0.581081092  7.4865284
  0.587837815  7.43946362
  0.594594598  7.3083477
  0.601351321  7.17911911
  0.608108103  7.05193138
  0.614864886  6.92681456
  0.621621609  6.80378962
  0.628378391  6.68288469
  0.635135114  6.56408358
  0.641891897  6.44740391
  0.648648679  6.33287001
  0.655405402  6.22046375
  0.662162185  6.23382282
  0.668918908  6.27483702
  0.67567569  6.24701786
  0.682432413  6.30927896
  0.689189196  6.3004446
  0.695945978  6.29942131
  0.702702701  6.27928305
  0.709459484  6.20033979
  0.716216207  6.1224966
  0.722972989  6.06072235
  0.729729712  5.99962044
  0.736486495  5.93458939
  0.743243217  5.88019562
  0.75  5.81300449
  0.756756783  5.76761961
  0.763513505  5.74826813
  0.770270288  5.69934082
  0.777027011  5.64972782
  0.783783793  5.58978558
  0.790540516  5.52145433
  0.797297299  5.48178864
  0.804054022  5.44837475
  0.810810804  5.42606544
  0.817567587  5.36854219
  0.82432431  5.31670809
  0.831081092  5.26786375
  0.837837815  5.21414185
  0.844594598  5.16244316
  0.851351321  5.11324692
  0.858108103  5.07851791
  0.864864886  5.05516434
  0.871621609  5.01170778
  0.878378391  4.97052479
  0.885135114  4.9311676
  0.891891897  4.90587807
  0.898648679  4.87126493
  0.905405402  4.83886766
  0.912162185  4.8087225
  0.918918908  4.780756
  0.92567569  4.77443314
  0.932432413  4.73159981
  0.939189196  4.72592831
  0.945945978  4.70601225
  0.952702701  4.69043255
  0.959459484  4.68203068
  0.966216207  4.66977549
  0.972972989  4.65971851
  0.979729712  4.65191507
  0.986486495  4.6463089
  0.993243217  4.6429944
  1.  4.64184666
 
  0.  4.6558218
  0.00675676018  4.6564703
  0.0135135101  4.65990448
  0.0202702694  4.66398764
  0.0270270295  4.66442299
  0.0337837785  4.68279934
  0.0405405387  4.69106293
  0.0472972989  4.70088387
  0.0540540516  4.71335649
  0.0608108118  4.73252487
  0.067567572  4.75358582
  0.0743243173  4.77709007
  0.0810810775  4.80276871
  0.0878378376  4.83077335
  0.0945945904  4.86085987
  0.101351351  4.89325619
  0.108108111  4.92791843
  0.114864863  4.94353771
  0.121621624  4.98293018
  0.128378376  5.02324772
  0.135135144  5.06682205
  0.141891897  5.10109091
  0.148648649  5.14914703
  0.155405417  5.19941378
  0.162162155  5.23494244
  0.168918923  5.26821327
  0.175675675  5.31763649
  0.182432428  5.37734175
  0.189189196  5.43698978
  0.195945948  5.49997234
  0.202702701  5.52633762
  0.209459454  5.60630274
  0.216216221  5.6383009
  0.222972974  5.64249229
  0.229729727  5.71541643
  0.236486495  5.74913883
  0.243243247  5.82683945
  0.25  5.86955738
  0.256756753  5.91950178
  0.263513505  5.96323538
  0.270270258  6.02250862
  0.277027041  6.07649994
  0.283783793  6.12922812
  0.290540546  6.2137146
  0.297297299  6.28739405
  0.304054052  6.30003738
  0.310810804  6.38606834
  0.317567557  6.31937504
  0.32432431  6.32640934
  0.331081092  6.28730869
  0.337837845  6.25752687
  0.344594598  6.26320934
  0.351351351  6.37554073
  0.358108103  6.49000978
  0.364864856  6.60662317
  0.371621609  6.72535563
  0.378378391  6.84619474
  0.385135144  6.96914291
  0.391891897  7.09417343
  0.398648649  7.22125626
  0.405405402  7.35037756
  0.412162155  7.45962
  0.418918908  7.50823355
  0.42567569  7.60644484
  0.432432443  7.5979929
  0.439189196  7.55970383
  0.445945948  7.55068159
  0.452702701  7.5642581
  0.459459454  7.5232892
  0.466216207  7.51502466
  0.472972959  7.5300312
  0.479729742  7.49618578
  0.486486495  7.49792242
  0.493243247  7.51184654
  0.5  7.4867444
  0.5  7.48802328
  0.506756783  7.51180935
  0.513513505  7.49801207
  0.520270288  7.49757624
  0.527027011  7.52988005
  0.533783793  7.51503325
  0.540540516  7.52630711
  0.547297299  7.56417179
  0.554054022  7.55988646
  0.560810804  7.56242657
  0.567567587  7.60592127
  0.57432431  7.59540892
  0.581081092  7.48904991
  0.587837815  7.46468496
  0.594594598  7.35036707
  0.601351321  7.22124958
  0.608108103  7.09416962
  0.614864886  6.96914387
  0.621621609  6.8461957
  0.628378391  6.72535563
  0.635135114  6.60662222
  0.641891897  6.49000978
  0.648648679  6.37554026
  0.655405402  6.26320839
  0.662162185  6.25752783
  0.668918908  6.27874088
  0.67567569  6.32629204
  0.682432413  6.33773327
  0.689189196  6.385602
  0.695945978  6.36698294
  0.702702701  6.29612827
  0.709459484  6.21350193
  0.716216207  6.12644529
  0.722972989  6.07518101
  0.729729712  6.01775265
  0.736486495  5.9402256
  0.743243217  5.90474224
  0.75  5.88474083
  0.756756783  5.82679749
  0.763513505  5.75171566
  0.770270288  5.71371317
  0.777027011  5.66002941
  0.783783793  5.63386869
  0.790540516  5.53858948
  0.797297299  5.56489563
  0.804054022  5.50006676
  0.810810804  5.43700552
  0.817567587  5.37620926
  0.82432431  5.31763172
  0.831081092  5.2709074
  0.837837815  5.25091076
  0.844594598  5.19940042
  0.851351321  5.14918423
  0.858108103  5.10111332
  0.864864886  5.06673336
  0.871621609  5.02327442
  0.878378391  4.9820199
  0.885135114  4.94278431
  0.891891897  4.92780542
  0.898648679  4.89330959
  0.905405402  4.86085892
  0.912162185  4.83069897
  0.918918908  4.8027482
  0.92567569  4.77842236
  0.932432413  4.75358677
  0.939189196  4.73237514
  0.945945978  4.71337414
  0.952702701  4.6965971
  0.959459484  4.6831851
  0.966216207  4.67830801
  0.972972989  4.66554976
  0.979729712  4.66344357
  0.986486495  4.65596199
  0.993243217  4.65602875
  1.  4.65544081
 
  0.  4.6607523
  0.00675676018  4.66184235
  0.0135135101  4.66522646
  0.0202702694  4.67077923
  0.0270270295  4.67857742
  0.0337837785  4.6887064
  0.0405405387  4.70090342
  0.0472972989  4.7155261
  0.0540540516  4.73212814
  0.0608108118  4.75109959
  0.067567572  4.77232647
  0.0743243173  4.79575825
  0.0810810775  4.82141066
  0.0878378376  4.84930325
  0.0945945904  4.87941217
  0.101351351  4.91175604
  0.108108111  4.94594955
  0.114864863  4.96499062
  0.121621624  5.00397396
  0.128378376  5.0451746
  0.135135144  5.08868027
  0.141891897  5.11270714
  0.148648649  5.16097879
  0.155405417  5.21099567
  0.162162155  5.25239372
  0.168918923  5.30680227
  0.175675675  5.32418871
  0.182432428  5.38284779
  0.189189196  5.44175291
  0.195945948  5.50541496
  0.202702701  5.56116104
  0.209459454  5.62868309
  0.216216221  5.65165567
  0.222972974  5.66050911
  0.229729727  5.73328543
  0.236486495  5.80437565
  0.243243247  5.84021378
  0.25  5.9029274
  0.256756753  5.92918062
  0.263513505  5.97831345
  0.270270258  6.04853249
  0.277027041  6.12749672
  0.283783793  6.1700449
  0.290540546  6.22274971
  0.297297299  6.29850101
  0.304054052  6.37487221
  0.310810804  6.39882469
  0.317567557  6.39958286
  0.32432431  6.35746622
  0.331081092  6.35212135
  0.337837845  6.31891727
  0.344594598  6.31229973
  0.351351351  6.42452431
  0.358108103  6.53890467
  0.364864856  6.65542221
  0.371621609  6.77406359
  0.378378391  6.89480305
  0.385135144  7.0176425
  0.391891897  7.14256907
  0.398648649  7.26951981
  0.405405402  7.39845085
  0.412162155  7.46954107
  0.418918908  7.53701639
  0.42567569  7.62258148
  0.432432443  7.62039471
  0.439189196  7.60139799
  0.445945948  7.59697199
  0.452702701  7.57597542
  0.459459454  7.5761981
  0.466216207  7.56654024
  0.472972959  7.53423786
  0.479729742  7.55575037
  0.486486495  7.54487038
  0.493243247  7.52697563
  0.5  7.55017567
  0.5  7.54513073
  0.506756783  7.52620173
  0.513513505  7.54222584
  0.520270288  7.56284237
  0.527027011  7.53200197
  0.533783793  7.56729221
  0.540540516  7.57399654
  0.547297299  7.57295275
  0.554054022  7.59533453
  0.560810804  7.6093545
  0.567567587  7.73266363
  0.57432431  7.60639858
  0.581081092  7.50831985
  0.587837815  7.4808135
  0.594594598  7.39842415
  0.601351321  7.26950216
  0.608108103  7.14255571
  0.614864886  7.01764441
  0.621621609  6.89480591
  0.628378391  6.77406359
  0.635135114  6.65542173
  0.641891897  6.53890562
  0.648648679  6.42452431
  0.655405402  6.31229496
  0.662162185  6.31895161
  0.668918908  6.3521862
  0.67567569  6.41143799
  0.682432413  6.39970207
  0.689189196  6.39668941
  0.695945978  6.37871456
  0.702702701  6.29882145
  0.709459484  6.22047997
  0.716216207  6.16403008
  0.722972989  6.12154961
  0.729729712  6.04855442
  0.736486495  5.9633255
  0.743243217  5.92692566
  0.75  5.90332508
  0.756756783  5.85570765
  0.763513505  5.8078661
  0.770270288  5.73377752
  0.777027011  5.69142818
  0.783783793  5.65103817
  0.790540516  5.58037567
  0.797297299  5.56547594
  0.804054022  5.50528145
  0.810810804  5.44310045
  0.817567587  5.38248587
  0.82432431  5.324193
  0.831081092  5.30683088
  0.837837815  5.26209927
  0.844594598  5.21097088
  0.851351321  5.16079521
  0.858108103  5.11286545
  0.864864886  5.08626223
  0.871621609  5.04531956
  0.878378391  5.00390339
  0.885135114  4.96478748
  0.891891897  4.94625759
  0.898648679  4.91176224
  0.905405402  4.8793993
  0.912162185  4.84932995
  0.918918908  4.82139301
  0.92567569  4.79607296
  0.932432413  4.77230549
  0.939189196  4.75112724
  0.945945978  4.73214245
  0.952702701  4.71539879
  0.959459484  4.70089054
  0.966216207  4.68862247
  0.972972989  4.67857647
  0.979729712  4.67082644
  0.986486495  4.66518879
  0.993243217  4.66191673
  1.  4.6607399
 
  0.  4.68671036
  0.00675676018  4.68780041
  0.0135135101  4.69117785
  0.0202702694  4.69673729
  0.0270270295  4.70455647
  0.0337837785  4.71466351
  0.0405405387  4.72691631
  0.0472972989  4.74164724
  0.0540540516  4.75820065
  0.0608108118  4.77720642
  0.067567572  4.79816246
  0.0743243173  4.82189274
  0.0810810775  4.84758139
  0.0878378376  4.86895132
  0.0945945904  4.89133263
  0.101351351  4.92247009
  0.108108111  4.94985008
  0.114864863  4.98312283
  0.121621624  5.02162266
  0.128378376  5.05671215
  0.135135144  5.09335041
  0.141891897  5.13479948
  0.148648649  5.182971
  0.155405417  5.2329464
  0.162162155  5.26368427
  0.168918923  5.31823921
  0.175675675  5.36374712
  0.182432428  5.42305326
  0.189189196  5.44296265
  0.195945948  5.5125041
  0.202702701  5.56514645
  0.209459454  5.63300705
  0.216216221  5.70210075
  0.222972974  5.72837925
  0.229729727  5.81163025
  0.236486495  5.8094492
  0.243243247  5.87038374
  0.25  5.91258478
  0.256756753  5.9888525
  0.263513505  6.01986408
  0.270270258  6.07047844
  0.277027041  6.13522768
  0.283783793  6.18439579
  0.290540546  6.22898388
  0.297297299  6.30772686
  0.304054052  6.38273287
  0.310810804  6.451478
  0.317567557  6.48478031
  0.32432431  6.41216087
  0.331081092  6.4311018
  0.337837845  6.38490963
  0.344594598  6.36753798
  0.351351351  6.4796524
  0.358108103  6.59392548
  0.364864856  6.71031857
  0.371621609  6.82883263
  0.378378391  6.94943666
  0.385135144  7.07212353
  0.391891897  7.19690037
  0.398648649  7.32365561
  0.405405402  7.45232821
  0.412162155  7.48159695
  0.418918908  7.57232428
  0.42567569  7.64344215
  0.432432443  7.73294592
  0.439189196  7.65912819
  0.445945948  7.64937735
  0.452702701  7.67115974
  0.459459454  7.61001825
  0.466216207  7.60132885
  0.472972959  7.62388754
  0.479729742  7.58379841
  0.486486495  7.58903551
  0.493243247  7.60878134
  0.5  7.57615662
  0.5  7.59143162
  0.506756783  7.6087985
  0.513513505  7.58935595
  0.520270288  7.59466171
  0.527027011  7.62478733
  0.533783793  7.60286617
  0.540540516  7.61017704
  0.547297299  7.66514301
  0.554054022  7.67437315
  0.560810804  7.66094446
  0.567567587  7.74346256
  0.57432431  7.6224494
  0.581081092  7.53728342
  0.587837815  7.48432302
  0.594594598  7.45225286
  0.601351321  7.32364941
  0.608108103  7.19688511
  0.614864886  7.07212782
  0.621621609  6.94944191
  0.628378391  6.82884502
  0.635135114  6.71031713
  0.641891897  6.59392691
  0.648648679  6.47965431
  0.655405402  6.36752892
  0.662162185  6.38612413
  0.668918908  6.43073463
  0.67567569  6.48108053
  0.682432413  6.48668861
  0.689189196  6.42166042
  0.695945978  6.39468813
  0.702702701  6.30958748
  0.709459484  6.23388243
  0.716216207  6.17535686
  0.722972989  6.13707304
  0.729729712  6.06919956
  0.736486495  6.00205898
  0.743243217  5.98872948
  0.75  5.90756369
  0.756756783  5.87364101
  0.763513505  5.81945181
  0.770270288  5.82191944
  0.777027011  5.76998425
  0.783783793  5.70213938
  0.790540516  5.63253784
  0.797297299  5.57027245
  0.804054022  5.50972462
  0.810810804  5.48408318
  0.817567587  5.4228816
  0.82432431  5.3637476
  0.831081092  5.31875515
  0.837837815  5.2802763
  0.844594598  5.23303175
  0.851351321  5.18278027
  0.858108103  5.13473749
  0.864864886  5.08902264
  0.871621609  5.05836868
  0.878378391  5.01712799
  0.885135114  4.97667313
  0.891891897  4.95102024
  0.898648679  4.92736053
  0.905405402  4.89194965
  0.912162185  4.87550545
  0.918918908  4.8350606
  0.92567569  4.82198048
  0.932432413  4.79842854
  0.939189196  4.77722073
  0.945945978  4.75820923
  0.952702701  4.74143696
  0.959459484  4.72691441
  0.966216207  4.7146244
  0.972972989  4.70455837
  0.979729712  4.69682503
  0.986486495  4.69114494
  0.993243217  4.68782997
  1.  4.68670654
 
  0.  4.70494652
  0.00675676018  4.70604229
  0.0135135101  4.70944691
  0.0202702694  4.7148695
  0.0270270295  4.72235012
  0.0337837785  4.7328763
  0.0405405387  4.74473095
  0.0472972989  4.7590332
  0.0540540516  4.77528048
  0.0608108118  4.79444885
  0.067567572  4.79851913
  0.0743243173  4.83885002
  0.0810810775  4.86373472
  0.0878378376  4.87575579
  0.0945945904  4.90585899
  0.101351351  4.93815804
  0.108108111  4.95623112
  0.114864863  4.98616266
  0.121621624  5.02266264
  0.128378376  5.06385612
  0.135135144  5.10712242
  0.141891897  5.15284634
  0.148648649  5.20081043
  0.155405417  5.25085258
  0.162162155  5.28556347
  0.168918923  5.34016037
  0.175675675  5.37532091
  0.182432428  5.43486786
  0.189189196  5.48461246
  0.195945948  5.54827118
  0.202702701  5.57043123
  0.209459454  5.63761425
  0.216216221  5.70640182
  0.222972974  5.76410389
  0.229729727  5.84610844
  0.236486495  5.85907269
  0.243243247  5.88515377
  0.25  5.96166706
  0.256756753  6.00455379
  0.263513505  6.06656933
  0.270270258  6.10834217
  0.277027041  6.14355659
  0.283783793  6.22488499
  0.290540546  6.27311611
  0.297297299  6.31346321
  0.304054052  6.38822937
  0.310810804  6.46695423
  0.317567557  6.49621773
  0.32432431  6.50054884
  0.331081092  6.51019049
  0.337837845  6.41318607
  0.344594598  6.42883778
  0.351351351  6.54082108
  0.358108103  6.65493488
  0.364864856  6.7711544
  0.371621609  6.88949537
  0.378378391  7.00987339
  0.385135144  7.13234186
  0.391891897  7.2568531
  0.398648649  7.38329458
  0.405405402  7.5113492
  0.412162155  7.52920914
  0.418918908  7.59267759
  0.42567569  7.67236519
  0.432432443  7.74412775
  0.439189196  7.76527882
  0.445945948  7.70864534
  0.452702701  7.6867013
  0.459459454  7.68176031
  0.466216207  7.67128754
  0.472972959  7.62781191
  0.479729742  7.6527729
  0.486486495  7.64118147
  0.493243247  7.62433767
  0.5  7.66810656
  0.5  7.64249086
  0.506756783  7.62624741
  0.513513505  7.64530754
  0.520270288  7.65647459
  0.527027011  7.62914991
  0.533783793  7.67290688
  0.540540516  7.69553757
  0.547297299  7.68226099
  0.554054022  7.75217485
  0.560810804  7.76056337
  0.567567587  7.7597928
  0.57432431  7.6434226
  0.581081092  7.57249784
  0.587837815  7.50266457
  0.594594598  7.48228312
  0.601351321  7.38326645
  0.608108103  7.25684643
  0.614864886  7.13235188
  0.621621609  7.0098753
  0.628378391  6.88950014
  0.635135114  6.77115536
  0.641891897  6.65493727
  0.648648679  6.54082012
  0.655405402  6.4288559
  0.662162185  6.45910645
  0.668918908  6.44903708
  0.67567569  6.5084734
  0.682432413  6.49672985
  0.689189196  6.47787666
  0.695945978  6.39891434
  0.702702701  6.33358669
  0.709459484  6.27341747
  0.716216207  6.22481966
  0.722972989  6.14299679
  0.729729712  6.10104942
  0.736486495  6.01558685
  0.743243217  5.99900627
  0.75  5.9640255
  0.756756783  5.88526249
  0.763513505  5.86265755
  0.770270288  5.84346151
  0.777027011  5.77394819
  0.783783793  5.70602894
  0.790540516  5.63522625
  0.797297299  5.60696936
  0.804054022  5.54875183
  0.810810804  5.49514341
  0.817567587  5.43455124
  0.82432431  5.37533092
  0.831081092  5.34074116
  0.837837815  5.29174089
  0.844594598  5.25042391
  0.851351321  5.2008357
  0.858108103  5.15287781
  0.864864886  5.10714817
  0.871621609  5.06372643
  0.878378391  5.02273178
  0.885135114  4.98319864
  0.891891897  4.96448994
  0.898648679  4.93816757
  0.905405402  4.9058156
  0.912162185  4.89128685
  0.918918908  4.8476162
  0.92567569  4.83872795
  0.932432413  4.8091135
  0.939189196  4.79458523
  0.945945978  4.77546644
  0.952702701  4.75874853
  0.959459484  4.74441051
  0.966216207  4.73267937
  0.972972989  4.72234154
  0.979729712  4.71502352
  0.986486495  4.70916653
  0.993243217  4.70612383
  1.  4.70509434
 
  0.  4.7275176
  0.00675676018  4.72855186
  0.0135135101  4.73190594
  0.0202702694  4.73747635
  0.0270270295  4.74528313
  0.0337837785  4.75543737
  0.0405405387  4.76759911
  0.0472972989  4.78211975
  0.0540540516  4.7988081
  0.0608108118  4.81778908
  0.067567572  4.81502914
  0.0743243173  4.86220789
  0.0810810775  4.88636684
  0.0878378376  4.89160061
  0.0945945904  4.92083216
  0.101351351  4.950984
  0.108108111  4.97304153
  0.114864863  5.01052523
  0.121621624  5.05000114
  0.128378376  5.09049702
  0.135135144  5.13374996
  0.141891897  5.17948914
  0.148648649  5.22388649
  0.155405417  5.26807404
  0.162162155  5.30095863
  0.168918923  5.34810638
  0.175675675  5.397295
  0.182432428  5.45678425
  0.189189196  5.49610996
  0.195945948  5.56045055
  0.202702701  5.61414719
  0.209459454  5.68360806
  0.216216221  5.72534466
  0.222972974  5.77402687
  0.229729727  5.84850979
  0.236486495  5.92276573
  0.243243247  5.97321081
  0.25  5.97317362
  0.256756753  6.03997707
  0.263513505  6.07493687
  0.270270258  6.15922165
  0.277027041  6.20252132
  0.283783793  6.23857689
  0.290540546  6.29899406
  0.297297299  6.34415722
  0.304054052  6.40400314
  0.310810804  6.48600149
  0.317567557  6.50402451
  0.32432431  6.54976559
  0.331081092  6.55897141
  0.337837845  6.46146393
  0.344594598  6.49599886
  0.351351351  6.60776091
  0.358108103  6.72166395
  0.364864856  6.83764935
  0.371621609  6.9556818
  0.378378391  7.07575369
  0.385135144  7.19787788
  0.391891897  7.32191801
  0.398648649  7.44772673
  0.405405402  7.57325125
  0.412162155  7.58191729
  0.418918908  7.61455297
  0.42567569  7.70460796
  0.432432443  7.76018858
  0.439189196  7.87179232
  0.445945948  7.75961733
  0.452702701  7.79356003
  0.459459454  7.71954823
  0.466216207  7.71318626
  0.472972959  7.73868132
  0.479729742  7.70034409
  0.486486495  7.72203541
  0.493243247  7.72354746
  0.5  7.70598364
  0.5  7.69699478
  0.506756783  7.71811962
  0.513513505  7.72201872
  0.520270288  7.7145648
  0.527027011  7.74003839
  0.533783793  7.71254253
  0.540540516  7.72001791
  0.547297299  7.79067945
  0.554054022  8.00331688
  0.560810804  7.87219286
  0.567567587  7.77880144
  0.57432431  7.67254543
  0.581081092  7.6129694
  0.587837815  7.52947617
  0.594594598  7.5115695
  0.601351321  7.44763803
  0.608108103  7.32190132
  0.614864886  7.19788647
  0.621621609  7.07575464
  0.628378391  6.95579672
  0.635135114  6.83765888
  0.641891897  6.72166729
  0.648648679  6.60776329
  0.655405402  6.49597931
  0.662162185  6.53394556
  0.668918908  6.51531792
  0.67567569  6.58663797
  0.682432413  6.53474569
  0.689189196  6.48536396
  0.695945978  6.40523386
  0.702702701  6.34925318
  0.709459484  6.30361271
  0.716216207  6.23293972
  0.722972989  6.20094872
  0.729729712  6.15434074
  0.736486495  6.07291985
  0.743243217  6.03028202
  0.75  5.97540474
  0.756756783  5.98272514
  0.763513505  5.92117214
  0.770270288  5.84942722
  0.777027011  5.77798271
  0.783783793  5.73669815
  0.790540516  5.63743734
  0.797297299  5.6146493
  0.804054022  5.56052399
  0.810810804  5.5173707
  0.817567587  5.45602512
  0.82432431  5.39731407
  0.831081092  5.35188389
  0.837837815  5.30413914
  0.844594598  5.254776
  0.851351321  5.22525215
  0.858108103  5.17943001
  0.864864886  5.13376999
  0.871621609  5.09064484
  0.878378391  5.0488286
  0.885135114  5.0096693
  0.891891897  4.97317314
  0.898648679  4.95343971
  0.905405402  4.92030144
  0.912162185  4.89772034
  0.918918908  4.86301041
  0.92567569  4.8619194
  0.932432413  4.81514835
  0.939189196  4.81762981
  0.945945978  4.79883385
  0.952702701  4.7820878
  0.959459484  4.76759577
  0.966216207  4.75534439
  0.972972989  4.7452817
  0.979729712  4.7375803
  0.986486495  4.73189306
  0.993243217  4.72858715
  1.  4.72745514
 
  0.  4.75149345
  0.00675676018  4.75260592
  0.0135135101  4.75596237
  0.0202702694  4.76139069
  0.0270270295  4.7690134
  0.0337837785  4.77915287
  0.0405405387  4.791008
  0.0472972989  4.80502796
  0.0540540516  4.82104969
  0.0608108118  4.83932495
  0.067567572  4.8390193
  0.0743243173  4.88330555
  0.0810810775  4.90196562
  0.0878378376  4.91609859
  0.0945945904  4.94605923
  0.101351351  4.97865772
  0.108108111  4.99913597
  0.114864863  5.02910137
  0.121621624  5.06862259
  0.128378376  5.11051846
  0.135135144  5.14796352
  0.141891897  5.19273567
  0.148648649  5.23110294
  0.155405417  5.27779293
  0.162162155  5.30389786
  0.168918923  5.35900927
  0.175675675  5.41509056
  0.182432428  5.47425652
  0.189189196  5.51797867
  0.195945948  5.58067322
  0.202702701  5.62572336
  0.209459454  5.69516563
  0.216216221  5.75365543
  0.222972974  5.77797365
  0.229729727  5.85399342
  0.236486495  5.92660713
  0.243243247  6.00109339
  0.25  6.01974583
  0.256756753  6.04602146
  0.263513505  6.11927223
  0.270270258  6.16449738
  0.277027041  6.24065304
  0.283783793  6.26234627
  0.290540546  6.32156944
  0.297297299  6.35956287
  0.304054052  6.40950298
  0.310810804  6.4927516
  0.317567557  6.56856441
  0.32432431  6.58950138
  0.331081092  6.615798
  0.337837845  6.53822231
  0.344594598  6.56891441
  0.351351351  6.68044186
  0.358108103  6.79402161
  0.364864856  6.90964079
  0.371621609  7.02728748
  0.378378391  7.14684772
  0.385135144  7.26832247
  0.391891897  7.39151955
  0.398648649  7.5162406
  0.405405402  7.58865023
  0.412162155  7.63079357
  0.418918908  7.66169357
  0.42567569  7.74674082
  0.432432443  7.78111744
  0.439189196  7.88471699
  0.445945948  8.00695801
  0.452702701  7.83558464
  0.459459454  7.81451797
  0.466216207  7.79674959
  0.472972959  7.75208187
  0.479729742  7.77293873
  0.486486495  7.7558732
  0.493243247  7.74355316
  0.5  7.75860119
  0.5  7.7826786
  0.506756783  7.74078989
  0.513513505  7.77003431
  0.520270288  7.82922697
  0.527027011  7.75154781
  0.533783793  7.79776239
  0.540540516  7.81869078
  0.547297299  7.82362604
  0.554054022  8.02338791
  0.560810804  7.88249636
  0.567567587  7.80206156
  0.57432431  7.70578051
  0.581081092  7.63067436
  0.587837815  7.58299971
  0.594594598  7.57405663
  0.601351321  7.51591015
  0.608108103  7.39151096
  0.614864886  7.26830626
  0.621621609  7.14685535
  0.628378391  7.02738571
  0.635135114  6.90964603
  0.641891897  6.79402256
  0.648648679  6.68041849
  0.655405402  6.56899452
  0.662162185  6.5813446
  0.668918908  6.56571722
  0.67567569  6.59993982
  0.682432413  6.5692873
  0.689189196  6.49615765
  0.695945978  6.42997122
  0.702702701  6.37727928
  0.709459484  6.31729031
  0.716216207  6.24510193
  0.722972989  6.24773502
  0.729729712  6.15961361
  0.736486495  6.09185457
  0.743243217  6.04534912
  0.75  6.03145313
  0.756756783  6.00064468
  0.763513505  5.92548752
  0.770270288  5.85416508
  0.777027011  5.82247066
  0.783783793  5.75834274
  0.790540516  5.68239737
  0.797297299  5.62851143
  0.804054022  5.58191967
  0.810810804  5.53312254
  0.817567587  5.4679575
  0.82432431  5.41507959
  0.831081092  5.35871887
  0.837837815  5.31255722
  0.844594598  5.27815342
  0.851351321  5.2275753
  0.858108103  5.19182873
  0.864864886  5.14904165
  0.871621609  5.1081357
  0.878378391  5.07004929
  0.885135114  5.02562523
  0.891891897  4.99700546
  0.898648679  4.9783864
  0.905405402  4.94583464
  0.912162185  4.91782761
  0.918918908  4.88807583
  0.92567569  4.8821578
  0.932432413  4.83903408
  0.939189196  4.84004354
  0.945945978  4.81154776
  0.952702701  4.80514622
  0.959459484  4.79093838
  0.966216207  4.77906179
  0.972972989  4.76902199
  0.979729712  4.76158047
  0.986486495  4.75587463
  0.993243217  4.7525835
  1.  4.75153923
 
  0.  4.76223183
  0.00675676018  4.76325417
  0.0135135101  4.76655245
  0.0202702694  4.77214575
  0.0270270295  4.77990627
  0.0337837785  4.79052019
  0.0405405387  4.80220604
  0.0472972989  4.81673479
  0.0540540516  4.83227682
  0.0608108118  4.85217905
  0.067567572  4.86096525
  0.0743243173  4.89683771
  0.0810810775  4.9182663
  0.0878378376  4.93742085
  0.0945945904  4.96552563
  0.101351351  4.99761391
  0.108108111  5.01327467
  0.114864863  5.04988384
  0.121621624  5.09163952
  0.128378376  5.1369009
  0.135135144  5.17509413
  0.141891897  5.21937275
  0.148648649  5.24209595
  0.155405417  5.29399776
  0.162162155  5.33058071
  0.168918923  5.38577747
  0.175675675  5.42138195
  0.182432428  5.50025558
  0.189189196  5.52164364
  0.195945948  5.59135818
  0.202702701  5.6479044
  0.209459454  5.72026539
  0.216216221  5.76680756
  0.222972974  5.82571983
  0.229729727  5.90021801
  0.236486495  5.93077755
  0.243243247  6.00738907
  0.25  6.08002996
  0.256756753  6.1198864
  0.263513505  6.12872696
  0.270270258  6.21050835
  0.277027041  6.25629139
  0.283783793  6.30710888
  0.290540546  6.34792328
  0.297297299  6.40488958
  0.304054052  6.43076801
  0.310810804  6.50231695
  0.317567557  6.58233023
  0.32432431  6.61056042
  0.331081092  6.692173
  0.337837845  6.62499189
  0.344594598  6.64784193
  0.351351351  6.75852871
  0.358108103  6.8715024
  0.364864856  6.98654842
  0.371621609  7.10339689
  0.378378391  7.22196865
  0.385135144  7.34225512
  0.391891897  7.46413279
  0.398648649  7.58501768
  0.405405402  7.62166786
  0.412162155  7.6546793
  0.418918908  7.71045685
  0.42567569  7.77605247
  0.432432443  7.80687523
  0.439189196  7.89992142
  0.445945948  8.02170944
  0.452702701  8.15513802
  0.459459454  7.86375999
  0.466216207  7.85491753
  0.472972959  7.87690926
  0.479729742  7.8363409
  0.486486495  7.84780836
  0.493243247  7.88894653
  0.5  7.8508029
  0.5  7.89492512
  0.506756783  7.9123745
  0.513513505  7.85530233
  0.520270288  7.87593126
  0.527027011  7.88187122
  0.533783793  7.86494255
  0.540540516  7.94296312
  0.547297299  8.15576553
  0.554054022  8.03526878
  0.560810804  7.8976717
  0.567567587  7.84137917
  0.57432431  7.74301767
  0.581081092  7.6548295
  0.587837815  7.63919497
  0.594594598  7.61795473
  0.601351321  7.58437395
  0.608108103  7.46363735
  0.614864886  7.34227037
  0.621621609  7.22211742
  0.628378391  7.1046319
  0.635135114  6.98666239
  0.641891897  6.87174129
  0.648648679  6.75846481
  0.655405402  6.64791012
  0.662162185  6.68157101
  0.668918908  6.62639284
  0.67567569  6.65034819
  0.682432413  6.58235502
  0.689189196  6.51542091
  0.695945978  6.46365356
  0.702702701  6.41213989
  0.709459484  6.34299278
  0.716216207  6.32822037
  0.722972989  6.25676394
  0.729729712  6.20876122
  0.736486495  6.12603807
  0.743243217  6.12003899
  0.75  6.08013535
  0.756756783  6.00387478
  0.763513505  5.93146706
  0.770270288  5.90227699
  0.777027011  5.83642578
  0.783783793  5.77775383
  0.790540516  5.69395256
  0.797297299  5.65173769
  0.804054022  5.60147905
  0.810810804  5.54487896
  0.817567587  5.47365379
  0.82432431  5.43595886
  0.831081092  5.3853302
  0.837837815  5.33606815
  0.844594598  5.28816509
  0.851351321  5.25035667
  0.858108103  5.1989336
  0.864864886  5.1735487
  0.871621609  5.13016367
  0.878378391  5.08935642
  0.885135114  5.04985523
  0.891891897  5.01429939
  0.898648679  5.00181866
  0.905405402  4.9656353
  0.912162185  4.93957233
  0.918918908  4.90903282
  0.92567569  4.89610481
  0.932432413  4.8610673
  0.939189196  4.85243177
  0.945945978  4.82163048
  0.952702701  4.81670618
  0.959459484  4.80216122
  0.966216207  4.78995514
  0.972972989  4.77990723
  0.979729712  4.77215004
  0.986486495  4.76653194
  0.993243217  4.763237
  1.  4.76208782


==> anc/DFT_Zigzag_96/K-point-35/Dens_96_k35_c0.dat <==
  0. 0.0
  0.0712095574 0.0
  0.213640571 0.0
  0.284862041 0.0
  0.427293062 0.0
  0.498514503 0.0
  0.640945494 0.0
  0.712155163 0.0
  0.854586184 0.0
  0.925807536 0.0
  1.06823862 0.0
  1.13946009 0.0
  1.28189111 0.0
  1.35310066 0.0
  1.4955318 0.0
  1.56675315 0.0
  1.70918429 0.0
  1.78040564 0.0
  1.92283678 0.0
  1.99404633 0.0
  2.13648915 0.0
  2.20769882 0.0
  2.35012984 0.0
  2.42135119 0.0
  2.56378222 0.0
  2.63499165 0.0
  2.77743483 0.0
  2.8486445 0.0
  2.99107552 0.0
  3.06229663 0.0
  3.20472789 0.0
  3.27593732 0.0
  3.4183805 0.0
  3.48958993 0.0
  3.63202119 0.0
  3.7032423 0.0
  3.84567332 0.0
  3.91688299 0.0
  4.05932617 0.0
  4.1305356 0.0
  4.27296686 0.0
  4.34418774 0.0
  4.486619 0.0
  4.55782843 0.0
  4.70027161 0.0
  4.77148104 0.0
  4.91391182 0.0
  4.98513365 0.0
  5.12756443 0.0
  5.19877434 0.0
  5.34121704 0.0
  5.41242647 0.0
  5.55485773 0.0
  5.62607908 0.0
  5.76851034 0.0
  5.83971977 0.0
  5.98216295 0.0
  6.05337238 0.0
  6.19580364 0.0
  6.26702452 0.0
  6.4094553 0.0
  6.48067713 0.0
  6.62310791 0.0
  6.69431782 0.0
  6.8367486 0.0
  6.90797043 0.0
  7.05040169 0.0
  7.12162304 0.0
  7.2640543 0.0
  7.33526373 0.0
  7.47769499 0.0
  7.54891539 0.0
  7.69134665 0.0
  7.76255608 0.0
  7.90499926 0.0
  7.97620916 0.0
  8.11863995 0.0
  8.1898613 0.0
  8.33229256 0.0
  8.40350246 0.0
  8.54593372 0.0
  8.61715508 0.0
  8.75958538 0.0
  8.83080673 0.0
  8.97323799 0.0
  9.0444479 0.0
  9.1868782 0.0
  9.25810051 0.0
  9.40053082 0.0
  9.47174072 0.0
  9.61418438 0.0
  9.68539333 0.0
  9.82782459 0.0
  9.89904499 0.0
  10.0414762 0.0
  10.1126862 0.0
 -0.109056383 0.0
  10.2217426 0.0
 
 -0.750001967 -7.93652077E-007
 -0.739933193  3.36883822E-005
 -0.729864419  1.16390538E-005
 -0.719795644 -2.36880369E-005
 -0.70972687 -1.50751623E-006
 -0.699658096  3.41479281E-005
 -0.689589322  1.16236579E-005
 -0.679520547 -2.39283036E-005
 -0.669451833  1.62019873E-007
 -0.659383059  3.72387658E-005
 -0.649314284  1.31487241E-005
 -0.63924551 -2.40444169E-005
 -0.629176736  1.16263755E-006
 -0.619107962  3.87302207E-005
 -0.609039187  1.14579107E-005
 -0.598970413 -2.80435906E-005
 -0.588901639  6.84045034E-008
 -0.578832865  4.09871354E-005
 -0.568764091  1.23036025E-005
 -0.558695376 -2.85299629E-005
 -0.548626602  3.7540965E-006
 -0.538557827  4.84513075E-005
 -0.528489053  1.66815207E-005
 -0.518420279 -2.73690803E-005
 -0.508351505  9.46314321E-006
 -0.49828276  5.95645906E-005
 -0.488213956  2.5705971E-005
 -0.478145212 -1.92999469E-005
 -0.468076438  2.8374754E-005
 -0.458007663  9.20913226E-005
 -0.447938919  6.185846E-005
 -0.437870115  1.95679095E-005
 -0.427801371  8.46778494E-005
 -0.417732596  0.000175443856
 -0.407663822  0.000171660562
 -0.397595048  0.000166905607
 -0.387526274  0.000294192898
 -0.377457529  0.000459479168
 -0.367388755  0.000535143714
 -0.357319951  0.000650966307
 -0.347251236  0.000983099919
 -0.337182432  0.00143181882
 -0.327113658  0.00184730277
 -0.317044914  0.00239317561
 -0.30697614  0.00332771474
 -0.296907365  0.00462786667
 -0.286838591  0.00622675987
 -0.276769847  0.00841066428
 -0.266701072  0.0115624489
 -0.256632268  0.0157771762
 -0.246563539  0.0212452132
 -0.236494765  0.0287821405
 -0.226425976  0.039462097
 -0.216357246  0.054041259
 -0.206288457  0.0734350085
 -0.196219683  0.0996210873
 -0.186150908  0.135587946
 -0.176082164  0.184887141
 -0.16601339  0.252127916
 -0.155944601  0.343773872
 -0.145875871  0.46814093
 -0.135807082  0.635164142
 -0.125738308  0.857469082
 -0.115669519  1.15405536
 -0.105600782  1.55029583
 -0.0955320001  2.073982
 -0.0854632184  2.75935698
 -0.0753944814  3.66058755
 -0.0653256997  4.85996389
 -0.0552569181  6.45390749
 -0.0451881401  8.54584408
 -0.0351193994  11.2573824
 -0.0250506196  14.5253344
 -0.0149818389  17.7695618
 -0.00491310144  19.929163
  0.00515568024  20.0839596
  0.0152244614  18.1507282
  0.0252932422  14.9368467
  0.0353620239  11.5020285
  0.0454307161  8.50291348
  0.0554994978  6.08905268
  0.0655682832  4.20670271
  0.0756370649  2.81257844
  0.0857058391  1.86223614
  0.0957746208  1.30592036
  0.105843402  1.10189784
  0.115912102  1.21765792
  0.125980884  1.63556516
  0.136049658  2.36520362
  0.146118447  3.45490742
  0.156187221  4.98609114
  0.166256011  7.05292702
  0.176324785  9.78222561
  0.186393484  13.1861982
  0.196462259  16.804203
  0.206531048  19.5982265
  0.216599822  20.4777622
  0.226668611  19.0912971
  0.236737385  16.09132
  0.246806175  12.5961885
  0.256874859  9.43013191
  0.266943634  6.8552165
  0.277012438  4.83222818
  0.287081212  3.30324793
  0.297149986  2.21975994
  0.30721876  1.52514529
  0.317287475  1.17228317
  0.327356249  1.12410843
  0.337425023  1.35506415
  0.347493798  1.86002159
  0.357562572  2.6659143
  0.367631376  3.83296633
  0.37770015  5.43470383
  0.387768835  7.57110548
  0.397837609  10.2981024
  0.407906413  13.3465271
  0.417975187  15.9410114
  0.428043962  17.1165009
  0.438112736  16.3860893
  0.44818154  14.1158209
  0.458250225  11.2117434
  0.468318999  8.46368504
  0.478387773  6.19444656
  0.488456577  4.40360928
  0.498525351  3.03630829
  0.508594155  2.05214071
  0.51866293  1.40182805
  0.528731585  1.04274201
  0.538800359  0.941393197
  0.548869193  1.07328475
  0.558937967  1.42885041
  0.569006741  2.02313972
  0.579075515  2.89987707
  0.589144289  4.11702728
  0.599213004  5.7496419
  0.609281778  7.86758804
  0.619350553  10.3364592
  0.629419327  12.6144438
  0.639488101  13.9034824
  0.649556875  13.6677952
  0.659625649  12.044836
  0.669694364  9.71886253
  0.679763138  7.40093327
  0.689831913  5.44757271
  0.699900687  3.89861035
  0.709969521  2.70706511
  0.720038295  1.83862233
  0.73010695  1.25248563
  0.740175724  0.910834789
  0.750244558  0.784250617
  0.760313332  0.850774169
  0.770382106  1.09906435
  0.780450881  1.53593981
  0.790519655  2.19194245
  0.800588429  3.11314273
  0.810657203  4.35556841
  0.820725977  5.98609018
  0.830794752  7.9540019
  0.840863407  9.89957619
  0.850932181  11.1908598
  0.861000955  11.2995033
  0.871069729  10.1993246
  0.881138504  8.37626266
  0.891207278  6.4444418
  0.901276052  4.77252197
  0.911344826  3.43729424
  0.92141366  2.40313411
  0.931482434  1.63986802
  0.941551208  1.1151824
  0.951619983  0.796045184
  0.961688757  0.656459332
  0.971757352  0.676920474
  0.981826127  0.845820427
  0.991894901  1.16479921
  1.00196373  1.65422022
  1.01203251  2.35004449
  1.02210128  3.29465032
  1.03217006  4.54461813
  1.04223883  6.09690857
  1.05230761  7.72589684
  1.06237638  8.94983006
  1.07244515  9.28341961
  1.08251393  8.59287262
  1.0925827  7.19628239
  1.10265148  5.60388374
  1.11272013  4.17826319
  1.12278891  3.02789474
  1.13285768  2.13191199
  1.14292645  1.46271849
  1.15299523  0.994943559
  1.163064  0.700237572
  1.17313278  0.555863917
  1.18320155  0.544637024
  1.19327033  0.655246079
  1.20333922  0.886040986
  1.21340799  1.24996579
  1.22347677  1.77437592
  1.23354554  2.49199033
  1.24361432  3.44733572
  1.25368285  4.6606679
  1.26375163  6.0011034
  1.2738204  7.11518431
  1.28388929  7.58006048
  1.29395807  7.20003128
  1.30402684  6.15794802
  1.31409562  4.86130667
  1.32416439  3.65170431
  1.33423316  2.66172528
  1.34430194  1.88697481
  1.35437071  1.30233359
  1.36443949  0.887747943
  1.37450826  0.619229913
  1.38457692  0.476620346
  1.39464569  0.444762975
  1.40471447  0.513218641
  1.41478324  0.678509533
  1.42485201  0.948151588
  1.43492079  1.34219241
  1.44498956  1.88648963
  1.45505834  2.61472106
  1.46512711  3.5554359
  1.47519588  4.64103079
  1.48526466  5.62280846
  1.49533343  6.14898634
  1.50540221  5.99712896
  1.51547098  5.24607658
  1.52553964  4.20631456
  1.53560841  3.18712378
  1.54567719  2.33674192
  1.55574596  1.66773903
  1.56581473  1.15827823
  1.57588351  0.791875899
  1.58595228  0.54889673
  1.59602106  0.411654055
  1.60608983  0.366754234
  1.61615872  0.404694587
  1.6262275  0.52112329
  1.63629627  0.719896793
  1.64636505  1.01520252
  1.65643382  1.42750549
  1.66650236  1.9819026
  1.67657113  2.70702386
  1.6866399  3.57503843
  1.6967088  4.41891479
  1.70677757  4.95734739
  1.71684635  4.96631432
  1.72691512  4.44932127
  1.7369839  3.63034225
  1.74705267  2.77881074
  1.75712144  2.05005026
  1.76719022  1.47279537
  1.77725899  1.02996969
  1.78732777  0.707222939
  1.79739642  0.488769263
  1.8074652  0.359193236
  1.81753397  0.306773663
  1.82760274  0.323043019
  1.83767152  0.403284967
  1.84774029  0.54884851
  1.85780907  0.769393265
  1.86787784  1.08103108
  1.87794662  1.50259614
  1.88801539  2.05882168
  1.89808416  2.7448678
  1.90815294  3.45456171
  1.91822171  3.97161818
  1.92829049  4.08693027
  1.93835914  3.75355959
  1.94842792  3.12158585
  1.95849669  2.4171834
  1.96856546  1.7949574
  1.97863424  1.29764283
  1.98870301  0.914052963
  1.99877179  0.631117284
  2.00884056  0.436302096
  2.01890945  0.316283405
  2.02897811  0.260695517
  2.039047  0.262030214
  2.04911566  0.315685064
  2.05918455  0.421493202
  2.06925321  0.585710406
  2.07932186  0.820653081
  2.08939075  1.14079726
  2.09945941  1.56585526
  2.1095283  2.10267019
  2.11959696  2.68839169
  2.12966585  3.16299391
  2.13973451  3.34243369
  2.1498034  3.1495223
  2.15987206  2.67403412
  2.16994095  2.09834456
  2.1800096  1.56959391
  2.1900785  1.14168
  2.20014739  0.810274899
  2.21021581  0.563270748
  2.2202847  0.390530795
  2.23035336  0.280720234
  2.24042225  0.224766284
  2.2504909  0.216082737
  2.2605598  0.250334501
  2.27062869  0.326432198
  2.28069735  0.44821623
  2.29076624  0.624852896
  2.30083489  0.867699981
  2.31090379  1.19168174
  2.32097244  1.60825312
  2.33104134  2.08388209
  2.34110999  2.50492454
  2.35117888  2.71665597
  2.36124754  2.62759495
  2.37131643  2.28070164
  2.38138509  1.81676722
  2.39145398  1.37032092
  2.40152264  1.00277829
  2.41159153  0.717121303
  2.42165995  0.502498388
  2.43172884  0.350344509
  2.44179749  0.251077414
  2.45186639  0.196726024
  2.46193504  0.18159692
  2.47200394  0.201807007
  2.48207259  0.255776942
  2.49214149  0.345612347
  2.50221014  0.477903843
  2.51227903  0.661687016
  2.52234769  0.908049345
  2.53241658  1.22902203
  2.54248524  1.60973203
  2.55255413  1.9730128
  2.56262279  2.19416642
  2.57269168  2.17886734
  2.58276033  1.93568814
  2.59282923  1.56789434
  2.60289812  1.19393528
  2.61296678  0.879200041
  2.62303567  0.633666337
  2.63310432  0.448201507
  2.64317322  0.315065891
  2.65324187  0.226272702
  2.66331077  0.174863428
  2.67337942  0.15593031
  2.68344831  0.166075349
  2.69351673  0.203561723
  2.70358539  0.269375354
  2.71365428  0.36809656
  2.72372293  0.506831348
  2.73379183  0.693827927
  2.74386048  0.939715147
  2.75392938  1.2406528
  2.76399827  1.54691458
  2.77406693  1.76184607
  2.78413582  1.79615271
  2.79420447  1.63493299
  2.80427337  1.34901273
  2.81434202  1.03882408
  2.82441092  0.770286143
  2.83447957  0.559691131
  2.84454846  0.400238156
  2.85461712  0.284528643
  2.86468601  0.205796465
  2.87475467  0.157979161
  2.88482356  0.136958927
  2.89489222  0.139910802
  2.90496111  0.165123537
  2.91502976  0.212819502
  2.92509866  0.286065072
  2.93516755  0.390389025
  2.94523621  0.53205061
  2.9553051  0.719546199
  2.96537352  0.954775155
  2.97544217  1.20777404
  2.98551106  1.40650725
  2.99557972  1.47146785
  3.00564861  1.37330139
  3.01571727  1.15610826
  3.02578616  0.901832402
  3.03585482  0.673976481
  3.04592371  0.493916512
  3.05599236  0.357654274
  3.06606126  0.257974535
  3.07612991  0.188921645
  3.08619881  0.145173892
  3.0962677  0.123308979
  3.10633636  0.121132582
  3.11640525  0.137165129
  3.1264739  0.171179846
  3.1365428  0.225112796
  3.14661145  0.303125978
  3.15668035  0.41011101
  3.166749  0.552487671
  3.17681789  0.734583378
  3.18688655  0.939917386
  3.19695544  1.11690116
  3.2070241  1.19822276
  3.21709299  1.14712763
  3.22716165  0.986739576
  3.23723054  0.781185091
  3.24729896  0.589183688
  3.25736785  0.435854048
  3.2674365  0.32025528
  3.2775054  0.235364407
  3.28757405  0.175545305
  3.29764295  0.136066422
  3.3077116  0.114162326
  3.31778049  0.108323187
  3.32784915  0.117426403
  3.33791804  0.141028836
  3.3479867  0.180271283
  3.35805559  0.238195106
  3.36812425  0.31865707
  3.37819314  0.426364779
  3.3882618  0.566153824
  3.39833069  0.730240583
  3.40839934  0.883254826
  3.41846824  0.970538378
  3.42853713  0.953246176
  3.43860579  0.838952839
  3.44867468  0.675537407
  3.45874333  0.515276134
  3.46881223  0.385445893
  3.47888088  0.288189352
  3.48894978  0.216901526
  3.49901843  0.165855795
  3.50908732  0.13067317
  3.51915574  0.109128296
  3.5292244  0.100473002
  3.53929329  0.10413482
  3.54936194  0.119657971
  3.55943084  0.147595838
  3.56949949  0.190071926
  3.57956839  0.250123531
  3.58963728  0.331177175
  3.59970593  0.43757996
  3.60977483  0.56675005
  3.61984348  0.695667207
  3.62991238  0.781715333
  3.63998103  0.787559748
  3.65004992  0.709932327
  3.66011858  0.582580745
  3.67018747  0.45042032
  3.68025613  0.341445327
  3.69032502  0.260623962
  3.70039368  0.201996371
  3.71046257  0.159434706
  3.72053123  0.128637627
  3.73060012  0.107779495
  3.74066877  0.09689302
  3.75073767  0.0961188227
  3.76080656  0.105198607
  3.77087522  0.124316193
  3.78094411  0.154872999
  3.79101253  0.199200094
  3.80108118  0.259811997
  3.81115007  0.340184718
  3.82121873  0.44054547
  3.83128762  0.546807826
  3.84135628  0.627009332
  3.85142517  0.64760071
  3.86149383  0.598458111
  3.87156272  0.501593769
  3.88163137  0.394227147
  3.89170027  0.303787619
  3.90176892  0.237689108
  3.91183782  0.190899596
  3.92190671  0.156666115
  3.93197536  0.130359635
  3.94204426  0.110352695
  3.95211291  0.0974955708
  3.96218181  0.0928438753
  3.97225046  0.0965410545
  3.98231936  0.108558223
  3.99238801  0.129745275
  4.00245667  0.161837533
  4.01252556  0.206710249
  4.02259445  0.26691395
  4.03266335  0.343929052
  4.04273176  0.429820627
  4.05280066  0.501574636
  4.06286955  0.53055042
  4.07293797  0.502971947
  4.08300686  0.431572407
  4.09307575  0.346057475
  4.10314417  0.272254974
  4.11321306  0.219497979
  4.12328196  0.18386431
  4.13335085  0.157920256
  4.14341927  0.1362921
  4.15348816  0.117262714
  4.16355705  0.102442309
  4.17362595  0.0940207615
  4.18369436  0.0928399861
  4.19376326  0.0988501087
  4.20383215  0.112448402
  4.21390104  0.134843946
  4.22396946  0.167436883
  4.23403835  0.212002337
  4.24410725  0.270320863
  4.25417614  0.338439852
  4.26424503  0.400504708
  4.27431345  0.433198363
  4.28438234  0.421471
  4.29445124  0.37109828
  4.30452013  0.30482924
  4.31458855  0.24610278
  4.32465744  0.205625191
  4.33472633  0.18071641
  4.34479475  0.163294435
  4.35486364  0.146787629
  4.36493206  0.128981099
  4.37500095  0.112122849
  4.38506985  0.0997586995
  4.39513874  0.0937772989
  4.40520763  0.0943432376
  4.41527605  0.101508893
  4.42534494  0.116029657
  4.43541384  0.13890101
  4.44548273  0.171263397
  4.45555115  0.214708403
  4.46562004  0.267722428
  4.47568893  0.319941014
  4.48575783  0.353172332
  4.49582624  0.352717668
  4.50589514  0.31945917
  4.51596403  0.270065457
  4.52603292  0.225118712
  4.53610134  0.196110547
  4.54617023  0.181676432
  4.55623913  0.17320928
  4.56630802  0.162521049
  4.57637691  0.146358386
  4.58644533  0.127347171
  4.59651423  0.11059808
  4.60658312  0.0994902328
  4.61665154  0.0947086141
  4.62672043  0.0960599259
  4.63678885  0.103884973
  4.64685774  0.118837558
  4.65692663  0.141576752
  4.66699553  0.173284024
  4.67706394  0.213750556
  4.68713284  0.256617695
  4.69720173  0.288295716
  4.70727062  0.295514852
  4.71733904  0.276014984
  4.72740793  0.241380513
  4.73747683  0.209115669
  4.74754572  0.190989479
  4.75761461  0.186944991
  4.76768303  0.188034296
  4.77775192  0.184112161
  4.78782082  0.170260027
  4.79788971  0.149070099
  4.80795813  0.127325207
  4.81802702  0.110378563
  4.82809591  0.0998757035
  4.83816481  0.0955403447
  4.84823322  0.0973167866
  4.85830212  0.105528526
  4.86837101  0.12046618
  4.8784399  0.142850384
  4.88850832  0.173043221
  4.89857721  0.207434997
  4.90864563  0.236330077
  4.91871452  0.248482153
  4.92878342  0.239921078
  4.93885231  0.218203261
  4.94892073  0.197735623
  4.95898962  0.190096393
  4.96905851  0.196528643
  4.97912741  0.208015561
  4.98919582  0.212226942
  4.99926472  0.201803744
  5.00933361  0.17864345
  5.0194025  0.151182204
  5.02947092  0.127318189
  5.03953981  0.110264502
  5.04960871  0.0999052823
  5.0596776  0.0957866684
  5.06974649  0.0979144424
  5.07981491  0.10626141
  5.0898838  0.121099539
  5.0999527  0.142909363
  5.11002159  0.169881344
  5.12009001  0.195449606
  5.1301589  0.210589334
  5.14022779  0.210671112
  5.15029669  0.200262219
  5.1603651  0.190894619
  5.17043352  0.193595767
  5.18050289  0.210817546
  5.19057131  0.233773455
  5.2006402  0.247857511
  5.21070862  0.242449716
  5.22077799  0.217857406
  5.23084641  0.183931574
  5.24091578  0.151704058
  5.25098419  0.126758561
  5.26105309  0.109550484
  5.2711215  0.0992269292
  5.28119087  0.0954291075
  5.29125929  0.0978365764
  5.30132818  0.106322967
  5.3113966  0.121239141
  5.32146502  0.141851544
  5.33153439  0.163986802
  5.3416028  0.180784509
  5.3516717  0.187709734
  5.36174011  0.187274709
  5.37180948  0.188483268
  5.3818779  0.20154424
  5.39194679  0.230035007
  5.40201521  0.265755862
  5.41208458  0.29187265
  5.422153  0.293671638
  5.43222189  0.268713176
  5.44229031  0.227731884
  5.45235968  0.185403287
  5.46242809  0.150674254
  5.47249699  0.125210807
  5.4825654  0.107860073
  5.49263477  0.0978243575
  5.50270319  0.0944711119
  5.51277208  0.0972872749
  5.5228405  0.106359638
  5.53290987  0.121524699
  5.54297829  0.140348777
  5.55304718  0.157927394
  5.56311607  0.170316473
  5.57318497  0.178783163
  5.58325338  0.19026275
  5.5933218  0.213949919
  5.60339117  0.25439781
  5.61345959  0.304373085
  5.62352848  0.345096618
  5.6335969  0.357027948
  5.64366627  0.333543986
  5.65373468  0.285284936
  5.66380358  0.230893627
  5.67387199  0.183892235
  5.68394136  0.148131937
  5.69400978  0.122386649
  5.70407867  0.105299197
  5.71414709  0.09589158
  5.72421646  0.0932563245
  5.73428488  0.0971244574
  5.74435377  0.107544608
  5.75442219  0.123308778
  5.76449156  0.14119938
  5.77455997  0.15813005
  5.78462887  0.174721256
  5.79469728  0.196339726
  5.80476665  0.231105313
  5.81483507  0.284406483
  5.82490396  0.350364894
  5.83497238  0.408694416
  5.84504175  0.434465051
  5.85511017  0.415206969
  5.86517859  0.360024154
  5.87524748  0.291526884
  5.88531637  0.229139507
  5.89538527  0.180260777
  5.90545368  0.144084051
  5.91552305  0.118577033
  5.92559147  0.102325313
  5.93566036  0.0939780846
  5.94572878  0.0928540453
  5.95579815  0.098982498
  5.96586657  0.111946799
  5.97593546  0.12989673
  5.98600388  0.15070793
  5.99607325  0.174840242
  6.00614166  0.206618458
  6.01621056  0.253122687
  6.02627897  0.32038942
  6.03634834  0.404269993
  6.04641676  0.483641624
  6.05648565  0.527803004
  6.06655407  0.516639054
  6.07662344  0.455732048
  6.08669186  0.371229947
  6.09676075  0.289793164
  6.10682917  0.224130705
  6.11689854  0.174689665
  6.12696695  0.138721168
  6.13703537  0.114259727
  6.14710426  0.0994586572
  6.15717268  0.0931273252
  6.16724205  0.0950923637
  6.17731047  0.105400488
  6.18737936  0.123269096
  6.19744778  0.147545531
  6.20751715  0.17886579
  6.21758556  0.220996037
  6.22765493  0.280132443
  6.23772335  0.36274451
  6.24779224  0.466721445
  6.25786066  0.570951402
  6.26793003  0.638999045
  6.27799845  0.641230226
  6.28806734  0.57709825
  6.29813576  0.475106835
  6.30820513  0.370366782
  6.31827354  0.283176661
  6.32834244  0.216651276
  6.33841085  0.167424798
  6.34848022  0.132733285
  6.35854864  0.110175207
  6.36861753  0.0979591385
  6.37868595  0.0955545381
  6.38875532  0.103199206
  6.39882374  0.120909244
  6.40889215  0.14845854
  6.41896105  0.186894044
  6.42902946  0.239815101
  6.43909883  0.312770337
  6.44916725  0.412450492
  6.45923615  0.539012671
  6.46930456  0.672383368
  6.47937393  0.770790875
  6.48944235  0.793326199
  6.49951124  0.730055332
  6.50957966  0.609776139
  6.51964903  0.476980746
  6.52971745  0.362271667
  6.53978634  0.273527294
  6.54985523  0.207206741
  6.55992413  0.15944618
  6.56999254  0.127164677
  6.58006191  0.107808307
  6.59013033  0.100335218
  6.60019922  0.104984485
  6.61026764  0.122355916
  6.62033701  0.153042674
  6.63040543  0.198632076
  6.64047432  0.262900025
  6.65054274  0.351120085
  6.66061211  0.470012397
  6.67068052  0.622037828
  6.68074894  0.78926301
  6.69081783  0.925501227
  6.70088625  0.977076352
  6.71095562  0.920875967
  6.72102404  0.782840669
  6.73109293  0.617033899
  6.74116135  0.467485726
  6.75123072  0.349819601
  6.76129913  0.261270046
  6.77136803  0.196561202
  6.78143644  0.151756257
  6.79150581  0.123376086
  6.80157423  0.109650433
  6.81164312  0.110608779
  6.82171154  0.127242029
  6.83178091  0.160891324
  6.84184933  0.213785321
  6.85191822  0.290081561
  6.86198664  0.395172536
  6.87205601  0.535713434
  6.88212442  0.716412961
  6.89219379  0.92260623
  6.90226221  1.10508299
  6.9123311  1.19641674
  6.92239952  1.15612626
  6.93246889  1.00286841
  6.94253731  0.799454868
  6.9526062  0.606514037
  6.96267462  0.451385468
  6.97274303  0.333908856
  6.9828124  0.247183874
  6.99288082  0.186084539
  7.00294971  0.146036133
  7.01301813  0.124321245
  7.0230875  0.120558627
  7.03315592  0.135929152
  7.04322481  0.172391906
  7.05329323  0.232871905
  7.0633626  0.322107196
  7.07343102  0.446016252
  7.08349991  0.611191392
  7.09356833  0.824309409
  7.1036377  1.07502699
  7.11370611  1.31308186
  7.12377501  1.45707428
  7.13384342  1.44470239
  7.14391279  1.28141177
  7.15398121  1.03643
  7.1640501  0.790072858
  7.17411852  0.586550057
  7.18418789  0.431239307
  7.19425631  0.315732986
  7.20432568  0.23321344
  7.21439409  0.177833885
  7.22446299  0.145585626
  7.2345314  0.13540411
  7.24459982  0.148504347
  7.25466919  0.187387884
  7.26473761  0.255683392
  7.2748065  0.358814925
  7.28487492  0.503602743
  7.29494429  0.696871936
  7.3050127  0.946863472
  7.3150816  1.24825978
  7.32515001  1.55216587
  7.33521938  1.76389134
  7.3452878  1.79510093
  7.35535669  1.63069439
  7.36542511  1.34194422
  7.37549448  1.03112257
  7.3855629  0.76558882
  7.39563179  0.560836852
  7.40570021  0.407726318
  7.41576958  0.297023118
  7.42583799  0.221366495
  7.43590689  0.175100252
  7.4459753  0.15613474
  7.45604467  0.165472746
  7.46611309  0.206053331
  7.47618198  0.282251835
  7.4862504  0.400335908
  7.49631977  0.568295598
  7.50638819  0.793615222
  7.5164566  1.08564007
  7.5265255  1.44453728
  7.53659439  1.82544887
  7.54666328  2.12229013
  7.5567317  2.21699834
  7.56680107  2.06518507
  7.57686949  1.73329604
  7.58693838  1.34645224
  7.5970068  1.00226557
  7.60707617  0.732923627
  7.61714458  0.530588925
  7.62721348  0.382840812
  7.63728189  0.28035447
  7.64735126  0.215368465
  7.65741968  0.184345022
  7.66748857  0.18784903
  7.67755699  0.22914058
  7.68762636  0.313310742
  7.69769478  0.447548449
  7.70776367  0.641238749
  7.71783209  0.903173387
  7.72790146  1.2434361
  7.73796988  1.66761887
  7.74803877  2.13761711
  7.75810719  2.53907418
  7.76817656  2.72169089
  7.77824497  2.60204935
  7.78831339  2.23182273
  7.79838228  1.7576369
  7.8084507  1.31491625
  7.81852007  0.961522877
  7.82858849  0.694662452
  7.83865738  0.498143613
  7.8487258  0.360033989
  7.85879517  0.270029277
  7.86886358  0.222491756
  7.87893295  0.217109039
  7.88900137  0.257346123
  7.89907026  0.349094212
  7.90913868  0.500570178
  7.91920805  0.722618401
  7.92927647  1.02599323
  7.93934536  1.42153358
  7.94941378  1.91986847
  7.95948315  2.49218416
  7.96955156  3.02014947
  7.97962046  3.32013845
  7.98968887  3.25938749
  7.99975824  2.86169696
  8.00982666  2.29047513
  8.01989555  1.72626483
  8.02996445  1.26418233
  8.04003334  0.912875652
  8.05010128  0.652422428
  8.06017017  0.467116714
  8.07023907  0.343665004
  8.08030796  0.273603112
  8.09037685  0.255219638
  8.10044479  0.291929036
  8.11051464  0.39038375
  8.12058258  0.559975803
  8.13065147  0.813224435
  8.14072037  1.16348374
  8.15078926  1.62263381
  8.16085815  2.20545745
  8.17092705  2.89455271
  8.18099594  3.57312846
  8.19106483  4.02530956
  8.20113277  4.05873346
  8.21120262  3.65255237
  8.22127056  2.97784352
  8.23133945  2.2663939
  8.24140835  1.66465735
  8.25147724  1.2026428
  8.26154613  0.858253121
  8.27161503  0.610463262
  8.28168297  0.442407101
  8.29175282  0.341810286
  8.30182076  0.304819673
  8.31188965  0.334521681
  8.32195854  0.438339174
  8.33202648  0.626897335
  8.34209633  0.914460957
  8.35216427  1.31749594
  8.36223316  1.84980798
  8.37230206  2.52933574
  8.38237095  3.35124922
  8.39243984  4.20646811
  8.40250874  4.85075092
  8.41257668  5.02305412
  8.42264652  4.63810825
  8.43271446  3.85965133
  8.44278336  2.97359347
  8.45285225  2.19433045
  8.46292114  1.5876615
  8.47299004  1.13321948
  8.48305893  0.802810729
  8.49312687  0.575209498
  8.50319672  0.43337357
  8.51326466  0.370206416
  8.5233345  0.387802422
  8.53340244  0.494272262
  8.54347134  0.70176053
  8.55354023  1.0265485
  8.56360912  1.48842525
  8.57367802  2.10440207
  8.58374691  2.8947103
  8.59381485  3.86759281
  8.6038847  4.92814493
  8.61395264  5.81012106
  8.62402153  6.17693806
  8.63409042  5.85611296
  8.64415836  4.98264742
  8.65422821  3.89467049
  8.66429615  2.89234805
  8.67436504  2.09717059
  8.68443394  1.49845469
  8.69450283  1.05929887
  8.70457172  0.752595067
  8.71464062  0.555400252
  8.72470856  0.45607245
  8.7347784  0.455002725
  8.74484634  0.560793281
  8.75491524  0.787148833
  8.76498413  1.152542
  8.77505302  1.68035555
  8.78512192  2.39224505
  8.79519081  3.31027651
  8.80525875  4.45475626
  8.8153286  5.75126743
  8.82539654  6.92125702
  8.83546543  7.54911566
  8.84553432  7.35086298
  8.85560322  6.40324831
  8.86567211  5.0879755
  8.875741  3.80884123
  8.8858099  2.76899672
  8.89587784  1.98086488
  8.90594673  1.39855897
  8.91601563  0.98677218
  8.92608452  0.715629756
  8.93615341  0.567054689
  8.94622231  0.538482726
  8.95629025  0.638689935
  8.96636009  0.883183777
  8.97642803  1.29280555
  8.98649693  1.89445567
  8.99656582  2.71562839
  9.00663471  3.78077936
  9.01670361  5.12055874
  9.0267725  6.68612766
  9.03684044  8.19919491
  9.04691029  9.16673851
  9.05697823  9.16936398
  9.06704712  8.18780422
  9.07711601  6.62820625
  9.08718491  5.01265001
  9.0972538  3.6583488
  9.10732269  2.62230134
  9.11739063  1.85227263
  9.12746048  1.30111516
  9.13752842  0.930852354
  9.14759731  0.715001762
  9.15766621  0.646347106
  9.1677351  0.732983828
  9.17780399  0.992256224
  9.18787193  1.44800246
  9.19794178  2.1311307
  9.20800972  3.07589602
  9.21807861  4.31057215
  9.22814751  5.87381411
  9.2382164  7.74625683
  9.24828529  9.66408157
  9.25835419  11.0638819
  9.26842213  11.3677177
  9.27849197  10.4153175
  9.28855991  8.60524368
  9.29862881  6.58792257
  9.3086977  4.83240032
  9.31876659  3.47176433
  9.32883549  2.45518041
  9.33890438  1.71962667
  9.34897232  1.21717548
  9.35904217  0.910456359
  9.36911011  0.785325587
  9.379179  0.848215759
  9.38924789  1.11830831
  9.39931679  1.62264609
  9.40938568  2.39627075
  9.41945457  3.48081684
  9.42952251  4.91105938
  9.43959141  6.7310977
  9.4496603  8.95179749
  9.45972919  11.3393459
  9.46979809  13.2741137
  9.47986603  14.0023193
  9.48993587  13.1702452
  9.50000381  11.1220589
  9.51007366  8.63536358
  9.5201416  6.37330389
  9.53021049  4.58898687
  9.54027939  3.24886131
  9.55034828  2.2698164
  9.56041718  1.59123516
  9.57048607  1.16243351
  9.58055401  0.959022522
  9.59062386  0.983721435
  9.6006918  1.25720286
  9.61076069  1.81031358
  9.62082958  2.68257189
  9.63089848  3.92248535
  9.64096737  5.5734539
  9.65103626  7.68309355
  9.6611042  10.2915545
  9.67117405  13.2110891
  9.68124199  15.7895164
  9.69131088  17.089859
  9.70137978  16.5098419
  9.71144772  14.2730026
  9.72151756  11.2646189
  9.7315855  8.38143635
  9.7416544  6.05362511
  9.75172329  4.2935071
  9.76179218  2.99610496
  9.77186108  2.08248043
  9.78192997  1.48606026
  9.79199791  1.16832888
  9.80206776  1.12527359
  9.8121357  1.37721264
  9.82220459  1.95803118
  9.83227348  2.9114573
  9.84234238  4.29190683
  9.85241127  6.15245342
  9.86248016  8.54254818
  9.87254906  11.5260944
  9.88261795  14.9776878
  9.89268589  18.256155
  9.90275574  20.2678566
  9.91282368  20.1251087
  9.92289257  17.8454323
  9.93296146  14.3592443
  9.94303036  10.8057117
  9.95309925  7.84703636
  9.96316814  5.58276749
  9.97323608  3.89198661
  9.98330498  2.67077398
  9.99337387  1.83332813
  10.0034428  1.31855547
  10.0135117  1.1053586
  10.0235796  1.20419335
  10.0336494  1.64382803
  10.0437174  2.46320033
  10.0537863  3.70988107
  10.0638552  5.43256855
  10.0739241  7.66972542
  10.083993  10.4812469
  10.0940619  13.8202114
  10.1041298  17.2098141
  10.1141996  19.6685505
  10.1242676  20.2214546
  10.1343365  18.6321545
  10.1444054  15.6092997
  10.1544743  12.2561502
  10.1645432  9.34076786
  10.174612  7.06210995
  10.1846809  5.3219471
  10.1947498  4.00673723
  10.2048178  3.02048016
  10.2148876  2.27333188
  10.2249556  1.70236695
  10.2350245  1.26852655
  10.2450933  0.943029463
  10.2551622  0.699434042
  10.2652311  0.516348541
  10.2752991  0.379506826
  10.285368  0.278394401
  10.2954369  0.204152077
  10.3055058  0.149700373
  10.3155746  0.109890617
  10.3256435  0.0809345841
  10.3357115  0.0596456528
  10.3457813  0.0436660685
  10.3558493  0.0318093114
  10.3659182  0.0233743172
  10.3759871  0.0173625257
  10.3860559  0.0127936834
  10.3961248  0.00930200983
  10.4061937  0.00683892611
  10.4162617  0.00510045141
  10.4263315  0.00371104386
  10.4363995  0.00264414493
  10.4464684  0.00199207268
  10.4565372  0.00156747503
  10.4666061  0.00112479902
  10.476675  0.000732247485
  10.4867439  0.000555865117
  10.4968128  0.000492799154
  10.5068817  0.000352343923
  10.5169497  0.000192763589
  10.5270195  0.00016097186
  10.5370874  0.000184748293
  10.5471563  0.000119343735
  10.5572252  2.81582834E-005
  10.5672932  4.14116657E-005
  10.577363  9.29562957E-005
  10.587431  5.4687629E-005
  10.5974998 -1.44377682E-005
  10.6075687  5.26480289E-006
  10.6176376  5.81194836E-005
  10.6277065  3.08536837E-005
  10.6377754 -2.4689758E-005
  10.6478434 -2.56139379E-006
  10.6579132  4.69116276E-005
  10.6679811  2.28780009E-005
  10.67805 -2.64808659E-005
  10.6881189 -5.34060609E-006
  10.6981878  3.97374642E-005
  10.7082567  1.7441942E-005
  10.7183256 -2.6781172E-005
  10.7283936 -5.32724653E-006
  10.7384634  3.74422343E-005
  10.7485313  1.7116301E-005
  10.7586002 -2.31912218E-005
  10.7686691 -2.45527167E-006
  10.778738  3.66395361E-005
  10.7888069  1.56238766E-005
  10.7988758 -2.31744052E-005
  10.8089437 -3.23058612E-006
  10.8190126  3.37594138E-005
  10.8290815  1.3242754E-005
  10.8391504 -2.33506435E-005
  10.8492193 -2.955931E-006
  10.8592882  3.32869859E-005
  10.8693571  1.34622042E-005
  10.879425 -2.18275291E-005
  10.8894949 -2.06600976E-006
  10.8995628  3.21944317E-005
  10.9096317  1.15386611E-005
  10.9197006 -2.31248741E-005
  10.9297695 -2.72630518E-006
  10.9398384  3.18500715E-005
  10.9499073  1.1873236E-005
  10.9599752 -2.17149045E-005
  10.9700451 -3.98229474E-007
  10.980113  3.45043445E-005
  10.9901819  1.38739861E-005
  11.0002508 -2.13967542E-005
  11.0103197 -1.95083067E-006
  11.0203886  3.19354986E-005
  11.0304575  1.13592487E-005
  11.0405254 -2.31418289E-005
  11.0505953 -2.610195E-006
  11.0606632  3.21254447E-005
  11.0707321  1.19148744E-005
  11.080801 -2.21008759E-005
 


==> anc/DFT_Zigzag_96/K-point-35/Dens_96_k35_c1.dat <==
  0. 0.0
  0.0712095574 0.0
  0.213640571 0.0
  0.284862041 0.0
  0.427293062 0.0
  0.498514503 0.0
  0.640945494 0.0
  0.712155163 0.0
  0.854586184 0.0
  0.925807536 0.0
  1.06823862 0.0
  1.13946009 0.0
  1.28189111 0.0
  1.35310066 0.0
  1.4955318 0.0
  1.56675315 0.0
  1.70918429 0.0
  1.78040564 0.0
  1.92283678 0.0
  1.99404633 0.0
  2.13648915 0.0
  2.20769882 0.0
  2.35012984 0.0
  2.42135119 0.0
  2.56378222 0.0
  2.63499165 0.0
  2.77743483 0.0
  2.8486445 0.0
  2.99107552 0.0
  3.06229663 0.0
  3.20472789 0.0
  3.27593732 0.0
  3.4183805 0.0
  3.48958993 0.0
  3.63202119 0.0
  3.7032423 0.0
  3.84567332 0.0
  3.91688299 0.0
  4.05932617 0.0
  4.1305356 0.0
  4.27296686 0.0
  4.34418774 0.0
  4.486619 0.0
  4.55782843 0.0
  4.70027161 0.0
  4.77148104 0.0
  4.91391182 0.0
  4.98513365 0.0
  5.12756443 0.0
  5.19877434 0.0
  5.34121704 0.0
  5.41242647 0.0
  5.55485773 0.0
  5.62607908 0.0
  5.76851034 0.0
  5.83971977 0.0
  5.98216295 0.0
  6.05337238 0.0
  6.19580364 0.0
  6.26702452 0.0
  6.4094553 0.0
  6.48067713 0.0
  6.62310791 0.0
  6.69431782 0.0
  6.8367486 0.0
  6.90797043 0.0
  7.05040169 0.0
  7.12162304 0.0
  7.2640543 0.0
  7.33526373 0.0
  7.47769499 0.0
  7.54891539 0.0
  7.69134665 0.0
  7.76255608 0.0
  7.90499926 0.0
  7.97620916 0.0
  8.11863995 0.0
  8.1898613 0.0
  8.33229256 0.0
  8.40350246 0.0
  8.54593372 0.0
  8.61715508 0.0
  8.75958538 0.0
  8.83080673 0.0
  8.97323799 0.0
  9.0444479 0.0
  9.1868782 0.0
  9.25810051 0.0
  9.40053082 0.0
  9.47174072 0.0
  9.61418438 0.0
  9.68539333 0.0
  9.82782459 0.0
  9.89904499 0.0
  10.0414762 0.0
  10.1126862 0.0
 -0.109056383 0.0
  10.2217426 0.0
 
 -0.750001967  5.28221392E-007
 -0.739933193  4.60904539E-006
 -0.729864419  2.0446862E-006
 -0.719795644 -1.74567958E-006
 -0.70972687  1.48994229E-006
 -0.699658096  6.02424689E-006
 -0.689589322  3.17203762E-006
 -0.679520547 -1.36309427E-006
 -0.669451833  1.25870145E-006
 -0.659383059  5.18034494E-006
 -0.649314284  1.48207698E-006
 -0.63924551 -3.35415666E-006
 -0.629176736  3.8504524E-007
 -0.619107962  6.10523648E-006
 -0.609039187  3.28997044E-006
 -0.598970413 -1.80156371E-006
 -0.588901639  1.57542468E-006
 -0.578832865  7.03615251E-006
 -0.568764091  3.3761853E-006
 -0.558695376 -2.8445379E-006
 -0.548626602  3.19929768E-007
 -0.538557827  6.49067897E-006
 -0.528489053  3.27089538E-006
 -0.518420279 -2.9425787E-006
 -0.508351505  8.28210148E-007
 -0.49828276  8.2306824E-006
 -0.488213956  5.69278882E-006
 -0.478145212 -5.7419544E-007
 -0.468076438  3.38622476E-006
 -0.458007663  1.1234657E-005
 -0.447938919  8.5139427E-006
 -0.437870115  1.95107441E-006
 -0.427801371  7.17484363E-006
 -0.417732596  1.80677071E-005
 -0.407663822  1.90892606E-005
 -0.397595048  1.70911389E-005
 -0.387526274  2.8602497E-005
 -0.377457529  4.68090802E-005
 -0.367388755  5.53677419E-005
 -0.357319951  6.36395271E-005
 -0.347251236  9.21679166E-005
 -0.337182432  0.000134990754
 -0.327113658  0.000174760266
 -0.317044914  0.000223455747
 -0.30697614  0.000307909009
 -0.296907365  0.000428064261
 -0.286838591  0.000573145982
 -0.276769847  0.000766030629
 -0.266701072  0.00104616687
 -0.256632268  0.0014253502
 -0.246563539  0.00191359548
 -0.236494765  0.00257523311
 -0.226425976  0.00350634311
 -0.216357246  0.00477699563
 -0.206288457  0.00646360265
 -0.196219683  0.00873215869
 -0.186150908  0.0118377926
 -0.176082164  0.0160771441
 -0.16601339  0.02182623
 -0.155944601  0.0296228696
 -0.145875871  0.0401750393
 -0.135807082  0.0543185622
 -0.125738308  0.0730820969
 -0.115669519  0.098008506
 -0.105600782  0.131174654
 -0.0955320001  0.174857557
 -0.0854632184  0.231857449
 -0.0753944814  0.306629419
 -0.0653256997  0.405949444
 -0.0552569181  0.537717938
 -0.0451881401  0.710359275
 -0.0351193994  0.933830261
 -0.0250506196  1.20254409
 -0.0149818389  1.46760356
 -0.00491310144  1.64010596
  0.00515568024  1.64362657
  0.0152244614  1.47293854
  0.0252932422  1.19831085
  0.0353620239  0.911327124
  0.0454307161  0.668960333
  0.0554994978  0.483702183
  0.0655682832  0.348698765
  0.0756370649  0.256485283
  0.0857058391  0.199621961
  0.0957746208  0.171565413
  0.105843402  0.167997897
  0.115912102  0.18639262
  0.125980884  0.2259624
  0.136049658  0.288357228
  0.146118447  0.378261298
  0.156187221  0.502494633
  0.166256011  0.668275297
  0.176324785  0.885255754
  0.186393484  1.15362561
  0.196462259  1.43441451
  0.206531048  1.64138377
  0.216599822  1.68590105
  0.226668611  1.54384792
  0.236737385  1.27685261
  0.246806175  0.985485554
  0.256874859  0.742803216
  0.266943634  0.568723202
  0.277012438  0.450992227
  0.287081212  0.372540683
  0.297149986  0.320035547
  0.30721876  0.286126226
  0.317287475  0.269377589
  0.327356249  0.270122737
  0.337425023  0.288232625
  0.347493798  0.324276417
  0.357562572  0.381127387
  0.367631376  0.463483244
  0.37770015  0.575915575
  0.387768835  0.724556923
  0.397837609  0.912387669
  0.407906413  1.11805129
  0.417975187  1.282552
  0.428043962  1.33510256
  0.438112736  1.24576104
  0.44818154  1.05327618
  0.458250225  0.838385642
  0.468318999  0.669083178
  0.478387773  0.567014694
  0.488456577  0.515167773
  0.498525351  0.48494643
  0.508594155  0.455132544
  0.51866293  0.419619888
  0.528731585  0.3855142
  0.538800359  0.362136036
  0.548869193  0.353567928
  0.558937967  0.360212356
  0.569006741  0.38325569
  0.579075515  0.425379246
  0.589144289  0.488830715
  0.599213004  0.576341808
  0.609281778  0.690750062
  0.619350553  0.822570801
  0.629419327  0.937136769
  0.639488101  0.986027241
  0.649556875  0.942671776
  0.659625649  0.828602791
  0.669694364  0.702293992
  0.679763138  0.620699823
  0.689831913  0.604424715
  0.699900687  0.631753147
  0.709969521  0.660343528
  0.720038295  0.65618217
  0.73010695  0.612059712
  0.740175724  0.546402633
  0.750244558  0.483473212
  0.760313332  0.436359763
  0.770382106  0.406762719
  0.780450881  0.393803865
  0.790519655  0.397983044
  0.800588429  0.419432104
  0.810657203  0.458182037
  0.820725977  0.51550895
  0.830794752  0.588134408
  0.840863407  0.658975184
  0.850932181  0.70017451
  0.861000955  0.693827569
  0.871069729  0.651737571
  0.881138504  0.613054514
  0.891207278  0.621543527
  0.901276052  0.695155084
  0.911344826  0.808404565
  0.92141366  0.904378474
  0.931482434  0.930895329
  0.941551208  0.874255061
  0.951619983  0.763935208
  0.961688757  0.644406021
  0.971757352  0.543963015
  0.981826127  0.468589216
  0.991894901  0.415373981
  1.00196373  0.382288128
  1.01203251  0.367338866
  1.02210128  0.368309081
  1.03217006  0.384620965
  1.04223883  0.415539593
  1.05230761  0.454901308
  1.06237638  0.490746498
  1.07244515  0.51530081
  1.08251393  0.536872327
  1.0925827  0.58024174
  1.10265148  0.676184177
  1.11272013  0.839145064
  1.12278891  1.04159284
  1.13285768  1.21313
  1.14292645  1.27898383
  1.15299523  1.21128511
  1.163064  1.04684889
  1.17313278  0.853909373
  1.18320155  0.683223486
  1.19327033  0.54994148
  1.20333922  0.449881643
  1.21340799  0.3778193
  1.22347677  0.329579234
  1.23354554  0.300953716
  1.24361432  0.289716452
  1.25368285  0.295653343
  1.26375163  0.318347752
  1.2738204  0.356222719
  1.28388929  0.410088837
  1.29395807  0.488298804
  1.30402684  0.606428325
  1.31409562  0.784099936
  1.32416439  1.03229225
  1.33423316  1.32369316
  1.34430194  1.5773778
  1.35437071  1.69361758
  1.36443949  1.62210631
  1.37450826  1.3998071
  1.38457692  1.11920357
  1.39464569  0.860548258
  1.40471447  0.655029297
  1.41478324  0.499418259
  1.42485201  0.384631515
  1.43492079  0.303963661
  1.44498956  0.251216471
  1.45505834  0.222869173
  1.46512711  0.218583301
  1.47519588  0.240279526
  1.48526466  0.291427612
  1.49533343  0.37776944
  1.50540221  0.50837481
  1.51547098  0.693712115
  1.52553964  0.945126414
  1.53560841  1.27095032
  1.54567719  1.64683771
  1.55574596  1.98603737
  1.56581473  2.16437387
  1.57588351  2.1013968
  1.58595228  1.82417691
  1.59602106  1.4460485
  1.60608983  1.08239448
  1.61615872  0.788712621
  1.6262275  0.566812992
  1.63629627  0.403543621
  1.64636505  0.289090604
  1.65643382  0.215154558
  1.66650236  0.176968992
  1.67657113  0.174133658
  1.6866399  0.209365249
  1.6967088  0.28722322
  1.70677757  0.413752675
  1.71684635  0.596585274
  1.72691512  0.843055189
  1.7369839  1.15944266
  1.74705267  1.55300713
  1.75712144  2.00516534
  1.76719022  2.42915654
  1.77725899  2.67968845
  1.78732777  2.640769
  1.79739642  2.31794739
  1.8074652  1.83792984
  1.81753397  1.35412633
  1.82760274  0.955284894
  1.83767152  0.654476166
  1.84774029  0.435161293
  1.85780907  0.283429295
  1.86787784  0.188752934
  1.87794662  0.145001292
  1.88801539  0.151965156
  1.89808416  0.212918445
  1.90815294  0.33127597
  1.91822171  0.509157896
  1.92829049  0.748746991
  1.93835914  1.05332911
  1.94842792  1.42640853
  1.95849669  1.87606597
  1.96856546  2.39248466
  1.97863424  2.89540863
  1.98870301  3.22475481
  1.99877179  3.22678542
  2.00884056  2.87394619
  2.01890945  2.29497218
  2.02897811  1.68015504
  2.039047  1.15961182
  2.04911566  0.765936375
  2.05918455  0.481519073
  2.06925321  0.287307233
  2.07932186  0.170201629
  2.08939075  0.122336149
  2.09945941  0.143768534
  2.1095283  0.238968745
  2.11959696  0.409867227
  2.12966585  0.651732147
  2.13973451  0.956504941
  2.1498034  1.31992757
  2.15987206  1.7433182
  2.16994095  2.23727965
  2.1800096  2.80338025
  2.1900785  3.37456894
  2.20014739  3.78446603
  2.21021581  3.84351301
  2.2202847  3.48109055
  2.23035336  2.81368041
  2.24042225  2.0626471
  2.2504909  1.40563238
  2.2605598  0.904363155
  2.27062869  0.544519126
  2.28069735  0.301159352
  2.29076624  0.158033535
  2.30083489  0.105195828
  2.31090379  0.142634958
  2.32097244  0.276754111
  2.33104134  0.509195268
  2.34110999  0.82752496
  2.35117888  1.20915556
  2.36124754  1.63664591
  2.37131643  2.10711837
  2.38138509  2.63465405
  2.39145398  3.23452258
  2.40152264  3.85908294
  2.41159153  4.3455801
  2.42165995  4.47438192
  2.43172884  4.12518835
  2.44179749  3.38693309
  2.45186639  2.50146103
  2.46193504  1.69646966
  2.47200394  1.07291198
  2.48207259  0.626344264
  2.49214149  0.326111704
  2.50221014  0.151796415
  2.51227903  0.0910766646
  2.52234769  0.143269151
  2.53241658  0.317172706
  2.54248524  0.616145194
  2.55255413  1.02130544
  2.56262279  1.4928844
  2.57269168  1.99390054
  2.58276033  2.51238704
  2.59282923  3.06513524
  2.60289812  3.68259311
  2.61296678  4.34192038
  2.62303567  4.89479542
  2.63310432  5.10070276
  2.64317322  4.78778124
  2.65324187  4.00240326
  2.66331077  2.99227309
  2.67337942  2.03306913
  2.68344831  1.27395046
  2.69351673  0.728973687
  2.70358539  0.36349985
  2.71365428  0.151684716
  2.72372293  0.0785699785
  2.73379183  0.141962975
  2.74386048  0.352875739
  2.75392938  0.718591154
  2.76399827  1.21698225
  2.77406693  1.7908994
  2.78413582  2.37802005
  2.79420447  2.94989896
  2.80427337  3.52313685
  2.81434202  4.14338112
  2.82441092  4.8169775
  2.83447957  5.42026567
  2.84454846  5.70419407
  2.85461712  5.44794607
  2.86468601  4.64339924
  2.87475467  3.526402
  2.88482356  2.41331697
  2.89489222  1.50811434
  2.90496111  0.853389442
  2.91502976  0.414233476
  2.92509866  0.158143535
  2.93516755  0.0671705902
  2.94523621  0.13694784
  2.9553051  0.379894704
  2.96537352  0.808815658
  2.97544217  1.40260494
  2.98551106  2.08927298
  2.99557972  2.77720523
  3.00564861  3.41268063
  3.01571727  4.00630951
  3.02578616  4.61740875
  3.03585482  5.28429317
  3.04592371  5.91761398
  3.05599236  6.27336836
  3.06606126  6.08937502
  3.07612991  5.29516315
  3.08619881  4.09612465
  3.0962677  2.83678222
  3.10633636  1.77861917
  3.11640525  1.00319576
  3.1264739  0.481339306
  3.1365428  0.173323259
  3.14661145  0.0574159771
  3.15668035  0.126531377
  3.166749  0.393196821
  3.17681789  0.876393259
  3.18688655  1.56071281
  3.19695544  2.36470485
  3.2070241  3.16685534
  3.21709299  3.87973619
  3.22716165  4.49940681
  3.23723054  5.09466696
  3.24729896  5.73623562
  3.25736785  6.37687874
  3.2674365  6.79190063
  3.2775054  6.68953085
  3.28757405  5.9344697
  3.29764295  4.6841526
  3.3077116  3.29455113
  3.31778049  2.0823884
  3.32784915  1.17763531
  3.33791804  0.564888299
  3.3479867  0.197932154
  3.35805559  0.0501585267
  3.36812425  0.111509882
  3.37819314  0.393179029
  3.3882618  0.91973722
  3.39833069  1.68542218
  3.40839934  2.6063087
  3.41846824  3.53376079
  3.42853713  4.33979511
  3.43860579  4.99538803
  3.44867468  5.57209826
  3.45874333  6.17151308
  3.46881223  6.79409647
  3.47888088  7.24856806
  3.48894978  7.22847509
  3.49901843  6.53693485
  3.50908732  5.26958561
  3.51915574  3.7737596
  3.5292244  2.41365218
  3.53929329  1.37449956
  3.54936194  0.664094865
  3.55943084  0.232355237
  3.56949949  0.0464556813
  3.57956839  0.0932547599
  3.58963728  0.381425619
  3.59970593  0.939588726
  3.60977483  1.77414012
  3.61984348  2.80633497
  3.62991238  3.86643505
  3.63998103  4.78234005
  3.65004992  5.48834276
  3.66011858  6.04959965
  3.67018747  6.59456158
  3.68025613  7.17458916
  3.69032502  7.64417839
  3.70039368  7.69876766
  3.71046257  7.08869123
  3.72053123  5.83852243
  3.73060012  4.26653004
  3.74066877  2.77116966
  3.75073767  1.59593236
  3.76080656  0.781707883
  3.77087522  0.279150009
  3.78094411  0.0481924266
  3.79101253  0.0722486377
  3.80108118  0.356602043
  3.81115007  0.931595445
  3.82121873  1.8165592
  3.83128762  2.94562888
  3.84135628  4.13752604
  3.85142517  5.17715597
  3.86149383  5.9516468
  3.87156272  6.50786543
  3.88163137  6.99338341
  3.89170027  7.51068735
  3.90176892  7.96969604
  3.91183782  8.08490276
  3.92190671  7.56704235
  3.93197536  6.36660862
  3.94204426  4.75379086
  3.95211291  3.14397216
  3.96218181  1.83686304
  3.97225046  0.915506244
  3.98231936  0.337924331
  3.99238801  0.0566670448
  4.00245667  0.0510362163
  4.01252556  0.322608262
  4.02259445  0.900976241
  4.03266335  1.81725979
  4.04273176  3.02437162
  4.05280066  4.34066248
  4.06286955  5.51355028
  4.07293797  6.37521839
  4.08300686  6.94068146
  4.09307575  7.3667531
  4.10314417  7.80383158
  4.11321306  8.22454166
  4.12328196  8.37886143
  4.13335085  7.95425558
  4.14341927  6.83072281
  4.15348816  5.21500111
  4.16355705  3.51879001
  4.17362595  2.0906992
  4.18369436  1.06253374
  4.19376326  0.407717645
  4.20383215  0.0726914629
  4.21390104  0.0317264982
  4.22396946  0.282732248
  4.23403835  0.852478266
  4.24410725  1.78117013
  4.25417614  3.04403949
  4.26424503  4.47045803
  4.27431345  5.78010798
  4.28438234  6.74676323
  4.29445124  7.33993864
  4.30452013  7.71292686
  4.31458855  8.05789375
  4.32465744  8.41392708
  4.33472633  8.58093643
  4.34479475  8.24149323
  4.35486364  7.21436214
  4.36493206  5.63265753
  4.37500095  3.88342929
  4.38506985  2.35150504
  4.39513874  1.22057903
  4.40520763  0.487971276
  4.41527605  0.0970537066
  4.42534494  0.0160213374
  4.43541384  0.239268899
  4.44548273  0.789347351
  4.45555115  1.71185994
  4.46562004  3.00520301
  4.47568893  4.52027941
  4.48575783  5.96206045
  4.49582624  7.04785824
  4.50589514  7.6895256
  4.51596403  8.02212715
  4.52603292  8.2698431
  4.53610134  8.53833675
  4.54617023  8.68917084
  4.55623913  8.41881943
  4.56630802  7.49863434
  4.57637691  5.98486328
  4.58644533  4.22030354
  4.59651423  2.60901046
  4.60658312  1.38480663
  4.61665154  0.576685667
  4.62672043  0.1297739
  4.63678885  0.00557862502
  4.64685774  0.194903955
  4.65692663  0.715471625
  4.66699553  1.61433208
  4.67706394  2.91129017
  4.68713284  4.48708344
  4.69720173  6.04725266
  4.70727062  7.26069164
  4.71733904  7.97261238
  4.72740793  8.28398609
  4.73747683  8.43794632
  4.74754572  8.60308456
  4.75761461  8.71039867
  4.76768303  8.4875927
  4.77775192  7.67538881
  4.78782082  6.25680161
  4.79788971  4.51488543
  4.80795813  2.85354829
  4.81802702  1.5502851
  4.82809591  0.671533704
  4.83816481  0.170240536
  4.84823322  0.00161264138
  4.85830212  0.152453437
  4.86837101  0.6357674
  4.8784399  1.49649394
  4.88850832  2.77184558
  4.89857721  4.37730551
  4.90864563  6.03435659
  4.91871452  7.37622738
  4.92878342  8.17813396
  4.93885231  8.49118423
  4.94892073  8.56230736
  4.95898962  8.61504269
  4.96905851  8.65427399
  4.97912741  8.45359612
  4.98919582  7.74144793
  4.99926472  6.43673754
  5.00933361  4.75302696
  5.0194025  3.07454944
  5.02947092  1.71123815
  5.03953981  0.769729257
  5.04960871  0.217392668
  5.0596776  0.00475638732
  5.06974649  0.113995112
  5.07981491  0.553843915
  5.0898838  1.36457038
  5.0999527  2.59535813
  5.11002159  4.1976161
  5.12009001  5.92263365
  5.1301589  7.38453484
  5.14022779  8.29124546
  5.15029669  8.63083553
  5.1603651  8.63640594
  5.17043352  8.57540703
  5.18050289  8.52662468
  5.19057131  8.32158852
  5.2006402  7.69429588
  5.21070862  6.51318073
  5.22077799  4.9190402
  5.23084641  3.25857306
  5.24091578  1.85934722
  5.25098419  0.86695683
  5.26105309  0.269219995
  5.2711215  0.0150209209
  5.28119087  0.0813584551
  5.29125929  0.473162025
  5.30132818  1.22468245
  5.3113966  2.39114618
  5.32146502  3.95759797
  5.33153439  5.71575975
  5.3416028  7.27970791
  5.3516717  8.29942703
  5.36174011  8.69042492
  5.37180948  8.65421486
  5.3818779  8.48738098
  5.39194679  8.33850288
  5.40201521  8.10487556
  5.41208458  7.54253054
  5.422153  6.48527765
  5.43222189  5.00458241
  5.44229031  3.39569831
  5.45235968  1.98743117
  5.46242809  0.959068835
  5.47249699  0.323407978
  5.4825654  0.0317756794
  5.49263477  0.0559167005
  5.50270319  0.397199273
  5.51277208  1.08363414
  5.5228405  2.17106962
  5.53290987  3.67277932
  5.54297829  5.42736292
  5.55304718  7.06734371
  5.56311607  8.19969654
  5.57318497  8.66378021
  5.58325338  8.61251831
  5.5933218  8.35488892
  5.60339117  8.1011343
  5.61345959  7.81845808
  5.62352848  7.29841995
  5.6335969  6.35690451
  5.64366627  5.00480938
  5.65373468  3.47739911
  5.66380358  2.08834362
  5.67387199  1.04172659
  5.68394136  0.377460897
  5.69400978  0.0538730025
  5.70407867  0.0381956473
  5.71414709  0.328114897
  5.72421646  0.946020186
  5.73428488  1.94406176
  5.74435377  3.35661173
  5.75442219  5.07073307
  5.76449156  6.7537775
  5.77455997  7.98869181
  5.78462887  8.54147243
  5.79469728  8.50301456
  5.80476665  8.17553711
  5.81483507  7.81965113
  5.82490396  7.47267675
  5.83497238  6.97226715
  5.84504175  6.13221216
  5.85511017  4.91541386
  5.86517859  3.49450564
  5.87524748  2.15330148
  5.88531637  1.10910404
  5.89538527  0.428000391
  5.90545368  0.0795648098
  5.91552305  0.0282057896
  5.92559147  0.267690063
  5.93566036  0.815716982
  5.94572878  1.71810913
  5.95579815  3.022367
  5.96586657  4.66133356
  5.97593546  6.34986687
  5.98600388  7.66790056
  5.99607325  8.31801414
  6.00614166  8.31905365
  6.01621056  7.94830704
  6.02627897  7.5017128
  6.03634834  7.08279371
  6.04641676  6.5823431
  6.05648565  5.82576418
  6.06655407  4.74224377
  6.07662344  3.44512296
  6.08669186  2.17738461
  6.09676075  1.15684795
  6.10682917  0.472008467
  6.11689854  0.10682378
  6.12696695  0.0253303051
  6.13703537  0.217268631
  6.14710426  0.696440637
  6.15717268  1.50140131
  6.16724205  2.68531179
  6.17731047  4.22039223
  6.18737936  5.8763504
  6.19744778  7.2504859
  6.20751715  7.99737167
  6.21758556  8.06032562
  6.22765493  7.67461252
  6.23772335  7.15481329
  6.24779224  6.66315126
  6.25786066  6.14692831
  6.26793003  5.45423651
  6.27799845  4.49483061
  6.28806734  3.33061767
  6.29813576  2.1574657
  6.30820513  1.18144786
  6.31827354  0.506943107
  6.32834244  0.133765265
  6.33841085  0.0284310915
  6.34848022  0.176979244
  6.35854864  0.589778841
  6.36861753  1.29837418
  6.37868595  2.35551023
  6.38875532  3.76410818
  6.39882374  5.35093641
  6.40889215  6.74816942
  6.41896105  7.58177328
  6.42902946  7.72238588
  6.43909883  7.34963274
  6.44916725  6.77860975
  6.45923615  6.21997023
  6.46930456  5.67738962
  6.47937393  5.02990484
  6.48944235  4.18073797
  6.49951124  3.15144324
  6.50957966  2.08926368
  6.51964903  1.17781508
  6.52971745  0.529043794
  6.53978634  0.157934994
  6.54985523  0.036223311
  6.55992413  0.147194102
  6.56999254  0.497955322
  6.58006191  1.11413383
  6.59013033  2.0437665
  6.60019922  3.31100869
  6.61026764  4.79674911
  6.62033701  6.18116331
  6.63040543  7.08256817
  6.64047432  7.3078227
  6.65054274  6.97182226
  6.66061211  6.37315655
  6.67068052  5.75778484
  6.68074894  5.18285847
  6.69081783  4.56383371
  6.70088625  3.80819893
  6.71095562  2.90948081
  6.72102404  1.9692378
  6.73109293  1.140625
  6.74116135  0.533917308
  6.75123072  0.176391095
  6.76129913  0.0469745584
  6.77136803  0.127713218
  6.78143644  0.422590196
  6.79150581  0.952580512
  6.80157423  1.75880814
  6.81164312  2.87758183
  6.82171154  4.23705578
  6.83178091  5.57362604
  6.84184933  6.51776838
  6.85191822  6.82723093
  6.86198664  6.54870462
  6.87205601  5.94852972
  6.88212442  5.29342365
  6.89219379  4.68782568
  6.90226221  4.08563757
  6.9123311  3.40629339
  6.92239952  2.62681532
  6.93246889  1.81023705
  6.94253731  1.07572305
  6.9526062  0.523649454
  6.96267462  0.189185143
  6.97274303  0.0591873638
  6.9828124  0.116097048
  6.99288082  0.360991806
  7.00294971  0.811184287
  7.01301813  1.50041044
  7.0230875  2.46935797
  7.03315592  3.68426847
  7.04322481  4.94006252
  7.05329323  5.89722204
  7.0633626  6.28221178
  7.07343102  6.0757947
  7.08349991  5.49955988
  7.09356833  4.82531309
  7.1036377  4.19637775
  7.11370611  3.60464954
  7.12377501  2.98670602
  7.13384342  2.31276941
  7.14391279  1.61645842
  7.15398121  0.983137369
  7.1640501  0.496737897
  7.17411852  0.194852591
  7.18418789  0.0716907978
  7.19425631  0.111682028
  7.20432568  0.313562721
  7.21439409  0.691592634
  7.22446299  1.27282691
  7.2345314  2.09665346
  7.24459982  3.15698195
  7.25466919  4.30471516
  7.26473761  5.24313021
  7.2748065  5.68695831
  7.28487492  5.55893326
  7.29494429  5.02776098
  7.3050127  4.35554218
  7.3150816  3.71413994
  7.32515001  3.13092041
  7.33521938  2.56246734
  7.3452878  1.97934783
  7.35535669  1.39546108
  7.36542511  0.865602076
  7.37549448  0.453174949
  7.3855629  0.192644626
  7.39563179  0.0836465955
  7.40570021  0.113668568
  7.41576958  0.280003607
  7.42583799  0.594246149
  7.43590689  1.07806587
  7.4459753  1.76604652
  7.45604467  2.66975403
  7.46611309  3.68944526
  7.47618198  4.57909727
  7.4862504  5.06003141
  7.49631977  5.00983953
  7.50638819  4.54105711
  7.5164566  3.89301229
  7.5265255  3.25455785
  7.53659439  2.68369079
  7.54666328  2.15743375
  7.5567317  1.65092063
  7.56680107  1.16687751
  7.57686949  0.735699594
  7.58693838  0.399467409
  7.5970068  0.185146615
  7.60707617  0.09515699
  7.61714458  0.120347559
  7.62721348  0.257491201
  7.63728189  0.515698671
  7.64735126  0.912556469
  7.65741968  1.47635269
  7.66748857  2.2277565
  7.67755699  3.10716724
  7.68762636  3.92166162
  7.69769478  4.41494036
  7.70776367  4.43499136
  7.71783209  4.040236
  7.72790146  3.4368856
  7.73796988  2.81873107
  7.74803877  2.26834583
  7.75810719  1.78198445
  7.76817656  1.34118474
  7.77824497  0.943678021
  7.78831339  0.602568448
  7.79838228  0.340616375
  7.8084507  0.174683601
  7.81852007  0.107083529
  7.82858849  0.13154301
  7.83865738  0.245181769
  7.8487258  0.454990923
  7.85879517  0.775401056
  7.86886358  1.22840631
  7.87893295  1.83719242
  7.88900137  2.57215571
  7.89907026  3.29104257
  7.90913868  3.77155876
  7.91920805  3.84851551
  7.92927647  3.53303957
  7.93934536  2.99154925
  7.94941378  2.41154051
  7.95948315  1.89277101
  7.96955156  1.44839203
  7.97962046  1.06629193
  7.98968887  0.742604733
  7.99975824  0.479820609
  8.00982666  0.28543523
  8.01989555  0.165960088
  8.02996445  0.121465445
  8.04003334  0.147527829
  8.05010128  0.24204202
  8.06017017  0.410336733
  8.07023907  0.664285004
  8.08030796  1.02048242
  8.09037685  1.5002836
  8.10044479  2.09412813
  8.11051464  2.70431471
  8.12058258  3.14913392
  8.13065147  3.26571584
  8.14072037  3.02826285
  8.15078926  2.56114888
  8.16085815  2.03580141
  8.17092705  1.56140602
  8.18099594  1.16478074
  8.19106483  0.838866472
  8.20113277  0.57885164
  8.21120262  0.381559491
  8.22127056  0.244370967
  8.23133945  0.16538465
  8.24140835  0.141593248
  8.25147724  0.169354647
  8.26154613  0.247396722
  8.27161503  0.379869819
  8.28168297  0.576343358
  8.29175282  0.849178612
  8.30182076  1.21564722
  8.31188965  1.67769611
  8.32195854  2.17373228
  8.33202648  2.56420112
  8.34209633  2.70141435
  8.35216427  2.53530741
  8.36223316  2.15006566
  8.37230206  1.69364333
  8.38237095  1.27673554
  8.39243984  0.936140895
  8.40250874  0.668156803
  8.41257668  0.465648562
  8.42264652  0.322025388
  8.43271446  0.229350537
  8.44278336  0.181062847
  8.45285225  0.172137886
  8.46292114  0.199166954
  8.47299004  0.261385143
  8.48305893  0.362096608
  8.49312687  0.508805931
  8.50319672  0.710658908
  8.51326466  0.980143607
  8.5233345  1.32419348
  8.53340244  1.70798504
  8.54347134  2.03172064
  8.55354023  2.17156577
  8.56360912  2.06611228
  8.57367802  1.76503813
  8.58374691  1.38844383
  8.59381485  1.04126525
  8.6038847  0.76623863
  8.61395264  0.561157703
  8.62402153  0.414169312
  8.63409042  0.314826488
  8.64415836  0.253204942
  8.65422821  0.222557381
  8.66429615  0.21882692
  8.67436504  0.239581317
  8.68443394  0.284311086
  8.69450283  0.355476558
  8.70457172  0.458637029
  8.71464062  0.600383461
  8.72470856  0.78887403
  8.7347784  1.03165126
  8.74484634  1.31181204
  8.75491524  1.5635227
  8.76498413  1.69115973
  8.77505302  1.63348055
  8.78512192  1.41386461
  8.79519081  1.12359464
  8.80525875  0.85597378
  8.8153286  0.655786932
  8.82539654  0.520811677
  8.83546543  0.431791276
  8.84553432  0.371479809
  8.85560322  0.328864992
  8.86567211  0.301148772
  8.875741  0.289739251
  8.8858099  0.295507491
  8.89587784  0.318459272
  8.90594673  0.360038131
  8.91601563  0.423994809
  8.92608452  0.514672399
  8.93615341  0.636611402
  8.94622231  0.795567274
  8.95629025  0.985158145
  8.96636009  1.16611624
  8.97642803  1.27128696
  8.98649693  1.24832582
  8.99656582  1.10378075
  9.00663471  0.902259111
  9.01670361  0.721272469
  9.0267725  0.603885174
  9.03684044  0.546854794
  9.04691029  0.521596313
  9.05697823  0.499817133
  9.06704712  0.467328519
  9.07711601  0.427711159
  9.08718491  0.393053919
  9.0972538  0.371837705
  9.10732269  0.365986377
  9.11739063  0.375662327
  9.12746048  0.402683824
  9.13752842  0.449311852
  9.14759731  0.517262936
  9.15766621  0.609594584
  9.1677351  0.72487849
  9.17780399  0.842649877
  9.18787193  0.921135962
  9.19794178  0.922037601
  9.20800972  0.843934774
  9.21807861  0.729409993
  9.22814751  0.638308823
  9.2382164  0.60899359
  9.24828529  0.636716962
  9.25835419  0.68278867
  9.26842213  0.703436315
  9.27849197  0.676665127
  9.28855991  0.612223148
  9.29862881  0.537535012
  9.3086977  0.47444576
  9.31876659  0.429886281
  9.32883549  0.40298149
  9.33890438  0.393245906
  9.34897232  0.400808096
  9.35904217  0.425064147
  9.36911011  0.466467083
  9.379179  0.525069535
  9.38924789  0.592159152
  9.39931679  0.645914912
  9.40938568  0.663546503
  9.41945457  0.642786145
  9.42952251  0.61031872
  9.43959141  0.608708203
  9.4496603  0.669444263
  9.45972919  0.78640914
  9.46979809  0.911557257
  9.47986603  0.982205212
  9.48993587  0.961981654
  9.50000381  0.863369703
  9.51007366  0.732101738
  9.5201416  0.610010862
  9.53021049  0.513980269
  9.54027939  0.443248272
  9.55034828  0.394508779
  9.56041718  0.365677118
  9.57048607  0.354024827
  9.58055401  0.357743114
  9.59062386  0.376558304
  9.6006918  0.408058226
  9.61076069  0.44424051
  9.62082958  0.476012826
  9.63089848  0.50442344
  9.64096737  0.546366692
  9.65103626  0.629440606
  9.6611042  0.777286887
  9.67117405  0.983052671
  9.68124199  1.19195259
  9.69131088  1.3214817
  9.70137978  1.31424415
  9.71144772  1.17870259
  9.72151756  0.978274703
  9.7315855  0.780603051
  9.7416544  0.619120419
  9.75172329  0.495905846
  9.76179218  0.40443638
  9.77186108  0.339974225
  9.78192997  0.297715068
  9.79199791  0.274028271
  9.80206776  0.267711282
  9.8121357  0.27889213
  9.82220459  0.3073318
  9.83227348  0.353444695
  9.84234238  0.422373086
  9.85241127  0.52586174
  9.86248016  0.679983139
  9.87254906  0.900698662
  9.88261795  1.18187737
  9.89268589  1.46740913
  9.90275574  1.65937245
  9.91282368  1.67622662
  9.92289257  1.51342905
  9.93296146  1.24535394
  9.94303036  0.966217637
  9.95309925  0.73158133
  9.96316814  0.550532877
  9.97323608  0.413895339
  9.98330498  0.313787192
  9.99337387  0.243254185
  10.0034428  0.196712196
  10.0135117  0.171564341
  10.0235796  0.167915508
  10.0336494  0.18777442
  10.0437174  0.234832227
  10.0537863  0.314920157
  10.0638552  0.435500294
  10.0739241  0.603766501
  10.083993  0.827723205
  10.0940619  1.10422158
  10.1041298  1.39189434
  10.1141996  1.6058439
  10.1242676  1.66162586
  10.1343365  1.53735447
  10.1444054  1.29139566
  10.1544743  1.01604331
  10.1645432  0.775910378
  10.174612  0.587941408
  10.1846809  0.444164455
  10.1947498  0.335312515
  10.2048178  0.253537506
  10.2148876  0.191452831
  10.2249556  0.143873826
  10.2350245  0.107603095
  10.2450933  0.08028467
  10.2551622  0.0597509816
  10.2652311  0.0442606732
  10.2752991  0.0326566249
  10.285368  0.0240641255
  10.2954369  0.017727891
  10.3055058  0.0130535867
  10.3155746  0.00961990654
  10.3256435  0.00711418223
  10.3357115  0.00526503148
  10.3457813  0.00387275498
  10.3558493  0.00283934944
  10.3659182  0.00210148701
  10.3759871  0.00156773627
  10.3860559  0.00115670788
  10.3961248  0.000844785129
  10.4061937  0.000627483358
  10.4162617  0.000471479259
  10.4263315  0.000343234366
  10.4363995  0.000245831878
  10.4464684  0.00018788017
  10.4565372  0.000148226129
  10.4666061  0.000105367086
  10.476675  7.01476238E-005
  10.4867439  5.68422729E-005
  10.4968128  5.08048506E-005
  10.5068817  3.46974593E-005
  10.5169497  1.90240316E-005
  10.5270195  1.77926104E-005
  10.5370874  1.97196077E-005
  10.5471563  1.09681505E-005
  10.5572252  2.07076778E-006
  10.5672932  5.90266745E-006
  10.577363  1.1732448E-005
  10.587431  6.35038532E-006
  10.5974998 -6.30624243E-007
  10.6075687  3.244965E-006
  10.6176376  8.69874748E-006
  10.6277065  3.63229242E-006
  10.6377754 -2.9967548E-006
  10.6478434  8.02078659E-007
  10.6579132  6.63422361E-006
  10.6679811  2.74808508E-006
  10.67805 -2.98756913E-006
  10.6881189  9.01722728E-007
  10.6981878  6.96337383E-006
  10.7082567  3.8248786E-006
  10.7183256 -1.73685009E-006
  10.7283936  1.20346897E-006
  10.7384634  6.21921481E-006
  10.7485313  2.69681732E-006
  10.7586002 -3.14341946E-006
  10.7686691 -6.03407955E-007
  10.778738  4.86024783E-006
  10.7888069  2.98787882E-006
  10.7988758 -1.35109246E-006
  10.8089437  1.30216472E-006
  10.8190126  5.96370683E-006
  10.8290815  3.39110716E-006
  10.8391504 -1.51230222E-006
  10.8492193  3.98214894E-007
  10.8592882  4.55404052E-006
  10.8693571  2.22775066E-006
  10.879425 -2.01988587E-006
  10.8894949  3.30837224E-007
  10.8995628  4.75911384E-006
  10.9096317  2.89030686E-006
  10.9197006 -8.76615104E-007
  10.9297695  1.52903669E-006
  10.9398384  5.53592463E-006
  10.9499073  3.0279673E-006
  10.9599752 -1.50057281E-006
  10.9700451  7.6364465E-008
  10.980113  3.59780847E-006
  10.9901819  1.49106972E-006
  11.0002508 -1.74661034E-006
  11.0103197  1.27428075E-006
  11.0203886  5.52063329E-006
  11.0304575  3.16565479E-006
  11.0405254 -8.54186965E-007
  11.0505953  1.36540507E-006
  11.0606632  4.93433481E-006
  11.0707321  2.06185132E-006
  11.080801 -2.07511107E-006
 


==> anc/DFT_Zigzag_96/K-point.txt <==
k-points in reciprocal lattice:

[ near point K bar - Fig 1b ]

K-point 33:  0.33 0.00000000 0.00000000
K-point 34:  0.34 0.00000000 0.00000000
K-point 45:  0.35 0.00000000 0.00000000


==> anc/Graphene_Ribbons.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from scipy.interpolate import interp1d\n",
    "from matplotlib.lines import Line2D\n",
    "from IPython.display import Latex\n",
    "import scipy"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Pauli matrices\n",
    "s0 = np.array([[1, 0],[0, 1]])\n",
    "sx = np.array([[0, 1],[1, 0]])\n",
    "sy = np.array([[0, -1j],[1j, 0]])\n",
    "sz = np.array([[1, 0],[0, -1]])\n",
    "zr = 0*s0 # 2x2 zero"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "# matrices\n",
    "# general: Uij = sigma_i x sigma_j\n",
    "U00 = np.kron(s0, s0)\n",
    "U0x = np.kron(s0, sx)\n",
    "U0y = np.kron(s0, sy)\n",
    "U0z = np.kron(s0, sz)\n",
    "Ux0 = np.kron(sx, s0)\n",
    "Uxx = np.kron(sx, sx)\n",
    "Uxy = np.kron(sx, sy)\n",
    "Uxz = np.kron(sx, sz)\n",
    "Uy0 = np.kron(sy, s0)\n",
    "Uyx = np.kron(sy, sx)\n",
    "Uyy = np.kron(sy, sy)\n",
    "Uyz = np.kron(sy, sz)\n",
    "Uz0 = np.kron(sz, s0)\n",
    "Uzx = np.kron(sz, sx)\n",
    "Uzy = np.kron(sz, sy)\n",
    "Uzz = np.kron(sz, sz)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# global parameters\n",
    "a0 = 0.142          # nm\n",
    "hbar = 0.6582119514 # meV.ps\n",
    "vf = 1e3            # nm/ps\n",
    "hvf = hbar*vf       # meV.nm\n",
    "Dk = (2*np.pi*np.sqrt(3.0))/(9*a0) # distance pts K-X-K' along the zigzag axis\n",
    "ZBa = 2*np.pi/(3*a0) # 1/nm, Brillouin zone lenght for armchair X-Gamma-X"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Wilson's mass check: check if the value is within the desired limits\n",
    "def wilson(dx, toprint=True):\n",
    "    dE = 5e3\n",
    "    minf = 0.5*dE*dx**2\n",
    "    msup = hvf**2/dE\n",
    "    mw = (msup+minf)/2\n",
    "    if minf > msup:\n",
    "        print(\"*** Error Wilson:\")\n",
    "    if toprint:\n",
    "        print(\"    minf =\", minf, \"meV.nm²\")\n",
    "        print(\"    msup =\", msup, \"meV.nm²\")\n",
    "        print(\"      mw =\", mw, \"meV.nm²\")\n",
    "    return mw"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Zigzag\n",
    "\n",
    "Codes for the quadratic model (zigzag) and k-linear (zigzagk1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# INPUT:\n",
    "#     x: vector, all x points\n",
    "#    ky: vector, k-points to calculate the energies\n",
    "# hvx/y: hbar*fermi velocities\n",
    "#    mz: wilson's mass (zigzag)\n",
    "#   eta: boundary condition (zigzag)\n",
    "#\n",
    "# OPTIONAL PARAMETERS FOR FITTING\n",
    "#    ma: wilson's mass (armchair)\n",
    "# theta: boundary condition (armchair) - default value chosen to avoid divergence\n",
    "# Delta: affects gap\n",
    "#   hmu: dispersion\n",
    "#   mxy: dispersion\n",
    "#\n",
    "# DENSITY OUTPUT\n",
    "#  dens: return or not the density\n",
    "#\n",
    "# BLOCK choice\n",
    "# block: 0 (default) 4x4 matrix\n",
    "# block: +/-1, upper/lower 2x2 block (only if eta=1)\n",
    "def zigzag(x, ky, hvx, hvy, mz, eta, ma=0, theta=np.pi/4, Delta=0, hmu=0, mxy=0, dens=False, block=0, cone=Dk):\n",
    "    # step\n",
    "    dx = x[1]-x[0]\n",
    "    Nx = len(x)\n",
    "    Nk = len(ky)\n",
    "    \n",
    "    # matrices to compose the discrete operators\n",
    "    idN = np.eye(Nx)\n",
    "    diagP = np.diag(np.ones(Nx-1), +1 )\n",
    "    diagM = np.diag(np.ones(Nx-1), -1 )\n",
    "    # operators\n",
    "    kx  = (-1j/(2*dx))*(diagP - diagM)\n",
    "    kx2 = -(diagP -2*idN + diagM)/(dx**2)\n",
    "\n",
    "    def evals(qy, vecs=False):\n",
    "        if block == 0:\n",
    "            # minimal model\n",
    "            h  = hvx*np.kron(U0x, kx)                         # hvx\n",
    "            h += hvy*np.kron(-cone*U0y + Uzy*qy, idN)         # hvy + K\n",
    "            h += 0.5*mz*np.kron(eta*U0y + (1-eta)*Uxy, kx2)   # eta\n",
    "            # other terms\n",
    "            cot = 1.0/np.tan(theta)\n",
    "            csc = 1.0/np.sin(theta)\n",
    "            h += 0.5*ma*np.kron(cot*U0y + csc*Uxy, idN*qy**2) # ma\n",
    "            h += Delta*np.kron(Uxy, idN)                      # Delta\n",
    "            h += hmu*np.kron(Uxx, kx)                         # hmu\n",
    "            h += mxy*np.kron(Uzx, kx*qy)                      # mxy\n",
    "        \n",
    "        if block != 0 and eta == 1:\n",
    "            h  = hvx*np.kron(sx, kx) \n",
    "            h += hvy*np.kron(sy*(block*qy-Dk), idN)\n",
    "            h += 0.5*mz*np.kron(sy, kx2)\n",
    "        \n",
    "        if vecs==False:\n",
    "            return( np.linalg.eigvalsh(h) )\n",
    "        else:\n",
    "            return( np.linalg.eigh(h) )\n",
    "    # fim evals\n",
    "\n",
    "    if dens == False:\n",
    "        autoval = np.array([])\n",
    "        for qy in ky:\n",
    "            eigval = evals(qy)\n",
    "            autoval = np.append(autoval, eigval)\n",
    "        if block == 0:\n",
    "            autoval = autoval.reshape((Nk, 4*Nx))\n",
    "        else:\n",
    "            autoval = autoval.reshape((Nk, 2*Nx))\n",
    "        return autoval\n",
    "    else: # dens == True\n",
    "        return evals(ky[0], True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# for the linear k1 model and densities\n",
    "from scipy.optimize import root\n",
    "from numpy.linalg import svd\n",
    "def nullspace(A, atol=1e-13, rtol=0):\n",
    "    A = np.atleast_2d(A)\n",
    "    u, s, vh = svd(A)\n",
    "    tol = max(atol, rtol * s[0])\n",
    "    nnz = (s >= tol).sum()\n",
    "    ns = vh[nnz:].conj().T\n",
    "    return ns\n",
    "\n",
    "def zigzagk1(L, fv, task, ky=0, id=0, x=0, addzero=False):\n",
    "\n",
    "    if task == \"bandas\":\n",
    "        # solving the transcendental equaton for real and imag kx\n",
    "        kx = np.arange(1e-5, 5, 1e-3)\n",
    "        kyr = kx/np.tan(kx*L)\n",
    "        kyi = kx/np.tanh(kx*L) # kx -> i.kx\n",
    "\n",
    "        er = fv*hbar*vf*np.sqrt(+kx**2 + kyr**2)\n",
    "        ei = fv*hbar*vf*np.sqrt(-kx**2 + kyi**2) # kx -> i.kx\n",
    "\n",
    "        ky = np.append(kyr, kyi)\n",
    "        en = np.append(er , ei)\n",
    "\n",
    "        # reordena por ky\n",
    "        en = en[ky.argsort()]\n",
    "        ky = np.sort(ky)\n",
    "\n",
    "        # duplicate for negative energies\n",
    "        ky = np.append(ky,  ky)\n",
    "        en = np.append(en, -en)\n",
    "        # duplicate for K'\n",
    "        ky = np.append(ky, Dk-ky)\n",
    "        en = np.append(en, en)\n",
    "\n",
    "        return ky, en\n",
    "\n",
    "    if task == \"densidade\":\n",
    "\n",
    "        # achar lista de energias com dado ky\n",
    "        listE = np.array([], dtype=np.float)\n",
    "        kx = lambda en: np.sqrt(0j + (en/(fv*hbar*vf))**2 - ky**2)\n",
    "        trans = lambda en: np.real(ky - kx(en)/np.tan(kx(en)*L))\n",
    "        erange = np.linspace(-2500, 2500, 100000)\n",
    "        ftrans = trans(erange)\n",
    "\n",
    "        s = np.sign( ftrans )\n",
    "        for i in range(len(erange)-1):\n",
    "            if s[i] + s[i+1] == 0: # trocou de sinal\n",
    "                u = scipy.optimize.brentq(trans, erange[i], erange[i+1])\n",
    "                if np.abs(trans(u)) < 1e-4:\n",
    "                    listE = np.append(listE, u)\n",
    "\n",
    "        # trick to help the code distinguish the nearly degenerate bands\n",
    "        if addzero == True:\n",
    "            zigzagzero = 9.527921217*1e-12 # via Mathematica\n",
    "            #zigzagzero = 2*ky/np.sqrt(2.0 -4.0*ky*L + np.exp(2.0*ky*L)) # expressão aproximada\n",
    "            listE = np.append(listE, -fv*hbar*vf*zigzagzero)\n",
    "            listE = np.append(listE, +fv*hbar*vf*zigzagzero)\n",
    "            listE = np.sort(listE)\n",
    "\n",
    "        firstpos = np.where(listE >= 0.0)[0][0] # primeira positiva\n",
    "\n",
    "        # equações das condições de contorno na forma matricial\n",
    "        en = listE[firstpos + id]/(fv*hbar*vf)\n",
    "        bc21=np.exp(-1j*np.sqrt(0j+en**2-ky**2)*L)*(ky+1j*np.sqrt(0j+(en-ky)*(en+ky)))\n",
    "        bc22=np.exp(+1j*np.sqrt(0j+en**2-ky**2)*L)*(ky-1j*np.sqrt(0j+(en-ky)*(en+ky)))\n",
    "        bc = np.array([[en, en], [bc21, bc22]])\n",
    "        vals, vecs = np.linalg.eig(bc)\n",
    "        menor = np.abs(vals).argsort()[0]\n",
    "        ns = vecs[:,menor] # nullspace\n",
    "\n",
    "        # psi do Mathematica\n",
    "        c1 = ns[0]\n",
    "        c2 = ns[1]\n",
    "        pA = 1j*c1*np.exp(-1j*np.sqrt(0j+en**2-ky**2)*x)*(-1j*ky+np.sqrt(0j+en**2-ky**2))/en-1j*c2*np.exp(+1j*np.sqrt(0j+en**2-ky**2)*x)*(+1j*ky+np.sqrt(0j+en**2-ky**2))/en\n",
    "        pB = c1*np.exp(-1j*np.sqrt(0j+en**2-ky**2)*x) + c2*np.exp(+1j*np.sqrt(0j+en**2-ky**2)*x)\n",
    "\n",
    "        return pA, pB"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "      Lx = 5.254 nm\n",
      "    minf = 6.6331497500961145 meV.nm²\n",
      "    msup = 86.64859459315919 meV.nm²\n",
      "      mw = 46.64087217162765 meV.nm²\n"
     ]
    }
   ],
   "source": [
    "# run data for next figure\n",
    "# ribbon's size\n",
    "Nz = 24 # dimers\n",
    "Lx = (3*Nz/2 +1)*a0\n",
    "print(\"      Lx =\", Lx, \"nm\")\n",
    "\n",
    "# discretization\n",
    "Nx = 101\n",
    "x = np.linspace(0, Lx, Nx+2)[1:-1]\n",
    "dx = x[1]-x[0]\n",
    "# wilson\n",
    "mw = wilson(dx, True)\n",
    "\n",
    "# A e B\n",
    "ky = np.linspace(-1.5*Dk, 1.5*Dk, 101)\n",
    "bandasA = zigzag(x, ky, hvf, hvf, mw, 0)\n",
    "bandasB = zigzag(x, ky, hvf, hvf, 0.15*mw, 0)\n",
    "\n",
    "# C\n",
    "kyC = np.linspace(-3*Dk, 3*Dk, 301)\n",
    "mwC = 0.5*mw\n",
    "bandasC1 = zigzag(x, kyC, hvf, hvf, mwC, 1, block=+1)\n",
    "bandasC2 = zigzag(x, kyC, hvf, hvf, mwC, 1, block=-1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "E = 0.045825483120191385\n",
      "E = 0.04766521073725828\n",
      "E = 0.047665210737253154\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAggAAAINCAYAAABbMYfQAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAN1wAADdcBQiibeAAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8QZhcZAAAgAElEQVR4nOxdd3hUxRc9k55ASEhCD0jvCQQERKSGKiKISBEBQaTYkKaAKE0RRUGsoIIg0oQfBgTpCtJ770iRDiEhCaRn7++Pk+fuJptKNtlN3vm+90HevjIzb+6dM3fuvaNEBDp06NChQ4cOHaZwyOsC6NChQ4cOHTpsDzpB0KFDhw4dOnSkgk4QdOjQoUOHDh2poBMEHTp06NChQ0cq6ARBhw4dOnTo0JEKOkHQoUOHDh06dKSCThB06NChQ4cOHamgEwQdOnTo0KFDRyroBEGHDh06dOjQkQo6QdChQ4cOHTp0pIJOEAAo4qhSql8W7/tGKTXXWuXKSSilaiqltiilopVSN5RSk5VSjnldLh06soKUsqqUmq+UOpCJ+3RZtVFkp75KqcpKqTnJfSFJKbU1jeteVkqJhWOIVSqTz+CU1wWwEXQHUBTA4izeNx3AGaXUxyJyIeeLlTNQShUFsBnAKQCdAVQC8DlIEMfnYdF06MgqdFnNR3iE+tYC8DSAPQBcMvGqVgBiTP6+mJ3yFjToBIF4C8BCEUnIyk0iclkptQPAUAAjrVKynMEQAO4AuopIJIBNSqkiACYqpT5NPqdDhz1Al9X8hezW93cRWQUASqkVAPwyeM9+EXmQY6UuICjwSwxKqcoAngSwwuRcY6XU6mRz10Ol1BGlVO80HvE/AL2VUum2pVJqoVLqD6XU80qpY8nP3aWUqphztUkTHQBsSCFsS0HBbJ4L79eh45FhSVZNfuuilDqjlIpVSu1QStW08IgCJatKKYfksg9TSs1QSt1RSoUrpUYn/95HKXVKKfVAKbVSKeWec9XINLJVXxEx5FQB7KSd8gQFniAACAbwEMBRk3OPAdgJYCCATqBi+Ukp1cvC/bsAlAAQkMF7AkGzWD/QdDYQQE0AE9K6IXm91SmjIxN1rA7gjOkJEfkXQHTybzp02AMsySpAeZ0BYAqAFwF4AdiglHJLcZ3VZBXIMXnNSVmtCMADwHAAcWDbrAXwqVLqawA9AYwGMAZAFwD9s/j8dKGU6qiUapHBZbmlm/5RSiUqpc4qpQan+C1P28mWoS8xAPUBnDZlpCKyVPu/UkoB+BuAP4BXASxJcf9JAEkAGiK14tKe4Qx29q0AOouIJJ9/BkCFdMrWD8BPmaiDyuD3ogDuWzgfnvybDh32gFSymgw/UK52AYBS6iCAfwC8DGC2yXXWlFUgZ+Q1J2U1MPnfGSLyJQAopc4D6A2gBoDWJvUbBKBaFp+fEZ4C8JZS6lkR2ZLGNdbWTTcBvA9gHwBHAL0AzFZKeYjIzORr8rqdbBY6QQBKAgg1PZHsODMJdJopA3YsALie8mYRSVRK3U9+TlqoDjrSTNc6WjJcUr47BX4H0CCjCmQSYuGcSuO8Dh22iFSymow7GjkAABG5kkwSGsKEIFhZVoGck9ecktUAcPD9zuRcoeR/p6WoXyEAYf+9jDPnp1L8XhlAexHZkHyNM+hUmBYWgO35u1Kqi4hsTOM6q+mm5LJuMDm1TinlCmC8UmpWMtm0ajvZM3SCALiB5ixTzAfwBGiyPAUgEnRu6pzGM+KSn5MWAsCZy44U52sBWJnOfWEAItL5PbMIB+Bt4bwXLLN3HTpsEZZkFQDupHGulIXz1pJVIGfkNSdlNQDAjhQOnYEAEkGrKABAKeUBoDyAE9o5EXnD5Hd3cJD9G4DpIF8GwOlMlmV6ins15IVuWgFGw5QHoxms3U52C90HgUL9XwdNXrfsCGCCiHwtIn+KyAGk31beMGGVFhAI4JyIxKZ4T1UAR9K5rx+AhEwcGeEMUqznKaXKgmz3jMU7dOiwPZjJqgmKp3HupoXz1pJVIGfkNSdlNdBCmesAOCMicSbnAkD9dizlA5KtBCsA3AYwyHQ2LSKXRUSldYBWl99AsvZiGmXMS92k1cWq7WTP0C0IwFkAjU3+dgWXFP7rGEopTwDPwoLJSylVDHRwOZfOOwKRes0zIPk96SmdnDJZrgMwWinlKSJRyed6gHHB23Lg+Tp05AZSyqqG4kqpJ018EMoBqIcU/gBWllUgZ+Q1R2Q1eTZbCanrYql+gaDz5z8pnuEA4GdwnOgtIkmZfX8yZoPfq4WIpGVpyAvd9Dy4XHTFRtrJdiEiBfoA0BYc+IuZnNsH4BLYkZ4DsBc0RYVauL8DAAMA33TecQ3A2BTnXgWXLlQu1LEoOJvaBKA1gEEAHgD4MK/bXz/0I7NHGrI6H8BdUGm/mCyvx0F/IbcU9+cbWQXQIrktWqTxnMeTf6+S4vxVAKNTnPsKwF4Lz5gNRnN5ZLMudQBUe9T6AugLmvsfMznnAaBb8rEbdEDV/vYwue5/AN5N/vbPAFiY3C5v2ko72fKhWxDorRwGoD3YeQAqmu9BVngPwNdgh3zDwv3tAWwTkXuWHp7s8FgGqc1SdQEck+QeZk2ISLhSKhisx+/g2t5MABOt/W4dOnIQW5FaVgHgCoCpAKaBIY8HAPQSk2WCZOQnWfVI/teS/wVAq0c0TGa7yfXzR+r6BaY8p5SaBvphtRARS34fGUJELEaKpLgmM/V1AC04ptEfxQEsT/E47e8KAC4n//8sgAEAyibffwpAXxHR+k+et5MtQ+VCn7d5KKVmAagsIh2zeJ8jqJzGiMgvWbx3J4DDYuLkokOHjvShyyqhlJoEoJmItLTCs98FB9WmIpIWASnwKAjtpDspEtMBtFBKVc3ifS+Aa2VLM7rQFMm5FQKQ8ZqmDh06zKHLKvEkmBwqR6GYLXIamMlwo2IWWe3wzen32SsKSjvpSwwAROSaUuoVMCwqPQemlFAAXhGRxCy+shIAT9ie0tGhw6ahyyohIm2s9NyLyDjxWoFHQWknfYlBhw4dOnTo0JEK+hKDDh06dOjQoSMVdIKgQ4cOHTp06EgFnSDo0KFDhw4dOlKhwDopKqV05wsdOnIAwrS6VoMuqzp0PDqyI6cF2oJgljVqwQKIkxPE0RHy9tuQIkUgly9DevaEVKoEuX+f140aBSlcGHLokPn9f/0F8fODPPUU5MaNLGWrCgkJyV6mq6QkyAcfQBwcINOmQQwG429btrA+c+bw748/Zp3+/BPi5gapWBHy7LN5nqnLKu2SG8fAgZAyZdj2GzZASpaEDB/O31as4Pnly83v+f57fpPXX4fExeVOu4SFQTp2hHh6QlatMv/t/HlIsWKQfv3Yd2JiIEFBkDZtIHfvsk6vvgpxd+fx2Wepnp/rshoezjK7u0N69aK87toFadQI0rIlJDERsn07xNkZ8vXXxvvOnYOULUv5DAtL3U4REZR7JydI48aQChUoL6VLQy5e5HMnTUKSoyOkZk1I69YQpdgP9u+nLGb2m2zcCKlShc8fNQoyaRL7y4wZfE5CAvuSgwPr5+LC+rZqBenTBzJgAGTIEMibb0JGjoSMGweZPBny+eeQ776D/PILZPVqyLZtkCNHIP/+C4mKMtcP9iCnBgO/y+XLkMOHIVu3sg8vXAj59lv2x0mTWP8RI9geQ4awfV56CdK8OcTVlYezM9tzwgRjG0+cyHPTp/PeQoUggYGQHTsyX8aEBPY/rS926ACpXBni6opjAwawDidPQnx8+L2rV4fUq8cyjRsHefgw9TNv3oTUrQupWhVy9arx/OTJEA8PtkVcHKR+fUjbttQ/SkG6daOcly8PiY7OGTm1yoe1g4NVN4HBINK8uUiJEiJBQSKNG4u0bi1y/75IlSoi3brxmqQkkd69ed0//5g/499/RRo25G9r1khmERISkulr/8ONGyLBwSKeniKrVpn/dvy4iJeXyNtv8+89e0ScnEQWLhRp1kykWjURd3eRK1ey/t5cRLbaJbcQGiri5ycSEMBjzRoRpUTWrePvU6eKuLmJ7Nplft/WrSLFirGfpOw/mUSm22XbNpHy5UVq1RI5c8b8t1u3RCpWFGnfXiQ+nudee02kVCmR27dFevUSqV5dpGVL9ufatY3XmSBZjnJXVn/5RcTRUcTZWaRjR5GaNUVOnRIpUkRk8mReM28er1m71njf1ausR61aaff9s2dFnnmG8uLvL+Liwu+VfP36H34QGTlSxMdHBBBxcOC/np68vnRpkQoV+J727UWGDRP56SeWb/VqkXbt2E+GDBE5cUKkf3+W86ef+P7ISJFWrVgXpUQee4zfwELb2wpsWk5jYkTq1ROpVIntXKiQSKdOPC8iMnMmv+Frr/F79OnDdu/cWWTDBurSH34QefNNkTZt2HfKl+d3LluWzzPtB8WLi4wbJ3LzJttF65cuLvyWSon06CFy+bLl8p49y/7TsKHInTvG84sX8x0rV/Lv4cP5rnPnRMqVE3nhBf6ulMgff6R6bHblNM8H6rw6UikdEX5MJycRDw+Rd9/lv998I3LkiIirq8iXX/K6uDh2looVRa5fN39GbKzIO+/wYw0cKBIWlvo9KZAlATMYRJYupdJq0EDkwgXz369epaLq2lUkMZEEp0IFkX79RL79lsTA01Nk+vTMvzOPYNOKR0Rk/nwKftGiIhMniowaRaG9eZPfadAgDiQpB+fr142DwPffk3RmARm2y4MHHMQcHEQGDxaJijL/PSxMpE4d9h/tt6VLef3WrSK//kplOnEiB2FAZMcOi6/KE4JgMHDQ9PERefJJkZIlKXO//so6bNvG68aNowI/eNC87s2b8zulUScxGEgwPDxEKlfmM11cRKZOlTVLlhivuXSJpPvJJ9lGNWuyzX78UeSLL6jEO3Tgu7RB5LHHRJo2ZRk8PETq1mWbi1BeO3akvJYoIfLEE+wjOpF/NJw6Rf3doAHbv1QpTvIMBv7+xx8kw0WK8Ls0aUIdqhS/W6lSJI2jRonMmiUyd67I+PGcOALsi0uXcoKoPTMsTM688ALHE0dHflMvL5Hly9Mu54YNvKZjR8qwhq1b2f8++4x/r17NvrRxI8eYihU5SSlaVOT55y0+WicIOUEQRETGjuVHcnensHt4iJw/Txbp7GycEUZFUTHUrCly927q5/z9N5WLnx8HgYQEy++TLAjY6dMiTz/NcowfT6JiitBQMtynnhKJjmZn7dWL5ThxQqRwYZHHH2dnsuEZiQabVzya1SkggN/k4EGR+vVJHpOS+M07daJSunrV/N7ERJI0d3d+L9NBLAOk2S5JSSJLllC5+ftbtmJFRnLgqV2b/UWECrRQIVo9bt0S8fUlwfD1Zf8dODDNsuQJQRChLDg5UXG+8QYV5q5dnJmXLs3Zl8Eg8uKLJBAXLxrvjYsjcXJ25gRAU+qW3lGiBC0Bvr4izs4S5+kp8t13/H6mOH5cpEsXqtTatUVGjBAZM0ake3d+41KlWJbBg2lV+OADfivT54wYIeLtTctl5cqs34IFaba9rcDm5VSEhM3Dg3LRqRO/yYcfGn+Pj2dbv/++yFtv8Tv17MmJWJEi/HbjxvHbVa9O8vDii5zBmyIuTuTzz0U8PSXJ0ZHfvVkzWh3SshokJYl88gmJxDvvmPeJEyfYJ954g/30yhUS47Fjaa1USmToUNbHwyO1nklGgSIIYNrU1eCObQ8AHAQ3Z3l0gvDwIRV6mTJU9MHBXG5ISBAZMIDnNdNPeDjNV3XrWiYJsbEiH39M5VuxIonCw4epLstQwI4fpwXAwUGkRQuRkydTXxMRwcE/MFDk3j2emzOHCnT/fpG2bUkeAJGdO9N/n43ALhSPZnWqX5/H6dO00GjK5+FDzhirVaPpPiUuXqTCAsj+9+9Pe8BKRqp2iY0VWbSI39fFhYrMdAaiITKSyqpyZVo5tHPVq4s8+ywV0zPPcImtZ08Ojr6+RiJhAXlGEERIkj09qUC7d+eMLjSU8ti2LesTG0sZrlSJ5EeDwSAyezZnll27pm3pO3qUz+/dW6RcOYkqXZpEOyiIcpkSx46JfPQRZ5XBwdQZixenT8jv3TMuNQQFUV8EBdH6kEFfsAXYhZwmJVGPP/kkZeTxx6lP33yTMpAWYmO5/PPyy/ymrVtzMD99OvW1+/ZRlry9RSpUkMgyZbhUUaIEJ5mWcOsWl50KF6YMm+LSJZLd555jX46LE2nUiPrkzh2ORf37kxy4u5OYpIGCRhB2A1gMoDuAVgA+g8kWnpl8RpqN+d96souLyIwZtCh89BFn5UFB7CiaRSA0lOcCAiwPACIkD++9Rybq6Snyyisiv/3230CeSsAMBjLHmTPZqQF27E2bLCuMyEjOQqtVMypBbVnk669p8nR1JYsdNCjtetsY7ELxiPDbFivGfjJ1qsiyZUZzvYg5ebNEJEVI2tq04bcOCqISOnTI4vJDSEgIn7l2rcjrr3NG4e5On5Nr1yw/PyKCfahyZZpCRdiXunUjeQ0Pp5XM1ZUDp2ZW19bG00CeEoToaJpu/fw4e/f350zrwgXK2qRJvC4ykublOnVSE4GjR0Vq1KASX77csnzt3El/khEj5GGxYmzHjh15Lj0LRHpITKSVcdw4vrtECaM16cMP+X9Tq4c1ER3NmefRoyJ//cV17nnzqH8mTqQ1acgQkb59ScSefZbkpXVrkVat5E5AAJfMWrfm+Wef5XV9+/K+UaP4Lb74gv3pt98oG8eOsb9q/gDWxrFjJPMzZpDMFy5MAly2rMiECSK7d2d5uU9EeM+0aXx2t24kqFWrysW2bdkPjx5NfY/BwLbw8eEkM6Ul4tYtEt5WrYztM2wYl6uuXydh1XyEihfn+JOOlTq7cmqXqZaVUn4iEpri3GIAjUWkQiafIenWvWtXYN8+ICYGmDIFGDaMfxctCjz+ONCnDzBzJq8NDwfatQOiooANG4By5Sw/Mzoa+O034JdfgG3b+OwyZXDP0xO+5coBSUnA3bvAhQu8tlIloGNHYOBAICDA8jPv3wc6dABCQ4G//gL8/YGICKBBA6BOHWDGDKB2baBRI+DIEeDsWdbBDrBq1Sp07tw5r4uRMWJi2MYVKgDbtwOHDgHffgusXAkcPgyULAncuwe0bg0kJACbN/OcJZw/D8ydC6xeDZw+Dbi5sR+ULAk4OgLR0Yg+exYe9+4BTk5AkyZA795At26Al5flZ969y34UGQn8+SdQujTPT50KfPQRsGcPUKgQ+8v48Sy7UuzH27bx/2lAKQXJhTDHNGV1/Xrg6adZxokTgQkTgE2bKAMvvAD88Qdl8949oHlzwMMD2LgR8PY2PiM2FvjwQ+CTT4DgYGDaNKBuXfP3rFwJvPACjr/8MgK2bQN8fYFOndh+nToBP/4IFCmSuQqdPAn07w8cOMA2Dwuj/H78MVCtGvDss0DlykCNGoCPD1C8ON/n68tye3qyHq6u7ANKAQYDkJgIxMdTd8TEUB9FRVFHhIfzuHfP/AgN5bWm8PLie4oU4f89PYHChflOd3e+18WF73Z0xNmzZ1GtalWWISGBZYiL43Ojo4EHD3hERPAID2e5TFGoEOvn52esq48PdVXRosZ6m5bDxQVwdub9Iqx/XBzfqdVbq+Pdu2zn48eBa9cog1u3ApMmAWXK8LnHj7OPzJ1LmcsM7t3jWLB9O/DBB8DChSxLz54wTJgAhw0b2KdMsWcP8M47HE8mTABGjTLWAwDu3AFatmSZNm9mvZctA158kX03PBzo2ZOyOnUq23zXLqBx4zSLmV05tUuCYAlKqdEAJopIoUxenz5BuHYNqF6dHfOpp/jRjx8HDh4Edu8G2rZlR+rXj9dHRADPPccBeN06IDAw/QLEx/NZ587h9IYNqPHYY4CDA4WhShXeXyEDrnP7NpVjbCw7UqlSFNKuXTm47N0L9OoF3LwJnDoFzJsHvPRSZprHJmA3BAGg4LZrxwE7Pp5krWVLKrLNm6kAwsOB9u3578aNQPny6T/z2jWSugsXqOAMBsDVFYfv3UNQ9+4kqu7u6T/j4kWWq0gRDpYlSvD82rUciJYtA7p0AZo147Nq1uS5sDDg6FGgVq10H5/nBAEgEdi+nW389NOs5/HjHHB/+IFyVqEC5aVlS7bFhg2pCdWJE8C771J+u3YF3noLaNrUSJBmzYJh1Cg4LFoEfPkl2+e114ClS/nuXr3YXomJ/F5eXhzog4Ko5B8+BD79lASkTRu+q3dvoGJFYP58PmfcOA6W/frxe4eFccDQBvTIyNSDqyW4ufGdnp7UYd7eHHB9fIwDsOlgbEpAHB2z9H2yJaeJicYBPCVh0f4fFsbj/n0eGuGJi0v/2UpxcPXyMtazeHHjxGjePA6qs2bxO7z0EvX3vHnA++9Tb37wAfD22yRD9+8b5fDBAz4LYH9ZuJBy8+yzwDffsL+89BLQvz8OvfEG6s2axWtFSFy//JKy160bB/cqVczLfvcu0KoV37t5M7/HiROc4L3/PvtFQAD/nT+fY8ZzzwHff59Bk2RTTrNjdrDFA8BvAPZn4fo0zTH/YcYMrgc6OHAdsUwZmjBF6M3q4mLuCR0bS9Oapyc9TTOJbJnST57kksHjj5uHw3z8MZ1VTpygydjNjetWwcF2sZ5pCrtZYtDQsyf9ALy9uSR15QpNmMOHG6+JiKDZsHhxkb17s/WaTLeLFlLZtq35Ouvx4+yj773HvydNYplDQri05uNDB7tMAHm5xKDh2jXKqa+vyKuvilStSgeyhAS2dd26Rt+fmzdpmg0KSntJcNs2+oUoxWvHjaOcR0fLhU6daDY+coQ6wNNThOqfXuSenlw3Dgyk6VpbqgwOprNkyZIiX31Fr/fSpekAGRMjMmUKZRWgqTs9JCWxPmFhlP07d7h0df8+z2fHTP4IyHU51eofHm5e//BwLpdkVP9169jOLi5cgo2IYORCpUoiK1YwWsDXl+GDzZvTN0SLQAkI4DfUfF+0b+/jw+iGXbv4HSdPlt+XLqUMjhplDLPs1i1tuf/3Xy4T16tn9CMLD+ey4HPPsV4dOnB5pHt3o4+Qdm06yK6c5gsLglIqGMAmAANEZH4a10wEMMH0XEhISPrPTUpC85EjoRIT4RwTg6NDhqDRxx9jz7hxuFO/PgLnzEHpXbvw9/TpiNZmZgYDqi9diqorVuBs9+44+8ILWWbkGaHE/v2oP3MmQmvXxsERI5Dk5gYAKH7gAJ6YOhUHRoxAeNWqaDlsGG49/jhK79mDv2bNwkPNtKzDKnAND0fw66/jVv36KLN7N7Z+9hncIiLwxKRJOPzmm7jWsiUAQCUkoO5336H0jh04+vrruNa8ec4WRAQV165FrXnzcLl9e5wYMADixKSpLvfvo/no0bhfuTL2jx6Nohcu4KkxY3Bo2DBUW74cAOAYF4c/v/4aSa6uGb6qS5cuOW5ByI6sVly9GjUWLYJjfDyODB2KOnPm4NDbb+NuYCCajxqF8KpVcWDUKEApuEREoPHkyXCKicGuiRMRo80IU8Dj1i2U2b4dpfbtQ9Hz52FwdERk2bJwiYqCc3Q0Tvbti6stW8I5OhpFrl5Fuc2bUXrXLkRUrIiTL7+Me7VqwSE6GjV/+QXlN22CY0LCf89OcHfHzSeewNHXXkPRc+fQZPx4xBcujGvNm+PEwIGP3IY60ke9mTPhd/w4XCIj8fenn+JhqVII+uorlDh4EE4mFopEV1dcfPppnO3ZEwYXFxQ/fBg1FyxA4Rs3cP2pp/BvcDAe+Psj0dUVj23YgBqLFyPO2xuJbm7wvHYNSgRh1arhVsOGuNasGWL9/CyWp/D162g8cSKiixfH3nHjkFioEFRSEp6YMgXuoaH4+9NP4b91K2rNn48T/fujzvffw+DggKOvv46rrVplWN9sy2l2WIUtHQDKA7gN4Lcs3pch6xIRsnmAbH/wYJHRo42x7vHxdMypUSM1i1u5kjONpk0zdDbKNAOPi+P7HRw4qzENh9EScowdS6bZqhXD2Xx9jc5adga7syCIMATO3Z2z9rp1+c1mzqTz3549xusMBoY5Ojpy1mshuiUtpNsuN28yFNbNjTMaUzx4QGtS/fp8X0QEHRT79mV4l48PZ7xZSPIFW7AgiNBaULcunRarVWMYobc3Z2VHjtDCMGWK8fqICKODV0YzdhHO1jdulBN9+7K93N3plFayJC0vGq5cMSbbcXJiKGXhwrTsnTvHdx05YpTdf/6hbilRgk5p6XnU2yjsUk7v3jW2e+XKRufe+HiGHO/dy6RF779PWXJx4fd0cKCj940bxmf98gutR9q3HjBAZPp02TFlCvtZRti0iX21UydaQDQMH87nnj/PqAl3d+oMf39aM5o3z7RVOLtymucD/KMcAHwAnAawH0ChLN6bqYYVERKDMmUo9Bs3UsG2bcuBODyccc9Nmph/XBHGvTZvzk7z6adcgrCATAnY9u3MueDnZ8zWp+HuXXbyTp1Ypi++oEJ84QUqyzTea+uwS8WTlERi1qYNv9V771GI+/fnYJIy6c2OHRT4ChVSf9c0YLFdEhNJTnx92T9PnTL/PSGBIYzlyxuVW+/e7Dc7d1L5VarEkL8swGYIgggJGEBlO3Ysow2aN2fbrFxJ5f7rr8br4+IYUeTqSq/9TCjb/9r+9Gl+zwoVjIOGqfyfOUNd8ccflpcyjh9nRj0HB+qHqlVTJ12zE9ilnIow2sXfn+3v7MxQ8pTRBCIkD+vW8XuaJqaLjORSlpMTl5MqVDDLdZBhuxgMXKZydGQODNMJ3/ff8/zmzdTfWtjrkCEktU5OqWU8HRQ4ggDAA8AuAP8AKJ6N+zPduBIWxo9Svz6V6NGjHIC1zFZa9sIuXVKHmiQlMYOhry+V8dy5qcJ60u1Ihw9z3UopxuKmDJOLjmYoZJ06ZKunTpHxjhzJe7RQOzuE3SoeLZxKy6i5axeFvHlz+iiEh5tfHxHBeGwHByqBDPJUmLVLfDz9YwICuC76ySepY+4NBg6Eplkdf/6ZSnH3bq551qmTbqKVtGBTBEGECrRkSbb/mjW0qk2dyt8++YRkwLR9DQYSamdnKvsMZnxmbf/PP1ynbtCAE4gnn0w7jFVDaCgT2zg4cFJRtiz7xNKltBdy9/YAACAASURBVPStXp1u3ok8R3w8B8bQUBLNa9dk/Y8/chC9cYPnIyNtOxHb7dskjJMmMVlVxYrU6w0asB+MHJnxzP/qVcpMxYr0N6lWLRXBS1d/hYYyHNTdneTUFOvWkRzMmcO/tQytv/1m9BEaNy5LVc6unNqlD4JSygnAKgANATQRkXPZeIZkqe6//AK88gq9gF98keFJr7wC7NhBD9NTp+gJ3r49sGBBar+D8HB6L8+ZQw/Vbt2AZ54BGjbEqh07jF7ACQnAuXP0YF2+HNi5kxETH3xAD3lTJCUB3bsD+/czsqJYMeDJJ/nv5csMe5k3L6tNYzOwqyiGlBgzhh7OzZsznOnIEX7bJk0YSbB+PfuBKQ4fZkjtb78B9evz27Zrx2gak2vXLlqEjiVL0ht6+XJ6evfvz7CnlOGTIvTGnjuXfeqJJ4AzZxgBMXEivcmnTaPH/KRJwPDhWaqmTUQxmCI8nO3l60vv8rffBgYMoJw2bAgMHQqsWMGwsKpVjfcdOMDQsdhYerd37WoxvDNVn/znH8p9rVrA9ev0sH/+eYbgafc//jjDTA8coNwXLgwMGsR2L1uW0Sr37jFy6dQplqFaNX6roCDqmmrV+G3TCTnNNLToiLt3zY/QUB5a9EB4OD34IyIYPfDwIXVOZuHkxIgMT09j6GTRosZICj8/HsWKmR/e3vTOf1SIADdusL8fPUr52r2b38zDg2169CjDfosWZV2HDwe++or6+3//Y6hpSAijYrRnxsUBixdTjt3cGB3z99/G8OFkWNRfItQLo0bx/qVLzSOFDh9mf3rjDUbhbNpEHbByJUMjnZ0ZPnriBOuQSRSoMEel1PcAXgUwDMC+FD8fFpEM4mCyQRBEGMd+7x47y/btDC3ZupUftWhRxr+3akUl8P33ljt5VBSwaBEHga1bgfh4xHt6wsXXl8r69m0OJGXLMnzrxRc5WKSEwUCCEhLCstSuDYwdy3jsl19mCMyZMxREO4VdE4ToaH6T4GAOzMHB/DZXrpDEPf44ByrT+GcNJ0+yj/z6K5WZoyMHB2dnhlmFhvJc06YMr+rXj0o3JUQYNvfFFwzda9GCyqVRI+Y4mDaNfSsoiEpv/34q9SzA5ggCwLbr358EYcwYhh5v20Y5LVyYYWFHj5J8ly1rvO/hQ+ZD+Owztu348QyLNBmULfbJs2eZi+TSJQ6GJUsa81YYDIx7L1aMst27N7//m2+SAO7YQdI4cyaviY+nHtmzh+F2R45wwmAwsOxly3Ig8vOjzilcmIOUaT6E+HiSDC3/gBYmGBZmDB80GIzl9/Y2DtRa6KOPj3FAL1KE9SpUiIebmzEHgaMjNm/ejNbBwcY8CHFxfL+WAyEqiuGZGuHQyqDlJ7h7l79rcHQ0lkErh7c362r6fgcHY/6D2Fi+Jzycz7txA7h6lWVwdCRprFuXpOuJJ0i6nJ0ZAj5kCMOBq1Rh+PF331E/r1vH90ZGMq+MUnzXzZv8lg8ekECsX28x941ZXxHh86ZM4Td97z1g9GjzScLZs+x3bdsCP//M8NY6ddhnHB2p0+/d48SgQ4fMywMKHkG4DOCxNH6uICKXM/GMrCkdgB8wMJAK9s4dCnezZuxYv/3GDrtnDxlf586cvaencB8+BM6dw/7Fi9GgZk12guLF+Y5SpdKeLYiQYS5cyMGnYUOSjeBg4OuvjTNGO8p5YAl2TRAAKpv27alwXnuNA/7zzzNHRfPmHHwWLUq/j9y+TUJ64wZnb25u2HbjBpoPGkSlnRZEgBEjgNmzSSLbteP5V1+lQjt4kOTCYCAx2LOH/TqLsEmCIML49hs3SLB27qQsBAYyx0NsLL+LNvNLGcVw+jQweTK/V2Ag0KMH26paNaxas8a8T967RwvR8eNMrnPxImPdIyP5zd96i8955x0O3M7ObPOZMxlXHxLC2WB63zImhvW4cIHWhhs3OLiGh1OHxMZy4GJjcdBxdeVgWriwcYDVBl3TWbufn2WSmgXkiJzGxRkJg2bJ0IiEZsXQCE9cHNtS6xPOzqxv4cIkNH5+TH7k70/dXLFiamudKe7eZf6P11+nLE6YQF2emMhZ+jffcOI3cyYnfiVL8ruWLEnCHxREAmGafAvA6pUr8WzlysCqVbQUnDvHpErjx7NMpvj3X+bbqVOH1gJHR8pseDjf26IFc3nUq8f+lEUU+DwIWT2QlXVNU0yYQOezkiUZUXDyJP0RPv7YeM2BA/Q56NIlteOiBWRprT0xkZvneHgwVasI17P8/bn+2qIFHeTsLOeBJditD4IpXnyR/gHvvUePZM1J8cgRriV27ZrlVLMZtkt8PH0OChdm6lwNc+dybX7nTnpDFylCb+ihQ7P0flPA1nwQNJw9y/XkOnXoNHrwoDH1uAjXmOvXp+Ov6R4Npjh3jmu92q59bm4SUa4c7wsKMm757OJCJ0MtJfqhQ0xvXq2aMWX19Olco16zhu0/ezbXk9evz3rdbAz5Qk6XLGF/+fln5sFYv54+FRMmGPMgBARw986dO+m3A/AbOznx/35+PF+vnkiNGpKona9Viymr09qs6dIlOg+3aGEcL6ZMoU/RyZPso48/zr/TSqWeAbIrp3k+UOfVkW2CEBNDhdGundEBTdsqd/Nm43UnT9IBqUED85AYC8i0gMXEcEOfokWNoVkGA73Ta9dmXnh399RbQNsp8oXiuX2b32vKFObZb9LE6Mh64gRDrVq1ylw4VDLSbZewMCbl8fMzD6vUBsgvvzRuf9uxI4luSqfJLMBmCYIIlbKvLxXrZ5/R6cvZ2ZioJjxcpGFDJkNKL4JA20VvzRo59sorjEiaPp17buzfb4wSOn6ckUR+fnRkTkriQGPqbf7dd4yycHenY9zKlal3hrQz2L2cxsdzo6Ry5SgXfn4MXdRw5IjIli3sB7t2sT/17EkSKsJBfc8eOgtrfePLL2XXBx9kPKBrjq6tWhk3WNu0iePJ8uUkqH5+nIR++WW2q6gThNxSOiLsLErR47xqVcaUDxtGZWSa8+DmTcadlylj3KPeAjIlYJcvc+ZSpoz5LnIzZ9KasHUrFc8nn2S/XjYGu1c8GubNo+LZti21B/KlSySc1atnOmwpzXY5eJDPqlXLvB/euUNLQa9eVIYNG3JXRycnkttHgE0ThNhYymezZozsOX2aOQrKlTNGCty/T9JWrpzl3RlTIMM+mZDALHe+vgxtbd+e1qOwMGZmdXSkpU+LWHF1JVGYNcsucyCI2LGchoVRX5YtSx3ati2tPYMG8fv89BMJ/siR/Fb9+5McDBqUqWyVGbbL3r2MTmjXzmg5uHaN2U+HDSP5dHRklFr9+o9EJHWCkJsEQUTkpZeYIKl0ae6iFx/PxCsBASJRUcbrYmKYR8HBQeTddy2ak9PtSAYDY7d9fBgmZ2oO3bWLM6J586iU6tZNd0cve4PdKp6UMBg4Q2jZkmFsDg7ciVFDeDhnnoUL0zSdgfJJ1S7x8Qzlc3JibL2pNSIujsm6goJIZKdOJZF84gkqpkdcirJpgiBCMg+QqDduzLapXZvLcJqsREfTMlekSIa5KDLVJ+/d4/saNRJ56y2ajz08+N1ffpmDjJbK+tYtmrGLFzcOPnv32tUSoV3JaVISl2b79eM3KVOGy8P37rHNBw3ijL1XL04C3dy4jDBsGAfp5s0tb6VuAem2y/LltCL1728MCY2JIXlv3JhksVYtklsHB5KFR4BOEHKbIGim4wED2JH++ouzkooV6XuQku2tXk0lUK4c17FMfk+zIx0/Tubq7MxZiOngf/MmycnAgcZB5xE7ka3BrhRPRjh/nsrmxx+ZxMfb23wpKCmJ5klty9909mn4r12SkhgbXbUqt5r+5RfzgcVgYP8oXtyYUdDZmefc3GjefETYPEEQodWgalUSgE8+YbsXLcr4cg1JSca8Fe++m2Ycf4Z9cv9+WgTKlSPhCwoyrlf7+vK3IUNSk8CYGOqFFi14bcWKLM+2bSR5uQmDgaT1/Hmazteto6Xp++9psZw6lZkqx4wReecdOdelC8s6dizJztSpzC3xww9chlm/XmTfPrb7/fu5T35iYrj8O3y4cX+Mdu048Ur5nePjOfmrVIl9BKCFqUYNymzp0hy4T5zI8LUW+0pMjMhrr7GfffihsS0MBo4lpUpxuevdd2lJ8PcnyXxE6AQht5WOCJW9uzsd0R57jLOTEyeoiN5+O/X1ERE0L7u5kbmOHSvy11+yVlPsCQk0M//wA2ecAP89edL8OfHxnBU2aMAZSJkyNIPlM+QrgiDCPeO9vZlkpU0bWptSzkYuXmQCFYCz/G++4Xp2XBz7SESE/D11KpO8VKxIq8Fbb1lO0PPRR8bEQLGxfF/HjlR8WvKgR4RdEASNzHfrRhPy8eMiGzZQSf/8s/m1a9ZwIK9b1+gEbII0+2RkJAcgR0dmqIyIoKIfOpSzzzNnaKkYMICWpPPn0y7vpUtcx27UyJhpMTiYumPpUvaHrC5HGAw0qZ89y3otX85No8aNY5k6dCCZKV2aJFLbhAjg335+7G8BASxX8+bsw+3by6169Tjgtm7NGW/DhrTSVKjA+1I+z8WFA1/9+uyPr7zCCdDXX4v873/MLnr+PElKVsiEwUACcugQfQreeYfldHfnd2nalMQlPb+A48fpaPrmm5S5o0c5oA8bRhkLDRXp3Jl1GD8+XSf0VH1lwwYuJZYube48LGLc/G/3bsqrgwM3aCpTJkv+SWlBJwh5QRCSktjpWrcm4+zfn+e3bKFQzJhh+b47d9hR69VjRzAVHoAssn9/RkOkhJYVT5sVDhlCwc1CLn97Qb4jCAkJVMLPP09FU6EClY2ltcWTJzm4lCuXqn8YlOIs5uOP01Z2Cxeyb61Ywb/feYd9pnt33ptDs1K7IAgiJPNubpTVoCDWX8ugmDLb6I0bxv0UOndmit3kGX+qPnnnDmeCJUtykrBqlfnvK1fy9yVLOCD6+9NK4OHBDKsZDYD37vEbjhxJy5I2qwU4EalcmR7uzZqRRLRpw0nFU0+xnlWqcJB2dDTvR0WL0ju+ZUtOcEaMoAVrwQLO+A8domPmgwcZljFTKYWjouhHdeAA00/Pn09rzttv05zfogUHTy8v83I6OXEmXaUK9WXTpqxfmzasb7NmPF+xIomUdp+fH8nBu+9yr4z799MvY2Ii6+/iQrJTrBjftXSpyOTJ5tEmBgO/Z8mStEhMn07yZaldEhNFfv/d6NQ+eHBqMq9ZgOfPZ3tXrsx+5+TE/pMDyK6c2mUehJxAtvIgWMLp04xdHT+emei0WPfFixnz+uOPTNqSFqKjse2779A8KIjxvP7+QPnyaedAmDaN79m6lfHPLVsy21Zw8KPXxcZg93kQLOHwYcZML1vG2OvGjZnw6vPP077n2jVmxkxIANzdsebyZTzTs2fa169ezT742WfAsGHGHBmTJjEj5/btqbNyZhM2mQfBEgwGxpI7OTFnweDBTIr01lvMkrprF5PpmGLPHuDTT9mexYsDjRrhnKMjqlarxrj8ffv4Pf39GUP/2mvm2e1WrGAOhbp1+c4iRZg7pWpVxta/+y6/w9y5FhPtWIQIc7BcucLMjaGhzBPw8CH7h8HAOjo7G/MgFC1qzA9QrBjr4uLyaO1pghyX09hY1lHLh6AlWNLyICQkMCeIo6OxnlqyJ39/4LHHWM/M4vx5Jpc7cYJJxV5+mXlCgoOZc6FGDf72xx/Mr6EhIoJZF7/7juWsX5+yXbgwYDDg1ubNKPnvvyx716783nXrmr/74EHm0hk1ivL52mvAmjXMsliqFHMo5ED2TD0PQl7MSjS8/z53BRs9msxcm9V9+y2ZoWnIjAVkeqY8f74x/OXhQ1otXn31EQtvu8h3FgQN48ZxNn/3LtdGnZyM+3pkAum2yx9/cFY8eTL/DgvjLGfgQM5MBg9+xMKbA/ZiQRDh8p2Wa9/BgabsxEQu6fj707RvCTducNlvyBC5ExDAmWunTlzm2bzZsgVo504u73z8Mc3mDg70g6hUybhkeO4cHdIKF6Y1w07DHe1WTuPiuNSmWZa0HCX799O0X6MGrRFbtlC3e3pyySEl4uPpp/H++1wyCQ4WCQ6Wf55+mpEQd+5Yfv/Jk7R09OlDq8TatbRaDRvGsMaUG7s9ArIrp3k+UOfVkaMEQcuNMHAg1+eCg41OSF98QfPeDz+keXumBGzRIioZLdHL8OFUahmZzuwYdqt4MkJsLM27vXvz76VL2Ue++ipTt6fZLv/7Hwel8eP5t8HAeO1q1bjEUKLEI+U8sAS7IggiRjLfuzeXeCIiuI7csiUH75zIWXL0KCcKgwaRBBYvTlIYGUnTsbc3yYkIScFXX3HwCQpKvTZtB7A7OdUG4xo16G8yd65xGWX9ei7/vPQS9fqQIcZ+0r07l3/T8x8xQbrtom3z3bkzCcadO+yXQ4Zw6WjmzByoqBE6QchLpSMi8uefZH9LllDYTZ3A5szhADBxosX1vAwFbN483q/5NOzYQbLwxx85WAHbg90pnqxg715+Q62OP//Mv6dPz96a71df8f6pU433//gj11SXLcuRnAeWYHcEQSPzL7/Mdes+fXg+KopOoZUrp21JkEz0ydOnSQh69ODg37s3yaCWTCkxkYOAuzsdIjVcv270e3jmGcv+RzYKu5LTHTs4gXN0TO0PoGVTHDPGKEORkfQDeuMNfsP27fl3Jmb3abbLyZO0ULRpw2dqye4CA5lZtV69HA9X1wlCXhMEEToWVq9ORx9HR+MsQYTOS+7uZIwpnFTS7EiJiQzFcnQ0Wg4ePOBMZ8CAnC+/jcGuFE92MGaMcalBhJnYXF3phJqOE6FZu0RGivTtSwIwf77x/IkT7G9ffMGBr2NHq4SX2R1BEDGS+dmz2W5aJENkJB3gSpfmlt0WkOHW7KVKcckiPp4OZo6OqUNWDQZaMixZFg8dYkQBQMe2NWtsa+khPp7LVjduMOLm/HnZ9M03nFVfusTz4eG2lY8lPp7WtWbN2K7PPWceGWYwcInPwcHyUt+mTewvf/5Ja1OLFrQqaFunpwGLfWXPHua06dLFmBNn1izK6jffsAwHDz5CZS1DJwh5rXRE6JlerBgtBa+8wrVfUzJw/DjDf0qX5mCQLPgWO9Lhwwy38fJieIyG118ng82B0BdbR74nCLGx7A/duhkH7127SBrq1DEnmCYICQnh9atWkSxWrGieVvnBA0YqdO5MYpnD65mmsEuCIGIk8x99RB+Ac+d4PjaW36NQodQhkJJOn1y7ls/p1YvPuHOHusA0a2ZKzJ5NkvDee6nzIhw8yOUhZ2fK++jRJBqZyOCXZRgMzKuydy8jJr74ghOT3r25Nh8YyBmvu7ukirhK7/Dw4DJo3bqcLb/0Epe6Zs0iedq/nyGo1siLkJgosn07oyRKlaKfQb9+qfMXJCQwpNHFhTo5LQwZwoRXkZGUr2ee4TJSyggYE5j1FYOBBMDFhZM7jUAdOsRzX33F8WLEiOzXOR3oBMEWlI4IfQWcnWkiDAykYJjOAKKjKSRubjQ9Tp8uf332GQX00iWag194gUyySxdzc+f69WSyW7ZYp+w2hnxPEESoIJycGJao4eZNc3Pzzz9zzfLmTZFjx+TYwIEMbXN2Zoy2KVk0GDhIlS/PWbCnJxW+lWC3BEEj8x98wBS7deoYY9qTkrjU4+TEEECTTXZS9cn79xmOqhTJQFISv8HzzzNngLa0kBbWrCGx6NbNcqjy7duc1TZqRHWtzT6nTmV43OnT6edEiI9nrpRjxzjR+OknOrAOHEjdVLUqdZE2qHt5kbS2a8dlmDFjuLS5YAHD9f7+m332zBnqpn//lfVz5zLk+uJFlufgQSZ4Wr2aVq3PPmO4Yb9+fGfNmuyX2jvd3UnW2rWj38aHH/J9mzZxQL99O22LhJb74ORJJg2bMoUy4+XFb9K0KfcwsBCGKPfvc8kgg4FeRLgEVaGC0Sk8IYGTNUdHkikL2RX/6ytnz5Ksu7qSFGqEKDycBL97d+YyKVfOPAtvDsKqBAHAr9k8ymenULlxWI0gGAw0ETZuzI7h5WV5FnHjBjtW9epixroLF+b6panVQIRCXqKE1RimLaJAEAQRerp7eqbeZGvHDi4feHub9ZEHJUpQOVlaK//iCyr8gwfpad+woVVN1HZLEEQ4Y3R2Zjv7+3NANJ3N7t5NIubiwoEhJETWzZvHKKU9eyi/JUpQyW/caLzvp5/43MOHM1eOo0eZQyEoKF3/B7l2jURy4EDmVDAd2F1d6XBXujRnzMWKpZ7xOzmxno0bc1AaPZoWpjVraN3MplUy23J6/z7rvno1B/GRI0mUGjViPVLmbvDwYL1KleLvPj78Nqa/N2zI2f6SJWnv0ilCIlO9Oo9MOh3Ktm3mfkOsPK0r/v7U8wcO0J/k+nXZ+847lF9HR+alOHLEeJ/BQNJQrRonfFb2KcuunGYqD4JSygDgMIDITEZPKgBNATQQkUOZvCdXkWN5ECzhyhWgVi3gk08Yk9u5M/Mi9Ohh8fL1P/2E9k88Abi5MfbVzc38AoMB6NiR+9fv3p3+3ub5CPkyD4IlGAyMr37wgHHyzs7mv8fHM+Y9Lg4oXBirDh603C6bNwMdOgA//MDY8BdfBA4dAgICrFZ0u8mDYAkilKuICGD6dOZJ+PprYNAg82tWrgS+/575I2JijL81agT06sXr3d157sIFICgImDgRGDky82W5c4f64ehR5mV4+umM70lKok64dg24d4+5EGJjGTfv5MR4fE9P5gfQDgeHzJcpk7CanCYlGXMhhIYCUVGsY2Iiv4ubG/t5sWJAmTLMHZCZ+i1fDgwYADRvzrb29s58md57D5gzh3ktSpXiuago5kJYupR5MZKR6OYGp+Bg5jbo0ME8n8G0acCUKcDOncyXU6cOy2IlWDUPAgADgIaZZR0AnJLvqZcd1pIbB6w1K9Hw5Ze0Bly+zIxhWspbC8iQgX/8MdlxBk4x+Q0FxoIgwlmHr6/lFN0pYLFdtBTfo0bRfF6iBB3hrAzYswVBhPJZqBBn0prTYlqhhrGxsmXWLFoGLcW2x8ZyBtu6dfZ8BRISaIpXipZCCxu72SLsRk4fPDDu1PjRR9n7RvHxTHHfurVly9zNm+wfJ07IKi2LaUqEhLAMS5dyScTXN+1cCTmE7MppZgV0AoDSmX4oLQgTAJTMTqFy47A6QUhMpJNhu3bsiNouYRYG+XQFbO1aY2cqYLAbxZNT2LSJ5sgFC9K9LFW7XL1KE3XXruxrffowxjsXBhi7JwgidJrTyPywYVyT1pwWUyDdPjl0KInZ9euPVp5165jGNyDALsId7UJOt2+nv8Vjj1ncYyNLuHCBS8fvvZfuZRbb5dAhTvYmTaLfhIuLuf+RlWBtguCcnYfb8mF1pSPCdS5XVzrqxMdzTbhUqVQkIU0BO32aHXHsWOuX1QZhF4onpzFjBvuMaVRCCpi1y9WrjN1/6ik6uWmEcteuXChsPiEISUkk8+3bcxb/9NN08vz331SXptknf/qJ1odHHXw03LljdFZ++23bSYgWG8tZ8vnz9B84cEC2fvopfV6OHuXgeetW7u9AmRZCQ+k/ohR9THKqHX//PbU/Qgqk6itnz5L49erFfvbEE+xrubC7pbUJwj0A3wNoCdBvwd6PXCEIIlwe8PamU2JsrJEkmMRZW1Q6p06xMz37rG3FQeciCiRB0LZ99fZOc8vn/9rln3+M5CAyksrP359ZNnMJ+YIgiJCMu7iQzD98yI1+KldOZQ2w2Cc3biSps0a0yJo1JCu+viSP6ewemCO4f5/kdMECRnj06WNsC9PNkDJzFCnCWXvLloxgmDiRs+V9+7K+G2VWERXFZYQiRegIaI0MlR98wDbZvdviz2Z95cIFOjM+8wzJ08yZdEy2QEKtAWsThK8B3ASQBOAGgJlZ8UmwxSPXCEJCAj2On3mGyj82ljMDd/f/EtukUjr79zMWvnPnjMOk8jEKJEEQISHs35/KzUJIa0hICEO6vLwYNqYp2/79qcgthFxZC/mGIIgwdNDbm6QgKkqkSROGtplEI6Tqk3/+yWiC0aOtNxOMiSE58PXlMW4cyeGjIDaW9VqwgNEDbdtyADPdUbZpU3rhv/8+/TNCQhjxcfIkB7bQUJGICPl96VJGQNy9y3wbJ0/SpL9yJfejee895kBo0oR6TXtHuXKM+HrnHe5Xc+wYLa2PgjNnWB8vL06wZs9+9GemhaQkRpQUKUKdnQL/9ZWdO9me7drxW547R/0/e7Z1ymUBViUIfD4cALQG8COA0GSycBHAhwBqZ+fleXnkmtIRoQOZNjsRoSKZOZMmyRYtGA5z7hyZ9cCBNIe99JL1OradoMASBBEqnzffpIj26MElg7NnRdaskZv169O8+cEHRuvSmjXGDYhyEfmKICQk0AFNyzoZFcVwQDc3KvO4OGOfTEjgoO3hwSWAXDATS1QUk+1oodF163JwXb6cFpCICGM5DAYSxcuXOVgvXMg9Ol54gXkInJz4jBIlSDJHjGBK9717sxzumGU5DQtjf/7xR/p8tGpF/yyA4aEBAUwSNWEC88rs3ElC8vChef3Cw6lbly4lKahZk8+oU4f7K+SGk2dSEpcuihRhSn0Tx8fVy5aJfP456zRwIMuTmEii1Lp17vSZZFidIIi5wDoBeAbAQgARyWThBICxACpm55m5feQqQRBhJIOXl7lJ6ehRkQEDJNE0ljcwkDvE6SjYBEHD7t1cq9T6h7OzXG3a1NxH4d49zlBGjsz14uUrgiBidBybN49/GwwkAoUKiZQoIRfbt2eW1Jo1Kc/ffpuriv6/Mh05QoLYsqV50iFHR5ZfIwDaUbIkUw2/+iqXQjZtYgKiHECOyKnBwGXY9es5qA4YwIG0WDHzejg5sX6mORK8vTngTpnCpdncRmIiE2sVKsRcFgMHigweLLGeniQOpum0Z8zgT7F6/gAAIABJREFU97JSZtO0kF05zVQehPSglHIF0BHAiwC6JEuz0yM9NBdg1TwIlpCUxH2/XV0Zr24Sr7t2yRJ0bNoU8PJi7HIO7P+dH1Bg8iBkBBHGf0dGAu7uWPX338Z2EQG6dwdOnuTe8lo8fi7BrvMgpIXp0xmjfvQoUKECz92/DyxYgFu//IKSVasC5coBb7/N2Pu8hpYP4fp1ljMpCXB0pD7x8QH8/VPnVslBWF1OY2KY6yEsjPUTYf18fIDSpTOf/8DauHoV+PJLfoeoKBz190ed6dOp0wHgxAng8ceZa2PgwFwtWnblNCcG8iAAzQA8CS5DXM6BZ+Y/ODoCCxcCdesCn38OjB7930+JHh4UYh06LEEpKhlN0ZhiwQJg1Spg375cJwf5FiNGAGvXAn37Alu3Una9vYFhw7C3fHnbI62OjhwoS5e23jvCwoCLFzlQ37zJvyMigPh4BJw/D/z1Fyc/GikpXZo6rVIlnnsUuLsDVarkTD2sibJlSS6TcXnVKtTRZDYuDujdG2jfHnjllTwqYNaRLYKglAoC0BNAdwDlANwBsBzAEhHZnXPFy2eoWNHIHlu1AurXz+sS6bBnXLgAvPkm8PHHJJ46cgaOjsDPPwOBgcyGOm5cXpcod3HtGjP87d/PTJwnTgB37/K3IkWYQdDHhwO/qyvcwsKAS5c4CEZEkDxcv06rF8AZfkAAUK8e0LAh0KQJULJk3tUvL/Dee7TybN5sVxbiTBMEpVQNkBT0AFAF9D34DcASAH+KiMEqJcxv6NMH2LAB6NaNJmEfn7wukQ57RHQ08PzzwJNPAsOH53Vp8h/KlQNmzwZeeokDWvPmeV0i6yEyEti4kcfmzRzsvbyABg04oA8cCFSrBlSubNEasN/SEoMIlwMuXADOnAGOHSPh+PZbphSvWhVo3Rpo25b/FiqUS5XNA6xeDcycSatUsWJ5XZosIVMEQSl1DEAtADEA1gB4F8A6EYm3YtnyJ5RiXvdGjUgWfv89r0ukw94gAgwZQgW8ZYttrL/mR/Tsyf0XevRgjn0t935+wO3bwG+/cZ+JrVsBFxcgOJhks0UL7iXzKP1KKaBoUZKMBg2M5xMTuY/BX38BmzZxLwuDge9+/nnuW+Pr+6i1sx1cvMilqnHjuLxgZ8hsD7gCoA+AEiLSU0RW6eTgEVCoEPC//1H5FDTzpY5HRqXVq4Fly4AVK7gBjw7rYcYMbrjWvTs3QrJnhIcDP/7IGXvp0sCkSfQR+P13bva0ahWXrAICrEc6nZy4mdWIEcC6ddyEacUKkq933uHSw9NPc4knMrN7A9omnGJiSHoaNODmXXaITPUCEekkIotF5KF2TilVUynVRyk1TilVMvlcZaWUp7UKa4rk929RSkUrpW4opSYrpRxz4905gmrVuKvYjBmoFBKS16XRYS/4+WfUWrAAmD/ffGamwzpwdeUAdvky0KsXVFJSXpcoa4iNZfmfe46D79ixNO//+Sd9Db77DmjXLu92iPXwAJ55hsTl1i2ShtKlgWHD6LvQowdN9PF2Nh+Ni0PDqVPph7F4Mf1a7BFZjYsEUBjAr2Dug7jkf+sl//YrgM+yE2+ZxTIUBTM6bgbQBsAQAA8BfJiFZ2QnnDTnsWSJGBwcuPtjbsdT2zj0PAgpsGiRiKOjHH311bwuyX9AfsuDkBZOnRLx8ZHLwcFMkmTLiI9nPgEtgY+HB/P/r11rleRrVpHT2FhmC33+eaax9vFhDoctW2y//WNiRLp2lWgfHyaqsgFkV06zY0eaAYY0tgbgCe7cqOEPALmx0DIEgDuAriKySURmA5gEYIRSqkguvD/n0LMnDr/xBjBqFNC/v/l+8zp0AEBCAteG+/QBPv0Ulzp2zOsSFTzUqAGsW4eS+/YxAunmzbwukTnu3eOyU58+QPHiQKdONN9/8w39DRYvpune2TmvS5o5uLoCXbrQ+nHrFsMHr1yhU2OpUgwVXLmSfji2hMuXgaeeAvbswe4JE7g8ZcfIDkHoCuBdEfkLtB6Y4gqA3GiRDgA2iIjpItVSkDTYnbvx1Vat6I+wZQuXHj7/nKFCOgo2oqJoAq5VC/jlF3qZjxiR16UquGjYENtmzGA4X2Ag1/DzgihERjLvxbx5wNChDHEtVgx49VVGt3z5JUnB778zCsNS/gx7grc3MGAAo79u3mTo6d27JEO+vkw+9OabzAly8CCjJHIb//5Lf7K6dRkKeugQouycHADZy4PgDu7uaAmeSE0arIHqAP40PSEi/yqlopN/s7/QgIYNGQr03XfAZ5/RolChAlCmDNm0k5MxflYperLbUTxtdtDo9m1gzpy8Lob1oH1DLUugCL284+M5a7pwgZ7gr70GvPGGbWTtK+CIKVYM+Ptvyuk335AkVKjAdXM3N641K5W+jKb87to1ptkiDQZjf0hIoGUxKooDf0QErylThg5/PXowv0qjRvZjIcguihUjWRgwgERt1y5gxw7+q1kbAMpN8eKApycTLTk7p9ahpv+afov0vpvp/5OS+F2uX6floGZNYNo0hoU62Xwy4UwhO7XYD6AvgPUWfusGYNcjlShzKArAkm0pPPm3VFBKTQQwwfTcqlWrcrxg2YVWlsLe3qgYEIDSDx/C9dIl4NIlJDk5QRwc8j0hSAk/AIknT+Z1MXIPIlAGAxwSE6EAxHt44E6tWjjv44PIPXvMLrWlvpvTsHlZXb8e7h4eqFC7Nsrdvg3XixchFy/CkFNyKsJ1W4OB/cFgTDFjUArx3t6I8vdHZPnyiKhYEWFeXngYGgr88cejvfcRkGffx2CAZ9GiKFqpErwcHFDk0iUUvn4drvfvQ4WHGy9zcOC3cXCAADnzjUxkNdbLC5dr18YVV1fErl3732W21G+zhaw6LQB4CkAs6CA4GLQYjAc3booB0CA7zhBZLEMCgGEWzl8H8FEmn/FoXh85iJCQEO5U9vLLIgA35/nhB27mVIB3dCywToqJiXSKmz+fO90BIl27cvc6sa12QUFxUkxGyMqVIh9+yJ0za9cW+fprymlcnPVempjIrZVPn+ZGbj/+yO2lO3QwbmZUooRInz50ZE3uJ7mFXO+PoaGUjZ49uf21tj31M8+IjBkj8tNP3Ib7zBluZGayw2KOIyZG5NAhbsJUpQp3bpw1S8RgyBdymmULgojsUEoFA5gG4GvQSXESgD0AWovI/uySlSwgHIC3hfNesGxZsGl43LwJNG5M0+G2bdzUSUfBhaMjneJq1AD69eO6ap8+XGtduTKvS1dwERGBRlOnMjPgokU07eeGVc/RkWvtvr5A9ermv4kwGc/WrVyjHzqUZu9WrZjoqUsXruHbO+7dY+6YZcuoI728mHjo88+Z2KlcubyxsLq5cZknKIihmfPm0R9i9244Pvdc7pcnh5GtbBgislNEmgIoAsAfgKeINBGRnTlaurRxBvQ1+A9KqbIACiX/Zj+4eBFNx43jetmBAzo50JEa9esDe/fSAapZMxS5dCmvS1TwEBMDPPssCt+4wZTBPXvaxpKfUkx29MorwK+/0nnv99+5cdCIEfRb6dqVg6u9JXqKjgaWLGGehJIlgfHj6cS9cSN9MRYtIoF+7DHb+BYODvQ/2L0b2LkTj0+fTv8RO8YjpcsSkRgRuSEi0TlVoExiHYB2KZIy9QCXOLblclmyj1u3gDZtEFmuHLBmjZ4VT0fa8PTk7Kl9ezSeNAn455+8LlHBQWIiCcGlS9g5aVLqWbwtwcWFiY9++IH65X//o5Nznz4cZAcOZLSUrSZ8SkhgsqS+fUluBg2i5WTtWuDGDe7l0KqVbTsB1q0LbN6MoufOsb0N9rtNUaYIglLqLaVU8aw8OPkea414s8EkTSuVUq2VUoMATAQwQ8xDH20XMTFAx46Anx/2jRmTd5nMdNgPkncZjCxfnoOAiROWDiti9GjubrhxI2LtabMdFxfOvpcs4Yz7q6+YPbFdO0ZAvPYaMyrm9Sw3Ph5Yv55hmqVKcT+G+/eZXfH2bYYvtm1r26QgJapWxe4PPuCS4Ecf5XVpso3MWhBmIgv5DZJTHs8Et4LOcYhIOIBgAI5gSOOk5PdNSO8+m4EI8PrrwJ07wJo1SHJ3z+sS6bAXuLhg/7vvUvn362fXsxO7wPLlzCuwbJltWw4ygqcnrQjr1zOXwMSJwPnzHHiLF+emST//zJC93MCVK8DcudzV1s8PePZZvvuTT0gKVq+mj4eHR+6UxwqIqFyZ5GbiRG5MZYfILCVTAD5WSmU2e4/VF4RE5BSAVtZ+j1Xw449MfLN9u91t/6kj75Ho7k7TccOGjLvWN/yyDs6eZbz95MncbTC/oFgx7gY6ZAgTsq1bR7+FESPoDFilCrMBPvEEne9q12Yugezi4UPu4Hj48H/r87h4kUsIbdpQH7ZrZ3ErabtH167A228DL74IHDpE3xA7QmYJwt/gbD0ro9nfAKKyXKL8jhMn6OU6cyYTm+jQkR3UqMEZWK9edGx96qm8LlH+Qnw827ZpU25wlF/h4wP07s3DYOAgvn07kw9NncqZvlKMEqhShQNc6dJMROTlBbi6osyRI4zAiovjv2Fh9Be4epVWiqtX+a6KFbnB2PDh7LMBAbbhXGhtTJsG7NlDC86WLXa1cVOmCIKItLByOQoG4uIoiO3bc/1Ph45HQffu9Oju0wc4ciR/zsDyChMmcL1+3TrrbX1sa3BwYMRM/fqc9QK0KJw8SWvKhQtcBti1i/4vkZFAfDxqP3jAdM4uLuyDPj4kEQ0bcuZcrRqtEPkh3DI7cHamxbhOHW4fPnp0Xpco07Ajr498gHHj6HeweXPBYM46rI8vvqAZ+I03gIUL87o0+QN//w18+ikQEmKe3vrKFZTVIgAee4wDaX6Hry9n++mEX29YtQqdO3fOxULZKEQYjnz9OvDgAdxM/YMqVGA67IEDuaxSt27elTML0AlCbmHrVi4r/PGH0e/AYAA2bOC+4VOnkn0/9RQwciRQqFCeFleHjSAujopl40bO2IoWRanAQEbAODlx5rZoEfDkk/T+7tYtr0ts33jwAHj5ZeYV6NSJ506dAt57D1i9GjU9PenMFxHB32fNovLPbYhwufLvv7lx07lzNOuHh5PAODpyxu7ry2WBcuWAqlU5m69Vi1EMtjhJEeHGR5rV4vx5/n31Kpcu7t+n3nRyMloqqlfn0kWLFnnnSHrmDB3P//yT7e7khDbh4UxeNXUql1f69KGvR9++zHnj4pI3Zc0ClJhuQFGAoJSSXKv7gwdcb2vXDpg9m+dOn6aX7unTuNa4Mfw7dKBwL1rE37/+GsgHmbgeBasK+sxk82Zg8GAORn370tv7/HkkLV4MR39/etY//jivff999q2TJ+mVnktQSkFErDrS5Kqsvv46Y+6PH6fn/6+/0lGxSRNg7Fisun8fnbt04cZqQ4dyzX7VKs4KcwPXrvE7L1tGk3+lShwctUG/aFEOnomJ7DehoRxcL18mibhwgWGNXl7ckTIwkLopMJDPKFIky0XKtpzev0+Sc+wY2/voUf4dFcXBs0oVkpry5QF/f/Z/b28uhSQmcvnj+nXes28f/SVq1KDvyODBuScH//sf39m8OTfwqloVMBiwa/JkPPnnn6zbokXcbvvuXbbz4MHAlCm5Uz48gpxmJz9zfjiQm/ndhw4VKV9eJDKSfy9ZIlKokEinTiI3bpjn7H7wQGTsWOZ6nzs398pog7ClXOa5jpUrmdf9tddEwsLMflq7cKHISy+JuLiIfPstT8bFiQQGijz/vIjBkGvFRH7ai2HLFhGluN+BiMiUKZTDqVP/y+dv1ieTkrgngpsbc/9bE+fPi/TuLeLkJFK9usgnn4hcuJD158THc5+PZctExo+nDipfnvsZACL+/iJt2oi88YbIF1+IrFolcuSIyN27afarNOU0KUnk9m3uVfDbb9yvYOhQ7i9SqhTfp5RIpUoiXbqITJggsnw591BISMh63U6d4j4ZFStSNl55ReTff7P+nKwgJITfZOrUVO0TEhLCfTTGjGE/+vJL/rBihYijo8iBA9YtmwmyK6eZFdAeADyy8wJbPXJd6WgKZM4cdpZp0ywrHQ2zZ/O6OXNyp5w2iAJLEFasoNL58EOLP4eEhFAZzZnD66ZM4Q+HD/PvpUtzraj5hiBERXGgHDKEf0+dSoK2apXZZan6pMEgMny4iIeHyL59OV+u8HAO1k5OIk2aiKxfb53NhyIiRHbv5kZQo0aRONSsKeLubiQPTk7cFKpGDZGGDUVatBBp00ZuBQWJtG7Nvxs0IIEpXpyDoHZvoULc3KpLF5F33+WGSvv2sd1zGomJHLjr1RNxdRV55x3rvOfPP9lHNPlLAbO+8vPP1Ocaoe/RQyQgwLqbfJkgu3KaWR+ExQAaA9hnYrJoBmCXiCRm2WxRUPDwIZ1ShgwBWrYEvv+eZskffqDZMj0MHsx1xMGDaWJr2zZXiqwjj7FvHyNdJk9OP7xOKaahLV4ceOEFnvs/e9cdHkX1td9JISGETkBAQEWKIIiIAoIogihYULGgv09sWFAUQREUxa4gWJAmVcBODV1ApPfeO4ReE0JI3Z2Z8/3xZjK72d1kE1LJfZ9nn2T6nTvnnnPuafejjxgI+9ZbLEeramz4j48+ou9+4EAWRvr4YxZJeuSRjK/TNC4YdOEC0KkTF9bKiX4X4fPffpuujmnTGPOQW3EDpUqx7kGzZp7tiI5mfMOZM/w/JoZu04QEQNcRt3cvKtWta8fEhIczPqB8eVZGtNIi8yrmITCQ8TgPP0wX0fvvA3/9xTLNDz6YM884doxZRN26kXYyw3PP0S3StSvjy4YOpTtkwACgf/+caVNuwB8tAoAJ4A6X7UBwmefG6c6rBWBwdjSVvP4hL2YlPXqIVKtG7XzKFGqQY8d6nJbhTPm990TKls2eObGQo8hZEE6fFqlaVeT55zN0E3j0y4wZnN2NHMkZyc03izzzTO62NRW4GiwIq1bRyjd/vsisWRynv/7q9VSfNJmQINKokUibNtkzj7siJoYzzKAgugGSkq7sfrmMAj9OL18W6dWL37Vr1yu3JiQl0VJy11102fiA13756SdaHZYu5dLcwcEiO3ZcWXv8QHbH6ZUoCKYXBaEpACM7DcnrX54ynbVr6af86iuvp2Y4wHRdpF07Mv3ExFxqbMFEgWc8OQmnU6RlSzKeTASC134ZPZom3fnzaboNCKCwy2UUegUhOZkm8y5dRLZtEwkPF+nf3+fpGdLk4cNU5jO4PlOsWsU4gDp1RDZtyv598hCFZpyuWEE30o030h2XXbz1FmMoTp/O8DSf/dK9u0i5ciL794s89BDdNbqe/fb4AaUgFESm89xzIkeP0h/34otZD/KxEB1NptGtWy40tuCi0DCenED//hQufgRV+eyXPn1ESpYU2bWLlqdrr6X1KhdR6BWETz4RiYhgEOB114k89ZSnjz8mhgrYU09JXNWq9B23aiUyaBDHtyumTqVytnJl1tphmiJDhtBq8PLLtEhkFYZB5TIp6cqtGFlAno5Tp9N+x+zEYsTG8huHhjIOIquYO5cTv8WL3fcfPMgJYIsWnMzVrSvHWrUSGT/eDk53fYf77xepX19k3z6O2SFDst6WLCC749SvNEdN00wATUVkQ+p2IAAngCYistnlvKZgXEKBryWZq6lTn35Kf9eWLUxVDAlhic30ea/r1gGzZyN6+nSU1zSeV6cOfZkdOrgvVLJsGf3KU6cWmfTHIpPmuHw5Y1SmTGHtdgspKax/MG0aU6WSk4GSJXGgcmXU6tGDaVWufl3T5PV79pBeWrRg1c7hw3Ot6YU6zXH3bhasmTCBaWhHj3JMWjVIEhMZjzBwIMdmu3bYHhqKhjffzHTDqVOZPti9O1fsK5m6+ry1pLK/1S1TUhhPMnky+caLL/o+9/JlVjLcsoU0ceQI23LhAleIdUVICNtUoQLjIqx4gGrV+KtRg7+KFa8oPuCKx6lpcoGmo0f5O36c73TqFH8XLvB3+TJLYLsiLIzvVrUqUz5vvpkFrJo3973QkwhjAN59lzEE33/v30qRZ88yHfT551lIC2A8Ru/ewPjx5N2PP85+FsGJqVNx7e7dTMvs14/PsmRATAzQuDHr3jRvDvTpwxTlGn6viZglZHecZkVBWAEGKe4EsB/ASlBB2OJynlIQdu1iZbtJk1g0Y/ZsLtJRubJ9ztq1DIJavBho2hT7q1ZF7datOcA3bGAedng4MHgwA9aswdu/P5n9jh0c6Fc5ioSCcOkS89A7dLBrZIhwNbsePRgY9sADFPZhYcC5c7gwbRoq7N3LUrZffknF0fV+t99ORtmtG2tvLF+ea2s1FFoFwTS5zkKZMmTQAweyeE2dOjy+axeD0KKjOe66dgWKFXOnSREWPuvenQFokyfzXvHx5AEtWwK//JJxO86dAx59lIJx5ky7roUrjhyhkjhjBhWYgAAKqptvBm68kcIxIoLKgCWAnE4GEV66xHc4f56rOJ48SQF8/Li9XHhoKAsp1ajBv9dey3tWqQJccw0ViPLlfQpcn+NUhEpWdDTf88wZCnyrDceO2QpBSgqvsQo7VavGNljPL1eOylaJErYwT0mh0nDuHO954AB5465d5JnNm1Ngd+rEd0qPZct4rHFjfruMSkGL8DsdO0b+HRLCOiXPPsu2jRhBJd9F0Zo5cyY6tmtHnv3NNyyoNXkyiyYBpLcWLaig/PEH32/u3FwJ5szVOgjgUsqLAJwBXQtG6t99ACaDyyw/AeD/UJRdDIYhcuedIh06iEyYQHOhq6nR4WBOrKaJPP64yPbtIuLFRJeQQNNnSAjThy5c4H6nkz7qDh3yNNc9v1AkXAwvvECfaHw8ty9fZi2DwEAGVsXGelwSGRlJk3iXLjRnv/66u0l6xw6m3Q0ezIDHm26i2ysXgMLqYhg5kql3VvDw33/bx/74g+l9HTt61KDwSpPx8XQLhISITJ7MfatW8b6zZ/tuw969ItdfL3LbbSInTrgf03W2rU0bEYC5/b17M7Uup2KR4uJIK3PmiAwbxnTAzp0ZC3P99XwfK00R4HZEBNtSvz7TCG+/XaLr1CFfatyYqZHXXy9SoQJrEbheX7w4r23VikG0ffsy7W/ePLrFcioV8fJlkQULRN55h0HimkaeOXu2p1vi0CG2uX59T3eRKyZO5PtYAYVjx5K/v/OOz7HlRitnzpCXlyrlHhs0ciT7ddo0BizmUopydsdpdgZrBIA2AHoCGA9gA4CEVIXBLNIKgsV0Fi/m30GD7GOnT4s0bcqBk45p+BSEBw7Q31mzpsiePdy3ezcJasyYnG9/AcNVryDMnEkhsno1t48eFbnlFjLRrVt9XubWL0uXMtagXj0yOwsTJ5KBLVxImvvss1x5hUKpIJw8SUb91VcUIK+8Yh/78Ud+k0GDvCrhPmnSNEW++ca9dknv3iLXXGMr+K5YtYqBag8+aCuHIpwEjBtHpTE0lLFLa9bkz4TANKmg7t/PNsybRwE2ZozI0KHsowEDZNf//R/rugwaxP1jx1LhsgK0DxygMpJf77Bsmcizz1LA169PBdBVUYiJEbn7bgYeeht3x4+LlC7N7yvCIlWBgXZNAx/woBVdZ1ZKYKAd/2CanBDUrUuFqWJFD6U0J5BnCoLXmwAagNqpVoRPc+Keuf3LNabz7bdk8u3b20S4dy8DoO64g+elQ4aCMC6ORUvKlmVFMhFWJAsPF4mKytl3KGC4qhWECxdYdKZvX24fOCBSpQpnV94Eigs8+iU6mtXvKlVyj3zv0oWzuVGjyBwtJTMHUSgVhE6dOGt/7DFaVyzry6efUqn67Tefl2ZKk2PHUkmYNImBdPXqUTi5Yu5czqZfecUOJjRNKox16zJo7YMPWIWwEKDQjNMTJ1jUqnhx8uhFi+xjyclMLS1dWmT5cnu/aZKXN23KbzVkCAX8lCmZPs5nvwwfThqxAhNjYkSqV6e1r3ZtpmLmMPJVQSiMv1xjOlYKzLlz3L91q0j58kxncZ0puCDTAabrNMmVL0+3hGEwWva++65qV0OhYTzZwf/+R+GRnMz0uGrVRB54wC9XgNd+SUlh+eXwcJvBXb5MhvP000yVbdUqx6vwFToFwbLa9O9PpWnbNu4fOJDKQSapoX7R5NChFCLTp4usW8fnWRUZLddjv3722D10iN8+KIgpcBbvKCQodOP0xAmRl17id+nUyXbv6DpLm4eG8tuJcKYfEkLL7S+/ZFgjIz0y7JfffuO9Ro/m9ooV3P78c7pEXJWUHIBSEPKT6VjFVYYN48dduJD7d+ygebdz5wzTjvwaYE4nibliRTKUfftIyFfxeg2FjvH4C4te1q2jb/L66+lr9tO3nKGZ+803qSRYbouNGyl4vvuO9OKlUNeVoFApCHFxdMe8/DL76LvvuH/ECH4PK37AG2JiRBYtkq2vvcbzJ04U2bnTt8L15Zfs79Wr6WqoXFnk7bepOFg1+XWdcSKhoVTedu3KmffMYxTacbppk0iTJrTYjBzJ8WOa9hocvXuLlClD18I//3AcDR/u/V66zsngL7+QPkaOlBVffJFxmvHo0XzOH39wu18/TgKffpqWpByMG1IKQn4xncuXOfvr1o3+xp49uX//fgrzTp0yrLYlkoUBlpJCQVK3Lmu0f/stTWLpA5yuEhRaxpMRLl6ksOjdmwpB06a0PPmwLnlDhv1iGCKvvkp3l+Vu+OYbbr//Pl1VOWi6LlQKwjvv0JTbtCkXDDIM26LgTdFOTma1u1atyCoDA+VylSq0ylSqxH3lynHMu8Z/iFDQdO1Khv/pp+z/sDB78nDgAK2AJUvSp58dS6Cu07106BAnI5s2USHcupXKRlQU3VW5XBMh18epw8HFoo4c4Xtt2cL33LyZ7334MBW47FjHdJ1xJ8WL0yJr1SGZOpUWJit+Jzyc4yc9du8m7y9VivRQpQqLXNWsKWZAACdB7w4NAAAgAElEQVSM991Hl4S37zB4sF1Z0eEgL7j3Xj7388+z/j4+oBSE/GI6PXuS6Tz8MAMKk5LIgGvWpNnQ12IcR49yQZiHH5aEiAhqqhERjATu3p2Rxd6qa128SL/pvffaJT87drwqXQ1XpYLQtatIrVpUCJ58ksrlqVOe55kmg1179qRAq1iRwr1qVTnTuDGzXPbt8/4Mw6AL45pryFR1nUKuRQvSaHqf+BWg0CgImzZREXjhBSrVx45RyISFeVY+NE0u9lOzJgXDq6/SBJyY6E6Tx45RuDdqREHQrZt7gJnDwWJpt97KKPqQEPb90KF8bps2GUfOW0hKoiViyBDGLdx1F+nGdTGkzH4lS9JSdccd5FVdu4p8/DFnxNOm8f6HD2erQFO2xml8PBWbVasojIcO5Qz65ZcZuHn77YzbCg/3/x2Dg0Vq1GDA4euv06K7fr1/CyLt2yfSvDlpY8wYkUceYaD5Qw9xldRu3dwVkLNnGeMDiDRrRotSuviy2X/9JbJkCWMLQkPpUnSNexAhrXXvzrG9dy/jhKzg1JAQTjRzANkdp37VQbgakSO51Zs3M+e8Rw9g2DDmtd54I/NhdZ15tuHh7tds2sTFPRYs4Lnt2mGrCBq1acMiIAcPAqtWsUZCtWos5vHqq+6FPKKi+Nz/+z8WVbntNubRWov2XCW46uogLFkCtGnDv6tWAV9/DaxZwzoIFkwT+O035uXv3Qvccw/z6evWZe71pUs4NH06akZFATt3Aq1asRbCXXe5P8vhYP2E06f5rLg4PueFF5iXvWABcN99V/xKhaIOgmFwEaKyZTkmx4zhuzdpwhoSkybZuefR0cDLLzMfvXt31kAoWzbtVl5pUoQFrd56C4iNBUaNYjEzEdZCCQlhvvvmzdx/4QIwaBDrVAQEeG/z4cPA9On8TitWMOe/Th3WP6hbl7n0VauyRkCZMqxRUKwY38MweH5SEusExMayMM+FC6yHcPYsaxKcOUP6OHuW9RIshIezrkKFCszxL1eOizlZdQjCwvhOxYoBgYHYsm0bbr3lFj7X4eCzExL4i4vjvWNi2LdWGxIT7eeVKcN6B5UrA5Uq8f9KldzbUKYM22W9Z2Agx4pV7yE2lvUQTpxg3+3ZA2zbBhw6BBQvznF0//2si1Ctmm86GTSI3/y661iXom5djtdixexaIr/+ykW0qlUj32/Vyuvt3Gjl3Dny/bFjWTthxAj2qfXcxx5j4a4NG4CJE1lYqVEjtn3RoiuujZCrdRCuxh+udFai6zQHdehA89KAAdQGn3iCFoX0dbovXGAQmaZRO125Mm3W71UDP32apsmSJTkDSb+U7OLFnBH9/jtTZypWpLnxKsJVZUFITOSM9NVX6c/05vPetYuzw9BQuiB8zC7TlnvetIkzUk3jMrrpXU0XLzKt6957OZsdN45m06efZltyIJ8ehcGC8NNPHEf167OfkpI4W2zWzN3Pu2IFF8u6+WafC+hkSJPJyZwFBwRwpt+uHWf5mkar36uvMg5h0iTv18fEcNbbpAlnpjVr8vzZs3Ml9c0NCQm0IKxZQ7fLmDHkab1709rw5JMsD9yyJflR/fq0hNWsKfGVKrGttWrZ9RHuuosW1KeeYl/06cNA0HHjGIOzdi1dILm9ENX58ww47NaNfBlgrZoxYzxLIFv4+WcutPfyy3wv6xs++igtc0FBdNtlx3W8fj3vWbOme8ZRXBz77v77ed+77yYdFCvmd1BkRsjuOM13QZ1fvytmOkOGkOm0bEmC03X6jEqUsCOjLSxYQL9z/frMyU2HDJnOyZMcZIGBIj/84O5K+PZb+s42bWJcwksvXdk7FTBcVQpCnz6kge3baU7s3dv9+IQJVAweeMDTn50OHv2ycSNNx2XLeiodhw/TD/7WW6SdRx6hyfSaayjMrhAFXkE4cYLjtH17+nXPnKHAuuYad5Pwr7/SRP3KKxkqTn7R5JIlDIZs1Ij3feEFKg2hoVRKrPoUFrZvpzAKDWVsQ+/e9K8XErdhoRmnpknFpEcPxo6UKMGgXldXnVU4q1kzCuegIGY2jB9PF8ENNzC42A/47JdLlxi4HhZmZ7eIMC6lTBnGOhw5QvdK+/Z0PV/h5E8pCHnJdI4f58d76ikK6P376bMMCLDTY0RIkF9+yf09e/rUlv0aYL/8QgbSubN9H9OkVluvHhmOprHS2lWCQsN4MsOWLVTwJk/mzPWuu+yAJaeTDCgoiMFSfggFr/3idNLiFBhIWnONX1myhPcfO5aWqXLlSLvBwQyyugIUeAWhUyeOj8BAFu8ZN459sWqVfc5XX3GM/vBDprfziyZ//ZX3K1mSLPamm0T+/JOV9KpX54y8VCm2pW1bntOqFX3xmcxKCyIK5Ti1AlBvv539/9BDzCoIDaUCERHBOhkTJ1IpsOI4goP9XiU1w34xTY7XgAD3zIj58205MnIk23PDDe7FvLIBpSDkJdN5/HEGe4WF0ZKwfz8HvGuwU1ISzb9hYQwCygB+D7DNm2kCbd3aNo/FxDAw56WXRF57jRXYrpJloQsl40kPXaep8LHHaEUoX952BSQlcX+5cl4tS76QYb8sWsRZSIcO7ibUYcMY9LRxI9OqAgNp+WrV6opmqgVaQZgzh8y2Vi0qClu2kOFaBWpMk+654OBMx6iIiOi6/DN+PK0yR454Br+ZJoW+axGc2FhbWUtMZER7cDAtDIGBNFlv3Ji99ysgKNTj1DSpLHbqxO9Wo4ZdH8FS1pxOeyx9+im/3+TJnuPGqmly+LDIqVMS6TpZ9IVffiEdWCm3IgxALlWKcuXeeylrNC3rK4S6QCkIecV0Zs8mATVpQuYaF0ef5f3324wgPp4zg8qV/VrTPUsDLCqKaVZNmth+yTVrOCsaPZrP/OCDbLxYwUOhZjwWfviBM4/ff+cgnzuX+xMSGMVetWqW898z7Zd9+6go3nGHbZo0TQqjGjXol338cbqlQkNpPs0mCqyCkJDAKPimTamUHTzIPnnySTvfvW9fKk3WN0kPK86jb1+Ot+LFxS1qPiCAz3jiCbprbrqJzH7oUFpqPviAUfGNG9vfOCWFZuW2bWni9ieLoYDjqhinu3dT8D/yCGOELAvfpk20QFWoQOXg/HnWSdA0VmP86CNaca01H1zow2m5lPr3Z0yLL0X8zz9JNwMHclvXSR+NGjGzITyclo6bb862hSm741RlMWQFCQlA/fpcVnTtWkbJfv45V8vbtIkrkV26xJX5Tp9mJsL112d621lTp+KRdu0YmRsWlnnE6rlzjIYPC2OEa6lSXC1swAD+7dGDEdOu0fGFEIU+i+HYMaBePa7c+eOPwDPPcOW25GTgkUe4+tySJYyYzggijEjXdSAkBDP/+Sfzfjl71s5SWLSIUeEJCVzh7tprgXHjSB+NGnFZ4r17GTGeRRTYLIa+fbmSYnQ0o85nzwbWr+e4KFWKyzN//jn3t2vnfq1pcuXEr7/m+U2aAA8/DNx6KxYfO4Y2Dz7IyPNjx/gN16/nKoL33cfMkT/+4PK/NWoA77zDjIhFi9jfe/ZwxcQpU5idVLo0V4T0J0rdMJgBcPIk3+viRX7T5GRG8wPMiihWjFkG4eFc4bF0aWYBlCvHjIzg4Kz1ZSbIlXHqcPD9YmKYoXDpEjMyrPd1ODguAL5PaCjft2xZ0nGVKsyC8JUl4grDYIZC2bLAF19whceYGGaNbN3K7ebNOYbPnQNef51ZBzNnMsOkUSNmld14IzMbAgKApCSsmzQJTYODed727cCddwIffkj5kP57T50KdO7MZai7deN3vuUWZl3Uqwe89x6/64cfAu+/n+XuzNXlnq9GZIvp9OlDZhMXRwZTqhTw2mvAypVcejc+nqk00dFUDqpW9X6f06fJmObNA7Zvhxw9Cs00eSw8nMu4NmvGtMVmzbwT+ZkzwN13M81pwQIyhDZtyCjKliWBr1zp3wApoCjUCoII0LEjB3pEBJe1XbeOSmCnThQ8y5fbS7+mv3bzZgqRVasofKw0NE1DYoUKCLv9dqB9ewouX2vIx8RQYCUlAUuXUoHdt49psf37U1Ho0oXX3303hVoWUSAVhJ07udxy9eoUyg8/TKa7Zg3ffcQIpqlNmUJG74r16ykAdu9mumPPnmT8qfBKkykpTGGbM4eKVvXqVDoaNuS3nD2bSwOHhAC9erF9S5cylbVnTy7z/cIL7vc8fpz0snUrhcv+/UzfsxSBoCCO8/BwCsegIDvF0enkN09IoFC1rrFQpgyFaESE+8/aV768rUyUKUM+V7y4TyUmw3EqwpTGuDgK+osXyR9dUx5df9a+uDj3+xQrRmWnRAm+b3Awx5IIFeekJPLfixfZBwD7+4Yb7PTQW28FmjZlOqUrvv8e+PRTKoS9e1MoR0QwHVjXST/t2lFx3LyZKa2nT5NPP/YYx5JrGrq3ftm9Gxg8mPLjjjuAkSPZJldMmECamzQJ+N//OHlo25ZLRP/0E5WTo0d5r8wmFelQZNIcAZQC8BmA9QAugUtQzwBQO4v3yZqNZvt2mvFvuYUFZ7Zvp8nx++95PDGRsQE1a3pdkElEGP1qZSRUqsS4gVGjZOXnn9MPuXYtg1M++4yBbJrGAJVRo7yX3Tx+nEFPHTvSLHXsGP3P771H82Umq40VdBRq0+W0aaSX/v1pxt65kybGl16iudLbwklOJ2u0169PM+Xtt9OEOXky3UgbN4osXSqb33yThWAss+ZDDzEQ0RtiYkizjRsz7VGEzwgMpE+zY0e6rDQtS3EQFlDQXAzWOiV169K8v2wZx+mPP/L4tGl0DVir6VlISmKmh6YxENhHdVIPmnQ4aJauXFnknnt47xtu4PPr1aPboUsXfj8rBbJXL0aqBwTwWk2ju+mrr8gfqlaVtKC4u+5ipP3QoTR9797N7+hv3IhpkjedPEkz99Kl7IOff6ap/O23uc6LZdK+9lrGTaUvQmQFXVaqRDdVrVp8vwYNJPa662j+rleP+2vUYNp1eLiH2V0A8qZq1UiT7drR9fXOO3z/UaPIA5ct45g5fTprqZCmSbfazp10HQ0ZwrFy5532e1WvzviwL79kFhrAcRAQQN776qv8f+BAronw9NP8jvXqsUriddfxve6/n/FDzz3ntYqjV/51+DALVQUG0gWV3mXwww/kG1ZBpf79ydOXLaM7sGZNjvcsxg1ld5zmu8DPcoOBmwGcAvAFgPsAdASwFsBFANWycB//e9cwSGC33EJmv20bmfgjj/BD6ToJrFo17yssHjlC3yfANLYFC9wIyqcgPHmS1c5Kl+ag87a2/O7dJKDu3dmW338ngfXqxeu8VekrJCi0CkJsLEuuvvoqmaEVHf/55xRWa9d6XrN0KYVKWBi/3eHDPm+f1i+mydz9xx8nQ2vf3rvicfYs792qlc1sX36ZjNKinyZNyAT9qTrnggKnIIwdS0ZarBiFTaNGDNi0UtxCQykYXLF7N1M/q1Th2MwAbjTpdHJcR0Sw78PDGYWeEebMYb9XqsT0x6Agu1ZAgwasujd6NAWct0qqeYWkJArnPXvYb4sWicyYwQDXceOoYAwdKjJkiGx/6SUK4qFD2efjx9OvHhkp8u+/nBjt3cv75eD6AlmG08ky1CNGUClp0IAZRA8/zHH54otMFa5VK/NssMmTKQsefZR8tmtXDyUhQ/41fTpjY5o29RzrvXoxSHHHDra5RQuO3W+/JT8JCvIvqNYFRUlBKAGgeLp95QDEA/gkC/fxv3fHjCEBlSxJrfKNN6jlX7hAxvP66ySs9CljhsGBYwWreBMM4ocgjI1l6lpAABlS+pzYZcvIEK00uaeeIrNv1Ij/F1IUWgWhe3eWtW3WzK75/8cf/H4zZrife/kyhbWmkcn4sZKf137ZsYOzwKAgzoLS130/dow0+8QTFDzx8VQannjCLqBUpgzLf2cBBUpBOHeOM7rrrmNf9OxJQXz2LJX0iAj2tevsa/ZsCvYHH2QAWiZI6/vkZGaglCnDicH11zNLwh8kJnL2Xro0rw8JoYKQwytt5hUK7Th1OOxU9ZIladn77jv/leRVq2g5uuEG0tDzz7uNu0z75cQJWp3KlXO3ABoGlf5q1Vi348gRKgyffUarYs2atPT4KvTkBUVGQfD5IsAuAMOzcL5/PXvuHIV/vXqsnGiZKK0P+vXXVADSp6CcPm1HKo8alaFJyO8BtmkTLRfVq9Nk6YqJE2m2WriQikvlyjSjBQT4jtIu4CiUjGfdOgr7F1/koD56lNXTQkNFBg1yP3fHDgrp667LmTRH0xT56y/Sq7eZyfbtFErvvMPtrVupGIweTVPvjTeynZkUanJFgVIQXniBdF+8OKsVahpn9Jcv00LQurW7SfeHHzg++vXzTzgbhiwcOZLjqXlz9pWm0cRsrdpnrePQsCGFTlgYLRje6k3ExVEgBQTYM9hCUhzJFYVynOo6hXB4OMfAiBHe16HYvJlKflgYv2eTJu5WpgsXaEUIDOR92ralK+jIEYlMPxnwBqeTrq2gIPcFwxIT+azmzamMWqnJloW4QgVaGvxEkVYQAEQASAHwZhau8a9nn3/eXhhl0SKahT78kMemTuXgnjLF/Zq1azlba9KE1bEyQZYGWHw8GWFwMKvvueK99zgj2b+fTEzTOEO87rpsLcKS3yh0jMfppBuqfXsyiwkT6OKpUoV+aFfmHxlJpvPYY3ZsgJ/wa2bSujVnJukXh1m8mAzm55+5PWQI2/Hff/xbsybb76egKjAKwrJlpPfixenLrlKFjNcwyMBr1iQzF7FTHIODMy9ju3cvSw63aUPlCmD/AfRfL17M8xwO8oE77+Txt95iOuP06RQwAQGM9ahShYpYly52wZ1vvmG7g4MZH1LIUOjGqQjLb4eF8VuNGsV9f//NSdX113OGXqsWaerhhzleIyNp5QsI4DedNYuKhmnSdXTbbaSL1EW0UkqWZJzCd99lrnQPH877Dhhg7ztxggrvCy/Yacq1arGeSqlSfM7WrX69bnbH6VWRxaBp2iQAD4KBitE+zvkUwCeu+yIjIzO8b/mdO9Hi44/hCAtDVPv2KHvwIIITErDim29QKioKLT/8EAeefBL7XRZJqrp8OW796SecbNUK215/HWaxYlf6el5x/dy5aDBuHPY9+ST2de6cFsHc7MsvUTw6Gsu//RYNxoxB+R07EOR04njr1tjdpUuutEWBqBkZiTqTJyMxIgJJERFY36cPWvTvjwBdx8qvvkqjhRvmzMHN48dj79NPY/9TT13xQizeoBkG6k2ciJpz5mBH16440qFD2rEaCxei4c8/Y+0nn+B8w4Zo9vnnKBYfjxMtW+Km339HgGFg47vv4vSdd2b6nEcffRSSw1kMWR2rmtOJe3r1QlBSElLKlkVCxYooffQoln73HW6MjEStGTOw/Ntvcbl6dcA00XD0aFT77z9s6NsX5xo39rhfgNOJqitW4Pp581D24EHEV6mCM02a4GLt2ghMSkKjESOw/fXXcaFhQ9SeMgXhJ0+i5PHjCExJQcI11+BirVpIqFwZxeLjUeL0aZTftQuBycnQRBBdrx7O3XorSkdFocqaNfw2DzyA5p9/jlJRUQjQdSwePhyO0qVzsksVXFD8/Hnc2707jNBQXLj5Zmx87z3UnjIFdf7+GydbtkR81aqotGEDyh04ANE0OMPDEX3TTUi45ho4S5RA+IkTKHvoEMLOnIEeFobL1arh8rXXYt9TT6Ha8uWo8+ef2PL22wCAcvv2odLGjShx9iyi69bFkQcfxKnmzSFesh4qr16NJt9/j0OPPILdzz0HaBrK7N+Plv36YdeLL+J4q1Zo/c47ONu4MSrs3o3A5GQkly+PFd98k2m2WnbHaYFQEDRNKw2gcmbnicheL9d2AzAcQCcRmZGFZ0qG7+5wML/V6WQKyyuvMJ99yxbmFTdpwtSwX3+1Gfz33zNN5ttvmc7kD+OPj8d/EybgXiudsVw55tIGBmZ+7ezZzJ194QXmzwYEMH3ottu4etzw4UylqV+faVaFrDZCoUpzPHYMuOkmppquXAns2kU6+O039nu1aozh/uQT1qsYNw547rnM72uazHs/f57/h4Rg7o4dePDZZ/1r14QJpN333+eqjxZN9urFYxs3MoWtQQPm5S9dyhoKyclM2StZMsPbF4g0x4ED+W5JSfz78cdMETxzhilqU6cyHc00me7455/A/PkcI64wDKaYffIJU/JefJF9Ur8+j2/eDL1FCwT17Mk0uH79gMaNySs2bABq1+Z403WmpJUpw5opzZoxJXXLFqY1HjsG/PADv8VLL7H9zz3Htm7axFS8AQN4n5gYO/0vOprprnFxfNeUFDuFUdOY+hcczO8ZFsZvV6oU2+FaB6F8ef4qVGDa4BUqqDkyTkWYkmmlQEZH890vXuS3iI3le8fHM20yKYn9ruu8VtPIp0ND+f7W6pPWe0ZE8P0DA7nq5s6d5N9Tp5Jvf/st8NdfwKlTrKFRvz4wZAhTXOfO5Tg5eJBtqFSJz9u6lamnLVqwLXv3cjXIrVuByZOx+Isv0OaNN9i+rVuZzvrbb6zR8OWXTGNPL9gXLAAefZRpuAMG8DnjxzOdfulSfu9772V7e/dmKudPP5FOM0ChroOgaVpXAGMyOy/9C2qa9giA6QA+EJFBWXxmxkzHKjwUF8eP+vLL/BAvvEAhkJzMPPbixUkAH31E4pg0iULbF2JjgWnTWCdh+XIy//QIDmaO7X33AQ89xCIevgbxypUsvPHEE1zGNjCQTKZFC+bd1qnDHN7mzXmPFSsKTW2EQqUgdOzIZbh376bgDQ5mYaSFC0kvIqyj8dNP/P4PPuj9PiJkRrNmsbjO1q0UBOlRsSKXeL73XjKaiAjfbfvnH9LHs8+SSQUEkLG2b09lYPVqKpCdOpF+X3yRAuV//6MgywD5riBERbGQTFAQhe3EiSwq88wzVJS7dWN+uwjw5ptU6BcsYNEaV2zcCHTtSiHQqxfvYS3HCzD/vFkznKhdG9dedx2XYu7blwWVTp4E/v7b57K/btB14LvvqIQ0bsx89mnTOMaHDeOYda1HUbasXaegfHl+l5Il7SWXrfoHpsl7W8s8JyZS4FrLLVs1CGJieJ6FkBAKTktpsJZ3LlOGArZUKbv+gFWDwKpDEBQEBAZiydKlaH333XYbnE7yR6sWg1WPwWrLxYt2W1wVAtd6DcHB7rUYXNsSFka+W6yY/f4i9vtb7x4by/taNRZiY+37v/sua4C89hoL3j3xBMfu3r3k+2+84R+fnDePyl39+hyLAweSjqKikLBhA0ps20aFwkJ0NO8/dCjrMowdayugFhYuZCG1d99lvR2AtTlmzuRkY/BgKrkdOpAOAba7YkWfzSwydRCsH4A7ASQCGJbN6307bA4fpk+wQgUuE9q4sZ17+sYbzPE9doznmiZ9/6GhDE7xhU2bmF8dEsL7/t//MTti7VqZP348A6liYxmzMG8eI1ZbtrR9l99/7zuOYN06xh689JIdbDV6NP3gGzYwQrp6dfrcRo/23cYChkLj25wxg/7Am25iuuu+fQxostLpTJN578WLe8YEWEhJoS+0YUNJq4HQrx+j7PfuZZzC5csiZ87I0sGDGd/w0kv0aQcFMeV2xQrfbVyzhn7LF16w0+cuXKC/1So//OKL9NX368dzAwIYpJUBkJ8xCKZJ/3DFihwjbdsyOPPyZY7ZNm3sd+3Th/Sfvo9SUrh6YkAA893TL9MuwloS9eqJ3HOPnGjenLEdn37KALc2bbxfkxn27GENgjp16OeuXp085Pvv+V1za00V0ySfOXSIwbPz5jEO48cfmXP/5pv0dXfoQP7ToAFjmCIi2H8BAeJR18DbLyCAAdoREby+YUPe76GHyPu6d+eaA0OGMO5i/nzyqsOHGbyZG8GaFy/Sp9+rF1OOg4OZPg6wjsO772aYXuwTUVEMJixXzl7R9/nn5WLNmhzH8fGe1xw9yr4IDvaedTR/Pvm3VX45OZn3uvtu0ne9elwvokoVypMuXTJsYnbHab4L+mw1GqgPIAa0HgRk8x7ee9I0OTiqVuWvd28GJp4+zcjowEDmrFvnvvsuGf+//3q/365dvB/AgJWZMz2KY2QoCI8dIzOqWJFL1A4b5klMIlQSwsPtZX1N0w64iYpi0E3LloxwP3vW9/MKEAqFgnD5Mvv2rrvYt4cPM720XTtbWfviCw521yV+LRgGhX2NGlTy+vThugEZwK1fdJ1R1Y89Rhq7+24yWm9Yv57P6NLFbtvWrXbBr0uXyMxffpnZMtWqUeBmEOGfrwrCjBm2wLLG4d69TDuuXNmm82+/JSNOX+PgwAEGllWs6HuFvvh4Bh7Wry/SsSMDz6xAxIEDPfvGNCn8hw9nZPy8efaaKb4wcyYZfcWKFC7NmlGwfvxxxtflF5xOKi+XLolcvChzf/2VwvfSJe73xp8KArp35zi79VYGnJYrR/7oi3dbOHeOivqwYQzu9TY+nU5+r4AApi6WLCnHWrXieHrgAe+pk6bJehFlyrDOwfHj7setpafHjOF2VBR5zAcfsGhaUBDlk6bx56tYmhQhBQFARQDHARwDcA+AZi6/elm4j/eenDaNSoCmiQwezP+nTbMrJw4ebJ/7ySe0CFiRzK64fJmaalAQV3Bbv97788RPQRgfz2jnUqU4O/K2CNTSpZyFWKtKxsVxZvXEE2RUAGeI//d/mT+vAKBQKAjvvkthFBzMVNM33ySzt4TTsGGkIW/vsmcPGUPx4py1+5nN4LNfdu5k6pam0WrkbQ35jRtJQ9262bM0K0V2+XI7G+C770gvoaF2xoMX5JuCYClmZcqwEmCJEpwFW+lgy5fzPGvp5b//dr9+/nwKibZtfVsAUlKo1FtMvlgxMQICaDXYudP9XF3nTLhOHfabVW0wJIRte+stjsFFi2jF2LbN/XtfusQZYqNGfF6rVqSpHTt89oYh0zAAACAASURBVH1BQaEYp6tXk66bNePsu3ZtZiK4WmWjo6kwL1/O7zRnDsdRSAjHQZ06dpXLBg0oF9JbOjZupDUhOFiMwEDO8itVopXOV+GrI0d4TYUKNt1aGD2a9GspsNYKpXPnUv6UL09LRLlyGRY6K0oKwj0AxMdvaRbu49mLcXFkOhUrUqjWqUNheukSB/vjj9sEMXgwhf+cOZ73WbWKgrh6dc5yMjGXZWmAnTpFYgsM5Mw0PdHNmsVjlithyxbOXseM4cyxenUOlMwqhRUAFHjGs3Ur+7p2baYGWjNaS5OfPp3b6dNRTZNV50JCKICyUHdAxI9++fdf0m6VKt7dXitW0Fz8/vv2PmvWfeYMFdvKlZnSVbYshfCZM14flW8KwnvvUdGpVMmuNGetfGcVe1q8mELWWnpZhH3//ff8Ln36+GbaR4/SKlShAnkCINKwoaz58EP38XzxIpXAm26iovfuuxQSx4+zNsqoUZwgWOZ5VxN9iRI0L1sm6FOn+Ky2bXnebbdRYchidcu8RoEfp/HxdNk0a0ZB37Ilx6xl2YmNJS2EhNjfJiCAfNIqojV+PN10J04wjf3NN8lXGzUib7182X6eaYpMniyXK1e2J2WlSlHJ9DGOxOGg0h4czGqgrvjkE9KPZRns3Zt0eeQIn//AA3bNDR+FzoqMgpBTP69Mp1cvMsPSpVkmt0oVapVPP82PHBvL86xZyZ9/ul9vGPQ7BwTQn2sVT8kE2Rpgf/9Nomvd2pPoRo2i4LIKJFm57qtXk6E2akQBkp9lT/1AgWY8hkHze4MGHJzr1lGL/+gjHl+1yntZ39hY5uWHhmZaQMsX/OqXxEQWRNI0Cq30Zt+FC8mMrDLQSUm0TLVtS2ZXty4V0SpVaO5+7jmvj8kXBWH7dtJ3QAD99SVKsBCRVdvfMOjacy0KJcL9PXqQsfuqf2C5fKwKiQD7MHUth8jISH7bV17hOAoMZD96W3MAoMB/8EH6pp9/nkKoVi3WUBk7lm7D66+366Vs3sx216rF9ypb1q67UkBRoMepCJXfSpXY9zVrkp737eOxbduoDFevziJEv/5qx2u9+iqF8/33cxx4+76axoliUBAVujfeSLPuRs6YQfewdZ41+Zwyxfe4Hz6cNPXJJ/Y5pknaqViRbgaHg8rOPfeQXoKDOQ6Cg8lXvMRRKAXhSpmONRsMDubMyqrCNnIkGYpl0l+wgMTgOisR4UzioYeocU6e7PGBMkK2B9jhw2SK1at7Fsz48EO2Zft2EtiDD5Kh/fUXGWvZsmRaBRgFmvGMHEkmEhrKQd26Nc2ETie/S0QEhYgrIzhwgIK3du0rMh1nqV8WLKAZslUrT0Xy99/dFd2DB6l0fv45FZ7AQBYUsnycXqxOea4gWOuilCnDPrf6v0cPCtszZ1gy+YYb7EXMRDgL79yZ7+fLV7tiBZl88eJU/oKC+N5//cXjmzbJhZtuItts2pRjKCKCM7qFCzmzXLWKvGLPHu/BaefPU2BpGi2SixdzBnjNNTZN7N9POgkPp1ALCGA80ciRjFeYP59WomXLOKvdtIkKUlQU75+UlKcVGfN0nFqLT507xxn0rl18/9Wr2R///sv+iYykle6JJ2whXqIE+eXRo7zXunX8hk8+yXHSvj1p/t13vbv7Ll3id924kd953To+q0cP0mOFCiyOB4i0aSP/Dh3K60aOZBsCAtLcD9KyJe/jDbNmka5fe82dflu35oQkLo7vXqYMLVBffMH/77iDf70s5qQUhCtlOpYPqGVLavRdu1K7DAkhAxKhsC1ZkgzBFYcP08RYt673xXK8wTRphly2TDa8+y7LbP7yC/1aGzbY1orMkJBAC0dYmLu7wzA4OKpXJ9M8e5YaaO/e9ItVr85386PSY36hwCoIZ85wINaqRcE7YADp4vBhMpH69enfdA1GXbGCzOj++/2vnHj5MplfZCRpY9w4kd9/lxVffEEG4a8QiIoi46pe3VMxGTyYCrAV3W8FRi1dSiUzIoKZAuXLk77TWZ3yXEEYN44MNiyMDLF1awaQaRqFdEoKAzVvucU2+yYnM8ujYkXvlefOnKH7TdPoUnzmGd5f0/g806QFIThYTjZtytlaQAB5RBbq4bth3ToKJIBtrVmTz+zTh66GuDi6JkqWZDtat2ZsQsmS/F6+LBbWLziY/OzGGxnb0K4d3+vNNxmj5Jo9sG4dlcPo6GwtEJWtcarrzKI5cICK1dy5djbFxx9zJv700+yD225j/5Qvb1exzCh7olgx9tMNN5AWNI19+/jjVC6iomhZCgmxV93UNAb6btuW9XcRYd917kwF4/XXRR54QJwhITb9WPFs1robnTrxma+/7j1WaNUq8pj/+z/b+nfhAr/nQw+x/yZPtoPmb7uNNBIU5HXNl+yO0wJRByE/oGla0XxxBYUchuRBHYTcvL+CQlFAdsZpkVUQChJSC8HkKpMtjFD94h2qX/IPqu89ofrEO66GfikcJfUUFBQUFBQU8hRKQVBQUFBQUFDwgFIQCgY+y+8GFFCofvEO1S/5B9X3nlB94h2Fvl9UDIKCgoKCgoKCB5QFQUFBQUFBQcEDSkFQUFBQUFBQ8IBSEBQUFBQUFBQ8EJTfDVDwDk3TAgG45tCaImLmV3vyGkX9/b1B9UnBg/omqg+84WrpE2VBKLg4BMDp8uufv83JcxT19/cG1ScFD+qbqD7whquiT5QFoeDiYQAhLtun8qsh+YSi/v7eoPqk4EF9E9UH3nBV9IlKc1RQUFBQUFDwgHIxFDBomvaDpmkX0u0L1TRtqqZpCZqmPZxfbcttaJq2QNO05V72D9c0LVHTtEb50a78RlGmiYKKov5N1Fj1jquNLpSLoeChAYAd1oamaeUAzAJQG0BrEVmfXw3LA/wIYJ6maY1FZDMAaJr2HIA3ADwvIlvztXX5h6JMEwUVRf2bqLHqHVcVXSgLQsFDGoFpmnYdgFUArgFwZ2EjrmzgHwD7AbwNAJqm3QJgFIARIjIpPxuWzyjKNFFQUdS/iRqr3nFV0YVSEAoQNE2rCKAigB2apjUGsAZAHIDmInIwXxuXBxAGxPwEoLOmaXUATAOwFUDPfG1YPqKo00RBhPomaqx6w9VIF0pBKFhomPr3WgDLAGwAzVLn869JeY6JAJIBrAUQDuBJEXHkb5PyFYomCh7UNyHUWHXHVUcXSkEoWLAIrD+AeQAeE5HEfGxPnkNE4gEsBlAGwHMicjKfm5TfKPI0UQChvgnUWPWCq44uVJBiLkLTtNIAKmd2nojsTf23AYAoABcA3AZq5Zdyq30FEZqmPQjgsdTNqvnZlgKCIk8TuQ01TrMHNVY9cNXRhaqDkIvQNK0rgDGZnSciWur5GwEcA/AegM0AFotIp1xtZAGCpmk3gma5GQDKA6guIrfmb6vyF0WdJvICapxmHWqseuJqpAvlYshFiMhYEdEy+wGApmkBAOoB2CEihwG8AuBxTdPeyc93yCtomlYCZDaHwFSpHwE00jStVb42LB9R1Gkir6DGadagxqonrla6UApCwUEtAMWRmiIjIlMAjADwraZpTfOzYXmEcaCZt5OIJIvIEgDbAPTI32blK4o6TRREqG+ixqo3XJV0oRSEgoMGqX93uOzrBWAXgMmpBTeuSmia9h6AJwE8IyJHXQ4NAdBR07Qa+dOyfEeRpYkCjCL9TdRY9Ymrki6UglBw0ABMGUrLlxWRFABPASgLYJKmaZqPawstNE27F8AAAP1EZFG6w3+AAT9v5XnDCgaKJE0UcBTZb6LGaoa4KulCBSkqKCgoKCgoeEBZEBQUFBQUFBQ8oBQEBQUFBQUFBQ8oBUFBQUFBQUHBA0pBUFBQUFBQUPCAUhAUFBQUFBQUPKAUBAUFBQUFBQUPKAVBQUFBQUFBwQNKQVBQUFBQUFDwgFIQFBQUFBQUFDygFAQFBQUFBQUFDygFQUFBQUFBQcEDSkFQUFBQUFBQ8IBSEBQUFBQUFBQ8oBQEBQUFBQUFBQ8oBUFBQUFBQUHBA0pBUFBQUFBQUPCAUhAUFBQUFBQUPKAUBAUFBQUFBQUPKAVBQUFBQUFBwQNKQVBQUFBQUFDwgFIQFBQUFBQUFDygFAQFBQUFBQUFDygFQUFBQUFBQcEDSkFQUFBQUFBQ8IBSEABoxDZN057PwjXDNU0bl5vtyglomnajpmmjUt/P0DRtaX63SUFBQUGh4EMpCMRTAMoC+CML1wwC8D9N027MnSblGOoD6ABgf+pPQUFBQUEhUygFgXgbwK8i4vT3AhGJArASQLfcalQOYbaIVBORJwHsyu/GKCgoKCgUDhR5BSHVAnAngKnp9rfSNG2JpmnxmqZd0jRtqaZpt6a7fBpoRciwHzVN+1XTtHmapnXSNG27pmkJmqat1jTthpx9G0+IiJnbz1BQUFBQuPpQ5BUEAG0AJADYZu3QNO0eAIsBOAE8D+BpACsAVE137WoAlQA0yOQZDUFT//MAPgLQFUA9AJ/4uiA1LiIos18W3lNBQUFBQcFvKAED3AZgT7qZ9jegwnC/iEjqvn+8XLsLgAHgDrgoGK7QNC0YQF0ASwF0tO6nadpDAK7PoF3PA/jFj/ZrfpyjoKCgoKCQJSgFAbgGwAVrQ9O0EgCaAujhohx4hYjomqbFpt7DF+oCKAZgULr7FXN9rhfMBnB7Jm1XUFBQUFDIFSgFAQgFkOiyXRaclZ/28/qU1Hv4QgPQyrAy3f76AKZncF0MgEt+tkFBQUFBQSFHoWIQKIjLuGxfBGACqOzn9WVS7+ELDQHsF5Fka4emaaEAagPYmsF1z4MxEJn9FBQUFBQUchzKggDsA9Dc2hCRBE3T1gHoomnasIzcDJqmRQAIQ8b1BRrCMz6hAYBAZKwgKBeDgoKCgkK+QSkIwCoA/TVNixCR86n7+gL4F8B8TdNGg1kOzQFsFJE5Ltc2ASBgNoMvNAQwPN2+RgAuAzjk6yIRiQYQnZUX8QZN08LAQkkAszBKaZr2ROr2PBFJ9H6lgoKCgkJRhlIQmF0QA+ABAL8CgIgs1zTtPgBfAPgNgAPAFgCR6a59AMCyVGHuAU3TyoJCeXu6Q40AbM8sCDKHUBHAlHT7rO3rAUTlQRsUFBQUFAoZtLyRUQUbmqYNAXCjiDyYhWsCARwF0FdEfsvi81YB2CIi3bPWUgUFBQUFhbyBClIkBgG4R9O02lm45kkASQD+ysqDNE3TwBiEjOIPFBQUFBQU8hVKQQAgIicAvAz/MxcApkK+LCJ6Fh9XE0BJKAVBQUFBQaEAQ7kYFBQUFBQUFDygLAgKCgoKCgoKHlAKgoKCgoKCgoIHlIKgoKCgoKCg4IEiWwdB0zQVfKGgoKCgUCQgIlle+bdIWxBEJN9++u75cM58D6ZhwDmrD/QVwyEiMC8chulMcTvXOL0LKZ/VgBlz1OM+pjMF5qXTPO/oBpjOZL+eHxkZeUXtNy8eg/7fIJimCdM03du7cxYcYzvCNHT7fMOAcfEkUr6sBeeSH3K2P0eNggAQTYMEBUFuvJHbAwdCBg/m/zVqQM6f5/l9+nBf5cqQ/fvd77VzJ6ROHR6vWBEyfXru96dhQEaMgJQowefefz/kwgUe03XIE09wf8OGkGPH7PY1b86/AKRSJUhMTL7SdF7QXZ78vv/e7tewMMg11/D/sWMhEybw/+LFIStX2tf89pv9/Vq1ghw/nvv9dPEipEsXm/b79YM4HPZx07RpvVIlyKFD7u9XvTrp/9pruX3nnfZ7V68OiYvLsT7VDy5DysAGMLZxPBmHVsCMPpJ23Di2EWZyfNq2qTvhmNgZxt6FeU53zqlvwjH+cZ/HTcOAvmYsTN3ua33xIDh/f57HLxxCysAGMKOPQF8zFvracdBXDMtXmi6UQjKfO0zyE/qir8U5/xMxDUPMs3tERMQ0TTFNk8fXTxJj379p55uORP5Nvuz1fqbulJRvbhJ97Xi/nh8ZGXklzRfj+CZxDG8rZlKcZ1vOHxR91c88b0ek6P8NSjvmXDdBUgbcLKbuvKLnuz/QFGndWgTgr25dkdBQkaAgkXXrRDp35v62bUWcTp7ftSv3Va0qcuCA+/0uXbKPAyLPPCNy8mSGTch2fx45ItKmDZ8TGCjyyScium6/l9WOmjVFTp0Sefppbjdtyr8BAfx7hd8zr3CldJcn0HWRZs3s79+wIb9NaKjItm0i333H/WXKcNvCvn0it97KY6VKiQwZQnrLBjLsJ9MUmTRJpGJFPqtKFZH//vM858MP7XZu2cL9//1nv8vGjSKPP85z7r7bnZ7++Sdb7fYFfd0EcUx9K7Vppjh+fkD0Jd9z29DF8e0toq8a5f11ky6J8+/XxIw7m+3nZ0Z3ZkqCGPsX8/+4s2ImXvQ85+Ix0VcMd99nGGk82zT0tP2GI1lMQxcz/ny225yTSJV3WZeT2bnoavjlt4KQpgismyApX9YSw5kizknPir5yhIiIOGd/IPqaMe7X6E5xDG4s+roJ3u+ZEE2iNAzRF34l5qXTPp+fHUZtxp0Rx/jHxYw74/YOFowjq8U8s9t939apoi/+VpxzPxLj4HJe50WpuGIcPEimp2kk6/btbcF6+jSZPCDSu3dqwwyRF17gvmuv5fXp8c8/PAaIhIWJfPQRlQcvyHJ/Xrgg8u67IiEhvH/9+mTYFkxT5J13eKxyZZHDh0WGDuV29eoi11xjC7DOnbP27HxEoVAQRER27RIJDrbpqUMH/r3hBpHoaFv4VqrEcy0kJ4u89x6FMCByyy0iS5bwe2YBPvtpxQqRVq3sb//ii6QlV5gmadVSDiy6OnpUpEIF7p84UWTUKP5/3XW2sgGIPP98ltqaFZhJceIY+6gYJ7a4748/nzZBchW0IiJmdJQ4Jz0rZnI8t50pWX5uZnRnbJ8hKV/WEtOR5Puc3fPF8fMDbs93zu4rzlnvs11JceL4+X4xT+8WfcEX4hj1oKT0LSPGye1Zbm9OQykIhUxBEEnVpP96VfS140RExNg6zUPAmrozbWCIiBgHloiZ5F1IpV0Td0YcP7USMzqK2/EXPM7JCqM2Tu2gpqw7xTnjHTEvHvN6nvOPF8U5tx+fmRyfNthMwxDn1O7i+OPF3FEOLFgzu4AA/qxZUZcuVADKluX2hFQFS9fJDC0lYfduz3vGxor06WML8goVRD74gDN/F/jdn0eOiHz8sUjp0rbi8cknFCwWTFPk7bd5vHx5ke3bRdasocAqVkykXTubmVeoIHLuXNb7Kp9QaBQEEZEvvmAfaxr7vm1bbrdrR8vAG29wu2JFkR073K/dtk2kZUv7OzVvLjJjBhVTP+DWT7ouMm+eyF132fe7+WYqC+lhmiLvv89zSpcWWb+e++PibCX5rbeo1BQvTivbfffZ961YkQpQLsExq684RrUX8zwVcmdkL9HXT7Rf9d8B4vz9BZ/XG/sWUZCnJGTpud7ozji1UxwTnhJTd1AxceGzrjCjj6TxLY9JUdRaMfbTemMmx4tzbj8xk+LEjDkqxsHlYhxa4XFNfqBIKQhgmeNZAE4CiAewCcAzWbzHlfR3jkFfNoQz77N7xNg1R0RSCTKVWJ1T3xTnHy96XGfs+Uecs/pkSnxm7AlJeT9cjBNbuZ2q/WZqckuI4d/Ei5LSp6QYB5b4PteyKOgOMVMZoHN6D3FM7Jz2PPP0bnGMaJe7CoKui9xxh83satfm7BsQ+f13kX//JUMMDhZZutS+xrIklC9Pl4Q3HD1KRcMywWqayAMP0Iy8Y4dEzpjh/TrT5LXjx5MRWzPSoCCRbt1o3Uh//ptv8pyICCoHJ07Y7/HSS/b1gMhff+Vc/+UBCpWC4HCINGrkLpTr1eP/fft6/1auME3SXf369j2uvZaKxcKFIkm+Z6uz//5bZPFi3r9SJfv6unU5+3c4PC9yOkVefpnnlS1r07LTaVtA2rShsnDLLZJmfbLcW4DIlCk52IGe0Df9YZvyE2NFXzs+zbIowsmIsXehz+vNpEti7CANmRePi3N6jzT3a0aw6M6MOZo2ITPjz3PCk8mEyzG8rTjnfuS2zzi+KY3viYiYl07xryNRzDO7qRhkYI3IaxQ1BWENgD8APAXgXgCDU2Nr3srCPa6ow3Mazn8HivPX/9GqMPg20f8bLCIi5tm9Yp7b73G+cWCp6Au/yvS+pmmKcXgVLQCGLimf1RBj52yJjIwUY98iMQ6v5Hmnd4u+8Tf+f/6ApLwXkqblm7EnfN8/7qykfFhejKi17vsvnaZSMO4x0Rd/618n5AR27qTwtAT5009TKJcqJXLokMjo0dxfrpzI/tR+NQyRXr24v0QJkQULfN//2DGR/v1tgZ36SwkPZ1zAww+LPPWUyKOPctYYEeF2nlStSvNvOguEiIikpFAJsWZyO3eKJCaKNGkiabEQluUB4DMKwOwkKyhUCoKIyObNtkUKEHn1VZrtAZHJk92tPeXKiaxc6XkPwxCZM4dxMpaCaAnlm26iReKJJ/i77z6R2rXFsJ5nnde2LYW3LwtEYiLpwYpJ2LnTPma1r25dkYsXRXr04HaLFrZVDWA8Qh7BOLNXUvpVsCcu8RfEvGxbwszEWE6AMrAUGMc3p/FM05lM9+eFQzy2d0GaNdbYOUu2DuvK/4+sFsf3Tf1SKqxnm7EnxXQmux1zjHlYnPM+5vGEGL7L/v9EXzteUr6qLSlf1RZ90x/+dkeuo6gpCBW87PsDwJEs3CO7fZ3jMJMuScpn14m+fwm3o494+uHO7RN905+e15qm6Et/EDMhc7OgaehiHFgqZvx5iYyMFOfU7qIv+lpERIwdM8Xx8/1p9zSOrMk0kNCyFhhHVqdZMoy9C8WIsmfh+v7FkvJTyzRGkCf47DObsQYEiDz3HLdvv932EQMitWrZ5lTTFPnmG/u6oUMzFr4OB33LH38scuedolsz+vS/4GAGrvXoQcVD173fLzbWNmFfey1NwKZJpQCgedk1ELNMGQYtFjIUOgVBhC4ly2qjaSJff82/YWG0Gria9UNCMp6Fnz0rMm4chXmVKt5pBpDEcuVEHnuMcQKZuZBOnLCVyBtvdFc+hw2TNFfUoUMMZrWUmXvvzRd6MnWnpAy4WZyz+6bxEMeEp8U5+XX7nAuHxDGqg99BfrQG9ExzpzpGPyT6ypEiImJsj5SdQ57NUhuN45sk5dPqYsa6ByenBSSmJIip21Yc4+iGtIBF8+JxMRNjC4RrwUKRUhC8vgjQG0BCFs7Pbl/nCowdM8V0JIq+7EfRV42i4F/1c5r1QF8/URzjO3kQnZl4URw/3inG8c1Zet6VMmp9+VBxTPQMjnPOeIfZGRcOcVaQksBtL1HBuYaUFJEGDWzmd+ONnM1b/lddt2dbd9/N8y1MmEA/P0BzbXKyz8e4InL6dFoXtmwRWb1aZNMmbnszBadHVJTtH27YkAxfhIIIEKlRQ+Tzz/m/1bZffslqrxQIFEoFISmJs2+LnipXFunXj/9ff70twIcOpeKgaSKDBvln3YmNpTK4bp3I2rWMg4mL87+fVq+2A1ZbtKACYmH+fCrIxYrRsnH4sG2B6t7dnZ7G+5f9lFMwDixhnJJhiLFrrpiXTvnM0DIOr/SIzcoq/O3PNCFv6GJsm+7Gb03dwQDLPXaGh75+kphJl8RMihN92Y/i3PSnGIdXXVFbcwNKQQBmANiQhfOz29e5CufCr0Tf/LeYhiGO8Z3E2G77ttO013R+/LT9sSe9Whm8IbuMOu1Zp3enxUyISJoJjoPLEOdvz4nj9+ez9Ywcwfr1ZNTWzP7FF+0I7ilTROLjRRo3ljTTvavpdu1a24Vw++0ie/dm+rhsC77ISNtk3batnSUxcybbX6KEyJ9/0hJh+Ynvv7/QuRYsFEoFQURk1Sp+D0ugPvQQXUlWAGJiqsl6+nRm01guoJiYbD0u037SdZHBg+32vPqqu6K7YYNIeDiP/fYbFV3LyvDqqzxmuTvuuy/f6Enf9KekfFQpLaDa2Dlb9OVD3c5x/tlVnLM/uKLn+EN3pmmK45cnRV8xzOdxfcn3YkYf4XbSJUkZ2ECMQyvEiFonjh+aiWPKG6Iv/+mK2pobyK6CcFWs5qhpWhsAiwC8JCITfJzzKYBPXPdFRkbmetuygpLxUbhz64dYdvtPSAkuAwCQgCBATEBjTavyF3eg4f5hWHHbD9CDwtyuv+b8GtQ4NQ/rG34K0QJzvH2hyedx694fsKVuLySHVrAPiOCOHZ/hTIXmOFblfgBAgJ6MO7d+gKiqD+JE5bY53hZ/UG/CBNSKjIQZGIgAw8CuLl1Qf9IkOIsXx7Lvv4cREoK7+vRB2PnzONyhA3a88gqgsdhYaEwMbh84EOX27YNerBh2d+mCIx06AAE5U1ssICUF9X79FTXnzAEAHOzYEbufew4SFIQyBw+ixUcfISg5GRt79kTdv/9G+KlTMDUNZkgI/hs6FEkRETnSDgX/cfPYsag5Zw700FAEJSdjx0svoeqqVSi3bx9O3nknNr73HhAQgNKHDqHJoEEIP3MGiRER2Pjuu7hYt26OtSPs7Fnc+tNPqLBrF4ygIOx86SVEtW+fRrvhJ06g5YcfIiQuDnv+9z/sf/JJNBg9GjfMm4fom26CAKiwZw9E02CEhOC/IUOQVKlSjrXPX4Q4LqLVhrexsX5fXCxTHwBQ+dxKlEg6jYM1nrRPFBOamJCAIFQ5uxxnKjSDGVgsR9sSYDhgBhZDxQvrEV+iGhKLV3Z5viAiZjPOl7s1jQ9b0MSwea0Iv4H1twDh0UcfhWSjkmK+z/yv9AfgOgBnAczI4nXZU8VyGWZ0FDXZke1E/28wLQkj2om+mdHqpu4QY/d839enxi7om/8SY+s0n+dlZSZnJl9OS3PU/x3gNRPB2LtQzNgTYuxdkPZcI2qtX7ERuYaEBLoXLNNwtWqsPQAwOj0piYGKViDhp5+6X+90inz5pW2FaNGCJl0v8Ls/TZOzzOuukzRfJtZczQAAIABJREFU8OzZ9vEDB+z2fP01LR+ASMmS/DtyZDY7o2Cg0FoQRGh1uv56SYtTCQlhHIq1z6qxIUJLkGVhAJh9ctb/Qj9e+yk+nqmXlmWgUSPP9Mpjx0jnAOtomCaDKa04BKs+QvHi/DtkSPb6IoeQlgF14bA4p7yR5tc3TTNtpp527uVzrBlzfFOWn5MR3enLfxLHsHt9xgyY0Uck5ePKYpxiX5uORHH8fL8YUevEjL8gjlEdxLnsR3HO6pPlduUVUBRdDADKAdgDYAOAElm8Nvu9ncsw486Ic/6naYNH3/yXR+0BU3cwytdHMST9v0FppjozKc6D+P32yelOSRlQPy3Dwe2YaYq+YribwqAv+1Gck7t5rb2QL1i2TNx8rc88Y9dHeO01nrN5M7McAJpt02PzZjtGAGDwmGsFPfGzP1etcs8579iRDN3CmTMsxGP5iH//3V05uOcev/PoCyoKtYIgwkqErgK2fn3GnVjZAAMG2OeaJmNFLNdW6dI8Hhub6WPc+ikxUWTECDvWIDiYMRCuLgURBhnWqcNznnuOtLJ/P+lH0xjwWKyYu8JbAOjJTIgW5z+fimPS/9JilfT1kyTlixs9iiKlKRBxZ8X5+/N+T0DS052ZEJM20TKjj7gFVrudZ6Vpu/A4U3eIvuALMS+fEzP+gjhn9hZ993zRV4/2qy35gSKnIAAIA7AawCEAFbNxffZ7O5dh7JjJVBzdIcaJLWkpOcapHWk5u2kVyU7vyuhWIiLi+PkBOyUnVVHIiFGbpin6om/SKoBZAUUe5yXEiOO7JmIcXe9WctQxsbM4p76ZhTfOZXTr5s7UR460K8eNHctzli61j3/rJS1T1xnAaM3OLAY7dKjIgQPe6yCYJsvv/vijyG232dfVru1ZyjY62s65f+IJd8YeGMi2eav2WMhQ6BUEEQa6Aralp1s3WpZKlOD2iBHu58fE8BorhqRkSVqG5s6lVcALZv/1l8iiRayZ4JqK+OyzzEZIjxMnSFeAyCOPMDg2Ls6uwfDBB3YZaKvU8r59udA5WYdxepc4vmuSlrFgOhJZIC6DwETz3H5x/tmV5+kOMXbOyrDCYmRkJHlUasq2sXVqasl330HExtap4vjudrdzzLN77Tis1EwFf1Im8xtFSkEAV6GcC+A8gNrZvEf2ezsPYBF+ype1RN/4G10N3zURfZmnSdCMPpJhWWXz/MG0/GDnzN7inPYWB8z5g2lBjWZSnDj/fDktrcf5x0sZuzJS66JbaUr6vwPE+SdzjU1nspiJmc+S8gyXLrkL9jJlGKgYFMQZ1Zo1PG/JEqaupZ8JuiIpiQK/Vi37foAklyzJOgjt27MoTdOm7owdYJGdceM8Z37R0TbzvvdezjCtgk+WIvPjj7naRXmFq0JBiI9nCW9X6860aSzEVawYlbpJkzyv27OHmTFWECPALIPatZnC+tBDLGRUu7YYljJhWQw6d2ZmjDccP2670jp2JH0ZBi1dAAt6WaWhrfYOGuT9XvmEtDTpA0sl5YuaaZYE8/I5cYx7zGf1VhER48QWSelXIa24m77gC7sewq45YhxYKpGRkaIv+1FSBjbkfQ09Q+VAhJYNtyDxhBjWfNm/WMyEaEn5uLLoC7+WlG9u8qiTUNBQ1BSE0QAEwNsAmqX7hfh5jyvr8TyAsXWaOBd8nrZtxp316idzTnpWnFO6+XfPoxvEOLyShZJ2zxfHj3fy3oZOk13qwlEZ3mP3PEnpX9XN7Gac2iHO5cNE35K7ldiyjXnzSO7WLO/ee+0c8cqV7RzwZcvsc/r29W2CNQzOGt97T+SOO7zXQQgNZRZE377MqvDm43RVDlq3pvCxSvha60DcfXeBMAXnBK4KBUFEZPlyO8vEErz79jErJTCQx0b7MDnHxtL18NRT9jdO90sqW5aFi8aMybgOwp49djzLY4/ZyqdVJrpmTdJ+QIBdLrxpU9/1OPIRxr5/xfFnV9G3uQjl5HhWS0zIOBskray77hTH6IfEOMoS085Z74v+7wBOiC6f86hr4HEf0xR98aC08skex8/ts5WZfYvESIwVY9dcv98xv1DUFISoVAXB2+86P+9xZT2eB9C3TBF98SAxncnUilP9bfqCL9xTDJPi0nKIMxtIFrK1WJPLqmXGEc66zUunxYw5ynatGZNhHfV8h1UwyZrZf/edXZq2eXO75sGKFXbqYefOftVCiJw2jfEEO3eyeM7x45kz4WPH7NgGSzn49Ve7jQEBFEDeTMqFFFeNgiAi0rMnv5U1e7/5Zn7DadPsmBdflihXXLpEl9LWrUypvXTJv35atsydTq2aG7Nm2crLmjWsowHYFrNdmbsl8wPGqZ2pK9zqYjpT3OoNiIgY+/8T81z23CJ+x1yZpjjnfCjGdvt805kizpm906ymxoElYjoSC8QiTP6iSCkIOfErDAqCBSMlQRwj7hPj6AYRoTnf2Dnb87zjmySlX0SGpZEtZIdRO73k+DpnvS+O0Q+mbRek6mEeuHDBNtkHB3NGtWmTvbRv1672LH/3bntmdtddDCDMAFnuzw0b7KCz++6jYNm2jbEGAQE2U0/vzy7kuKoUhIQE2+9v+fqffZY0tGiRbV3o2TPLyz5n2k+TJtlKSJ8+toVpzx474HbqVLsSZ/ny/Pv119l82byDaZqi757PSoYurkrnpGf9Ki/vDZmuPZN0SfTVo73yLzPujDhGPyTmxWNiOpMl5ava4lzyg6S8X8Ij06KgQikIV7GC4PytS9p6Bm6VvZIvu2ULmKZpryyWGujjC9lh1MbWqWlKStozdYfoexbK/7N33eFRFG/4nTQ6SBFEBBsKIqAgqIgNu1iwoNh7Q/0pWFFEAbGjoKKiqIAggoAkKL1IDx0kEAKhBkISEkgvt2W+3x/f7e1d7i65XMqV7Ps8+yS7O7s7Ozc7881X3k+ZNCDo7XBEZIZ8GSuvrl2ZYc6YrJ3DvtLSTHKZVq3cHQudUKH2/PNP0yHy2Wd55Zedba5EjSiLG24IWUIkbwgrAYGIzUwRERx6aFAnf2sn+lm/nsNYAU7RXAEqY6/tlJdn5uuIiHANe83KMgWWYcNYiHDu6927+8bsGWCoCz4gZWJ/d0I4TXWkhDYSPvmKctM9H95IyucXu0VFeNLIyuJcroddcxoKsASEMBYQ9MT5JNMTSeakkvLVpSQzk4mIHQnV3x/3eI06ZzCpUx72ek9fB2r90AZSJt3v5iGsbfuTtHiOANDTdpG26EOf7hcU6N+fu74xoA8ezKrYOnVYNevcNoWFzDxn2Idfe42PlYJP7ZmXx6GVAD9n9GgWAHSdncuMicRILnU4dAYgXxF2AgIR8x8Ytv2YGNZOGXwZ+/ebPiatWnEWRx/gsZ3i400hsk0bDrk0UFxsppfu14/5NIwoGKNOpUJzgxUyY7eZxCkjiZSJ97kkbdKPbiPbu83L9Sdwhqf2lLpG2prvnRyuXU2Cespmu0aWn6Mt/oj0Q+tJ2zDRZ1NusMASEMJYQDCgZ6eQuuxzh9pN5hz1msxEZh9x5GfQj+10k8bLVbnZQ3dkTirnOC+VulRb/wsnifLCnx7UyMgwY9MNr+558ziyQQhe3ZdO+zx7tum70K4d09c6+RiU2Z6axuUNgaRlS3YcMzB8ODkcyowJ4JdfqvilgwNhKSAUF3NWRoDo4YfJ4fh65Ih53hAMDTOEp2yeTnBpp0OHTMIsQwDIcuIZ0XWTlKlnT3aCNMxm7drx39IkYCEAmZNK+rEd7KRYKsza0JzKzH2kb59drmnTjQdBSnZoHNfHa3ppZ02F1HVS/3yBtF3zyPZZV9IPeiZMC1ZYAkKYCwhStZFt5DlOKZnNmHj9wBpSF47wbD+TkpSvryRt0Sjet0vJZfIgZO0n23stPUY0yIJMR3iQnrKZbMNalxliGbSYMYO7vxHL3qIFUWoqr+qN40Y6aAMpKUT33msO1O3bsxOaNx6ElBSir74yyWuMycHZn8FwSmzUyHSi7Ns37EwLBsJSQCDiKJXISDY1DBjAv+NFF7HWyMCsWaaQGBXFwsSSJR6dYP+eMYOFyAceMImNTj2VBUfnviGlyQ569tnct4YN433Dh6ZrV/fQ2hCAMuFOUmNfc+zLDPecKNqmKaSMv4XP2wq9mjmd+5069VHSNk7mazyNmZn7SFv+hemUXZqsSQ++CJDyYAkIYS4gENk1AbpGMiOJbG/Wd2R61PcuJ3XOIAcnQWlIpcix0lcm9idt0Ycc5pj6H+kJcVwmPZGUcX24rJSk7/zbow+DMuFOUue+xddoakiE+HiElOZkbziYXXcdO5MZme7atvW80luxwjVVrhGWdvXVRLfdxhEJxsrN2K65hr3OnbFqFat/IyNZMBGC7cWpvqtOQw1hKyAQmVwDffown4Eh7Dk7KObmcjpywy8AYI1V9+5c9pZbiLp2dQ2bPeUUog8+YD+V0jC0T02bsoPiqlVm9Eu9ety3vPEnBDlkXoZjDJJZ+9kp0AN5klFGW/UtKV9dyscKT5IWP8GxmDnw2Q2OVb+2aUqZEQh60mL2gdAUXmCNv4W01eNInfce6UmLqvQdawqWgFALBAQiVnXp22eRfmynx/N6yuYyr9cPbSD92E4mDomfQMqkAXzfomzSFn9ULnWpzNxHMi+D9P2rgztiwRdkZJje3Qaf/qhRbBIwVvPnnGOqiktj507mOOjenWREhKtAYIS9vfYah6+Vxu7dpgPb11+bxDtTplTvOwcYYS0glJTwbw6wwGeYHV54wV0jVFDAzJx33GGmYHbaSho1Yh6EKVM8+rwQEWuvDO3Txo1sdjAE006d+O/QodX/3tUIKSVpGyaRPL633BBHWZxH+qH1RMR+UbaPOzoIl3aNfaDcHA4yL8MjwZu+dxnpmftInT+M9H0rPVwZ/LAEhNoiIOSkkm14O9KPbidZkm9P6MQqL/1YAtnebuxT6E2FkjXpGqmxrztUfDL7CNneaUr60W1+vUNQYfp0cjgs1q/PK661a3nVZ9h1zz+fqWzLQNzMmUyFnJDAhDnFxd4LJyWZURNvvGHap/v1C1vTgoGwFhCIeLUeGcl9aelSM6z21Ve9/7ZSsrC6YwcLnZmZnk1WzvjyS75vgwZEa9awH8Ktt/Ixg4WzUyefODyCGVJKUn65m7Rtf/K+ppD6x9Necyd4gy/9Tpk0wIVwTk/dwXTKZUSDhQosAaGWCAhETqxhWfuZwzzbXOEaHrflhRxWSEBQS0id9qTDs5iIvDpHhhycTQ3XXksO00JmJoeEGdEFZ5zBg7cX+Nyee/awAxvAgsHs2eRwXKxAtr9QRdgLCEQmi+Ell3CiL8Mh9rXXfBYAvbaTrptRE3XrMj04EWu+DL+Yhg3ZzFDa0TZE4RLareuk/j3Epxw0zijT58pumpW5aS4aVOX7m0hd8AGps14iNe5Nb5eHBCwBoRYJCEScf0GNfY10w0bn5H8gpSTlx1tJW+4hM6EdvgzUUlNcKEellGyGOHGoEjUPQqSnm6YGw3Z8441sarDZzLjzJk3MAbkUfJr4du0yndSeeYZNF8ZznaMawhi1QkDQNDPkcMgQDi80fudBg3yizfbYTiUlJvFRs2asOSBiTYXhd3DVVXz+zdCe0EpDKkV2CmWTh0Vm7vM5msBbv5M5RzkqwYPJVhbnkVSKST+6zWG6CFX4KyBEwEKIQoBOHoaw5YOO74E2picoN5XPCIHI699BxEX9AQAkdb+eQMnLoU17AlSSzwdsBZAHVoNK8qrkDYIGrVoB333H/ycnAxdcACxZAowYAcTEAJMmAUOHArm5wM03A+PGsaW4Ili0COjVCzh2DHjqKeCHH4AnnwROnAD+9z/g1lur/LUsBAiRkcCUKUDjxsBnn/FvvHQp0KwZMHYscN99QH5+xe6ZkgJcdx3wxx/AWWcBa9cCvXsDqanAQw8BUgIPPgisXg106MB9N4wgoush4uzeEPWbOo7JrX9AXzHG73sSEdCoNSJ7D4Roca7juL58NOSexQAIKM5BRJuLEXHmZZWpfujCH6kiHDaEuAbBGbpSQtq/X3k0K8iMJLJ90sktG1pZKzn98EaTB8HIqhYmyYK8Qkp2CjNCEQ1+hH/MnBf0449MOAOwvffAAccpr+1ZWMh+BoYD2rBhvII0bMgXXkhUFPzpYqsKtUKDYOD338lBanTiBJuXDJ6Lc881yZQ8wNFOus5Jn4yoh0svZYZPIjaBGZqKRx4xTQvrQ3u1Wx5kHocJc6plNrfquxeWmXa5dL9T577lkbZZSknqvKGk7/ybtCUfkzK2d+g7Y5P/GoSAT9SB2sJFQNB3xJLy/U2mo+KBNa42O6WYtDU/8MekljgcC72q3HSNbB+2J23rdPOYaiPl22tITwxzNbizqcEIH2vcmPMyGNi82Uz1XKcO0UsvESUmurdnXh4LFEaa6SZNmGKZiGjbNg5vrFMnZNjtqgq1SkAgMomT+vdnITQry/RrMYTRze6RR3/PmEE0bRpzKQAcAvv66yafgZREAwfyuR49THrud9+t2ferYcjCE2Qbeqqr6VMpItuo88ocn2JjY5knwUgDvXMu6QfWuN3bZezUFEf5UIclINRSAUFmpzD1p5QkTxzi6IJjCR7L6glxTICk2ihuzmzSNk1x8COoUx9zZIg0JHTHM6TkmOK88Heioz/+IAfJjLHyP+ccV+a64mKOSzeS8QCUf9ppRHfeSXTffURXXMEOZMYkcO+9Jm1ybq5JnDR2bEBeMZCodQJCTo5JWGTkTZCS0z23amX2kXbtOORxwACiK68k1UjNbGgNNm50ve833/C5Vq1MYbZr15CPWvAF+qENbhpNWZRjsiOO7e1wqNb3LieZxgK8Gvs6KT/29XhPqeukjL6EqZeLsknb8kdYaA4MVKuAAOBPP7ez/KlUTWzhIiAYkJpKMvcYyfwycseTOfkvmv4T2Uac5XA41FaMcYlSMKCn7ghJ5jC/4WxqePZZM8Lh6qvd2eiysth73EjZ7Lydcgo7Nzqre53vfdttPjmrhRtqnYBAxKaE6GjenPtDXh7RuHFMkiSES/9R69ZlYWHxYvfIhwUL2JRQpw4zgtarx/f2xLcRppC6Tlr8z25mBakUk7ZyrCOyS5n8AGlLPmENQv5xN8pmZ+gpm0kW55KeOJ+U0d3d6OVDGdUtIEgAWwD86+O2AoAOoLs/laqJLdwEBPXvd0gZfzMREcmSAlIm3e9xwjfgUxSDamNzw6bwJu9xQ0aGScE8axYP4ABP+F4m9X+mTuUUzhs2MEWzp3KffUYOjcTJ0Er2UlWolQICEQsCRrisp3DW3FzmUFi7lmjfPoqbPdvzfbZtM9M5T5li5lwYNap66x9kkIUnyPZZF5/5ELyaVKUkbeln7lrTMOA+cIa/AkJUBfwZBxLRRl8KCiGiACgVuLeFSiLymkGA1Hgnuh5Ei/YQdRtX6p4iKgbR/1sBNGpd+QqGElq2BCZMAO66C3jpJY5ouPVW4LffgAYNOOJBCJdLtIYNgR49vN9z2TLgnXeAevWAOXOApk29l7UQfnjxRWDDBo5ueOABYPFiIMpp+G3cGOje3bFLO3e632PXLuDGG4G8POD99zmCYf16oGdP4O23a+AlggeifjNEv74VIjIKJCVEhJ8BebZ8yL1LIc6/HoCAHvc6Iu8eC9GgeZXWN1Tha6uOAHC0AvfV7dccq3CNLPgF0aglRJPTIY8lgNJ2IOq2jyCanw2ZthN08lCF7kWaAm3WS6DMvRBN2vj/8YUy+vXjcMSMDA4ZW7qUwyF/+AF4/fWKhTnu2gX078+haBMmAF27Vl+9LQQnhADGjwcuugj4918WGCrSh5KTgRtuALKygFdfBe69l4WEunVZcI2qyFovPCAio0BKEbRvr4Lct6LC19PJwxB1GyPqhUWIaHsJoBYBMfWBOo2qvrIhCl9H/o+JyOfJ3q7VGEFE6X7Wy4KfkKu+gdwyzdxf+gn01eMqeBMNUIsBEVnFtQsxjBnDMeezZwObN7OQ0Lw5H3/zTZ7wy8OhQ8AttwA5OcCQIcDDD1d3rS0EK+rXB+LigNatWVAcNsw3IWH3buZASE8Hnn8e+PRT4LHHAEUBPv4Y6Nix+usepBAx9RHR8zGI1p0rdJ3ctwLqVz1BRdkQQoDUEohmZyHq/h8homKqqbYhCF/sEABOAPgJQB8Awh9bRrBtCDMfBANSLXEN1bEVmhnRnLgQPNnkpKaQvm9V9VcylLBqFTuQNWnC6Zu3buXMeUbomj2dr0cbZ1IS25wN/4Uw8or2F7XWB8EZ27ebfgRvvOHRX8XRTosWmRwITzzBZQcPJgc1eC10dPUGPflf0g+s9XjOaE+plrBDt5QOHy2ZfYRsI870Gv0VDkA1Myn+AeAOAEsBpAohxgghLq16ccVCZSGi6kAIAW3Rh5CJ8yBi6kNERkEeWg/1086gvDSv11LSQmi/PwayFdZgjYMcV10FvPEGsyg+/jibB9atA845B5g1i1XGCxa4rgSlZFtzz57A0aN83S+/uPktWKiluOgi9klp1gwYPRq47TZm2HRCTF4e8MorzNyZkwO8+y73ocWLWYPVtCn3sdpo/vMCuXsB5K5/vJ4nImg/3wm5ciyEEIhocxGfaHw6Iu/4HKJVpxqqaQjBV0kCbI64AcDPALLAfgYHAIwC0Nkf6SSQG8JUg2BAW/qpg9fAgJHgROak0o5vnyCpayQLT5A6b6jJnFhOuudaiZISk7DG8BbPzCS6+24ywtJyzjyT6OWXmTjJ4DkQgui996xVnhMsDYITdu4k6tiR+0p0NIfAvvEG0b33mjwITZuaBFvp6WZ2yL/+CmzdgxBSSpK6zmyIC4aTfpi5I/TEBbRy8sf8/75VLnwu+sH48GeJJf81CP5OrlEAbgcwBUCuXVjYCeAdAOf4c8+a3sJdQDAglSK3D0BPnE9HPrqcz5cUkPLd9SQzkwNRvdDB7t2u6aCJ2GTw119E3bo5BAXHdsUVXhM71WZYAkIpFBYSvf02m7Cc+o8WE0P0v/8RHTvG5XSd6JZb+Pzzzwe2zkEOWZxH6p8vkH5kCxERqbNfoR3fPuFervAk2d5r6cLKGK7wV0AQfK3/EELUAXAbgIcA3GWfeYPepVYIQZV992AHEUEbdw0iLr4fkVe97HIuLi4O/fr1C1DNQhS//AI88wzQrh2wfbsZqkiEpT/+iBuaNQPq1AHOP58TPllwg9XvvKCwkMMg09KAM87AP2lpuP2BB8zzY8cCgwezQ+KWLezwaMFneOt3lH8colHLANSoZiGEABFV2MZZFRN5NwBXA7gCbIY4VAX3tFAFEEIg8tYPIU7vEuiqhAeeeoo5EWbM4P9nz2YbsBAobN2aQyMtWPAHDRpwpIIdelyceW7zZuY5iIkBpk+3hINKgqSEPu9dRF7xHETzcwJdnaCGXx4uQohuQojPhBAHAawFMADALAC9ichq8SBCRPtrIOo3g9y/GpSfEejqhDaEAH78ETj3XCA2lkPMLFioTmRkAHffzSGNo0ezg6OFykEpBJ3YD+gWl1958FlAEEJcIIQYIYRIArAZwLMAlgO4GUAbInqFiOKrqZ4WKgEigj7vXcgdcwJdldBHkyYcy96gARPV/OPda9qChUpBUZhg6+hR5j14+eXyr7FQJqgkH6JuI0Q/MROiZe3lj/AVPgkIQogdYCfE1wFsB3APgNOI6GkiWkpEPjDGWAgUhBCIen4hInu/4OykacFfXHghs9cRMfHRnj2BrpGFcMTgwcCaNUzhPX68FSZbSVD+caifdIQ8vCHQVQkZ+KpBOAzgUQCtiOgBIoojIks/E0IQdRoAAPS5b0Ku+DLAtQkD3HMPM+Hl5QF9+6LOyZOBrpGFMMK5sbHA999zXpC//uIcHhYqBdGoJaIGTIBoW0bOFAsu8ElAIKI7iGgaETkYdIQQnYQQjwoh3hVCnGY/1l4IUSNE1vbnLxNCFAkhjgkhRgpR27mBy0fEOVdBnNUr0NUIDwwfDtx/P3DgAK4YPpztxRYsVBbjx6PzpEkmNXPbtoGuUUiDCrNwbsoskK4holNfiAhrmvAVFXZSFEI0FEL8CSABTJr0IYDT7ac/BvBB1VXPax2aglkdCUA/ACPB5o8R1f3sUEdEl36IOLs3YpQ86Bt+tcwNlUFEBLPZ3XILGqekAL17A/v2BbpWFkIVRMDIkcDAgZBRUZz18/LLA12rkAflpqF5zi7Alh/oqoQc/Ili+Aoc0ngDgEYAnA1j8wHcUgX1Kg8vAKgH4B4iWkJE48HCwWtCiMrlOK4laFywH3LDREBXA12V0EZMDDBnDo716gXs3w9068Z8Cboe6JpZCCWkpHBK8Q8+ABo2RPywYcBNNwW6ViENmbQIdOIAIk7vgo1d3oeob6VYryj8ERDuAfA2Ef0LZlB0xmEAZ1a6VuXjVgCLiCjP6dh0sNBwTQ08P+SR1awbol5eAREVA33rH9A3/BroKoUu6tbFpjfeYJ+EoiImU+rcGfjyS2DnTkC1hDALHpCVxVEwTz4JtG8PLFrEBFtr1iDLCmf0C6RrIKUIAKCv+gYyaTGfsBw8/YI/AkI9cHZHT2gEd6GhOtARQJLzASJKAVBkP2fBBzhscZoCFOcCAPRd/0Cb8SwAQOalQf39ccicVC729zvQ7aGS+tY/oC1ga5LMTIY67UnIohwAgDpnMOTuhVwu/mdoSz/lcqn/cTl7mmR15ouQ+1dzudXfQlv5DZc7uA7qn8876qlOexLyyBauw/IvoMdP4HJ7FkP961X+v6SAyx3fy+UWjYS+eSrfOyEO2t9D7O+UzuWMd/qnat4JQrB6uEsXIDoaSEriJE9durCWQQg2SdTy7c677w54HYJiEwI49VTgjjuASZMATQPq14cc9DTUXWM55brxjexbaf9GvoO2ciz3u0Proc54zvxG/njK6RsZDX3dj/ZvZKn5jShF3KczksxvZNMUvvfOv6Gm5zhuAAAgAElEQVTNfdv1G8k+Yv9GhkL/7y8ut20GtAXvc7ms/a7fSOzrkLsXcLkNv0Jbwjwh8tgOLqdV4p3+LfVOs1/h/22FUKc+Yn7342+CXPMdACDqqTmI7P0CLPgPf5gUNwF4DMBCD+f6A1hXqRr5hqYAcjwcz7afc4MQYjhK+UfEObOV1UIY7x+lxaCOEoPCuDhcsP9XtM6Mx/K6t6NR/gFc8d+fWCs7I7fx+bhu/S/I3L0VCQcjcHHiD2hSsB8rle5ocXIrLkmcgeWRvVFS91TcsH4yjh5MQdJeG3okjEdd20msKbwAbdL/Red9MzC/3u1ARBRu3DQFSemFONDuJC7fPh6CCPE5Z+LsI3NxXsoMzK/TFwBw87YZ2JHXEEdbH8WVW36ELboxNh1vifMP/I526YsxP/I6xCg56LNtBjYXt8HxFj1xzcYJyGt4JralNkLnvePR8uRmLJe97O80A2u1Tshtcj76rP8VWYn2d9o9Hk3y9/n1TrjidsTFxeGWAwdQx5vGwPL3gLWO8wIioKgIKasW4LTW6xBxRV/ExcXhxk1TkZRWgANn5uDy7eMRQRrW5ZyNs47+jfMPT8f8urcBAG7eOgMJOXVx5PSj6L1lPNToRtiYeRrOOzQNZx5bZP9Gcu3fSGscb3EZrt40AQX122Hrsca4MPkntMraiOV0BRoWHEbv7TOwVuuI3CYd0Wf9z8hquhEJhyJx8e7vcUpeMlYol6D5ye3okTgD/0ZcjuJ6p+H6+IlIPXAASXsV9EgYj3q2TKwuuhCnZ6xEl+QZWFivL2REjJ/v9CPU6IbYmHkazj/4B9qlLcT8qOsRreTi+u0zscXWFhktLkf3nCJk7dmPlHz3sb22j/f+oMK5GIQQV4IdBNcAmAnge/DE2wEsIFxNRJuquJ6l66ACeIOIvi51PBXAJCIa6sM9wj4XQ1lw5ibXZg4ElCJEPTwZVJgF2AohmtWEpSh8EBcXh37dugF33QVs28YHmzZl5rszzwROOYXzNBiaBMBd7Unkesy5f5alIvWnnLey1fxN7Nm7Fx3OP9+/i8urm/E+vpQLxLdvpGLSdTZFpaczh8bu3Xw8JgYYNQp44w3EzZ1r5azwEcY4LoSAvuV3iBbnIeLMS6Fvn4mIM7pBtGhf63OA1FguBiJaI4S4HsCnAMaBFwUjAKwHcEN1Cwd2ZAM4xcPxJvCsWbBQClFaIfTtMxF58X2I7DsKqNMQACAatAAatAhw7UIPzRMSgCeeAHJy2P9g1ChWHxvCgAUAQFJcHDrU4oHaI9LSgC++AL79FnjrLWDTJkTcd1+gaxUyEE6CbuQlDzv+l//NAoqyEdmifSCqFRbwK1kTEa0FcJUQoh7s6n4iKqrSmpWNJJTyNRBCtAXQAKV8Eyx4RrPcRMhlCxDRuR9Eg+aBrk5oIy4OvUaMYDvy668DH33E2gILFnxB69bAV18BDz0EDBgAzJyJy5OSgL59mdLbgl+IevQPQAiQrqHFyW3giHgLFUGlljdEVExEx2pYOACABQBuLkXKNABAMYCVNVyXkAIV54I0Bceb90TUq/EQUTGBrlJoY8kS4P77EaHrzHw3erQlHFjwDz16AOvWAd264dSEBE7SZLMFulYhCxERwar1Q/Houvd7Np9aqBB8EhCEEK8IISqUNNt+TXXpqscDsAH4SwhxgxDiOQDDAXxVKvTRQiloM56F/g97K1vCQSXx33+OTHv/DRwIDBwY6BpZCHW0agUsW4bcM89k4fOppyzn1koi4tyrsLLntxANWoCklTaoIvBVgzAGFeA3sFMejwHQzp9KlQciygZwPYBIAH+DfSDGoAZYHEMdUbd/jMg+bwS6GqGPEyfYIbGwEBg1CoctUhsLVYWmTRE/fDjQrh0wbRqbHyxUCnpkXVD+cWhf9YA8tiPQ1QkZ+OqDIAB8IoTwNSNNtUczEVEigOuq+znhAn3Dr4g4sxfEaRfYj2wOaH1CGprGtuJDhzgXw7vvAnPnBrpWFsIItqZNgdhYpu9+6y3m07CE0Mqh4amIuPxpiObnBLomIQNfNQirwKv1U33cWtivscivgwBEBJm0GDJ9Z6CrEh54+21g2TKga1fg118tljYL1YNu3YCffwakBB54gKm8LfgNIQQir3wJok5DyIPrQNKiQy8PPmkQiOjaaq6HhWoCSR0iIhJRj/3hEg5kwU/89RerfJs14xWe5WVuoTrx0EPMqzF6NGur4uOZL8GC36CSPGgT+yPq4UkQHSytTFmwgrTDGEQE7ec7oG/6zRIOqgIpKcDTT/P/v/8OnH12YOtjoXbgk0+Aq64Ctm4F3nsv0LUJeYi6jRH99g5EWMJBubAEhDCGEAKRlz2DiHOucjlOBZlokb2d/yeCTJwPUksCUcXQgabxai4nh7kObrEnLdV1YPp09Pz0UxYYzj+fCZLi4qyMjhZ8Q2oqT/w9egBnnAFcdhkunDgROHiQz0dFAVOnAk2aMKHSkiWBrW8IgDL3guz5ZWTyv2hccMDlvGjQAmQrhBY7GJSfEYgqhgQsASFMQZnJILUEERfdA9HcdaVLh9ejc/KPbIPLPQpt6iNAzpEA1TREMHIksHYtD+IfcxIarFsHXHgh8OCDOH39euDwYSA5mTP03XUXcM01fMyCBU8gYu6M9u2ZXGvLFuDYMWDjRrSPiwPOOw8YNIhpmdu1AyZwkjI89hiQmRnYugcxyFYA9fsbIXfPBwDI7X+iVdZGPufsdxAZBcpNAxVYbekVRFQrN3718IUyrg+pCz5w7MuM3aT8cjfJknySUlLsnL/Mc0oR/81OIXX+MJK6VtPVDW6sXk0UEUHUsCFRcjKRlEQffcTHAKI+fWjd++8TFRQQFRYSxcURde/O5045hWjdukC/QdAgNjY20FUIDqgq0WOPcR+JiiJ6802i/fuJNI1o/35KfPBB7jsA0QUXcL8jInr6aT52++3cDy04oB/dRvrRbUREJIuyXc7FzplDUkpSfu5H2pof3K6VmlojdQwU7PNdhedJX4mSBggh6lerpGKhShH1xExEXvu6eaBhS4gW7QGS7I8gzJ9eRNcDAFBeOig9EdC9ZCOsjcjP5xWblMC4ccBZZzF5zdChQL16wMSJwLJlON69Ozss1q8P3HknO5MNHswmiRtvBFatCvSbWAgWaBpHJfz2G9C2LfeVzz8HzjkHiIwEzjkHewcMAHbtAm6+mZM5XX45l/v6azZj/fMP8N13gX6ToIKMnwC5aTIAQNQrlapHCDa59noOEef1cTlF2SlQP7sQdNxi6XeDL1IEAB3ApaWOXQ0gyh+pJBg2hKkGQU9cQPqBteb+9lmkJ69wK1feSk4/uo2ktUIheuYZXrHdfTev+h55hPfPOINo+3ZHMa/t+cknXL5xY6L//quhSgcvar0GQUpTC3DuuUSHDnks5mgnTSN67TUu36gR0YYNRFu2EEVHE9WpQ7RrVw1WPjghi3L4r6aQ1HWPZUr3O5mxm5Sf+5EsziMpJWnrfyGpFFd7XQMFVKcGAaWIj+xMif8C6Frq+HlCiNGVE1ksVAZy3wrIPYvN/ZRNoGPbK3QPKs6BNv5m0N5a7gz1998ch96qFfDDD0ylPHUq24PXrOFUzuVhyBBg2DAgLw+49VbO3Geh9uKTT4BffgFOP525NM4sh6A2MhL48ktgxAjWZt18M2cIHTWK8zQ8/jhrJGopSCmCOro75K6/ISKjIXzNnlq3CUTLDkB0Xbsz91MQ0XVB6burt8KhBl+kCAASThoEMGmSBNC9VLnLAOj+SCo1vSFMNQhERFJKkicO8l8vWoDyVnIy52h1VC10cPw4UcuWvHKbO5fo5Zf5/9atTXuwE8psTymJnniCr7/qKiJFqcaKBzdqtQZhwQIiIYgaNHDRPnmCWztJSTRkCPeh5s1ZG9WrF+9/+GE1Vjr4oe9dRlItKbNMWf1OT5xPUrWRfngT2d5uRDL3WFVXMeBANWsQLAQ59E2/QfubkzBBKYT6dW/Qrr/95j8QTdqAdBXanEGQabuqsKYhACLghReA48eBZ54B9uxh/4OWLYHly9nrvCIQgjUQPXoAq1cDb75ZPfW2ELw4eJDDZInYb8UX7ZMzhODomUGDOA/InXcyYVe9eqxd2F4xLWGog4igr/8FZCtAxHnXQUT5l0GVinOhzXoJdGAVItr1QPSb2yEat67i2oYufM3FAABWSrEghjjlDECyqlHUaYjogUuBlh28lo9WC6Cv/hYRPR6FqHcKqCATouGproUiogCpA0phdVY9+DB1KjMmnn02cMMNwIMP8kA8bx7QsaNr2dxcYN48XDR5MjuQ6TrQvDkLA3fdBXTqxOXq1gVmzQIuuYTLXXYZ39dC+KO4GLjnHiA7mzk07rvP9dzcuezEumcPUFICtGyJDjEx7MDYrZtJ5S0ECwXp6cD06Xyvjz4CXnuNHWk3bao9qcaLTkJfORaizcUQbS9xOUVKERARBREVA/nfX0BD70mFRb0miH4rAaJOAxARRPNzQPkZkLsXIvLSx6v7LYIfvqgZwOaElQC+APA4gF5gx8VupcpZJoYahtR1kiX5/L9SROrsV0jmZXgsq6fuIDX2NSIimjdzKimfX0wy+wgREdk+60Ja/M/en2N35gl7pKZyeJkQRBMncmgjQDRzpmu5Y8eIXn2VqF49Pu9tu/pqovh487olSzg8sn59oqSkGn21YECtNDE89xz3hWuvZUdXIg6HHTGCqGnTsvtPt25Es2a5hjQWFRFddhmff/hhouuu4//feScw7xcgeArHliX5ZHuvJekH1hARkTpzIGnrfqLY2FjStk4nbfkXXu6lk/LL3aRvn036nqWkfHVpWDktwk8Tg6+T6RgASwCk24UF3f53D4A/wWmW+wN4xBIQahbahomkfH4RSU0lmZtGyq/3kMxNcykjbYX8N2M3qVMeIana3AZq/dhOh2Chzh9G+rEE83q1hGwfdyRtW6lJMtwgJdFtt/Fn8fzzRO3akZuNV9eJxo3jqASABYQnnqANQ4bwhH/wINGaNcyTcN555kD//PM8KRARjRzJxy65hMhmC8irBgq1TkCYM4d/65YtidLT+diqVWbfio4muv9+ounTiXbvJjp8mCg+nhKeeILo4ovN/nP99UT79pn3TUsjatuWzw0ZwhEOERGuwmgYQtoKSfnhJtKPbDGPaSppSz4mmZNKRHafBPuYZyA2Npb07bNJW/k1X1OU4xbxoK3/heTxPXzeSzREqKJaBQSXCzhb4/UABgP4FcAmAIV2gUFaAkLNQpbkk568gmRxrsfzeuoOsr3fxqEpMOBtoJa6RuqUh0k/vMn1Ph4+urDD5Mn8SZx3nrkqe/BBc/WWmUnUty8fj4wkGjyYnRnJS3vqOmshTj2Vr+nUySTDufJKc3CvRahVAkJqKjsUAkTz53M/+vRTk2Dr7ruJDhzweGlsbCyXX7iQ+w3A2qxp08xC27ezgBoZSfTWW1zm/PNNQTQMIZViUheOJFl40jymKaT82Jf0g94JyUr3O2XyA6TOfsXzMzL3kSw8SXpCLKl/h4dWpsYEBI834TDI8+1ahOFVcc/q3kJdQJC67uA70NN2ke29liSzzMFGaipHMeg66TvmuEnEvgzUMjeN1AUfuKjy9D1LSKphuOp1Ni0YDHedOzM7IhFHLpx7Lh/v2JFo61aXy8tsz/R0optu4mtbtCBav541DY0b8/OWL6++9woy1BoBQdeJbriBf/P//Y+FQoP/oH59ot9+K5MJ0aWdbDaiYcO4rwBE779vXmsIta1amc97xfPEF+ooHV2gH91O+g5up/LMn248CCcOkszaz/+XFJjHpSTl22tJXTiS9H0rSVv6aViYVgMqIITiFuoCgr5/NdmGtiBZkEVSStITFzjOOShF//3K6/W+DNT64U2kTLjD8QHJ4jyyjTiT9KRFlX+BYIKUTF0LEPXrRw5Smj2sbqT163liB4juuccUGpxQbntqGg/cBmnShg1Ev//O+23aEJ04UQ0vFnyoNQLCl1+aQmZ+PtGjj/L+6ae7CZee4LGdFi82TVtPPmmGyz77LB/r1cv0aVi1qopfKLCQShHZhrcl/T+TIl5bMYbU6c/6dL1XjWl2Ctneb0P6EfM3kblpLosiKWW5YZTBDktAqGUCAhGRnptO2pZpHu1letJiF41CaVR0oNaPbGGthBdTRkjjt9/4UzjrLJP/fvZsPrdggemI+MorPNF7gM/t+cEHfK8mTYg2bTKZGfv3rxXc+rVCQNi2jSgmhpkOt20jevxx/o3btvVqUigNr+30338sUAJEt9zCDovFxezMCBDdcQf/bd8+7EwN+tFtzJaYmewY83xd3XsVEKQkfedcj2Ootupb0pP/JXXWS6TOesn/igcB/BUQLB6EEANJCX3Z56CibKAwC/q8oUBeKp8rzII2cyCoJA8RHW50y+Lo9zPVYmi/3gvaOReibmNmWpwzCFSSVyX3DyiOHQNeeYVDyBo14twJr73GYWnLlnGoYnExMHo0MHYsM9tVBh98wKl9c3M5R8Ozz3J+h1mzgMmTq+SVLAQQJSXAww8DigJ8+inzZ0yezGmcV6zg0NnKoGtXYP16oHNnYOFC4N57ue/OnMnpoP/+G+jZE9i3jxk8wwAyaRGoIBMRbS4GiKCOvxVy6zQA8JvnxYAQAhEX3gEREQF9+RfQ4yc4zlFuKig/AxE9H0fklS9V6jmhiorwIFgIBuSnQybEIuLi+xDR+kJEv7PbJAnRFKA418GHUB7ksR3AyYOI6NwPJCWgFkPUaeBWTkTXQ/SgdRCNW7P2JSIKlJ0CFBwH6jauyrerWRABzz/PQsGllwIbNzJ/wSefcFz6HXcwne24ccBLXgaIzExg2TJcOH06TwTFxRyL3q4dD9TXX8+0ugaE4NTRus7PeeABvv999wGvvsrl27atmfe3UPV4/30gMRG46SbmPTBolf/9l5MxOUPTeLJfuRLYu5eJuYQAWrVCeymB007j/lhaKD3jDCbs6tMHWLAAGDCABYRJk4C77+Z7NW4MjBkD9O8P9OpVY69f1SApoS/5GBE9HkFkr2chomIQ/fx8oPm5ZV9XkAm5Mw4RlzwCEV0XdW1ZIKKyBYqGLV2SPEXd/gnfS9cAEcFjXr1TIEJ5zKso/FE7hMOGEDYx6AVZHM5oj0yQtkLS03xL2qJOe5K0ZV9wXHD8BFImDeB7pu4g25v1HaFC3lR36pzBLulSQzocyDAtGCpbI53zhg0m/8Ho0e7XGd7lt93GHuRlxbELQXTjjUTz5rmaEJyT9nTtypwKADszhrGpIaxNDGvX8u/dpAnR2LHk8GVJSHAtd/w40bvvMm13WX0H4KRgw4Y5omVckJbGUQsAh0pqGkfWAEQdOpDDobY4tOP5pWojPT+LlEkDyqSA1//7i9Qpj/A1GUlk++QCB0dM3pBTSds0hc/Zkzt5fV5JAen7VvL/UpLy022krhhDypc9vPIoBDtg+SCEt4AgdZ3UKY+Qvm8lyfzjpM7+nyPsULN3Xk+TtZSStOWjSd/LnvJ60mLSj2xx9+pVihxhQrIgk2yfdSGZnuh2P23LNNL3r+Z7Hd1OyhfdSBZkVem71gicoxaMULTff+dYcyMs0RPHfXy8SVJjxLc/9xxtHjyYBYtdu9i3YPp0zt9w+ulm2csvJ9q82byXonB8uyEYXHAB///jjzXXDjWMsBUQCgtN3oshQ5jfIDKSBUkDJSXMgdGggavwOHo00dKlRDt3sjCxaBHtfOwxJlYyIhfq1ycaOtTdQfbIEaKzz+YygwfzMy66iBzhuiEcSqut/o707ewLJAtPkPrnC26Tuzx52MHPoh/ZSlr8BI/3WjT9J8e1ytdXkrZijPfnbppCtk87k9TYCVRPWkwy5yjJk4c9kjOFAiwBIdwFBE0hdcEHpB/d5n5O193IkYzjRETqvPccH5qBsgZqWZxL2qpvzVDJ7BT3MgVZpKcnkrbqG8eHFDJwjlowBtcnniDKyjJXZC+/7M5e9+KL5mR/8cVEf/7p8CT32p6aRvTXXybpTUQEx6wbBEnZ2Wac+4MP8qTSsCGHQYYhwlZAMFbu111nRhI4C3o7dpgCYJ06rDFKcf+uDDja6dAhokGDiOrW5WvbtSNaudK18N69ppD7zTcspNaty32pQQP+u2mT+0OCHNqyz9kJ2x6O6LHMhkmk/HhrhcIc9dQdDu2r/t9fHjUKhjO28331YwmkF+aQtmGiQzMRKrAEhDAWEBxMiNlHyDb0VIeQoC0f7VXlpS35mNSZA73e09eBWk+II9uw1m7RC+rMgaROfpDrJSXJk4d9ul9QwDAtGKGLHTowCZJBXnTnna7RCjt2EF14oXnNxIkc5+6EcttT14nGj2f1M0DUsyfRUbu69OBBombNyEGeAxD16eP2jHBAWAoIq1bxSv+UU4i6dOHfb9Ag8/ykSWYkzI03ujIieoFbOx0+THTvvaaQOWyYSdtMxOaNOnW4HrGxRD/8wGUNbVjnzqxdCAFIXXNMzPqBtWQbcooLfbzMP05q3Bsc0aDrPpk5PfU7qdrI9lkX0nfO9XiNnraLlDG9SOZlMBXz5xexqeHzi0hPXuHn2wUGloAQxgKCMuFO0hZ9yCE5e5aYH8+OOaRvn+VS1nHu4DqHWcETfB2opa6Tfmwn/1+U7VCxyaIcBz+CtmUa2UacFRqxwseOmaaFmBhWBW/ZYpIj9ezpGh42aRIPvMbgfsxzKlifJ75Dh4h69yaH74MRE2+kAq5f39RifPttJV82+BB2AkJBgUmgde21/PfKK1mzpChmHobISGZR9FHo89hOUjIxkuEf07u3q2/CzJnch+rV4/BKg9PD8HUYNqyKXrp6oS0aReofTzv2ZZqrqVNmp5Dy021ec854gtcwR/uYJZUi0jZOdtEYSFshacs+d2hIZV6GnXwu9MwMloAQxgKCfnQbafE/OxgMZWayR9pjlngv9+nD8WegVn663Y16VN85l9SVY90+4qCElER33UUu2oPPPjMdys44w+TLl9LkLIiKIvriizIH9wq1p83GJg2AVcBz7SuY4cPJwccQFcXCQnKy/+8bhAg7AeHll/k3M3gITjuNhcjiYtZEGcdWrKjQbctsp+Rkoh49+N7nnmsSehERffKJ2Yf27DGFgzp1uE9tczdRBhv0tF2kbZ/FlMpO5ks9aZFLjpiKoLx+px9YS7ZPL3ShcHY5n/wvCweaStrij0g/tJ7UaU+GDP28JSCEoYAgc9N4K8pmFrHkf4mISPnuelLnu68GpFJE2rIvfPIJ8Geglhm7Hb4OhqStbZ1O2uKP+Fj2EUcdgxIzZnCXN8iQrr6a2ekiI3kANey0NpupUWjUiDMwloMKt6eU5mAeGclOjbpOdOutfMwwaVx5pVdyplBEWAkIy5eTg/SqTh3+HVetIsrNNbUJHTqweaCCKLediopMk0OzZkSr2XGYpOSIBoAdYBcs4P8NE8fFF5sMjEEGqdpM34DDm0gZf4vLBKxOfZS0Zf5FEfhELW9oCtISSRbnmcezj5BtaAvSj2wlqWuk/HoPaTvnkfr7EyTz0v2qT03DEhDCUEBQ494k5afbiIhcnGJk/nEX/nBt42Q3J8SyIKWk2NhYkln7Sds42XFcP5bgU54F/fBGUn64ybVOUpK6cCQpE+70uR41iqws0x4LMGXt6tWmc9dkezuUlJgZHc84g/0PykJ6OtHMmbSnf392Muzblyf5Bx9kr/OZM/nZ3jB1KtuUDSHhxAle/RnPB5i2N0wQNgJCXp75Oxn96ssvWTjo2ZP3u3f3HJ5IxMLg5s1EX39N9MILrNm66SY2C7zwAu146imm+Hb2M/B0j9df52fVrcvCLhGbPbp25eOvv26WMfxfRo6s+vaoAmhrfyTbxx1JV1xNlY6cCT6o9qWucWI5+8St719Nespm302qUpIy7jpSF7q2kSx0p0I3FkmhYHKoNQICgMYARgDYCCAXnIJ6DoDzK3ifSjV4TUBqCilzBptOiUs/9ZixTFv+BWlrfQuNU+PeJHXWS5z+NHE+Kd9czc8qziXb6zGkH1pPRET6gTVeaZVlXjonMXFSuavzh5Htl7uC92MxKI0N++2ECWY4mOFQVlxsZmvs2NF0IiyN/Hz2UDd8CcrbhOAV5aRJnh3Fpk1zFRK2bDFXpFFRPPjv3l19bVODCBsB4YUXyOFHAjBVdkEB0VVX8f5VV7GwUBq7d3N/a9nSt77TvDn7MWzZ4n4vA199RQ4zghFWeeCA6fg6caIZRRMdzVt5gm8AIHWNtK3TOcSwKJuPnThItrcalmlakDlHSV0w3OGwaBvawuF/pf75Aqnz3uPxbuffPlEmy4JM05yrmBwSsjiX1N8eIpl1gGThCVK+upTU1d+T8tVlQe9/VZsEhM4AjgH4EMCNAPoBWA8gG0DbCtynci1ejZB5GaRtmkK6aiN12pOkH97EPAgzXyQ9abGjnL5vpU8evOqsl0lb/R1fc3gT6QfjPXv15h93hDbaPr2QtPW/8nEvIURSStI2/05SKSaZmUx6Kg862oaJLklVAo5588hFzXrffUQPPECOaAFVZeHgllv4WKdOpi+CM4qL2RfBCGMzws6efZa2vvwyh58lJPC2ciULIc88Y04ihsPYDz+4mw0MISEqitXC339PDvUxwNwLYWBqCAsBYfFicpifAA6VPX6c6OabyeHompfnek1yMif6MvpBZCQLjSNHctTB5s1EiYksCMTFUeLDD7NTbHS0ec2NN3oXFL791hQS5s/nY0uWcJ+qW5dDcmNiTGKvHj3K1k7UIKRqI23LH2zjL84jbcMkl/OeSOCklA6hQeYcJWVcH4fvldTc3ys2Npb0A2tJ+5e1cTJznz1E23sbaNtmMr+MYXrQVOafydzHY9/Kr0k/vpe0jb8FfcbH2iQgNABQr9SxZgAKAHxQgfv439rVDD0hjpSve5sdsw3JkmAAACAASURBVMQ9e6AsPEG2Yad5DbeROakkj+/l+22f7UgNbaC8gVqqJWwT1HVSvr/RYyiQLDzJKsEDa8xj2SnMtuiFsKTGkZtrquoBJi764gtzcj9+nAdKw6HswguJMko5eUrJoZFt25IjzOzhhzm0zD4wlNmeus726rvuMolvLr7YtBsbmDSJHI6LGzaYDpWGGSQMTA0hLyDk5pr9wJhw165lDYIRTuhsUiooYNbEmBiz/336qWcB1AmOdjp5kif/9u3NPvzgg545FAyhsk4d0yly9GhyODOOHGn2L4DrEQTQD20g26j2pO1ZZh47uI7UqY96NXnqB9eR7e1GJPO9mHBKoXS/05MWc6ZaKVnz4GGCl4UnSE/wEv3g5Hsgs1N4YWVnoQ1G1BoBweuLALsAfFeB8v62dbVDSkm2n+4gbe14nqC/7EHa+l/M80aoYRkMhuqUh0n98wWv530Pc9RIW/eTg+K0tC3OoYpTbeyH8NerpE591PEeAYehCjYG6HHjzPDGDRt48jay7XXo4C4cHDtm+iQAzFPgQd3v88S3ZQvRFVeY93vpJVcqXMNx8dRTiTZuNIWbyEheCe7d639bBAFCXkB45hlysed/9JFp4z/nHNcw2Ph4ojPPJIf26sMPfaY9dmsnRWHNU6tW5vN/+82dlnvcOHJoN7Zu5fOG5uKee0yuD8MxN0hMV1ryv2R7p6ljwpdpiaQu+MA17FBTmcBNKeKJ/cQhn+9fVr/T1o4n5Ze7vWtKlWI2YTjS3ueSbVhr0hMXkDy+h2xvNSB15kBSvr/R5/rUNGq1gADgVAA2AC9V4Bq/G7u6IAtPkPr74yTzj5OeOJ9kRhIR2U0J9olZPxjPai9P7F956Q5eBFmcW6Y/gF9RDJn7yPZuM/e4ZClJ+eEm0tZ8zx+vprJg82PfCjlPVjlWrCCH3RUgev55HsQBdg6Tkui118jhEFja23zWLHP1fv75RGvWeH4OVbA9pSSaMsUMtezWzQxnlJLof/8jx6pv7lzWWBgCztVXhzSBUkgLCIZpwTBVXXutOSE3a2YKb7rOWqqoKHNiLoM10RO8tlNBATNxGpqou+9mki9nGOGyp57KoY7Z2Wa/HzaMNQjG9VdcETDTldQUUme95CBZkzmpbOb0kqZeFp4kZfQlpB8pwx/DC8pkjs1MdmgKPGprc9NIGXcdyUwz5Fg/tMFh3tWPbmeOhFzPHCnBAH8FBMHXhjaEEL8BuA3sqHjCS5nhAD5wPhYbG1v9lasA6pZkouOBKdh13jNQoxujefYO5DY8B1p0Q0eZKK0Ipx9fjZTWN3HmNyeclrkOZ6fOw/qLRoJEJdMSewIRmuUm4mSTThCQEFKHjIwBALQ4uQ35Dc6ErU4zAMAZ6cvRJH8fDp5xJ4rqnVb1dSkHkTYbrh00CA3T0gAA+W3aIL9NG5y+cSOO9eqFTW+9hXPnzkXniRNha9QIaz7+GAVGFkVdR6epU3HenDkAgAO33YbExx6DXqdOldax7okTuOSrr9Bi1y6o9ephy+DByLj0UkBK9Pz8c5y+fj0yu3TByY4d0WHmTOgxMYhUFPz33HM41LdvldbFQtmILC7Gda+8gvqZmQAApVEjJDz5JLqPGwcZEYF1I0fiZKdOiCwuxiVjxqD1xo3QY2KQ8PTTOHyT+7daWTRLTET3r79Gg4wMFLZsiY3vvIM8I5U0EbpMmIBz5s9HYcuWWPX556h34gSuevttCADJ/fqhw+zZ0KOjEamq2PHMMzh4++1VWj9fEK3mocveH1FU91QknzkAelQ9dDjwGxoVHcXmzu+a75qzEzIiGjmNOwAkARFRPRUiwqUJI5HV9CIcaHuX2zkIgRglB0p0E/49iXBG+jKkndobJCLQ6sRmFNRvAxkRg8L6p3t+RoBw1113gYgq3gn9kSqqegPQBEDH8jYv1w4EIAHcXcFnVlYoq1IYq331t4dInf4sr8DHXO6w5cuco6TvWerxWn37LJMRrAynG2dUdiWnLRpFyo993euSspn0o9tJW/UNaet+4joFIlb4jTfIoUoVgj3HDTVwTg47hhmscxs2mNdlZ5vOik2bssOgD/C7PVWV6L33yOHb8P33fLygwIyyGDjQVA0LwSvAEM3VELIaBEOrY2hyvv3WjIiZNo3LpKURXXKJqXH67z+/H+dTO+Xnm8629etzSK0BXTf5EC6/nHkTDB+Fdu2IbrjB7HMB6E+OEMHje0n57nqHuVRqiptfgTpzoINrxV/4TC1/eKNpTi01lkpNIdvHHR2h4bI4j5QvupG+byX7RIw6j5QJd5K64INK1bU6gFA2MQB4BgCVt3m47k4AGoA3/Xhm5Vu9iiCL85jfe/9qpjA2yIjstjYizmymfHe9m51MFmWT7cP2jgyLviI2Npb0PUscYY0ya3+FIg9kXrp5rVOd1D+eIXXu2459PS+DbO82d6RPrRFs3GiGDQLMWhgdzYP7li281a/P52Y7mUAOHTLT5Hbq5BuLYXY2UWwsJRmRETfeyJP5ddcRDRhA9PbbPIEcOVL2faZPNyefIUN4gD90yIyx/+gj5m5w9mgPBh+PCiIkBYQ1a1gwM0wGTz9t0mG//z6X2b3b5EW45hp2LvQGTWPHxjFjiJ59ln1crrmGzUe33040cCDtePpponXryic1Mgi3DJPBRx+Z/aKoiIUDgPumrnOfBJhzwYiQqeH+JDWVlO9uIG1HnOOYtmKMI2qKX0s6QhV9idTipHJHHJO6tuUP0lM4c6rMSaVF03+qUB311B1k+6STm9lAT9ns4jjpbMaVqs1lzA4mhLSA4FfFgSsAFAEY5+f1fjd2VUPqOqmLR5G2ax4REalz3yY9aZHjnEPadoq1lWqJSSCi+Ob4JDWFlG+uIn3fSoqNjeXwx0Wc0ljb9icp31zF5Yqy2ebmxRbocs/CE1zW7pdgOCsS2X0TJt1P6swXa+6jsdnMhDlGVIJhf/3uO+Y2MFIwf/aZed2uXWY44u23e45hN5CZSfT55xzOFhFhPqu8rWtXjlkvbTM2sHKlyfL4zDM8oK9ezcJNVBR7wzv7VPz6q+f7BDFCTkAoLjaFRqM/GWyXd97Jv9H27aavygMPeOa60HXWRj35pCthV3lbs2bcFxYvLttX4J9/TI3G4MGmn0p6uim4vP8+h18aaaCfeor/GoLPxInV0oSlYYQI2r642DFuaPETSNs6w1FGT/2PbENblJkETmoK6YdY+ydzjjKPiz1vjDr1McdKX10wnNJGXMTl8o+TtnVGuWyzUikmLX6C13FL2zjZsSiTRdlMHJeeyD5isW+QunAEyczyk3LVFGqVgADgQgAnAfwFIMLPe/jf2lUImX2EpK6TtmIMKRP7cyTA/GGOsER13lBS495wu05b8jEpY3uXO/HK3GOkfHutQxLW4n8mmbW/bKed/OOkzh/mCHNUZzznNdcCp6Ee7uY0qS37gtQ5g5jVLOsAM5wl+qaurxRGjCCH6jQy0oxAuOsuHhwNzvynnjJXTOvXm6upJ5/0Hh++YweHNxorfYCFjUcfpW0vvsgTfFISOzvu3csrz19/5TTRHTua10RHEz30kOeIhMREU4B56ike6H/+2ZwsjMnJ8GRPDd7QKk8IOQFhyBCzP0VHs6MrwEJDbi5HChh9Z9AgdwdSm43DV42U3saEfMMNvNqfO5cFjIMHedu2jSg2lhIfeoh5FZx5ENq3Z24Nmxe2040bTcfXRx81tQ87d5rapylTmHMhOpqjGJz70ymneE1GVlWQ+cc5W6NSTNryL0g/edhFlS91naRSxP97yYvgcA5MWsRO00a224wkjyZWqWv0z8ypfM3eZWT7rIuZyt6HSAht0SjSE+JcjqlzBrnwxKgLR7AZ+MgWUma+SMrkh4KKdr7WCAgAWgI4AiAFwLUALnfaOlXgPpVr8SqAlJKUry518IvrBSfdJnz90HoX3wNHiKNaQjLbs2e01HXSE2L5Q9R17rylVGU+hzkW53JSEnuMb1laBX3PEodaT9+3inS7RoSIM0/a3mtZvZ6+CQk88BmreoOrvk0b5jsweAX69DEH2bVrzZXXm296VrOmpLCZwlDjNm7MNun//vONB8HAtm2c3MfQEkRG8oRTelDeu9fUZjz+OK8cX32V9y+6yEzAAxDdcUdImRpCSkDYvJl/I6M/Oefn2L2bzxukWZ76TlycuXoHiHr1Ymrt7OxyH+3CgzBxopnbAeCIGw8px4mI62XwNPTvbwoJCxfyu8TEcJ83uEA6dOBkUsa977mnUk1WHpSf+5E64zlz/4ebSJ031LGvznuPlIn9vV6v71lKyucXORYv3oSI0nDudw4BY99Ksr3duMxwcSI7g23ifI/npKa65Itw5kLw1R+sJlCbBIRry/BTWFGB+1SuxasI2s5/SJn2JOmqje1yS5m8RE/d4ebcJzWVlHHXuaV4Lg2Zl06299s4JmtP8CvMMSeVbG/W9xpmpM4cSNqiUa7XlOSTfnwP2T7rQury0RV+ps/QNKJLLzUHus6deeIXgujff02SmPPOM+3D69aZbHijRrnfU1H4eN26XKZFCw6PLHAPhapQexYWMkmNEUvfqBHRTz+5TjDJySYHwrPPskBjOCoaWhFj4jKc5EIAISMg2GxmPgOA8yoYgmRcHK/KDeFgyBDX3+7AATZTGdf27etOilUOPLZTfLxJ6AVwf/BEmZySYqagvv9+UyNmOCmedhr7xNx0k1k/5/40q+zxpTLQM/YwFbJdmyhPHCRZYJrc5IlDHscthz9BUQ6nZa7g5OuROVZKkul202h2CmlLPinT9CCLc0nfvdDlmDrzRUdqapmbRrYhTUg/tIG05V+QbcKdpHxztSMBVSBRawSEqtoCLSDoqTtIZiSRfngjqXPf4mNHtzk8aJVf73Ecd4a2+XePjF1SU0md/76DlrS8NKT+DtSOD0opdpOqDX8JKaXjo1fnvsW527OP8PG0RNJWjvXr2WXiyy+5OwvBWoTOnXl/6FC2zwrBA3yi3VQSH1+2cJCQYHqk163LkQZl+CX41Z4nTrC92BiYb77ZNV5+3z5TWzBkCJsTDA5/wwsdYPt3aYKnIEXICAiGQAmwQ6tht3//fTYFGGagN95wFQ4mTzaZCs8916Q9riDKbKf4eDO3QmQkcxuUNoulpJi+Nw88YJ43iJ6uuIJNYYY/xPXXm+/bqhX3zSqEPHHQQY2sH0sgdet0c6ySklMop3qO+tDTdpHtrYY++UR5Q7npnpNXkPJz2blktK0zWHvhJETI9EQXXwM9ZbOdBnonaXuWccrqcjQUNQFLQAgxAUGdM4iUqY8TEXEa0VKTvlSKHM6HUikmbelnZUu3UpI64zmH5295qOxAre9eSLYPz3VJi2pAW/cT2T7ryiaO4jwz8YqukTrrf0xxWpXqt+RkDlc0TAB9+vDfyy9n50NjpW5ELOzYYar5R4xwvZeURGPHmn4GvXv7xF5YqfZcv970USgdWulc1y++YMrmiAh+X2f19f33+//8GkRICAg7d7KQ6UwmBLCnf2qqSXv89NOmcJCXZyYEi4jgSdtH1kRPKLedVJW1WYZW44orOOrFGYcPc54IZ5+bkhLO6wFw+KyRp+SUU1xNV48/7nfdPUFbNIqU0ZewD4KUpE552AyD1jVS/3jGLYxbP7jO4dtUWdNkRfqdtmEiacs9p5V2+DvY/SQcxzOSHPWXmkLahom8YCrKZhIlL4nvagqWgBBiAoKWsplsI88mmX+clEkDSI17k4iI1H/edeP/lsf3kDLmco+aA23bn6T9+1WFn18VA7XxsehHt7tI99JWSPrhTS5l9b3LSV07npRvr63akEcpXe2zhjNYo0asBTD233mHyx88aA6ExjED+flmGFidOqyV8JFlrtLtWVRkcjUIwVoNw8a8bp0Zlvnbb+zcBnA8e0SEOZHNDiBrpY8IegFB08wJFDDNDK1bs+nAcHK95x5zVb53rxn2eMYZRKtWVboaPrdTcrKZXrpJEzZ/OOPgQdOfZcgQPnb0qEnZ/PPPpn+L8a6GRstHDhBfoGsq2b66jLRN7Czo0DR6Y03UVFI+v9iFYr4yqEi/07fPJi3+Z6/n5cnDZBtxpkuGSW3RKFKnPsbnTxwk26jzeNz+9V5Sfr6TbMPbelxM1RT8FRDCgknRHwghaueLW7BgwYKFWgfyg0kxqjoqEirwp8HCBUIIqs3vX9Ww2tM3WO3kG6x2qlrU9vb0d0FcTaTWFixYsGDBgoVQhiUgWLBgwYIFCxbcUJsFhBGBrkCAUdvfv6phtadvsNrJN1jtVLWo7e3p1/vXWidFCxYsWLBgwYJ31GYNggULFixYsGDBCywBwYIFCxYsWLDgBktAsGDBggULFiy4odbxIAghIgE4x8NKIpKBqo+F8IXV19xhtUn5sNrIQlWhsn2pNmoQ9gNQnbb3A1udsiGE6CyEICHEtVV832vt9+1cTrlJQojNVfnsWoSQ6ms1BKtNyketbSNrvKtyVKov1ToNAoA7ANRx2j8WqIpYCHtYfc0dVpuUD6uNLFQVKtWXap2AQEQJga5DbYQQoh4RFQe6HjUJq6+5w2qT8mG1UegjWMa7yvalWmViEEIMt6uZPG3XBrp+ACCEeFEIcUQIUSiE+BtA61Ln6wshvhFCpAshSoQQm4QQN5Uqc0gIMbrUsSfs79mw1CNPF0L8Y39eihDiBR/q2E4IMV0IcVIIUSSEWCSE6OB0/iz7sx4WQvwmhMgB8HeFGyNEIYQYI4TIKnWsrhBilr2d7whU3QIBe/9Y5eH4d/b+c3Eg6hVsqI39xhrvqg9VMd/VKgHBjlwAvTxsWwNZKQAQQvQD8B2AfwDcAyABwK+lik0A8CSAjwDcDeAIgHlCiCv9fOwvAHbYn7cAwA9CiNvLqGMzAGsAdADwAoD7ATQAsFQIUa9U8dEA8gHcB+BjP+sXiugC/u0AONpsKYCrAfQhooAPHjWMsQCuEkJ0Nw4IIR4F8CKAF4hoe8BqFlyoVf3GGu9qBJWb7/zJER2qG4DhALICXY8y6rcRwIJSxyYAIADXArgAgATwuNP5CAA7ASxyOnYIwOhS93nCfp+G9v1r7fs/lSq3BMB6p/1JADY77X8I4ASAZk7Hmto74kv2/bPs954T6DYN0O+YAeAbp7bYDWAfgPaBrluA2kMA2ANgkn3/IgBFAL4LdN2Caatt/cYa76q9fSs939VGDUJQwh6O0g1AXKlTfzn93xM82M40DhCHrMwE4K9EPcfD8y6x18cTbgB/VHlCiCghRBRYat4CoEepsvP8rFPIQgjREkBLAAn2FXM8gDwAvYhoX0ArFyAQj1bfAHjArpqdDWA7gMEBrVgQobb1G2u8Cw1YAkLw4FSw0+jxUsed91sDKCCiolJlMgDUF0LUQcXh6XlRAFp4Kd8CwAC4hs6oAPoAaOuhXrUNXe1/zwCwEsAmsHo4M3BVCgpMBlACYD2AhgDuIyIlsFUKKtS2fmONdyGAWhfFEMTIBKCBVxHOcN5PA9BQCFG/1EfTCkAREdns+yUAYkrdp5mX53p6ngYgy0NZADgJYC5Y9VYa+aX2a2MmMGOgfx/AnwAeIiI9gPUJChBRgRBiGdj2exMRpQa6TkGG2tZvrPEuBGAJCEECItKFENsB9AMw3unUPU7/bwJ3wv4AfgMAIYSw769xKncUbL9zxo1eHn032FnHeX9LGYPTMrCjzi4KgjCe6oYQoglKeVZ7AhEl2f/tAraJZgG4BLxazq2u+oUKhBC3gfsWALQJZF2CFLWq31jjXWjAEhCCCx8D+EsI8QPYVnYN8H/2zjs8ruJq3O/sapuk1ar3blmWZMuWXHHHxsY2zWDAlAA2wSQkP+AjhfR8CeQL6SGEkJAvoZcPYsA4FAcbjDGuuHfJTbIkq/eyWmnL/P64qytZ7kWWhed9nvusbpt77tWcueeec2aG2V07pZT7hBD/B/xFCBGClsB0P5AFfKNHOUuAp4UQP0JTsnnA0JNcc44Q4pdobs15aIo19xQy/hG4C1gphHgaOIpm0U8F1kgp/+/sbvmS51a0xKnT0TWcaS6wDfguWqbw88DNfSPawEAIkQG8ipYAFgH8l/9vRTeXY71R7d2lTn9nWg60rM6LIOODaBaxE/gQuBp/Vq9/fyDwNFq8qwPYDMzqVYYJrWJXAg3AU8DXOHFW7yw0i9rpv+43e5X1Ij2yev3b4oEXeshQjPYCGOrfn+ov+7r+fp4X+X9n8D/Hx/zrt/qfwyP9LVs/PpMgtO5rmwErWuxWAlP6W7ZLZbmc641q7/r02f6c83zfCX9BlwVCiJ8DD0opT5aQolCcM/4M/QK0BLy3/NueQfvqmSyl3Nif8vUHQog30DLBR0kpj/i3bQcOSSm/7F/IZ4SqN4q+4EK871QvBoXiwpHr/+05vOm3gT3Av/yDrlw2CCG+i/Y1fEeXceDnKWCuECKlfyS75FD1RnFJogwEheLCkYuWUa33W5dapvV8tMFVXvYnWX3pEUJMB34N/FhKuaLX7tfRkvEeuuiCXZqoeqO4JLmsQgwKhUKhUCjODOVBUCgUCoVCcRzKQFAoFAqFQnEcykBQKBQKhUJxHMpAUCgUCoVCcRzKQFAoFAqFQnEcykBQKBQKhUJxHMpAUCgUCoVCcRzKQFAoFAqFQnEcykBQKBQKhUJxHMpAUCgUCoVCcRzKQFAoFAqFQnEcykBQKBQKhUJxHMpAUCgUCoVCcRzKQFAoFAqFQnEcykBQKBQKhUJxHMpAUCgUCoVCcRzKQFAoFAqFQnEcykBQKBQKhUJxHMpAUCgUCoVCcRzKQFAoFAqFQnEcAf0tgEJxLgghjIDoscknpfT1lzwKheL0KL0dWCgPgmKgcghw91j+u3/FUSgUZ4DS2wGE8iAoBirXA5Ye6+X9JYhCoThjlN4OIISUsr9lUCgUCoVCcYmhQgyA0NghhFhwimOGCSGkEOLKHtueEUI8d1GEPEuEEDlCiE+EEE4hRLkQ4nF//O9cyrpdCNEhhDBdaDnPUo4nhRC1vbZZhRBvCSHahBDX95dsiovDmejqSc67ZHW1J0KIDCHE3/336BVCrDrP8ga87gohviOEKPIft0MIce95ynJcW36hEEK8KITYfL7HXCooA0FjPhAGvH6W5/0O+IoQIuPCi3TuCCHCgI8BCcwFHge+Azx2jkWOAPZKKd0XRsJzJhfY1bUihAhHu88pwDQp5Xv9JZjiovGl0tUTMBS4BtjvX86XAa27Qoi70P53/0RryxYD4/pcWgWgchC6eBh45WyVSEpZLIRYA3wD7QV8qfAAYAPmSSmbgRVCiBDg50KI3/q3nQ15wLYLLeQ5kAu8CSCESAWWASZggpTyYP+JpbiIfNl0tTfvSSmXAggh3gIiz7O8ga67c4FVUspf+tc/7kMZBxR+j7BRStnZV9e47D0I/i+KCcBbvbZ/UwhR6ndrvQfEnaSIt9G+TE75LIUQrwghPhRC3CyE2Okvd50QIv2C3MixzAE+6mUIvIFmNEw9h/JGANu7VoQQ04UQdUKIP51r2OJsEUJEA9HALiHESGA90AyMV8bB5cEpdHWSEOIzfzitTgjxDyGE/QRFXIq6egx90OVvoOuuF0g9H1nPpC0XQswXQuzyh2NKhRC/FEIE9Ni/ym+w9TznSn+oYtgJyrtRCFEghHAJIdYIIXLOQM5T1uOu0IS/7D2Aiz72plz2BgJwFdAG7OjaIISYCzwDvA/MQ3ONPX+S89cBMWgW8qkYjuY+XAD8BFgE5AA/O9HB/lhrwOmWk1wrCyjouUFKWQI4/fvOGCFEFJpCbfevP4j2XH4opXxESuk9m/L8ZQQJIVJOJL8QIuIkpw33/yYCnwGb0FyTNWd7fcWA5US6OhH4BKgEbgEeQXPRv3CC8/tEV/1ynI++9gkXWnfPUW/h/HT3dSANeOJsZO0h12nbciHE1Wjeja1oHounge8CfzmXawIpwB+BXwB3Ag7gIyGE9RRynmk9TgV+C/zKv7/oHGU8M6SUl/UC/C+wqde2L4Blvbb9Ay2mf2Wv7QGAB7j/FNcwAR3AR/h7jvi3vwasPsk5C/3XO+VyknPdwCMn2F4GPHGWz2cm4ENzdf4vUIem3OfyrKOAl4FOv/yNwIvADWiu0P8HlJ7k3G/3uO830Vxr/V5/1HLxlpPo6ufAp722TffXk2G9tveJrvr3n7O+nqLMt9Dc6+f6vC6I7p6P3vrPP2fdBX6DNnaCBL5xDrKfti0HNpygDn0PzXuR6F9fBbzV65gre9cz/3ORaKGTrm0p/nr3QI9jNp9tPe5Rdt651omzXVQOAsQCenat35WVDzzU67h30L4kjkFK6RFCNPrLORlZgBn4nfT/p/2Ye167F+8BY04r/ck5Uf9VcZLtp2IEUI92/9HAOHnuLv2bgFZglL/M8f5t/wCsaBb8fSc5NxcoRnteo4BgoOkc5VAMTHrraiBaHXqo11ftGjQjeRSwu2tjH+oqnL++9gUXSnfPR2/hHHVXCPENNC/OUOB+4C9CiEop5RL//g+AdinlLSc5/7Rtuf+YkWhf7D15E804GY+WGHk2VEsp13WtSCmPCCG2AGOBZ08g59nU46NSyu1cJJSBoFVwZ4/1KLTnUt3ruN7rPenwl3MyctGs0TW9tg9Fq6wnop5zfwE2AKEn2O5As/7PhhFohsVkYMZ5GAcAL0kp/1doSUqpwEopZe+4XtpJzs1FS7b6LlqD9Dxw83nIohh49NbVMMAI/NW/9CbpBNv6Qlfh/PS1r7hQuns+egvnrrvfAl6UUtYBv/bnMrwuhJiJFi4agebGPxln0pZHonmNqnod07UefgZy9uZE74pqTp7Hdjb1uLecfYrKQdAUu+fLtAbNHRTd67je6z0J9ZdzMoYD+6WUrq4N/nhUJj0SiHqxgGOHJD3ZciIK6JVrIIRIAoLolZtwBuQBfwZeAV7wxzV7ljtITDMLDQAAIABJREFUCLG/x7rdn5wTc4KyQv1JQkVoDXCVEOJdfzJYnhDiEWBj75P8SWU5wC4p5WG0r4l5/uMVlw+9dbURzSP2M7Sv997LifKG+kJX4fz0ta+4ULp7TnrrL/N8dDcFaOmx/h20RNN/ow3RbEEL/ZyMM2nLa9H+L72P6XoGXXXFheZF6snJjIcTvSuigYqTHH829fiijmyoPAhQiObeAUBK6RVCbEdLVunpDpp3opP9ShfIqfssD6dHYpWfXDSr8WSNzvm4LJcBjwoh7FLKLgW7DWhHSxI6I4QQZjRDYydaYswaYLEQYoaU0gMgpTzkb1jCpZT1wM+B/5VSnsjSvQE4DAxDU4qxaAk5f6XbVXnPCc4bjNYDY5f/mouFEH8FfiuEWC+lPGHjpPjS0VtX24QQG4AhUsrHT3dyH+oqXGIhhgusu+eqt3B+ursPuEkI8RsppUdKKYU2SNKHaC/TR6SUrSc7+Uzacv8xW4Bbgb/1OGY+Wv7Gev96GdqYDT2ZeZJLRwshJnSFGYQQyWhhjBMlzp51Pb6oXKxkh0t1Aa5Gs8qiemy7yb/tb/79vwRKOXGS4hy0ihRximuUoWUO99x2P1pXH3Gh7qVH2WFo1uoKYAbwNbQY4v/0Ou7KE91Tj/35/v0Z/vUUNKv86V7HvQ3MRvtS2AGYTlLeCbefwf3c4pdjSI9tFjS35REgvL/rkVr6fjmJrk5CCxu8gvYimI6WMLgYyOx1/iWnqye4fqC/vt+C9nLa02M90H/MKfXWf8wF091z1Vv/ueesu2hZ+l60BMFbgFloRkwLcBQteTH6NNc/bVveo1694L/Gd9E8Bs/2KOda/zFPorWpv0Qzmk6UpFjjl+1O//V3+eW19jimd5Liaevxic7r8/p4MS92KS5obqM64O5e2x/0NxZONIu1qxJd2eu4p+iVfdprf5j/vGt7bX8GWNOH95UDrETzGlSgxeqMvY65xi9bzknKWIhmWPTM5p6O5rZb2GPbt9Es+k+AmX1wL4/576O3/IPRGu73uQiNt1r6dzmFro4D/uOvC23AXrRuZo5ex12SutrrWqmcvBdEqv+YU+qt/5gvhe76ZV7l/7+2+v++AS13oASty2TQaWQ4bVuO5mHdhdZTowzNAAjoVc4P0YyLFuBVvxwnMhA2o3kp9qO99Nee6JgTyHnKenyy8/pyUZM1AUKIp9As7WvP8jwjmhX8Aynlq2d57lpgm5TywbM570IihHgMmCKlnHae5YwDPkDrBnbCUIxCcSG4XHW1JxdKb/1lKd1VnBSVpKjxO+BKIUTmWZ53K5p1/MbZnCSEEGhxzYvWXeUkTECzUM+XAjTX6LcvQFkKxam4XHW1JxdKb0HpruIUqCRFQEpZJoS4D60bytlMkCKA+6Q/6ecsGATY6edGR0p5siSbs+W7wK+klMUXqDyF4oRcrrrakwuot6B0V3EKVIhBcc4IIYYAS9Fid3fK/p8xTqFQnAFKdxVngjIQFAqFQqFQHIfKQVAoFAqFQnEcykBQKBQKhUJxHJdNkqIQ4uecYrpWhUJxbkgpxYUsT+mqQnHhORc9vWxzEIQQ8kzufenSpcydO/ciSKTojXr2/ceZPnshxAU3EE5wjdPqqqor/Yd69v3LmTz/c9VTFWJQKBQKhUJxHMpAUCgUCoVCcRzKQFAoFAqFQnEcykBQKBQKhUJxHMpAUCgUCoVCcRzKQFAoFAqFQnEcykBQKBQKhUJxHMpAOAPcXjf//el/E/W7KN4rfK+/xVEoLihrSttI+NNevrX8KO1uX3+Lo1AoLhGUgXAaOn2dTH5hMr9Y/QtqnbX8eOWPuVwHl1J8OfnF51VUOz38ZXMd454/QKPL298iKRSKSwBlIJyGPa172Hh0I8Oih5Ebncuu6l18Wvxpf4ulUFwQdlW3s7K4lVSHiSsSAtlX18EHB5v7WyyFQnEJoAyE09Duawdg1qBZ/GDSDwB4csOT/SmSQnHB+POmWgAeHBPJDZkhALR0qDCDQqFQBsJpafdqBkKwOZhbc24l3h7P+/vfp7C2sJ8lUyjOj6pWN/+3uxG72cC9I8IJMmnNQZtbhRgUCoUyEE6Ly+cCNAPBZDTxX+P+C4Dvf/z9/hRLoThvfra6ig6v5L68cEIsRoLNWnPQ2qk8CAqF4jKa7vlc6TIQgkxBADw09iH+tvlvLC1cyopDK5g5aGZ/iqdQnBPbKtt5fns9ETYjP5wYDUCw2QgMfAPhOx99hy/KvyDEEsIVCVewaOQi4uxx/S2WQnFOlDR18tz2erZUtNPa6eWqNDs/nRxzUa6tDITT0NODAGAz2fj9zN9zy+JbeOSjR9j6ta1YAiz9KaJCcVZ4fZJvLT+KBH4+JZZwm9YMfBk8CBvKNvDHDX/U1z888CGPr36c24fdzqMTHmV4zPB+lE6hOHM2lTv5w4YalhQ24evRcW5tmZNbsx1kRVr7XAYVYjgNPXMQupiXPY/padPZW7OX2966DbfX3V/iKRRnhU9KHlhWxtoyJ7nRVu7PD9f3BfpzEFoH8FgIXQnEj054lC1f28KjEx7FZDDx6s5XGfHsCK557RpWFa9SXZUVlyRSSpYfbmHma4eY8OJB3i5oItIWwNfyw/n19Fh+Mknz9j3tTy7ua5SBcBp6exAAhBC8Nu81MiMyWVq4lPlvzafR1dhfIioUZ4TT7eNrH5Tx4o4G4oMDWHxzCkaD0Pd3eRDaBqgH4UjjEd7a+xZBpiDyY/MZGTeS3878LU/NfoonZz1JsiOZZQeXMe2laYz951je3P0mHp+nv8VWKOjw+Hh5Zz0j/3mAa98oYtWRNhwWA3+dk8ChB7O4Y2gYBiF4eEwkgSbBK7saqHP2fd1VBsJpOJGBABAbHMvKe1YyKGwQ7xa8S84zOSzesxifHJiNq+LLi5SS/xxqJv8f+3lpZwOxQQGs+MogBoUdGxoLNg3sEMPTXzyNT/r4+qivc13mdfr2bZXb+Pqor3PwoYO8etOrBJmC2Fy+mdvfvp30p9L53drf0dDe0I+SKy5Xato8PLGmioxnCrjv/TJ217gYE2/jjZuS+cOMeO7Pj8AaYGBUnI07h4YSZgtg4fBw2j2Sf2yr73P5lIFwGk5mIAAkhCSwcdFG7h5+NxWtFcx/az4jnh3BKzteocPTcbFFVSiOweOTvFPQxMSXDnL9m8UcbuzkhswQNnx1MJkRx+fN6DkIA7Sb4/v73wcgJTSFFYdX6NtnpM/A7XNjMpr4yvCvsHrhapbftZzZGbMpbS7lex9/j8QnE3ng/QfYVbWrv8RXXEZsKnfy1fdKSfvLPn62uoqqNg+z0oP59K5BrF2QwdwhDj4vbdOP/6LcyTOb6wD4+sgIAJYUNvW5nMpAOA0nykHoSURgBC/f9DIf3/0xE5ImsLt6N/e8ew/Jf0rmx5/8mOLG4osorUIB5S1unlhTReZfC7jtnSNsKm9nRIyVt29J4a2bU0iwm0543kAPMdS312MNsJIelk52ZLa+vaC2AFuATV//08Y/MXPQTJZ9ZRlrv7qWm7JuAuDvW/7O8GeHM/mFyby+63Vl5CsuKE63jxd31DP+hQNMePEgr+xqwGSEh8dEsu8bQzAbDUxKDkIIQYBBMCU5SD83LtjETVkOANJCzQA0XYQh0VUvhtNwKg9CT65Kv4rpadP57Mhn/Hnjn1lauJQn1jzBr9b8ihnpM1g0chFzh8xVPR4UfYLHJ/nPoRae317Phweb8fpz8K5OD+bB0ZHMHmRHCHHKMgIHcIhBSkmjq5GIwAiGRAzB6Xbq+yJsEdQ4a4i3xwOQGJKo70sKSeL6zOt5fu7zvLj9RX695tesKVnDmpI1PGx7mAUjFrBo5CKyo7KPu6ZCcSbsqNK6FL+2u4Em/yilOZEWJiUFsXBEGGPiNUNgdJwNt1diMgpaO499+VsDBDurO8iPtWENEAQYoKFDGQj9zpkaCKAlL16ZeiVXpl5JSVMJz219jue2PceKwytYcXgF4bZw7hx2JwvyFjAqbtRpG2yF4nTsqXHxyq4GXt3VQFWblrQUaTOyYEQ49+WFMzj8zA1SgxAEmQwDshdDp+zE7XPjsDj44MAHJDuSGRE7AgCH1UGYNUw/9qq0q/S/mzqa2FW9i3vz7+WRKx5hbMJYLdlx31ssLVjKHzf8kT9u+CMTkibw1byvMn/ofOwW+0W/P8XAoqHdw5t7m3hxpzZ+AYDJAEMjLTw9O4FJSUH8Zl0NPd/xo+MDMfp9+gYh2Fnt0vcdrO+gtFnrLSeEwBYgaOtUBkK/4/K5MAgD1oCz63Oa7EjmsWmP8d9T/5uPDn3Ec9ue473C9/jLpr/wl01/IScqh7ty7+LO3DtJCU3pI+kVX0YqWt28ubeR13c3sq1Sa3wMAuYMsrNwRDjXDbZjNp5b9DDYbBiQszm2ebV4rcPqYF72PGKCugeS2VG5g6kpU7GZbHR4OnhizRNcla4ZCdmR2Tx25WP6sWtK1jA5eTJvz3+bipYKpr00DY/Pw7rSdawrXceDyx7k1pxbuXv43UxPm47RYLy4N6q4ZHF7JSuKWnhtVwNL9zfT4Xfj5URaWDginBsGh1Dc1MnkZO1j84FREZiN3R+Jf9xQw7j4QBxWrU5dkRCo7xufGMTQqO53UKDJQEunlw5P3xrzykA4DS6fi2Bz8Dl/7RsNRq4ZfA3XDL6GWmctr+96nZd3vMyWii38aOWP+NHKHzEpeRJ3DruTm3NuJjoo+gLfgeLLQEO7h3f3N/PmnkY+PdKqD5ySE2nh7tww7hwWRvxJcgvOhmCzgao2D54BNkyA06uFFEKtoWwo2wDA/KHzAZiVMQuXR/saE0Lw59l/1s/bXb2bv276K3+//u8AXJd5HQJN1+PscXx/4vf5yvCvsL50PS/ueJH/2/V/vLLzFV7Z+Qrx9njuGHYHd+beSX5svvIIXoZIKdlY7uSNPY38a28jNU7NuA6xGLg7V/Na/XVOAkIIdle7ONTQyVVp2rlPb6plQmIgV6VpHqmXbkjCGqDVoQaXl93VLm7xR7Y2HnWytqyNH0/SDN8wawBVbV49ZNFXKAPhFEgpcXldRNsuzEs7MjCSh8c9zMPjHmZvzV5e3fkqr+96XY95PrTsIaalTWN+znxuyr6JyMDIC3JdxcCk0eXl/QPNvLWvkeWHW3H7rYK44ADm54TylWFh5MVYL+iLqWvCpg7fwMpf7jIQHBYHXp+X/Lh8fd+2im2MSxgHgE/6+Oumv/LMtc8AEBMcw13D79KPXVOyhjkZc/R1r/QSYAhgaupUpqRMYXf1bh4a+xCv7nyVjw9/zB/W/4E/rP8DQyKGcNvQ27ht2G3kROVcjFtW9BNSSnZUu1i8t5HF+5ooauwEwCi0PIL/GhvJ3EwHNpOB2a8f1vUz2WFidUm35X1FQuAxXoGfflbJb6+KxxIA8cEBJDm6Df4gs0GfbVWTQftt6uM8BGUgnIJObydevLh9booaikgLS7tgZedE5fDEVU/wy+m/ZH3Zet7Y/Qb/2vMvPj78MR8f/phvfPANpqZOZV7WPG7MupGEkIQLdm3FpUtNm4d/H2ji3cJmPinqNgrCrEbmZTm4LSeUKclBxwxwdKGobvPo4QWXb2B9DXeFGEKtoVyVfhUlTSX6voSQBArrCsmLzaO5o5l4ezxSSoQQdHg6qGqr0o9NDEnkYP1BkhxJAKwsWsn8ofMJsWiN84q7VxBqDeWeEfewpmQNL21/ie1V29lcvpnHVz/O46sfJycqh1tzbuXm7JsZFj1MeRa+BEgp2VrZzpLCJt7e18jBhu7Rc7MjLTwwMoJbskP51doqrhscgs1vaP/r5u7wcWWrh0k9eiZYjIIap4fYYJO/HCvtHh+hGClq7CTNYdaPjQsOYHuVi9xorTfOoDAzhfUdfR4OVAbCKWjtbAWg1llL1jNZdPzkwnd7EkIwIWkCE5Im8OSsJ/m85HMW71nMOwXvsLJoJSuLVvLgsgcZmzCWuUPmcsOQGxgaNVQ1Ol8i9td18MHBZv69v5l1ZW16+CDcZuSGzBBuyQplemowJmPf/s+vf7OIEn8ilGuAeRD0HASLgyX7lmA2mhkdPxoAs9FMikNrqKODopmRPgOJRCAobixma8VWbsm5BQBrgJW82Dy93J9M+Ymef9Th7WDhuwt59/Z3AS3PaEHeAv6R/A8O1h/k8c8eZ0vFFvbW7OWxzx7jsc8eIyM8g5uybmLukLlckXiFylkYQHh8krWlbfx7fzNL9zdxpKnbKBgVZ+PWbAcz0uwkh5gI889nkhpqxhqg6Y7bK7n+zSI+uydDW/dJ3tnXxHD/S351SdsxXRmvSAgk0l9OoMnAp0famO4PP6wrc9LSIynR6c89aFYehP6jy0AAzZvQ1xgNRr0XxJ/n/Jn1Zet5Z987LClYwhdHv+CLo1/w45U/JjU0lesGX8e1mdfqyVeKgUOn18e6UicfHmrmwwMtFNZ3G57xwQHckOngxiEhTEnue6OgJz1tzvYB7EGYOWgmaaHd3r59NfvIjswmzBZGaVMpz2x6hmdjniXQFMiUlClMSJqgH7u1YivWAKu+7ffrfs8frv4DZpsZt9fN5OTJ+rEH6w+y4tAKJiVPIiM8gykpU/jexO9hNpp5e+/b/HrtrzlYf5Dfrfsdv1v3O6KDorl28LVcn3k9M9JnqN4QlyCNLi8rDrfw/sFm/nOohfr27hfwuIRArh1kp9Mn+dmUWACe+qKG2CATtw0NBSA3ykpzh5dwWwASycNjusPESSEmJiZ1GwQPjYk8Jknx2a11/HhiAJkRFkwGwfjEQN3TdXX6sXUl1GLU5e3Ll7gyEE5BTwMBoLK1ktjg2ItybaPByKTkSUxKnsQfrv4Du6p3sbRgKe/tf49N5Zv03hC2ABvT0qYxe9BsZmXMYnD4YOVduAQpbuxk+eEWlh9u4ZPi1mPGGsiNtnJdRgjXZYYwOs6GoR/+fy6Pj51VLixGQYdXDjgPgtPnz0GwOihuLOaTw59w/6j7AbhhyA00dzQDEGQO4vFpjxNo0jLElx9aztrStTw+7XEA7h5+NwfqD+jlzsmYQ7unnTDCMBvNetdJ4Djjwid9JDuSCbGE8MPJP+Sm7JsINAXybsG7vFvwLquKV/HC9hd4YfsLmI1mpqRM4ZqMa5gzeA5DIoYove0HpJTsrnHx0aEWlh1qYW1pmz6GiNkomJVuJz3MzA8mRBNvN1Hd5mF7Vbt+/lWpdqICu71C7xQ263kFHh/U9TAwtla04+rR6+ClnQ2kOEzMHeJASsmvp8dh83sfSprdlLe4kYAAVpe0crTFzTdGaQZHqj/80NThI6IvHowfZSCcgt4Gwo7KHcRmXBwDoSdCCIbHDGd4zHB+OvWnVLRU8OGBD1l2cBnLDy3nwwMf8uGBDwFIDU1lZvpMZqTPYHradJXo2E80urx8dqSVT4pb+biohQP13R6oQJPg2gw7sweFcE2GneQescb+YltlO26fJNRqpMPrHbA5CA6Lg8rWSj28IKXksyOfsTBvob7+9t63uTf/XsJt4aSGph7zJf/2vre5NedWfV0IoetQjbOGv23+GzPSZwCwrnQdnxZ9ys+u/BkA+bH5HG0+SkiUlq/w6IpHee+O93h43MM8NPYh1paupay5jPf3v897+9/T842+vfzbJIUkMTtjNlcPuprpadMJt3XPsqm4sFS3eVhZ3MLHRa2sONxCeWv3pEfRgQEEmQ38YEI0t2Y7sFuM/OLzKr2HUIfXx2dHWvUv+opWN7VODzH+PIKbhoQQ4v+6b+30sbK4lfvzwxFCkBtt5c293ZP6DYmw6EOee3zwz231LBgeRqjVSG60lT01LlweSaBJYDEamJnWXU+PtmrhjqYOrzIQ+osuA2F+znz+dt3fLhmljbPHcd/I+7hv5H24vW7Wl61n2YFlLD+8nK0VW/nH1n/wj63/AGBEzAimp01nWuo0JqdMJtQa2s/Sfzlp7fSyrszJp8WtrDrSytbK9mPmcB8aZWVmWjCzB9mZmBSkxykvFTaWa1/g3UmKl5Z8p6NnN8fpadPZV7sP0L7qh0QMYU3JGq4edDUVrRVEBkZiMpj0/T2HVB4ZN5KPD3/MHbl3AFqvhqFRQ8mOyiYqMIpnr31WPzbcFn5MvsLyQ8u5Kfsmff26wdfR4enAEmCh0dXI/6z+H/5z13+4fdjt7K3ey9bKrRTWFvKfQ/9hc/lmXW8Fgvy4fGamz2R62nQmJk0kyNztmlacHS0dXtaUtrGyuJWVxa3HDEBkEJAeaiY70sJPJscwMtbGe/ubuSYjRA/vHW7sNu4jbAGMiusen2B/fQdZPeY12VPTQbzdRHaklchAIy9cn6TvO9DQwfU9eiIkhWgeibRQM14pSXaYaHB5SXZoBvvIWBs2f7fHnCgLh+o7yfAPfDYxMZDF+5r6fLhlZSCcgi4DISY45pIxDnpjMpqYkjKFKSlT+BW/oqathpVFK1lxeAUri1ayo2oHO6p28OSGJ/WGZ3LyZKakTGFS8iQ17sI5Ut/uYV2ZkzWlbXxe0saWCqfumgRIsJu4MiWIGWl2pqcGX5AxCvqSTUedx6wPWA+C1cHru14HYHT8aHzSh0EYyIrMAmBo1FAsxu4GfWfVTo62HGVa2jRAMxiuTL1S3//IFY/oRnVlayV/2vAnnpz9pHYti0Pv7QCQF5t3TAgyxBJCgEFrYs1GM7+/+vf6vr21e6lz1vGL6b/gF9N/wfdWfI8URwpbKrbw8eGP2Vqxla0VW/nN2t9gMpgYkzCGK1OuZGrqVMYnjlf5C6egyeVlXVkbq0va+Kykla0V7cfoZqrDhEfC76+KY1qqNmhRdZuHrEgtNNDq9lHb7iEu2ISUkvvzu9v+wroOfLK7sK/lRxyTKCiRJIVoun6kyc0v11Txl9kJWAMEzk4f7x9o1sMEq0vaCLMaGZcQiEHAuPhA0sM0b6LdbGDVkTbiggMIswXw0aEWfSh0QPd6NKokxf6jy0DYVrGNts42nG4n4bbwSzoTOSooituGaf2xAYoaivi0+FNWFa/i0+JP9YbnqY1PATA4fDATkycyMWkiE5ImkBWZhUEMrK/HvkZKycGGTtaXtbGuzMn6sjb21h7boyUmKIArU4KYkhzMlSnBDA43D6iY8qi4QIqb3Hzh9yQMNA9CzyTFySmTdYPA6XZypOkIDquDhJAEtlRsYVXxKuZlz8NusTN/6Pxj/k97qvfQ5Goizh5Hp7eTF7a9wIK8BYRaQ/FKLzlRObi92syQXxz9goP1BxkZNxLQjIAt5VuYOWgmAEsLlzIjfQZRQVF0eDtYvGcxw6KHAdqATDVtNfp17xp+F7nRuQghkFJyx9t3cGXqlXxS9AmrilbpIzk+seYJDBjIi8tjSrJm5E9MnnjRcqMuRcqaO1lX5mRtaRtry9rYWeWi5zhfsUEBdHolT0yPZVpKMJGBARTWdTAmXvMELC1sIsxqJMsfjd1W2c5kfzKhxwdPbqhh7LxAAgyCtFAzn5d0z7L4ty11RAUZuWOoNijS7EF2jra4GRJhxGExcEu2Q/ck5sfajpHrthyH3h2yyeXj3/ubmZAYxKTkIBxWI3mxVr078w2ZDn0yNdAMCEANlNSfdBkIa0rXcPeSu1lSsIRd39ilK/lAIC0sjbSwNL6a/1WklBQ3FrP6yGo+L/mcz0s+Z3/dfg7UH+DF7S8C2lfRuMRxjEvQlrEJY4kKiurfm7jINLR72FzRzhflTr4od7LxqPOYZCPQZlSbmBTExMRApiQPPIOgN9++IopvXxGF/Te7cA3AJMWeOQglTSV8fuRz7h91PyGWEK7PvJ71ZesZGTeSCFsEdw+/W/ecvbzjZdrcbXxzzDcBuG/kfSwtWAqAQDA1dSr17fWkh6UTFRjF2ISxugE9Z/AcvL7uenGw/iC3D7tdX//1jF/rc7jUOmuPqR8f7P+ATm+nHsr44/o/8oNJPyArMgshBN+f+H3y4/J5YPQDVLdW89y253BYHaw+svoYD8OfNv4JgLTQNMYnjeeKhCsYnzSe4THDMRv7P7flQuPy+Nhe1c7Go5pebjjq1Oco6CLRbmJcQiCTk4OYkRZMZriFLZXtjPaHBpxuH+/tb9YNhAhbAEVN3WGEB0ZGEG7TPgI7vD4W5UfQNexIWbObKSnd4Z4JSYHEB3d7B1/b1cjN2Q7/uZIAg9DPXXaohWHR3QMjrSxupbHDy315EYTZjNw7IpxOvzWxs8qFLaD73A1H26hu87AoX8s4GO2Xvc7pgbObBeCsUAbCKWhza42OxWghMyITgA1lGwaUgdATIYRuMCzIWwBATVuN/nWyrmwdm8s3s/zQcpYfWq6flxqayuj40YyOG82o+FGMihtFmC3sZJcZUDR3eNle2c6Wyna2VrSzucLJwYZju7SajYKx8YGMTwxkfEIgE5KCiAu+tEMG50qIxYDL6aXdO7CMnZ45CKuKVzE8ZjigJRauK13HrEGzAC0kt/HoRgaHDyY7Kvs4j9lzW5/T8wjcPjcmg0nX9z01e/jwwIckO5IJs4Wx7MAyWjpb9ATI6zKvY2fVTqamTsXlcfHUhqf4/qTvYzPZyAjP4J4R9+jXGRY9jM3lm/X1x6c9rocjAB744AE23LcBIQQmo1bXvjnmm3xzzDdZvGcxNW01BJoDWVe6jrf2vkVRYxFFjUV6eMVitJAXm8fYhLGMiR/DmIQxZEZkDijvoNcn2VfbwZZKJ5vL29lU4WRnlUsfPAy0DP9hUVbSQ01kRFj45qhIUhxm/uujo1ybEUKqf2rkl3c2MCrWhhCCoy1uYoK7n3VMcMAxL+7XdzcwOyOEsfGBWIwGjra4aev0YbcYae7U2ou8GK1ruUFoszXG2014fZKr0+2k+69Z0epmc3k7OZFW4u0GJiYFseJwiz4OQrDZqIc1apwe1pW2kR1pJcFuYnJyEGtK26h1egk2GzEIwYTEbsNks38CqDacG1/+AAAgAElEQVS3TxkI/UWTqwkAu9nOFYlXALC+dD2LRi7qT7EuKFFBUczNmsvcrLkAuL1udlbtZOPRjWw8upEvjn5BYW0hxY3FvLX3Lf281NBU8mPzyY/NJy82j7zYPBJDEi/Zr2gpJZVtHnZWudhe1c6Oqna2V7Uf07ugi0FhZsbEBTImPpCxCTbyY2xYLrGkwgvJ2/saaXB5uWmIA4fVSLXTS7N3YN1vm7cNgcBusXNH7h0U1BYAYAuwMSRiCG/ve5u7ht9FYW0hDotDj+HbTDZ8sttNOzp+NEv2LeH+UffT2tlKQW0BLo+LmYNmkh2ZTUZ4hu4VCLOF4bA69HM/KfpEn0paoM3s2jNM+fy25/Uhnp1up94bAuCN3W9wZ+6dgFZX/37d33H73JiNZiTymN5IYxPGIoQg2ZHMwryFLMxbSHpYOjsqd7ChbANPbngSo8Go63AXweZg8mPzGRk3kpFxI8mPzScrMks3QPqTTq+PvbUdbK9sZ1tlO1sr29le5cTlOfa4qEAjY+IDGRNvY0t5Oy/NTSbEYqSmzcOqI62k+HsEjUsIpMPb/X/1+CRtbh/BZiMpDhPDexgEa0rbMAhYMFzLNciNtjHEnwxY1eamqs2Nx2+UDIuyUuvsFmpbZTvhVu01KoGWTi8bjjqZmW4nP8bG0EgrAX43wP66Dm7N7k4Sz4mydM/QCITbAihtdpMTZWVtaRt5MTYi/J6M0XE2DvX4cLlhsJ2frqqkus0DfZiOogyEU1Dj1GKEDquDiUkTAS3c8GXGZDRpXoL4Ubrbtbmjma0VW9lSvoXNFZvZWrGV/XX7KW4sZknBEv3cMGsYI2JHkBudy/CY4QyLHsbQqKEXPaHK6faxt9bF7moXu2u0353V7fpEKj1JDzWTH2tjZKyNkXE2RsXa9FHRLhee3lTL2jInE5OCGBpp5UB954ALMTi9TuwWOwZh4KXtL+ldgz0+rTHv6vY4NXUqtc5a/Ut6Y9lGzEYzOVE5mI1mvNLL1YOuBiDCFsEtObfoL/lDDYfYV7OPmYNmEh0UTYoj5Zgv8rjgON1z4fa5CbeF6wZDTHAMj1zxiD7wzbbKbWwq38TXRn0NgKjAKAprC0kMScTlcfH23rfJnqLN1HOk8cgxHrv/HPwPSY4kkh3JALy+63W+M/47zMqYxayMWdw1/C7Sw9I51HCI5QeX81nJZ1S0VLCtcpseWuzCbDAzLGYYI2JGMCJmBLkxueRG5/ZZWFFKSVWbh901LnZVu9hZ7WJnVTv7ajuO8QwABJkE4xNsjE8MZHRcICXNbr41NgKDwUCTy8vPV1fqXQp317gYFN4dUkkOMZNoN+vX/Na4KH2ekcK6Dt4paNJnVfzKsFA2lHUn6cbbTRxs6GBUXCDhtgBuHOLQex19UtR6zHXuHRFOgz/82Nrpo8Hl5Sp/4uPaUicFdS5mpNlJDTXT6PKy/HALt+ZoRsJHh1owGjTPQJDJQE6khXB/2xNkNrCrup1kh5nB4RbeP9CM2agNnmQQQp//oa+nfL5oLaEQIhcYC8SiOUXqgf3AOillw8WS42yoc9YB2pdCVFAUmRGZ7K/bT01bzWUVlw+xhOgjPHbR3NHMzqqdbKvYxo6qHWyv3M7u6t2sKl7FquJVx5yf4khhaPRQciJzyInKITsqm+zI7GO+vs6F1k4vBXUdFNR2sK/Wxb7aDvbWujjc0EnvyQhNBsHwaCsjYmwMj7GSH2NjeLT1sjMGetPh8bG5op1wm5EhERa+NyGad/c3I7k0PUEnwuvz4vQ5SbYm45M+xieNZ0jEEADq2uuoaqvS3fefHP4EgzAQbA4mOiiahXkLMRqM+gyO2yu3k+xIJiU0hZKmErZWbCU9LJ0kRxIuj4vY4Fg972Bl0UoAfUCmzIhM/l34bxaNXESjq5EtFVuwBFgYmzCWDk8H60rXkRqaislo4t68eznUcEi/h4nJExkcPhjQjItgczC1zloSQhLIi807JhxxU/ZNbDq6SV+fkT5D703h8Xn42aqf8eq8V8kIzyBmRAz1rnrevOVNfNLH0oKl7K7eTXNHM9sqt7GhbIOez9CT2OBY3cDv+s2Oyj6rbtL17R721nawt8bF3loXe2q05USGelSgkTSHGbeUPHpFNPmxNp7dWseNmQ59/oJvLivD5YVAA1gDBP9vdLdXJcFu4otyJyNjtdj8Bweb8UrJ1JRgWjt9/M+aKn41LY54uwmjEDw6vrv31ht7Grkiodt9/3lJK+P97vxap4ePi1qZPcjO4HALo+Js/OdQd5jgxR0N+KRkUX4EIRYDs9LtHGjoICbYREKIiUCzoMv5eHW6Xevt5JMYBFw/OITIQK1eFjd16qGMm7NDSQox4fJIvZvjnIwQYoICEGjeEK/UxlNp6hzASYpCiHTgG8BXgBjABzQCHUAoEAj4hBCfAf8E3pRS9u0dnwX17fWA9iUBMDFpIvvr9rO2dC03Zt3Yn6L1OyGWEH2kxy48Pg/76/azq2oXu6q1ZU/1Hg43HOZI0xF9MKcu4oLjyIrMIisyiyERQ8iMyCQzIpPU0FS9p4hPSkqb3Ryo76CwroP9dR3s9//dOzmpixSHiaFRVoZFWbXfaCtZERbMxoH1VXwx2FLZTodXMiNB+zLpypQeSN0cWzpbAC1BUUpJu7ud13a9xsK8hWSEZzAobBAv7XhJ79Y7KHwQtgCtgX9t12sEmYKYlTELu9nOffn3sXjvYkDLZxgeM5y9NXvJj8snOzIbl8elT9x069BbjwlPfHz4Y67NvBaAeHs8C0YswO3T6mhhXSEmowmXx4XJaOK5bc8xKGwQGeHaOP1v732b7Khsbsy6kQBDAPOHzifOHgfA6iOryY3J1a+zqngVV6Vdpa+bjWb21ewjNyaXTm8nmRGZeHweAgwBFNQWkButnWsQBpxuJwvzFuoGxd3v3M2PJv+Iww2H2V65nY8OfUR9ez2FdYX6QE49iQ2KJSc6h+xIzcgfHDGEgrYmLIeaOFDvprCug3017RTUdVLt7BUfAAzA0CgLw6Nt5EZZ2F3TwW+uiiM22ERNm4e69u7uht8bH31M5v6VKcF0jUx8pMnN/6yp4uW5mhelw+s75tj/nhyjdz+0Bhj4/vhoLP6TI2xGXt/TyLfGaR95aaFmPi9tJTPCgk9Kbhsaqnsb2tw+JicHkejvplzU2Mm1g0PwSYlBCLIjLXo+UnWbh/VlTn3KZo9PYjcb9bLeKmjk6nQ7QmjhiE0V7VS2ulmUH0FGmIVUh5mjLVp9WXWkjWkpQfrIijur2mlweblxiANbgGBSUhB2k5FqpwdfH07N3mcGghDin2iGwRrgcWAdsEdK6e1xTCQwBpgF/Bb4uRDiPinlJeHH7/rquClLS1qamjKV7ZXb+1OkS5oAQwA5UZqX4DZu07c73U4KagvYU72HfbX72Fuzl4LaAg7WH6SitYJPi1cDsQiRCCIZo0gh0JyFzxuPe+82vPL4amoQWq5AVoSFrEjNAMiJspIdYcFuuXS7oV5qrC/TEnG7xojvGgq22TNwnmGjSxudLtQaSrunnYP1B/UX7+7q3bR0tOjxfYfVQVlzGfXt9focCg6LA4HAK728vONlbs6+GQCXRxtQZ3bGbEDLMQg2B5NgTyA3JpcVh1ZgEAZuzrkZKSU359zMhrINxNvjKawtZE/NHrIis4gOimZOxhzq2uv0eVPyY/P1PAkpJV8f/XWKG4sBKG8p543db3BLzi1kRWYRGRjJ5vLNeh6Uw+LgnX3v6J6LbRXbSA9L18u6LvM6jEL7/2VHZVPrrNWflcPqoLS5VDcQHh73MBnhGWRHZTMrYxaHGg7x/Nzn6fR2sq1iG6/ufBWHJZRtVSVsLj9MtTOE6iMZrCpJAQIRIgQhoqH4yDH/E6PwkeKQZIbbGBXrYHiMjaFR2myF+bHacOKdXh+/W1+jz2bY2OHls5I23UB4fU8DY+MD9eS8ilY3R1vcpIdZiLcH8K1xUXrIZktFO1NTgvXrP7u1jvGJgcQEa4MPba1s10c/3FTRTm60FbdXYjIKogIDGOFPOvT4JJvK2+n0+rh9aBgpDjO7a1wcaeokK9JKZauHTq8k0haEJUBgNxs52NBBaqgZoxBkRVr0Xg37al0Emgw0uIyMtQUwNTmY9WVOZg+yYzYKLEah90Y43NiJV0rc/gEbrsuwU9LspsPrISIwAJdHMjLWhkFoRsvywy1E2AxUOfvWmO9LD4ILyJJSHjnZAVLKWmAZsEwI8W3gVuCSmdfY67dlulzrC/IW6Nn/ijPHFmAjwZ6L25eFOaCTUFsncSGdpIS72F/npKJV4pXHVvKujw8pG0CWIDmClMUISogNcpEZYWNQWBJpoVqvjNTQVBLtqQSZL9/+4OfC2lIt9trlUl3vj8XWuQeOgdCVTOywOgg2B3P7sNv1l2+4LZwIWwQv73iZRSMXsbFsI5OSJ+lhgghbBJYAC0aDEZ/0kR+bz+K9i1k0chFVbVW4vW7Wla5jQd4CJiRN0L0HoHnRjAajPpHb2pK1uscg3BZOdmQ2la2VDIsexuK9i5FSMiFpAkmOJIQQem8Jn/Sx/NBy/Us/xZHCPSPuQfoH5LEGWAm1hurjL2RHZTMkUguhSCmZlz0Ph0UL1x1tOcqrO18lMSSR6KBodlTuoLCukDmD5wBarkOXxwXgvf3vEWIJIckxmE1HS4m3T+eZzbUUNXaypbyc8taZlLek4vKC1/sbDIY5CIOWZ+H1/D8s5t8gfZVINtHh+TeCNMCCR77GoVovh+vn82lRM5nh5QwKG8S++oV8ZWgNo+MTiAxMZUhEd5jgcEMnPWcxT+oxuFhbp49Qq5EEe/cgRDur2xkRY0UAC4aH8dz2er0b4MhYGzVtWiPS7vFhEJobPzoogCnJQRxu7ET6ZzpYW9ZGsMnIbUNDaXdLwq1GMsI1g2FLhZNOr9S9AHMy7GyrbMflkVgCtO6HXXkQZqPmgXunsIl7R4RzQ6YDt1fqCY5lzW6uTrdjCzBgEJAXY6PY371SSnBYjHxS1MqouEBWFrdyQ6ZDH5RpSnIQ5a1upNTCpVOSg3nKrBl+zj7MF+ozA0FK+eBZHu8D3uwjcc6JruSkrqxlxYlpd/soa3FT1uymtLmT0mY3Jc1uSpo6taXZjctzcj9YXLCJ9FAzaWEWMsLMpIeZiQ1ys3bNGwzOi+FQQykH6w9zuOEwhxoOcbT5KOUtklXFx5dlNpq1GLIj5ZjfJEcSSSFJJIYkqmFr/UgpWV/WhtkoGB2nNYgJdq1J6JQDJ8TQ04NQ56zjsyOfUd9erw+WBFrmP8DcrLn4pE/vbbO2dC3JjmSMwkicPQ5rgFX/IBgeMxwppT6x076afcTZ45BSMjRai8mbDCaMwojT7STEEqJ3iez0dhJsDmZ80nhAG5As2ZGMJUDLjt9SvoUt5Vu4f9T9uDwukh3JrCtdx9DooRTUFlDdVs3Q6KEArC9bz8SkiXpC5EcHPyI1NJXU0FS80sv2yu1YAizMy55HRngGj054VB8DwePzcMewO2ju8FLS5Oa1XRtICJnJyiMVFDe42FRu45/bG6hp342UEimPIMRR/4BNPqRvAw5bOulhJnIif06qA9o8Nm7OCqWw9uvcmTuK257bxHtf/yEv70wgI2wwSworsRgS2F+/n+1VwVS17mFn1R52Vu0EtvLT6kagCUhCGOYQY/uA9PAUkkLSiAkezN83x5ISmkKIJYlIm/a9aA0QjIixsb++g9xoG62dPjw+SaNLmznx+R313JDZndMUYQvQuyJG2gK4JiOEUKv2Il9d0obT7SMuKICYYAO35YSywT+SaJDZwIgYKxvLnSSGmMkMt2A0CD208a+9jczLchBoMiCl5O7cMDr8X/1Hmjtxun36FM5v7GkgJ8qKyyMZGx9IeasbUaVNzial1nuirt3DmPhAEuwBmIyCe0doyajBZiNHmjqpa/cyLiGQJYVNxAabiAoMIMhkoLTZrfdwaOvDHkcXJUNLCPEn4FuyyyQeIBxp0pwf5S3lJIRoFbWipYJPiz9lZNzIYxqgLyNSagpY3urR3XtHm7Xf8lbNIChrdlPbfupM2gibkexIM6kOE6mhZpJDNCMg1WEmLdSsjybWm+YdKcwdNve47R2eDoobiylqLNLyGxqPUNRYRHFjMcWNxRysP8jB+oMnlSfMGkaSQzMWEu2JJIQkkGBP0H/j7fGE28Iv2S6bFwoJvHpjMkWNnXqWdmyw/8UygAyEpg6/B8HiwGQ0kRudq/ceKG4sxmFx0O7W+o2/V/geU1Onsrl8M4khidyZeycmgwkhBI2uRgpqCwi1hpIRnsH60vWE2cL08htcDQyJHKKPgLj80HLCrGFMS5uG3WwnOyqbJQVLWDRyEUWNRQSbg1lftl4fPKm8pVz3ciwauYiC2gKklJiMJlIcKYyJHwNoobogcxC7qnYRGxzL/KHzWXZgGUHmIKKDopmbNZdPiz4FoKWjBbslgrjgfD4pamF1yUYO1BZjChhJvSuMww0GjjQ+Q4fvFgCknIyU/8JgmOf3UGQRICoIMmWQE1mKAcmM9CCcnkDGJwikDKbVHY/bJ6lt/SdXJF5BQ0ceqaFmqlsttHY2khXoorCumI1lG0kLu4WooMHkRJoIs4Xxm5kP09zh5XD9MowigCX7rUTZ9vDSjl8xNGoIhXU1VLe2Udm2DiGiQOxB+n4OgBDzAEmIeSVx9hHYTJPICBPkxQYSZkshOSSOmrYELMZERsTY2HC0jRsyHbR1+thZ3c7G8jbuy4tgd42L6jY3gSYDV6Vp7v1rM7qNifcPNOtJikdb3Oyv68Dp1l5VpS1ujEJQ4/RwdbqdKcnBbK5oJyvCQrzdxJLCJlo7tcGUsiIsCARrStsYFGYhI9xCbJBJzyu4cYiDPTUu3F6Jw2pkcnKQnqS4tbKd9DALbxQ1sig/gpwoCxajgXZ/yK+rJwRAZasbl8eHw2/wOAe6gQDcAaQJIe6QUjp77xRCzJFSLrtIspwxXV8mnb7u/qdLC5fyjQ++wZ25d/LavNf6S7TzwicltU4vlW1uKls9VLZqvxU9fiv8v+2n+PIHsBgFg8LMJNpNJIaYSAoxk+wwkRRiItn/d7D5wrqrLQEWhkQO0d2svXG6nZQ2lXKk6Uj3b3MpJU0llDWXUdpUys6qnf4vmpPdl4U4exzx9njiguO0xa79xgbHEmfXfqMCoy7pobdPhUEIrko7tgtq19S1A8pAcHUbCF18cOADrsu8jvGJ4xFC8M+t/2Rc4jiig6KJDopmZro2HPKSfUtIC0sjOiia9LB0bhhyA2/sfgOAxJBEQq2hbCjbwISkCVyVdhXWACt2s/bMbhhyAyaDiUBTINVt1eyo2qGPbTA5eTI+6dO9j5vLNzM5ZbI+7fTz254nOyobiaSqtYo9NXuobK1kYd5Cwm3hxNvjATNFjZ08t+1FMsNn8equDuraK9hQ9iEwmsc+L6C8xUWrOxApX8JguBop20CagL0Iw3B8vk8IMk0g3SGIsVsx8h7jEm4k2BJDmKWFDk8dudFpJDoGYzHY6fCm0+6J5miLpKr1Q8YnjseHjawIK18cnURTRxO7ql1EBXayv24/odahmA2SQJOJb4//Nq1uI1/NC6ekKZ5gczCfFrciBJQ37WVi8myuGzyYUOt47hkxg6q2BEIsNtJDO3i34C3MAdnUOcvYXB5AUUMx5gAoby7lSJOTgtpCoJxtFfUs3luPELMBF1IeBMoINo8mPDCLpzdUEWdPID44EZsplXf2hRFsiiM5JJauiZGzIix8dqSNxBATGeEWogMD+LiohUX5EYRbjYzye9NA68UwNj6QZP/8CpWtbkbH2TAbBW6vJD3MQqg/xLCn5v+z9+ZhcpVl+v/nnNq3rr33fU8nnXT2jWwkZAUS9kXUIOBXB3FmvjMuv3Ec9Ts6M4466ugIKoIYIWwCCUsI2YAEQvZ00p100mt6r16quva9zu+P0zmdOEFBDKLmvq6+qk7Ve0691aeq3uc8z/3cdxydSmAwLAcEGlEuOeSPizJtbvZxQ42cfQglMnSMJXjhjJ97pzuZkWvApBWZMf7ar3UEub3Ojns8gGjzxWn1xql26iiwaMjSqXjmtPy5/7MsMfwW5gEvAXsFQbhWkqQBAEEQViETGGcB7+tXVhCEOuBHwHzkzoiHgW9cSIL8oEim5ROdZ85THvvEtE/w1T1f5cmmJ/nmsm9SZi/7Y73cB0IinWE4kmYonGI4ksITTjEcTuEJJxmKpBkaDwbOP59+D7kcu15FuV1DvllNvkVDgUVDvkVD4QW3LqPqI3elbdQYf2cAIUkSvpiPHn8PfcE++gJ99AZ66Q/20xfsU27PZyR+F0RBxGV0kWPKIdecS445h2xjtnxryibHlKMsSm6TG736MsqevQ8E42kkUOqn53H+ikYChan9UceFJYaRyAjd/m4KswrJSBle73qdImsR90y/B4AiaxGRZIQ9nXu4ruY6JdBTi2oGggM0Dzcr3IB4Ok5aSvPJaTLv6NlTz7K2ai0nPCdYU7WG/T37yTHnUGGvwGFwsLBoIQf7DlJqK+XVtlepz6nHE/JQ7azm3hn3EkvFSGUkBkJJ1KoKtrV1cHIon9GoiCdcSctwiMeb22kdeQ1/ooBA/ByiuAQpowHhHcABZMtBAM8hijehVw1SZPHgNGQTTetYXJRPtaueHFMWp0aSfHzKffhjffgT+Rz3pJlfMIdAvJ+eYBE31TiIpVeTypj4zv4RNk5N4Am3k8qk6PTn8tmZd/HrE7+mzl3Cr056mZdvozCrhMnZdtRCjE82fJJUxsKbQi8dvgTNw9uZW3A7z58RmJ+vpcBSQJ1bbs87NXwjblM+YEYrxvjpkW2srb4HbzTDax1nODV8ilun3Ek4axqT3Q7mFy3k7d40sZRE++jDTHbPJykZefPcEKnMNpJpO55wP+fGDHSOxQglK+kee4XuMS/gQBCqgQySdBCEySD5AA0OQxCD5g5KrAPkmNyU2UxoVWUUWx282uZCIAej1knLqJ77prtYWGgilZFoGo6xuMRMdyCJ06gmSyeSY1KTbVTT7U9Q5dCiVQk4DCqur5ID1UP9EQosGvb3RdhQY2V+gYlTw3HcJpVivDR1vAzSPCK7Qp7PsV9bmUUgkeboQJSV5WoCcZncadKIdPsTdI0lsOnHOy3+3DMIkiR1CoKwAHgaOCgIwteAe5EDh53A0vdzPEEQ7OP7nQLWAxXA95C7aP75jzXv8yIrF6qYGTVGHpjzAF97/Wt8b//3+PHaH/+xXk6BJMmqXyORNMMRufXn/P2RSGr8dmJ7KJIi8B5NO9Qi5Jo1ZJvU5JrU5JrV5Jo08q1Zvs0za8gzqz9ylsR/LAiCgMPgwGFwMC132ruOS6QTDIYGGQgO0B/sl++HBpRbT8jDYGgQT9jDUHiIk0Mnf+9rW7QW3CY3bqN74vaC+y6jC7dJvnUZXVi0lssSgP3w4Ag/ODjMo9cVcd0FtVuLVkQAJASiSQmT9qMfICglBr1VJq3ayugJ9KAW1eRZ8nAZXTx89GHum3kfezr3cPf0uxXxrmJrMVm6LERBJJVJUWIt4ZnmZ7ij/g7OjJwhqyCLR449wn0z72N5+XKyTdnMzJ+JJEmIgohW1DIYCuKLBejwDdE03EtXYJRmj4mX22IcGTiESZvPmZHNxNIz8UX7QZgFjAJ1yLV4D+ADdAhCGEmahkljoMAcxKLXUWYtxmXUEElqyLM4WVx8LRZtjH09NqbmuFheamAgNEbTsJ1U+hgz8izs6DiGTjWV0yOHsOut9Aa8/O3sCjrGvAwGPeSZ1Ww962NRcZLt7Tv47Mw7eK39ZTY2LKMvAFOyTTxx8mnumnoXvz4ZoiFHw+H+wwQTaSqdN9M6OsQkVxdnRxPkaaHdd5zVlavZ1hZjfU02L505iFYtW9MPhpOUZA3wm9ONLCm9niMDfVQ5qzjS38HaqhlUOaayoaaezc1Riq06Ciw1PH5iC5OzryedybCoZBFtXiuzC0qZnlvFk00nqHJ+kln5NgaCA3T6DnBD7U083jTIYOh5RExIGDg2mOBQ3zdwma5Gks7QNVbIaOQxvNHN9AXkTzlEEISrAT+SdAgoA2IIpPjKzgQ6zS1U2NoRxBlMy45gN+TS4S3ErndQarMzGHGgU1mYlTTgMsgL/+ZmH/dOd7JxmgMBWDLOSfDF0kwdJ1Xq1AJ2vYp2XwJJkkilJXQqgWODUWbmGTnYH2FtZRaLik2oRbimzIwvlkYUZMVFs1bFkUG5bPaXkEFAkiS/IAjfBZ4Hfg40AvMlSTrwu/e8JD4DGIAbJUkKADsEQchCbpP8z/HHPhDSmfQ4yxUlpXge98++n2+/9W1+cewXfHrmpxX1tEshI0n4Y2lGomm80TTeaIrRaJrRaApvNC3fj6QYOf94RL6Nv5dL/HFYtCLlNi1ukxq3UUW2SUO2UU32eISbY1LjHg8I7AbVn8VV4UcB5wmP5xXr3g0yV2OMwdAgQ+EhJWDwhDzK9nBkmKHwEMPhYTp8MuHyvUAjanAZXTiNTpwGpxI4nL/vNDoVpv75MXaD/Xdq7nf44vz48AihRIYp2YaLnpODJxWj0TTBeAqT9qNv+HNhBuH0yGl8UR8jkRHmF81Hp9KhElSK4+Itk29BFERKbaUA7Oncw9zCuUSTUWpdtejUJqqcc2gaimLRLWNvd5JOfwXf3Ovh6MAh1GKULn8TyUwDQ+EsRqMxUplRYABIAzUIQh9yg5YeWCwv+pkSdGoXeRYzZi0Y1d24jSFEcRr1bjNFVjfd/rfINi0g3/w2G2pXsr3dSMeYnSzNXu6sv4PeYIodHUFS6UNYtMV8YX45g6E+xmJx9nXvoi77DtKZVVTYzQQK0lQ7XezskDsnyh0ZHjzSS1HWKZaULsEX07M/2g+4qXEtIp7OcHfDeoKJfp45PcLaqhpyzEXs6XydDe5WWDUAACAASURBVDWzafWK3D7ldo4MeDBpNaTTXqqd1ZzzJ0nQwvyitWSkHtZWwmg0zU2T7yCZTnJqRKLQEiWVSbGhdgGVDiNGTTYVdjcvnpUZ/k+cfI1qp8iGmoUY1CZ+feJJKhwVTM0x4AmNsb/3FLXO6ZTbtHzvnZNU2svpGvNQn53Fb04fZUNNCZuaxriuKpttrW580RC319/Ep1UpOn1TsOgKKLW5yUgZ2r3/SOOQHZvOxyutBzBqWnEY8mkeTpBITWY02s9odITegIuRyCtkIi/S6+8FDvF6pxdBuBFJ+jrjOTbkxHeGewSJLP06cs1jWPUF7O6QGInOZ15+AF+8gkXFao558vFFs3AabRjUVqIpkY6xBNUOHVOy9Rg0Ivc0TFhLhxIZDvZHmF9o5JW2ICU2DSaNiNOgJpzMYNX95ZAUVwFfRS4H7ALagE8BlcAfEiCsAbb/ViDwJPBtYAnw4geaMBMdDComUuiRZIaRSIqRqIEbJn2Ox0/8J3N+voCN05/GpG3AG5sIAHznb2Pp9yVkoRLAYVDhMqhxGuUF32lQ4zaqcRhVuI3yfdcF9/9Sr/T/XCAIAnaDHbvBziT3pN87Pp6KMxIZYTgyzHB4WLkdjY4yHB5mJDoi30ZGlHEDoYH3Ph/k+ZwPHBwGB06jE7vexVi8hq2tswknNawujzAaOYGAHHSYNCYEQaA+W8/r58JEfg//5KOCCzkIWbosLFoLDbkNgJqXW/dSbpvNWW+ULv8Y29t/Q5n9WvZ0PkOe5VY84Tk83KjGG9UxFN5FOBEBQQ0EkaQ3EIT5IHkQRBeZTBeCUIEkhRCEICJvY9eXI4huXIYyprjVeKOvUmzdQF8wwqcayni963lm5N9ErSPDJFcxTzR1IQn5fHr6/QyFPYQSOnZ1Jdk4zUrraCm9QZFjgzaMGiPD4b0sL/sYqfSNDIYGeaGln/tnzSSSupp3eo6y6eQgPf5h/mZWAUXWtVh1ItvbXmNB4Y283JYgQ4xS22yahpp4/ozETbXVlNrW8LMjW2nIW0GNcyrldgPPtbzFJ6aV8OVdW/ivlauZX9iBWaNiVMqj0Crx+EkfoiASjHcTToS5pmI17b5SckxWXIY9RNVpHjz8Ml9eOI8HD5/jpjoHjxx9hak5Fupz5uKN2pnkWsYjx9/CZSzgzXOHcOgrkDIHMGluQ8LN1JwCHjoyyKJiLVOyVxNOnpdJT3FPw8f44s4XqHFNpsZZxvKyWnzRFIVZWv512bW8fHYnuSY/5/x6FhRfQ39QwBNO8laPn4acOE8da+dby9x89fV3mOruYiw+lVvrppBrTvNGF9Tn3sinpht5sukXDITWcO+MtbzTG6ba0UFPIIc6d4SfHhmia+z7THZfx1hsIYcHOvBGmjFryxiJSoxF9+CL7sIbjYAwjf09x0A4zY72RgRhPj8++DZyMJGPHDh6yNJacBmN/Pd+BwlpOXWuQUais1la7EOjyiWcsOEJZ+PUW6mw25ma7Uat0tA0HFPaIuEvg6S4DdgDLDkvgiQIwnHgEUEQqiVJ+tr7PF4tsPvCByRJ6hYEITL+3AcOEA73dwO5oPoiju82EU1muPD3UpLuRBTDxNM7efi4E0EYQZLCSFILcqVD7nVVC/2YNQdxGSdRYrubnkCSjOTHF21HJcqCPypBwG3spcZxksUlC6lzf4xfNHoZDg9zbLD1onnlmTsps7awomwFbvN6NjePyWm2sc6LxhVZWinKauP66usRxBVsOeun199Ld6D7wjdBqfU0eeYu7phyB6OxeezoDNLl66I/2HfR8SrtJ3Ab+7hn+j20eKfwdm+YNm8bQyHPReNqHEdwGIZ4YM4D7Ost5bgnypmRFkW2+jwmuw6QpfPypYVfYstZF2e8cZqHmvGPXw0ChCMRHnv6bzBpgvy/pf+PRxoN9AQSHB88rjhtnsf07N3o1DG+e813+fZ+OVA70n+EWDp20bhZua+hFlP8ZO1P+MIuP7FUhgO9B0hJF6q+SczLlzmzj67/Jfe+JP8v3up566JjqYUEs/J2olfp+f7qh3hgez/pTIr9vfsvGqdTRZme8zoOvYOvLP4eX9o9RDwV41D/qQtGuTFpdNS7O6m0V/Kdax7nG3s9RBJhjg4cJUOaTCZDWkqjUw2QbXgFq95KiXUpb/SUEkqE8Ea9pKU0GSmNP5HGF2+mzSt3DgvCQkTVfQiCLJWbSW/ipTP/xUtnJkpTGlFDQVYB4dQ3gXpOetopt9fxUcehwUmIqu/wtTeziSZ7CSSSDId3E0uXAKWAD0nagShmkckkEUUPkjQP8I4HAdUggUFTRqlNhVp4B0FQkaWbzVXFxbSOHGF24TKS6du4ptzJWDQPl9FEma0QUTCQzKQ4MnCWEquFwdB1aNV25hfcgV6jwhOex1VFJh45dpqpORV4wl4+M7OQHR27yDNXc2oEsrTt9AeLaB4+wC11t+EwlACQzKyhxqHj2VNb2FC7AYdBxYutozgNHuqyr2JWgZpWr41cs4mtZ7azqmIde7oK0Kg06FVN1Djq+e7+N3hg9mo2VI8xFBnEFx3mhtpFZJv1/H+791PpaMCh7yfHpOaGWrkNs9tfxsJCiYN9B6l0rmRpiQqjxodaLGVzUweT3EH2njvEyvIlbGsXWCVK3DKpkBxTLsvLzJRZ01xdVsZozMQ7vSN0+QP44yp6AlEsWoEMZVQ4Kth0MohZK7Ki3IVRY2N5mZESq8D+njYS6RilNgPVjlFODQ+zpmolVr2KvsBuVMK1fO2NPXzvmjV89fWtfHv5dXT4wozFAuzvOYRJE+KO+ps50t+Cy1hEkeU4KlFgsls28jrQ144nnOL1c2Gurb6BvkCYN86NMdl9NU5DD24jWLXHMWpy2dHZyIbadeSZ3+GfFz3Mcy1tfGnyDF7vOky+pYS0JOI0ZrGncwsdY2bubZjD400DZKQtCFSQbQyzt7uFllEVOvVKDKp36AsOMBrNIpQI0OkvomPsENDJ8YEhEA7xWtvJ8UzFC4ALCAElQAajxozb4MNpdCGIc4F7aYn0XfJ78ceA8GF0HgqCsFiSpDcv8fg1yLyE7ZIk3f6/93zX4yWBL0iS9IPferwX+JUkSf90iX2+DlwUiLzwwgvv+hrHAgP86zkTonjpGrVNnWKxNYRRjBFKG3jJe2lfgUxmF5n0/2VW1ixWuP6N7/bkvMu4F8ikv8YS+xKmZn2VB/sv7fWQSW8ik/kua11rydP/I495nJccl07/BCnzU27JuQWV6n6eHb60PXM6/W2kzBNszN/IaPpTbHuX95FOfQVJeon7i+7ndPQO3vRf2oApnfo8kvQGXyz9Im8GNnA4eGnNgVTqbpCO8o2Kb/DsyGpORy5N3kslbwZa+W71d/lJ/xK645dOeaeSq4BBHpz0IN84N4eR5KVj31RyARDmV1N+xf2t9UQvUb+TpAzp1HQAnpn6G+44XXnJY0mSn3RqMXpRz8/rnubuMyXvMq6XdGodTo2Tf6t6jPtbi95l3GnSqdsp1hfzdyUP8cWOS2uGZTIHyaTvY5JpEnfmfZ9vnMt7l3G7yaT/nsmmycyw/j1PD8/AqupkOP4wl2oa0ggaklISUfXviOJaPpt3kOWO3+05smHDBiTpj9vy8H6/q588NUQwrUcUpyFl2kEwoBPCGEQ7Ap3k6spJS0YqDAnC6VEcGgc9sdOsduay3x+iymCmRNdBSlIjCBpCmVJmW2IcDnrI0+bTHTcwPyvMluF9LHcs5nHPWW5wF7J3LEKdScVYKoNONFOuhxOhYeZZnfysb5DPFZZwJNDJLGsZjUE1U0wJRpNp/KkkvYkUJjFMljpCXCqmQi/wwkiEm916Nnva2JhXx2+GTrPBXcPjngA3u7V0RPvQixaGkipEAtg0RtojIyy2lbHTN8IGVwkvjKa50a3mRFBHtSnMYDyCVtDQHY8jAoKgZSwZo9akJ5HxUKov5TWfgTXOGC+PBFjpyOIJz0mud02mKawjT9vPQHwMvaoChzqFiEShXk13bJQKYzZnIilqjGqe8sS50a3mxeEjzLPNojWSosqQxqASCKe9ODVOwmmwq7U0Bo8zwzqdvWMDXGXN5Ue9Pdydl8vO0VNUmvKIZ8CpyUEjJDgeGmGJLZudo0e4PnsWmwZDbMyz0hQao0yv43AwRL7OSHMoyOwsDQZRz+mIgFMTIYWbSUaJQ0GBeVkSe319XGXL57HBAGscGd4JeJllsRFIxXFpbSSlBJ6EnkqDlj1jGq5zpjkSOEm9pZpDAQ0zLBJ7fAILrQItER/ZmhSioKY5NMh8WzWtERXTLRK7vLtZ41rBj3p6uCvXzJYRgTty7Lw2epwGyzQaQx5ytVn4kl3kaEtIZnroT7hJpF+nPSYwxaSjOTSMCh9t8VoMwjHCmVzC6RPE05DAAuPNgCr1v+HWhHmo5tK/7+fxh35PP5QA4XdOQBAmAy9KklT+PvZJAv8oSdIPf+vxPuCXkiR95T0c43fKMoTiEX58qImmUx3ctnQNerWISgCVKCAKYNWrFMOOsViapuEY0WSUbv854imZ/SwhkaWVKLFmcBqd5FvqaBmN44+N0eG7+Irfrs9QmJUhx5SD3VBJmzeBN+ql29990TinMUO+OUO+JR+DpoSusSTDkWH6AhdHkdmmDDmmDMXWYkSxgB5/ksHQIIOhwYvG5VkyuI0S5fZy4mk3A8EUfcE+xcnyPAotGRwGiWpnNf64jeFwmm5/N96Y96JxJdYMVp3EJNckhiIWfNE0XWNdjMXHLhpXbktj1kJ9dj3dAT3BeIZ2X/tFKm8nTpzk5iWTMWigIbeBs14VkWSGs6OtSl/7eUxypdGqZNe+E0MSiXSG08MtisrdeUxxp1GJMK9wHgf7E2QkiaahZkVZ7zym5cjbC4sW8ta4umDj4MVtkSoBpmSnUYkqZufPZ39vmLSUpnmo+aJxWtX5+WmZmjObQ/0REukkLSOnLxpnUEtUOzMYNUaqnQ0cG4wSScZo9Z69aJxZI1HpyJCly6LYOpkTQzFCibDCazj/qbbqJCrsGRwGB+X2WiQJIkkfp4YnMhcSEpIkkZbS5JhyqHRUsruri9+88RrfvG0juebf7cQpC+pc3p7I3/dd3XrmNFv3bueBa+/GZdTiNmkJxH0Y1AZOeE4wK38WjzU+xr0z7uXBQw9zz4xPsatjOyvKVzAYGiKUNOPQx/DFfOzv1WFUdzC3sIItLbtxmG7AG36ev533KZ5oOoXLWESVfQS9Ws+29nOMRFwsKhpGp9Kzt8eOIHRya90kjg+eI5mpZXfnDr6/6ma+8/aTzMhby8G+Ldw/ez07O3wUWd1My9Hzatt+oqkydOoY6yqLeLnVw9QcN7s73+JT05eyo6MTo9rF0cG9fHLqcoajSV5p83FLrYb9fWOU2UrZ2+Ph87NL+dmRX3BdzSf53v7n+cbStXxrbzNXl5bT6n2TW+uWIKHm6VNdLCvV8lpHlNsnT+XRY0/xpavu5HPbnuOHq27i+GAPhVkadnZ2kGuegsuQ4NTwQcod03int4t1ldn8ummIL8yfz7/te5pZQS0tziSfmHYjL7e2MCsvQ7s3RY45mx5/MwgFTMsp5rHGJh6YU8h/vNXCg2tX8ZXdm/n60ps5PRzGpDVyfHCQuQUujg5GiCQD5Jr8BBM2puXms7mpi43TbHT4Aiwoqua7+9/gb2bO5vXuAa4pK2d7+3Y0YhkpyYJKFJni1vCDA/v48sJ1fP+dfdw5xc2PDvXyP2tW8qODj3PP9JvwhAVCSYmtLS8jEOWO+lt4/dwgdt1JhiMi985Yyw8PdvLJqVn89EgrX1k0n18cfZREWkOuZRV5FiPbWp9jQdFKSqxWBCHGc6d+ikV/F5+bXUAkkeb0yHHshkpyTBaahr0c6d/CTZM+gVWvonX0DCeHPKyvWcyr7QGuKorzYquae6c72dYWYHWFheFIGpdRRSojEUpkiKUkEukE8bSfQGyMwwNBPC0n+fpd9/6+79CfZ4AAIAiCW5Kk4d8/Uhk/BPyPJEnf+K3HQ8itjt95D8d4T7pNW7ZsYf36/y3WcwWXH1f+9386vNf//UchQAD4+0f/nu/f/X32nttLviWfofAQFp0FrUpLhb2CIwNHmJk3E2/Ui9vkpjfQi1alZX/PfuYXzeftnrdZULQAvVqPP+bHqDFiN9iRJIEjA4eYUzCHvef2YjfMZiC4lyWlS2j3hnEa9Zg0Gd7pfYdYehIFFgtTc0wc6W/CFy9jeakRCYlNjYeQhBoWFg4TS8Vo8yU4O2pmXsEgkWSUhUXL2Nz8BhtqpvFWz0FyzSuIpQaZmefgp0feYmXF1VQ6UpzwnOD1czZuq7OjVaU45++hPnseOzu2cnXZEnZ2Jlhc4qLDe5xiay7HBvu4pnw2KkHgxdZtjEbrWFHmpihLx38ffIINtbdzsK+bDTWF+OMwGhV4tW0f11eXcHxQYkV5Aft73qQuezYCFnZ2jXJ9lYZnT+3ilsk38+uTneT1HSV/5mpm5Vs41H+Q+uxJnPGKDIczTHKG2Xr2NdZV304kGSTXlKInoKXKYeWlVj/LSqO8eLaP/zNzDq+cfYVoKsaS0qUYNVZ2dLxCX2CET8/cSOvoAAZNnIePneGfF63iP99+kzrXEG2+qayvKaXHP0CHbzcbaj8x7lr5S6qdVawoX8ZgOIQ30k2prRZREHi7N4QvsoOB8Fw+MTWPtBSn3TuGRm2nxqFjW+sWYpkKbqqdQuOQl3/fex8/vfZJVIKKHZ1ecoynmVe4iFRGYijSz9mRU6yuXMkjjV4WFg7jizmYW+Bmc/MYheYTBJPTacjR0zQcY3aekS5/Al8sTaVdR7svTrldh1Un4jCoFX+I51r83FhrZetZP1PcerrGEpTYtHT7kxRmabDpVLhNcpb0vXxX/9Dv6WVjNwiC8HFBEN6TtsH54EAQhEpBEBa9h11akLkGF75eEWAaf+4KruAK/org1MiltvNk0ak5UymzlfFG1xuKvTNM8Ei2tW7DqrOytHQpToNTMWLzRX2kMinSUppHjj2CShTQqWR55A5fB1Oy9YxGR+n0dTIcOYkkBdjVuYu5hXNZVZHNWOwIHb4OGj0HUQnw6PFHERBYVOKmPluPJ+yhxlWD21jN8rJscs25zCucyxd3jzCvYC4OgwNJUnFqJEbX2B5MWhPzi+Zx3BPjqaanKLeX88mpJWzviNEy0sLZ0TY2nRxDFOdh0BgIJd5i69kA/riGXHMuGamcXzeN8VjjI1xduoAqh5OnmnvZ272Xu6d9DG80TTgRwR/384MDexAFKLCMkW3KZjhqYlt7glQmw8G+N3n9XJilxRKj0VEWFK8mkZa4qijIcHKYbe1NtIzGefNcGyc8x3mn18uyEjOnRo7yqekfI0unotMXwxP2sK97Dzq1iMtwiOODx0llsjkyEKXVm6HWXce2doFnTweYkz+HWtc1NHpiHB2U2Ne9j7kFs5Ek+Ns5c1hRvoIvLqhBFKB1dD8bam9lIJRke0eI66rXMBYvHxcjCrGrcxePHO8klMjQEzhHy+hp7m7Io8uf4Knm1zjh2U2lXcsTzT6s+ixMmnz88QzJtIHNN23mxdYQalFgeo4JpzGbZ1v8nB6No1PlkG1exDFPlOuqrNS6alGLZiQJCi0alpQuIZ2RKMzSsroiC5UoMBpNU+3QkWNSK06Rz5+RibZPNPsAWFoil2ZFQcCmV1Hr0lNm07KwyEjXWIJ4+sMxPb6c9Pd/ANoFQfhXQRDetdlcEASnIAgfEwThReAYcOmC6sXYBqwSBOHC/OdtQBR444NM+gqu4Ar+/ODUygGCTW9Dq9LS7e+mJ9DDnfV3IggCJzwniKaiikPr9TXX44vJ5ZZYKsaBvgPML5xPQVYBo9FR+gJ9THbLXggnPCeIp+LcUX8HAOuq1pFtyqY+ux6HwUFDbgMvnnmRWCpGrasWm97GJ6Z9guVlFmblz8IX89E42MjsfCOdvk6ah5rJMw8x2a1HLap5vuV5frauiFSmjcHQIItKZmHXq7ih9gZGIiOoaEUQZNM4T8jDS61+ZuflsrJiJZ+c9jGSmQzZRg+ekIcck5tck5r+4GEaPY2EE33kmzVMz2tgb/de7HqBu+qLZL2HU4/RPByj2hHh7OhZbqwtpdUbZ0beEt7qeYtrKyUKLRpmFUzHpNFxS52NV9tlT4od7S+xszPIoX6B3lgvn5lZTCyV4f7ZtxNOhvn87CKeOj1GKpNg04lN7O0OE0ro2de9jyrnHN7uDTMWn0SOKYeP12djUIvcOGkB3sgQ03MNzC808kLLb4gmWyjK0uA0ZlFuL6fY6mc0muKFMz18dfdX2XTSh0OvYn3NKjaffIxz/iTXV1l58PCD5JoimDQiK8ocxFIxpuXkkqUTubG2jrum3sVLrQFCiQw3TbqWlZW38lZPhPkFJpaXL2dtpROXUUWrN45erWdZiRkJUIlqpuZMYlaegXRGwqgRKc7S4jKoeadPJk53jiUIJzPkjxtLzS800eqN88a5EBatyIJCI95YmkRa4thgjC5/gqtL5aWswiZbTr9wRm7Qm5VnIJGWiKUyDIZS7OsOs7zMrJhWXW5ctgBBkqQG4EvAMuCYIAgBQRAOCILwsiAIzwmCsFsQhE5gCPgh0I7s/vj0ezj8Q0AceE4QhBWCIHwa+DrwX38MDYQruIIr+PNCU6gJkE2QIskIerWeVCbFljNbALhx0o0YNUZm5s0E4EDfAZLpJAaNAZ1ahyiIHOo/hD/mZ1b+LKbnTVfElO6ovwMJSZFgfqr5KXwxH96ol1QmRW+glzkFczBpTMRTceKpOE+cfEKZm0VrYW3VWuVYoiBiN8ikssP9hxXZZ7vBTiKd4MUzL3JLnY23e94mlAjhNNq4e5qD/mA/XWNd3DzJRq45wTOnnuGXx3/JvAITJq2eYCLI9NxKtncEubvhbvIt+VxTUUGWTkQlqFCLat7sjtMyGmMsNkZD7pRxjZRpNOQ2IGCmzZvgSP9Oal217O8zYdaJvHz2ZRpyG3iiycfKCgeLShaxoXYhC4tMXF9dyyTTJI4MqFGLAjs6tlKUVcSjJ3wsKDSxoGgBC4saWF1h4aZJDjbUbqDOlaTaoWNajpHt7dt54WwMnVqgebiRnR07iSYlhsIpqpxVZOmyGQynmJ5r4KHDDzEYcuKNpVlbWU59Tj3VDh0H+iN4wj6uq17J6goLb/eG+fcV/065o4q0BP3BJP8w/x8ozNLQOZbg+GCUUlsp2UY1k916bHpZFbE+W48vJnOP9vWE6RxL8PF6+Tx1jSVkKfpxh8jRSJoqh05xeZRA0Ze5ZZIVk0ZkX48cMGw965e1auxa4mmJrWcDnBuTuVHZJjUaUaDDFwfAZVSRkWB5mZzxeqk1wGA4hS+WxqIVsRlUvNQaYDjyRxMM/p24rA30kiQ9JUnSVUAV8AXgOJBCLgV4gMeA1UCeJEl/J0nSe+rXkCTJByxHbix9EfgG8H1+i/l8BVdwBX8dWGhbCMA1FdfgMrrINmVTlFVErlm2/36t/TXGYmO8dPYlZR+X0UWprRRREJmSPQWNqMGgMdA81Mz+nv3s75HbVbee2UogHmBuwVwAFpcsxhv1IiEp2YrzZOJQIkS3v5sKewUAbd422n3tHOiT5V4eO/4Y+ZZ8jBojRo2RWybfwpnRMwCKkua11dcCE/bVsi8DdPu7WVW5CqfRSLHVRoW9gjkFc1hYZKLWVaKQMn+yppCtZ7bS4etgJBKlzZfgyMARpuVMY16hkcIsEyc8JzBqjOzvjZCRuvnZkZ+RYQyjRmRZ2TIO9x9mdr6e7e1B1latZVvbNtxGNfGUwKPHHiWSiPJU8xgj0WE2DWxislvLK20B5hbM5IWWF2jIke2WX2h5AYPawJPNY2xrD/L5bZ/HE9ZyeCCKSWNEFEQWFZvZ2RlkXuFs7p1xL03DUbr8SbQqLWX2PE6PxHj9XIjvr/o+cwvMaEWBSEritsm3YderWFJsZlZ+BdWuap5o8qESJ3RrTg5FGYmkUIkqjntiqEVZ5wOg1KZlR0eQaFIimZav/Fu98kJd69JhUIs83iSn/IciKWqdOq4qklP/7WNxdneFiKclIqkMZ0fjiiPqy21BhiIpbq6VO8JWllsQBQFREDCoBebkG1lTacGiE8nSimTpREbGF/wjg1HCiQw9flnmf01lFtOy9UzPNaBRCbgMaqocMmfhw8Dl5CC8KAhCMYAkSe2SJP1UkqT/I0nSekmSVkmSdIckSV+XJGmHJEnJ93t8SZJOSZJ0tSRJBkmS8iRJ+uof04fhCq7gCv58cCxwDICdHTsJJ8IMhAY4OnCUEqvcelpsLUZAUBbfuQVzafW20jLSgijIV8kVjgq0Ki255lyyTdl8YtonANmqOSNliKVkTY2B4AD12fVyh5Agcl31dfQH+xEEgUnuScwrnIfbJLeH3jTpJrJ0WeSY5PbmeYXz2Ne9TznWpsZN+KLji1B4iHd63+H0eHfLJNckzo6epW9ck+SWybfw+InHEQURQRAQBIF4Wl7QPCEPp0dOs6hEpnBNck+iZaSFoiwjd09zcHfD3Wxr20aFTXZRXVO1hlZvK9fXZFFmK2Z52XJm5taRliRGIiP4Y35EQcVtdTaODhzl2uprSWYkkhlJfm9CikRaotCSy9WOq7HprayrykKj0nB9zfXo1SJnvXGqndX0BHqw61XMLzTxT4v+iak5ebR54yBomJE3g0Ra4oYaK8l0hK6xLj41zcFtdTI/pDDLzapyCyvLZIny0Wia454oqYyE3WDn0ECE1zqCirfMwiKTYrZU5dCxqtzCuqosAFaVW2SL6HFZ+t1dIeYVGsnSiejUAoOhJHeNZwzOp/Xn5MtW39dWZXFkMMqxcXnjOyfbWVxswqIVKbFqWVFm5qXWwPh505GRZFtpgJbROJ1jCUajcvahL5jkqVN+kmmJwXCKM6Nx1lbKzEgbdgAAIABJREFU2aoba6xkJIlgQl7KTniiHOiP0DQcI5GWeKcvQjIj8WG1FlzOMGQdkHvhA4Ig3CUIwqUb46/gCq7gCv5AWNVW4qk4Nr0NvVpPYVYhU3OmsqdLtkW26+2oRBWNnkYAXjz7IqW2UoVncF3Ndexo30FGyiAKIipRxVPNsshUli6LcCJMb6AXkK/k3zz3Jn2BPgRBYHPTZsXg6dzYOXZ17mJf9z4AXm17lWA8qAQM4WSYZWXLsOltCIJAtbOaNVVrACixlVDhqEA1zu1u9DRi0VqUbMSvT/yaq4qvUt7zob5DNA3JpZWCrAJsehud4+3TFq2F9TXrMWnln9tNJzaxtmotTqMag0ZkS8sW1tesZ1aeEUEQ2Ne9j9HoKPfPcqESVBRZi9CpBRo9MURB5K3ut9CqBPLNaqqd1UzJnsKKcgsOg4bDgcOoBHjoyCjpTJpfHPsFA6EkS0vMuIwuZuTNoNSmJZrMMBIZQasS2VBjpThLw+rK1QTiGX54cIQccw5LSpfwSKOXX52QgyZREPjZUS/t4yl5jShQatNSPm59fFudDYtORD2eNRiNpnl5fKEeCqd4+LiXHR1y6/RxT5Sm4Rjnqfw31lo5PSIHWCoBrim38NgJuW07nMjQNZZg3G2ZF1sD6FQCheO1/8dOeDk2GEUChsMptp4NsKZSDkQEIJWRcI47owbiaWblGah36xEEgb5gkuk5BnRqcbzUYuCpU3Ib+O6uEIIgsLhYLjHEUhL5Zg0FZg0WrcjaSguNnon3cLnxoWn0jnc0PAZc2mLvCq7gCq7gD0S+Lh+VqKLYWoxKVBGIB2j3tXNz3c0AtHpbL9IUWV25mv5gP0PhIUDmAqytWotWpSWaitI81Kz4NbT72gEUHsEtk2+hxlWjlC8WFi3k8ROy9fv50sad9XcCUO2spnOskx5/DwBNQ03s695HRpJXHrvBztPNMu0qGA/SH+xnep4s0jWnYA6+mE+xiF5YtFCZL8B9M+/j7oa7Adl59tTwKax6Oa3tCXv4lz3/onhyTMuZpgQtAE6jUyl76NV69vfux2mUiZ6Vjko6fZ3kmTXcUGul1FZKniWP66ut5Jg1fPutbzMcHmZ/bxhBEDCpTDiNalZXWCiyFvHfa/6bereeRk+UqTlTcRldPHhklLQksbpyNVqVyAPb+xQr+Tn5BlaWT/DNp+UYmD1+5Q4w2a3DoJaXxAKLhr5AktGofIX9xrkwueYJwl67L64s1Ha9ikq7jhl58rFcRhX12XqF4Pf6uTCBeFrJxjxzeoyZ42MnuXRUO3X0BuXAZH6BCb1a5Lyq/ZwCI4m07HaapRMptmo54ZGzC4Nh2WenxCoHMSvKLOzvjdDmk4+1ocaqZAgGQklODEWVgCDXrMYTTrLnnCz1v7jYRFqSOQ7JjMSOjhAfr7ej+5Dk9T9sEf8rLkEfYZSWlmIwGLj66qsvejwWi3Hrrbficrmoq7u09O6cOXPQ6/U0NDR8GFP9i8YHOQ8X4q/pnHRGOxkKD7GjfQeiIKIW1USSEXa07wDkxbXSUanwCJqGmogkI6hE+SovlUkpLZB55jxWV65WygKLiheRyqTY3Smru29q3MRoZJRkRq6MjkRGlCt7CYlwMsxr7a8BoFPrqM+up84tn697pt+DWlQr3RRv97zNkpIlgOwU2zTUxLEBuVzSH+ynzdumZAHCyTBnRydEs7739vd47vRzyr7nrccBpuZM5d4ZE+I5Bo1BeU2QnUrPB0CCIPCtq7+lZC5Go6OkL6jWDkeGlecAnr/teXLMOXxhfjYAN2bfCKDU9gFGomlKbBOqp99ZnkfZBdv/d65bsTzuHEvQPk7SA1CLArELdO2NGpFym9xq6o+nOTMax2mQ51Ns1SgZA5BT/01DcvlmPKlANCkHY9lGNYcHogoRMUsnsrTErOy7uNhMcrxW0R1IcnokzuoKOdgYi6dl4bLxeUWTEgsKJ1oR9eqJOc8vMOIwqDg5Po/nWvzYDSpc43Pe3OxTMhcmjYhGlMsbIDvtOvRqpufKZZLnz/hp88YJJzNoRDkYefjYKB+WftHlDhD+9CpMf0VIJpPo9XpMJhMmkwm3281nP/tZ0un3Ts3YvHkzu3dfZHPBT37yE4LBIIODg5w6deqS+x08eJCHHnroA83/LwV/yvNwIf6azslk82Tseju3TL4FQDFsytLJP/AnPCdoHGxUSg6xVIwKe4WSBVhQtEBZQH0xH1vPbOXNc7I6fKOnkaHwENXOagAWlSyi1duqXJ23+9oZjU54jRzsO0iBRZbJ9oQ8bGvbpiiYPnHyCaocVcrYO+vvVDgGOrWOVRWrFHdYnUpHlaNK0WEYCA4oWQyAOnedYlcuCAJmrZlgPKiM3dW5SxnbH+ynMKtQ2T43dg69emJBv/O5OxVTOrfRTa1rQmZmaelS5hbOVbZ/2yn0/HaNc+J4k916ZuVNZAF2dYWIJCeWg/MtgQD5FtmA6DyODkQ5MTShlPpE8xj94wuow6CiyqHjvCGt06Dm9sk2Zez/HBlRAgOVKGcFQuMBwmA4RSoj4RhfqCe79TzX4lf27fEnaB6fh9soOybuG+cR+GNpZuQayDfLn5GTQ1G2nJX3VYvwdm+YxeO2zo1DMXoDSRYUyu//6lIzBrWARiVPbH6BiY3TZK6DUSNSlKWlOyC/v9MjMboDCcbGg5gVZRauKbdQYtUiCALldrkkcTks4C+Fyx0gfFcQhO8IgvBJYA5ywHAlaLhMaG5uJplMMjg4SDgc5o033mDTpk08+eSTH+i4r776KjfffDNq9YfmDv5njSvn4cPHYEKWET+fMYgkI7zW/prirukwOMjSZbGwSO52WFKyhAN9B5SFe0vLFqUF0qw1U5hVqOgeuI1uNKqJNHYoEWJd1TpMGnlBuLP+TlpHW5V9NzZsVDoPpudNZ7J7siLUNDN/Jq+0vqIca/PJzQyHZRFZURB59Pijin11niWPpqEmZQFeV73uon2teutFWYHW0VaF6+A0OpU5AVTYKxgITjiC1rnrSGUmDMr23zNhMKYSVawoX/H7/uXvC7fW2bDpJ7IQX1s8QU8TgE9Pn/CU2TjNzt3TJmyP/2VRDsVZGmXsqx1BpaVwIJTksUafMvbqUjMzcicszH+4soCp45mNCruWXJOG8xffB/oiTMuZGDsQTrFx/HUFwKIVKbPLWY8FhSZODsXwjxMc72lwKGURQRC4a4qdLWflTEa+WUM8laHVK5cU+oJJDvVHlQyDL5bmkeMy1yGSzPBWT5ibJ1mV19GrRQJxOUBo88XlVsfxAGl3VxCt6sNLxF/OAOGHQAL4OPAosA/5//6kIAibBUH4J0EQrhMEofQyzuGvCkePHqW6uhqLRf7g1tXVkZeXx9DQRN3ymWeeYebMmdhsNhoaGnjnnXfe9XjpdBqn08mOHTv4/Oc/j8ViYWxs7F3HX4GMK+fhw4dRNBJKhBTtArPWzPzC+Wxv2w7ItX6tSqsQDV9te5Vye7mSQVhVuUppgRQFEaPGyKttrwJg0Vnwx/xKlqDH38ODhx9UeAS/avwVd029CwBJkvjmm99U/C7ave14o14lQLiwkwKgzF7GdTXXKdvTcqYpV4ejkVG0Kq2y/UbXGzgMEwvnU01PXcRJcBgcypw0ooZ/XvzPynPhZJhia7Gyvb52Pdmm7Pf3T75M0KlF6twT2Ye3eyO8M+5/AvAfbw0RH0/9C4LAspIJnnudS0+dW6dsd40lONA/se99L/fQOU5wHItl2HLWr1zJLy0x44tNBEnLS808e1r+XomCTGocpz5weCDCSDSFWSsvmY80emkZnSiL/LrJxzXl8jnWiHL2wqiRdw4m0iwuMSllEVmMSg5MbHoVi4pNbG6WX/fUSAy9WlCyLzKXQaNYO99QY+XQBe/vcuNyCiX9vSRJ10iSlAvkACuR1RXfAiqBrwBbkNUW/e9+pCt4rzh69CizZs0C5Hr1D37wA/r6+rj++usBeOihh/jyl7/Mz372M7xeL5/5zGe49dZb37WepVKpOHXqFKIoMjQ0RDAYxGazXXLsFUzgynn48GFVWymxlShdCWkpTZu3jQ21GwDoC/RxZOCIYt61qGQRnpBHaTc8PXyaddXrAFAJKnZ37ibPLIu6DoeHMWgMNOTKXI71tetZXbla4S/MKZjDY42PAfICtrJiJQuL5UyF0+jkYN9B5XV6A7283PqyMm+D2qAEMSATBs+XJ7JN2ejUE4tftbP6ou1vX/NtJesBsubC+YyCWlSz6cQm5bk6d51Cfvyo46oiE1cVTwQBD64tJEs3kX0IJydkhocjKfQXEPaCiYxCDgSZV5BrkrMPJo3I+uoJt9o2X5xTwxOL/ObmMYVHoVOLzMozKhmDSruOGodOKV/MyDXijU4EF6VWLefGtQuCiQyj0TR54+TJJcVm3u4JK6TMu+rtShYjkZY40BdhfoEcEFi0Ik1DMY6NEx5XV1jQiIJSUnn9XFjJcnwY+FByleNeC7vG/wAQ5LC4CpgKTPkw5vHHQskPSvDHLn9MY9VbOfd3597z+KNHj3L8+HG2bt1KMBiksrKSffv2UVFRgd/v54tf/CLbtm1j5kz5R+XTn/40DzzwAAMDA+Tn57/rMaurqzGZJr6wQ0NDVFRU8PTTT7NmzZoP9iY/IGz/cemF8sL/nT/mp+QHl7ZiLrYWc+Kzsktjt7+bqQ9O/V9jxr78/q7W/5TnobW1lWeeeYZ/+qf/5Xj+F41wOsy+7n30Bfq4b+Z9aEQNw5Fh3u55m/W166l2VlNkLUKrkheP/mA/vYFe6nPqAQjEAxwbOEa+JR9BENjYsFFJ9Zfby+kc6+TMyBlqXDVsb9tOOBlmSrb8sxVNRpmdP1uZy0hkhLOjZ2nIbUCn0rGhdoPChbi67GqlKwFkRcfzQQzAcy3PMa9wHjnmHNJSWiYsjq/rvpiPc2MTvwdff/3r3Db5Nmbmy5+jry/9uvKcIAgXZRD+kvDZmS7lvlEj0huYkNG5qshEIj0RaNv1KmVx1asFGj1RVlXIWSaDWmRF+QRJcX6hEY04kb4/640rvIKUJLG7K8TicVKjWoRryiY6L/Rqkeh4T+R5xcaeQJLJbhVvdoeJpyX04+mIXzbK5YWZeUa0KoFURlKCnhyTRvZfGA+InmvxoxIFiseDHqNG4NcnfR9akPBhdzEokGSclSTpWUmSvv6nmsdfCtLpNI2NjezcuRO/309jYyMej4dAQP4x2rNnD6FQiHXr1mGz2bDZbDgcDtRqNWaz+V2Pe/ToUaZPv/jK41vf+hYbN26kubn5Xfb668Wf+jxs376dO++88/K8uY8wbBob03Ons75WdrUTBIFVFauU+v1gaJCtZ7YqHQLhRJiZ+TMVHsE1FdcookMAPz/6c44OHAVkFn9voJccs9zVUOeuU/QGQCZAXmgrvr9nP1adfKWaSCf4n0P/w3lpm4N9B7HpJ4La9TXrL7Iuf2DOA0q7oU6lUwIYkLMNF5IH//Oa/1SCA0CRb/5rgk2v4nOzJwKGpqHYRRmG/z40orQmioLMWTiPoiyNQkIEOD0Spz84kRUYDKUYCMnb0WSGWRe0XrZ6EzzaOGF13zwcU7oafNE0vcGkotVQn62n2qlTWvhm5xu5p8GhzKnCrqNnPMjpDiRo9ERJZOTPy+JiE7dMsiptnlPceqocE1mky40rbKc/AO/nqv7DQktLC9FolKlT5Svg+vp6brvtNn7+85+zdOlSRkdHWbZsGbt27fo9R7oYx44dY+7cCQbzuXPnCAQCfO5zn+NHP/rRH/U9/CF4L1f3Vr31PY0rtha/72zBb+NPfR6MRiOlpaUf6D38OSItpWkZaSEQDyhBwtPNTyv1fYPGQJ45T1lg5xXO46nmpyjMKkQlqnj21LMXXcnXZ9czv2g+ACaNCYvWorT6ZaQMGxs2KmPvrL+TLWe2MLtAziJ86aovKZkKm97G8rLlSqBSbC3mxwd/zLKyZQA8c+oZZufPVsiUDx1+iAfXPQjIQc7/3969B0dV5XkA/550d9J5dBKSACG8AgE0IBN5C+MDAV1WFFx08LG1WDDigk6pq1XqOBY+amos/0AKZVko91FbrqO1yqCziI9MkEdNFBkSTTAhICTyDBCSNEk6Sae77/5xO+femyZtIOl7k5vv5x9yb98059x7bvrX557zO83+Zvn/5GXkIS8jrw/Pmv10Zk3s9NU/aedLn4AIUKdXdo4pANQehoLh2liIsWkuDAkPrByXHm8Y23Dvdak43qAFhTePTkbx6RYsGudBSrw6yLCxPYhEVxya/SEUnmiS4wragwr+47t6PDotE0IIHDjbIgdlTspIwJnLHWjxq0HOBV8Au2uasfrGDHWA5vEmGYiYwbIeBOpbJSUlyMvLM3wLveeee7Bz5074/X7MnDkTBw8exN69e6EoCtra2rB//36cPn36Z99X/831D3/4A9avX4/8/HxUVlbGrD4DldXXYfXq1X1fqQEgPi4e9a31hil4N4+5WRtoGO9BRmKG7N7/+vTXyE7JllMIb8+9HTsqd8jfTXAmoOy8+ujJ7XSjoa1B9jBc9F3Ea3tfk8fuOLIDy/OXy+1nv3xWDh4MhAKGRwrOOKchEFkwbgGmDJsit6cOm2qYMfHM3Geu9ZTQFXjbtanGo1NdhiRLEzMScKJR+9A/cqkdjnBzutASwMGzWk/PX6qbceCMFjDsPdmMqeGBluoAxTj5uKLJH8RtunwL5RdaMXWYNnuiYHgiPj+uTk893xLA8BQnJmaoAWadL4gcj0vO2rh7YiqKT2u9HrHGAMEmSkpKIhLiLFy4EH6/H7t370ZBQQE2bdqENWvWwOPxYMyYMXj99dfhdru7eUegsbERNTU18n0rKipQVFSEdevWYfny5aiurjYtYcdAwetgndvH3S6/xQPAmaYzWDxhMQB1jMEnVZ/ID/kpQ6egLdAmZwic9J7EHXl3yN8tOlEkxw10hDqQ5EpCZqLa9T975GysnqYFYqNSR+HjIx/L7fvz75czBlwOF/ad3Cdfa2hrMBx7yntKzqwAgFXTVvXyLFA0+mf3HUHjPbP/ZAt0QxAwNi1efjCnux2Yr5s9kZPiQrNfe5SRmuDA5fC2Q6izDzpnHtw4PBEnvVrg8esbM5Ho0v6jqkvtyM8KD450CHx5vFkOeLxjXIph0OXfzrXiH28w71ESHzHYxMaNGyP2JSUlobVVi3pXrVqFVau6/wOUkJCAlStXYs6cOSgsLER6ejpCIe0mePXVV7F//36MGKGO7r777rtRXV2N8ePHY968eSgvL+9Rhj87s/o66A22a7K9YjsANQUxANQ01sAhHMhOyUZmUiYen/W4zDTY5G8yZCWsb61Hs79ZZhdcO3OtTCSU7EpGi78FrYFWJLmSUH6+HMWniuWsgARHgpw9AaiLLjW1N8mxBGtnrJWvZSVlYd7oeXK7cw2HTp1BCcXe8BQX7tT1IKyYnI4Ul/adWQByjQchgK9qmrE0PAsi3R2HpZO0a5WoG6QohEC62wFfRwhpDgcq6tpwQvc44t3yBlxuD+IX4V4Ef1CRAX6624EF41KQFV7HoaimGaW1rZgS7p0IKQr+VOU1LUhgDwJJVVVVuHz5MgoLCyNeO3jwIIQQ8kMJUFMCHz6sLhZTXFyMpqYmHDhwwLTy2lVvroPeYLsmC8cvNGQaXDJxicwL0BZow5aDW+TgwhZ/C24de6s8dvGExfB1aF3Gbx14S67BEFJCqG6slgFDjicHpy6fksf+5P1JzngAgMIThYYshW9/q40RSU1IlZkSqX8Z6XEhTZfMST8+wRUnMDpV+yZfWdeObSVa9sw6XwD5ukySl3wBeMJLMo/yuAxjH24c7sbKqdoH/IQh8ahtUQdDetuC2H+yWU6DnDrMjUdv1Ho9bhqZLBeMMgMDBOqRWbNmRWQC3Lx5s5zbT+bgdehedUO1XK0RAD6p+gQzc9R8FPGOeIxKHYURHjWwmjJsCr6v1Y797MfP5KBEAJg1cpZcP8ER58Dw5OEQ4XHojjgH1s1cJ4+dOmyqIfXtG4veMAQIH634SP7sjHNidNroPqkvxdbDum/pQgiMTdM+mGfnJOGRX2ivj/S48KNuPQlvewjhiQgIKsBnx7VxKIGQusZCp6P17XLgYUaiE4nOOATCv+zrCOF/K7Vj/3zUixwGCEREV6e2uRbtAe2P9ISMCXIFQ2ecE9dlXoeOoPpst6quyjCg8YZhNxgSFsU74mUaZkBN3dwZBPg6fHjq86fkaxd9Fw1ZCXcc0QY7kn3cl69NTz1yqR37dFMkf/L6kZmoPbFP1S1B3R5U5BgDAPixvh1ZSdqxWYlOHDqn9l75gwpuGOrGkPB71fmCSNClVr5zvAf7TmozW2KNAQIR2cKy65fhttzb5HZICclBiwICb37zplx/YGTqSMPz/mZ/s2FBop1Hd8oZDgBkCmdAzXD4ws0vaK/FewyPJ56+6WmZZZHsac7IJMOAxySXNgYB0MYuAEBOihPJurENd09MxXWZWtu66AvIxwbOOGBbySW5AuXcUUm4PVd7PFFR14YV+eZlUWWAQES28MHhD+RARQAoPVcqewGEEHhr8VtykGIgFDA8jqhtrjUsbvT8L5+XgwwBIBjSpsd527woOqHlsZiRM0OmYabBaXGeByNStF6BYEibIdHQFsQu3SOGHVVefBGe1gioqaMd4YDC5RB4pCBDZl08dK4Vbx+sk8d620IorGYPAhHRVZmfOx/zc+fL7Xuvv9eQ4fCVva+gya/+YW4PtBtmE+iXhgaA3+/7PepbtUx5Z5vOyp8zkzLxu1t/F4sq0ACVneJCvEP7OB0/RNf7FO/Afddra0DMHJFkSOg0Ni1e5mcQAD49dtnw2uMztED15jHJGJZs3uRDBghEZAt1vjo58wAAiqqL5HoJAJCbloskl5rNLseTY1j++ETDCblUMqDmVOhMlwwAT8x+IpZFJ5tZrgsIABh6DBragig7r017Pt8SkGmZhRBIS3DI8S4hRcFnut/dXdOM4QwQiIiuzsWWizherwUIKfEpKD9fLrc7V1gEgEutlwwJipxxThypOyK33U63HK8AqAs2EV0Ll0Ng450j5faFlg7DehEhRZFrPgDAvNHamg/e9iAa27THW/lZCSi/0BbjEmuYKImIbOHOvDsNH+pZSVmYkDFBbr+0+yV88+g3ANR8BJ1JkQA1GdLEjIly+/7J98e+wDQo3TomxbDiZEdQXea50+aDl7A4T30EcV2mG6t1eRDaAgpuGqkFELHGHgQisoWi6iJs+HqD3C4+VQxvuzaH/P373jccX1pbKn8eljwMGYnmLKFLg1ua24GhuscEgZAi8x4AwG9maWMOfvL68ULROcP2385pM2ZijQECEdnCXRPvwvrb1svtJROXGHoUflv0W/lznIjDtGxt8asRnhEYN2ScOQUl0lk3IxPpugyORbpZChluB57QLWc9a0SSIaNjrDFAIABqut7ExEQsWLDAsL+trQ0rVqxAVlZW1Jz+s2fPhtvtjlioiK5Ob6+D3mC/JkcvHTUkMBrp0Z4DO+OcXBiJ+oVEV5whE2fXWQoHdctMV10yb/wBwADBVjo6OuB2u7F79+5r+v33338/4ne3bNmCpqYm1NbWoqKiotvf/fbbb7F169Zr+n/txsrroDfYr0l9a71heqJ+mWWi/upJXY+BryOEY/VadlC3Mw51vsCVfi0mOEjRRn744Qe0t7dj+vTpffaen3/+OR544AE4nWwqPcXr0D/kD83H0CRt6uItY2+xsDREPZPg1L63ZyU58fItw+V2RqJDLiNtBvYg2EhJSQny8vKQnp6OHTt2oKCgAOvXr0dOTg6ysrLw3nvvobi4GLNnz0ZKSgqWL1+OYDB4xfcKBoPIzMxEYWEhnnzySXg8HjQ2Nl7xWDLidegfXHEuw3oLRAONI05guG5J6kAI8OlSOscav47YSElJifzWWlpaimPHjmHy5Mk4deoUNmzYgKeffhqLFy/Grl274Pf7MXnyZOzduzfieTcAOBwOVFRUICcnBxcuXEBycrLZ1RmweB36h4XjF1pdBKI+NcfEKY4AA4Rrkre5UqbGjKW0BAeO/ya/x8eXlJRg2bJlANQPpnXr1uHBBx8EABQUFCAQCGDbtm1ISlIb2dChQ7v95tr5fpMmTTJ8KK1ZswbfffcdEhMT0dTUhO3bt2P8eOuSyGRtOHzF/fpz520LIu9fK6943OjUeJSumQQAOOn1Y/q/H404pu7ZGyL2RWPVdQgGg/jwww/x4osvXlV5iYiuhP1vNhEMBvH9999jxowZANQPpqVLl8rXDx8+jEWLFskPJZ/Ph+rqakydOrXb9ywpKcG0adMM+8rKyrBr1y7s27cPS5cuxaeffhqD2gxcVl6HL774Ag8//HAMakVEgxF7EK7B1XyrN8uRI0fg8/kwffp0XLx4EWfPnjV8qBw6dMgwaK6srAxDhw5FdnZ2t+9ZWlqKOXO0JXAVRUFtba38xltWVobnnnsuNhXqoZ58u09zO3p03Ji0+KvuLejKyutQWVmJ3NzcXpWfiKgTexBsoqSkBLm5ucjIyEBpaSny8vKQmppqeF3/wdR1u7v31H+4HT9+HF6vF/Pnz8eECROQnZ2NuXPn9n1lBjArr8Pq1av7vkJENGgxQLCJrgPj9B86zc3NOHbsmGFfaWlpRLe1XmNjI2pqagxJdsrKyvDII49gz549OHbsGPbs2YO6urpu32Mw4nUgIrvgIwab2Lhxo/z5+eefN7yWkpISMQjunXfeMWwnJCRg5cqVmDNnDgoLC5Geno5QyDidpqysTH6Ytba2oqOjAx6PBwAwb948lJeX9zjLn11ZfR30eE2IqDcYIBAAoKqq6mePKS8vx8cff4x3330XwWAQmzZtQkJCAgCguLg41kUcFHp7HfR4TYioNxggUI9t377d6iIQeB2IyBwcg0CVtWuWAAAFvklEQVREREQRGCAQERFRBAYIREREFIEBAhEREUVggEBEREQRGCAQERFRBAYIREREFGHQ5EEQQrwC4OUu+6wpDBF1i/cqUf8gFEWxugz9mhBCURSFf50swHNvnYF27gdaee2E595asTz/fMRAREREERggEBERUQQGCD/vVasLMIjx3FtnoJ37gVZeO+G5t1bMzj/HIBAREVEE9iAQERFRBAYIREREFIEBAhEREUVggED9ihBishCiSAjhE0KcFUK8JoRwWF0uIjLivWp/gyaTIvV/QoghAP4CoALAMgB5ADZADWRfsrBoRKTDe3VwYA9CFEKIN4QQZ6+w/yMhhCKEmN5l/1ohREAIMdK8UtrKWgCJAJYrilKoKMpWqFN4nhFCpFpbNHuyQxu3Qx0GIN6rJrKqjTNAiM4LwKPfIYTIBrA0vNn1RlgDYKeiKGdMKJsd/T2ALxRFuazb9wHUP0S3WVMk27NDG7dDHQYa3qvmsqSNM0CI7jKAZCGE/jz9GsApAOehuyhCiJkApgPYamoJ7eV6AEf0OxRFOQnAF36N+p4d2rgd6jDQ8F41lyVtnAFCdF4AAkAKAIQvzhoA2xAZ0T0GoBrAlyaX0U6GAGi8wv6G8GvU9+zQxu1Qh4GG96q5LGnjDBCi84b/7Tz5iwFkA/gvAE0IR21CCA+AhwC8oyhKyOxC2syVUnuKbvZT79mhjduhDgMR71XzWNLGGSBE1/l8rfOi/DOAjxRFuQjdRQHwMIAEAP9pbvFspwFA+hX2p+HK31ao9+zQxu1Qh4GG96q5LGnjnOYYXWfUliqEGAVgCbQBOM3QLspjAHYoinLe5PLZzRF0eX4phBgNIBldnndSn7FDG7dDHQYa3qvmsqSNswchOn23zqMAKhVF+Wt4XxMAj25AyDYLymc3nwH4u3A3WacHALQC2GtNkWzPDm3cDnUYaHivmsuSNs4AIbrObp0hUEeM/pvutc5unccAHAXwlblFs6WtANoB/EkIsUgI8RiAVwC82WU6FfUdO7RxO9RhoOG9ai5L2jgfMUTXGbU9BPV52//oXmsCMB7ATQBeVrhudq8pitIghFgIYDOA/4P6LHMj1D88FBt2aON2qMOAwnvVdJa0cQYIUSiK0iGEaAVwL9RRofrIuAnAAgAdAP7bivLZkaIoFVDPK5nADm3cDnUYiHivmseqNs5HDD/PC/U8dU060RTe/6GiKJdMLxVR37FDG7dDHYiiMb2Ni8HU4yaESAMw4ueOUxSFo3CJLML7lKh/GGyPGH4F4J0eHCdiXRAi6hbvU6J+YFD1IFwNIUSvT4yiKPwDRv1Wb9t4f2jfvE/J7qy8TxkgEBERUQQOUuwhIcSvhBB/FkKcEUI0CyEOCSEesrpcRH3FDm3cDnUgisbMNj7YxiD0xjNQV8j6FwB1AO4C8EchRJaiKG9bWjKivmGHNm6HOhBFY1ob5yOGHgqf/Lou+/4IYK6iKOMsKhZRn7FDG7dDHYiiMbON8xFDD3W9IGGlAIaZXRaiWLBDG7dDHYiiMbONM0DonXkAKqwuBFEM2aGN26EORNHEpI1zDMI1CuchXwZgtdVlIYoFO7RxO9SBKJpYtnGOQbgGQohcAAcAFCuK8g/Wloao79mhjduhDkTRxLqNM0C4SkKIDAB/BdAMYL6iKC0WF4moT9mhjduhDkTRmNHGOQbhKgghkgDsBBAPYAn/6JDd2KGN26EORNGY1cY5BqGHhBBOAB8CmAjgl4qiXLC4SER9yg5t3A51IIrGzDbOAKHntkBNSPEUgAwhxE2610oVRWm3plhEfcYObdwOdSCKxrQ2zjEIPSSEqAEwtpuXxymKUmNeaYj6nh3auB3qQBSNmW2cAQIRERFF4CBFIiIiisAAgYiIiCIwQCAiIqIIDBCIiIgoAgMEIiIiisAAgYiIiCIwQCAiIqIIDBCIiIgoAgMEIiIiisAAgYiIiCL8P9A7DWmCjg6WAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 540x540 with 5 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams.update({'font.size': 12})\n",
    "plt.figure(dpi=90, figsize=(6,6))\n",
    "#plt.text(0.02, 0.55, R\"(a)\", transform=plt.gca().transAxes)\n",
    "\n",
    "################# AAAAAA #######################\n",
    "plt.subplot(321)\n",
    "plt.title(R\"(a) $\\eta$ = 0\", {'fontsize': 12}, loc='left')\n",
    "plt.plot(ky, bandasA/1000, lw=1, c='red')\n",
    "plt.ylim([-2.5,2.5])\n",
    "plt.xlim([-1.5*Dk, 1.5*Dk])\n",
    "plt.xticks([-Dk, 0, Dk], [R\"$-\\bar{K}$\", R\"$\\bar{X}$\", R\"$\\bar{K}$\"])\n",
    "plt.grid()\n",
    "#plt.xlabel(R'$k$ [nm$^{-1}$]')\n",
    "plt.ylabel(R'$E$ [eV]')\n",
    "\n",
    "################# BBBBBB #######################\n",
    "plt.subplot(322)\n",
    "plt.title(R\"(b) $\\eta$ = 0, $m_Z \\rightarrow 0.15 m_Z$\", {'fontsize': 12}, loc='left')\n",
    "plt.plot(ky, bandasB/1000, lw=1, c='red')\n",
    "plt.ylim([-2.5,2.5])\n",
    "plt.xlim([-1.5*Dk, 1.5*Dk])\n",
    "plt.xticks([-Dk, 0, Dk], [R\"$-\\bar{K}$\", R\"$\\bar{X}$\", R\"$\\bar{K}$\"])\n",
    "plt.tick_params(labelleft=False)\n",
    "plt.grid()\n",
    "\n",
    "################# CCCCCC #######################\n",
    "plt.subplot(312)\n",
    "plt.title(R\"(c) $\\eta$ = 1\", {'fontsize': 12}, loc='left')\n",
    "plt.plot(kyC[102:], bandasC1[102:,:]/1000, lw=1.5, c='red', ls='-')\n",
    "plt.plot(kyC[:102], bandasC1[:102,:]/1000, lw=1, c='xkcd:orange', ls=':')\n",
    "plt.plot(kyC[199:], bandasC2[199:,:]/1000, lw=1, c='xkcd:orange', ls=':')\n",
    "plt.plot(kyC[:199], bandasC2[:199,:]/1000, lw=1.5, c='red', ls='-')\n",
    "plt.ylim([-2.5,2.5])\n",
    "plt.xlim([-3*Dk, 3*Dk])\n",
    "doubler = Dk-(0.5*mw/(2*hvf))*(4/dx**2)\n",
    "plt.xticks([doubler, -3*Dk, -Dk, 0, Dk, 3*Dk, -doubler], [\"doubler\", R\"$\\bar{\\Gamma}$\", R\"$-\\bar{K}$\", R\"$\\bar{X}$\", R\"$\\bar{K}$\", R\"$\\bar{\\Gamma}$\", \"doubler\"])\n",
    "plt.grid()\n",
    "#plt.xlabel(R'$k$ [nm$^{-1}$]')\n",
    "plt.ylabel(R'$E$ [eV]')\n",
    "\n",
    "######################################\n",
    "############# DENSITIES ##############\n",
    "######################################\n",
    "\n",
    "kpt = 0.5\n",
    "\n",
    "# k2 correct\n",
    "plt.subplot(325)\n",
    "plt.title(R\"(d) $\\eta=0$, $k_y \\approx \\bar{K}$\", {'fontsize': 12}, loc='left')\n",
    "enk, psi = zigzag(x, [Dk-kpt], hvf, hvf, mw, 0, dens=True)\n",
    "idp = 0\n",
    "print(\"E =\", enk[2*Nx+idp]/1000)\n",
    "k2DensA1 = -np.real(psi[      :(Nx)  , 2*Nx+idp])\n",
    "k2DensB1 = -np.imag(psi[  (Nx):(2*Nx), 2*Nx+idp])\n",
    "k2DensA2 = -np.real(psi[(2*Nx):(3*Nx), 2*Nx+idp])\n",
    "k2DensB2 = -np.imag(psi[(3*Nx):      , 2*Nx+idp])\n",
    "# add zero\n",
    "xp = np.concatenate(([0], x, [Lx]))\n",
    "k2DensA1 = np.concatenate(([0], k2DensA1, [0]))\n",
    "k2DensB1 = np.concatenate(([0], k2DensB1, [0]))\n",
    "k2DensA2 = np.concatenate(([0], k2DensA2, [0]))\n",
    "k2DensB2 = np.concatenate(([0], k2DensB2, [0]))\n",
    "#\n",
    "nrm = np.sum(k2DensA1**2*dx) + np.sum(k2DensB1**2*dx)\n",
    "nrm += np.sum(k2DensA2**2*dx) + np.sum(k2DensB2**2*dx)\n",
    "plt.plot(xp, k2DensA1/np.sqrt(nrm), label=R\"$Re[f_A]$\", c='green')\n",
    "plt.plot(xp, k2DensB1/np.sqrt(nrm), label=R\"$Im[f_B]$\", c='xkcd:cerulean')\n",
    "plt.plot(xp, k2DensA2/np.sqrt(nrm), ls='--', c='green', label=R\"$Re[f_{A'}]$\")\n",
    "plt.plot(xp, k2DensB2/np.sqrt(nrm), ls='--', c='xkcd:cerulean', label=R\"$Im[f_{B'}]$\")\n",
    "plt.xticks([xp[0], 0.5*xp[-1], xp[-1]], [R\"$-\\dfrac{W}{2}$\", R\"0\", R\"$\\dfrac{W}{2}$\"])\n",
    "plt.ylim([-1,1])\n",
    "#plt.tick_params(labelleft=False)\n",
    "plt.yticks([-1,0,1], [\"\",\"0\",\"\"])\n",
    "plt.ylabel(R\"$F(x)$\")\n",
    "plt.legend(ncol=2, fontsize=10, frameon=False, loc=(0.05,0)) #loc='lower center')\n",
    "plt.grid()\n",
    "\n",
    "# k1 correct\n",
    "plt.subplot(326)\n",
    "plt.title(R\"(e) $\\eta$ = 1, $k_y \\approx \\bar{K}$ & doubler\", {'fontsize': 12}, loc='left')\n",
    "enk, psi = zigzag(x, [Dk-kpt], hvf, hvf, mw, 1, dens=True)\n",
    "idp = 1\n",
    "print(\"E =\", enk[2*Nx+idp]/1000)\n",
    "k2DensA1 = np.real(psi[      :(Nx)  , 2*Nx+idp])\n",
    "k2DensB1 = np.imag(psi[  (Nx):(2*Nx), 2*Nx+idp])\n",
    "k2DensA2 = np.real(psi[(2*Nx):(3*Nx), 2*Nx+idp])\n",
    "k2DensB2 = np.imag(psi[(3*Nx):      , 2*Nx+idp])\n",
    "# add zero\n",
    "xp = np.concatenate(([0], x, [Lx]))\n",
    "k2DensA1 = np.concatenate(([0], k2DensA1, [0]))\n",
    "k2DensB1 = np.concatenate(([0], k2DensB1, [0]))\n",
    "k2DensA2 = np.concatenate(([0], k2DensA2, [0]))\n",
    "k2DensB2 = np.concatenate(([0], k2DensB2, [0]))\n",
    "#\n",
    "nrm = np.sum(k2DensA1**2*dx) + np.sum(k2DensB1**2*dx)\n",
    "plt.plot(xp, k2DensA1/np.sqrt(nrm), c='green')\n",
    "plt.plot(xp, k2DensB1/np.sqrt(nrm), c='xkcd:cerulean')\n",
    "#plt.plot(xp, k2DensA2/np.sqrt(nrm))\n",
    "#plt.plot(xp, k2DensB2/np.sqrt(nrm))\n",
    "\n",
    "# k1 doubler\n",
    "doubler = Dk-(mw/(2*hvf))*(4/dx**2)\n",
    "enk, psi = zigzag(x, [doubler+kpt], hvf, hvf, mw, 1, dens=True)\n",
    "idp = 0\n",
    "print(\"E =\", enk[2*Nx+idp]/1000)\n",
    "k2DensA1 = -np.real(psi[      :(Nx)  , 2*Nx+idp])\n",
    "k2DensB1 = -np.imag(psi[  (Nx):(2*Nx), 2*Nx+idp])\n",
    "k2DensA2 = -np.real(psi[(2*Nx):(3*Nx), 2*Nx+idp])\n",
    "k2DensB2 = -np.imag(psi[(3*Nx):      , 2*Nx+idp])\n",
    "# add zero\n",
    "xp = np.concatenate(([0], x, [Lx]))\n",
    "k2DensA1 = np.concatenate(([0], k2DensA1, [0]))\n",
    "k2DensB1 = np.concatenate(([0], k2DensB1, [0]))\n",
    "k2DensA2 = np.concatenate(([0], k2DensA2, [0]))\n",
    "k2DensB2 = np.concatenate(([0], k2DensB2, [0]))\n",
    "#\n",
    "nrm = np.sum(k2DensA1**2*dx) + np.sum(k2DensB1**2*dx)\n",
    "plt.plot(xp, k2DensA1/np.sqrt(nrm), c='green', ls=':', lw=0.5)\n",
    "plt.plot(xp, k2DensB1/np.sqrt(nrm), c='xkcd:cerulean', ls=':', lw=0.5)\n",
    "#plt.plot(xp, k2DensA2/np.sqrt(nrm))\n",
    "#plt.plot(xp, k2DensB2/np.sqrt(nrm))\n",
    "#\n",
    "#plt.tick_params(labelleft=False)\n",
    "plt.yticks([-1,0,1], [\"\",\"\",\"\"])\n",
    "plt.xticks([xp[0], 0.5*xp[-1], xp[-1]], [R\"$-\\dfrac{W}{2}$\", R\"0\", R\"$\\dfrac{W}{2}$\"])\n",
    "plt.ylim([-1,1])\n",
    "plt.grid()\n",
    "\n",
    "plt.tight_layout()\n",
    "#plt.savefig(\"zigzagbands.png\");\n",
    "#plt.savefig(\"zigzagbands.svg\");"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "      Lx = 10.366 nm =  10.366\n",
      "    minf = 1.8123453533479505 meV.nm²\n",
      "    msup = 86.64859459315919 meV.nm²\n",
      "      mw = 44.23046997325357 meV.nm²\n"
     ]
    }
   ],
   "source": [
    "# run data for next figure: zigzag 48\n",
    "# ribbon's size\n",
    "Nd = 48 # dimers\n",
    "Nz = 2*Nd # old notation\n",
    "Lx = (3*Nd/2 +1)*a0\n",
    "print(\"      Lx =\", Lx, \"nm = \", (3*Nz + 4)*a0/4)\n",
    "\n",
    "# discretization\n",
    "Nx = 4*Nz\n",
    "x = np.linspace(0, Lx, Nx+2)[1:-1]\n",
    "dx = x[1]-x[0]\n",
    "# wilson\n",
    "mw = wilson(dx, True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "# bandas dft\n",
    "dftRAW = np.loadtxt(\"DFT_Zigzag_\"+str(Nz)+\"/Bandas_\"+str(Nz)+\"-150.agr\")\n",
    "dft_nk = 150\n",
    "dft_nb = int(dftRAW.shape[0]/dft_nk)\n",
    "# organize bands to plot\n",
    "dftK = (3*dftRAW[:dft_nk,0]-1)*Dk\n",
    "dftE = dftRAW[:,1].reshape((dft_nb, dft_nk)).T\n",
    "\n",
    "# bandas TB\n",
    "tb = np.loadtxt(\"TB/tb-zigzag-bands-\"+str(Nz)+\".dat\");\n",
    "tb_k = np.linspace(-Dk, +2*Dk, tb.shape[0])\n",
    "tbdensZ={}\n",
    "tbdensZ[0]=np.loadtxt(\"TB/tb-zigzag-dens-\"+str(Nz)+\"-0.dat\")\n",
    "tbdensZ[1]=np.loadtxt(\"TB/tb-zigzag-dens-\"+str(Nz)+\"-1.dat\")\n",
    "\n",
    "# k1\n",
    "ky1, bandas1 = zigzagk1(Lx, 0.8, \"bandas\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "# k2 - best parameters for the zigzag fit\n",
    "hvx = 0.8*hvf\n",
    "hvy = hvx\n",
    "eta = 0\n",
    "mz = -50\n",
    "# armchair parameters - shift cone\n",
    "ma = 0\n",
    "theta = 2*np.pi/3\n",
    "# other\n",
    "Delta = 0 # shift\n",
    "hmu = 0*hvf\n",
    "mxy = 0\n",
    "\n",
    "ky = np.linspace(-2, Dk/2, 101)\n",
    "bandask2 = zigzag(x, ky-Dk/2, hvx, hvy, mw, eta, ma, theta, Delta, hmu, mxy, dens=False, cone=Dk/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "# calculate the densities\n",
    "\n",
    "# DFT data\n",
    "KPOINT = 35 # 33, 34, 35\n",
    "ids = [0, 1] # which band\n",
    "bids = \"c0 c1\".split()\n",
    "dftDens = {}\n",
    "p2DensA = {}\n",
    "p2DensB = {}\n",
    "p2DensA1 = {}\n",
    "p2DensB1 = {}\n",
    "p2DensA2 = {}\n",
    "p2DensB2 = {}\n",
    "p1DensA = {}\n",
    "p1DensB = {}\n",
    "for id in ids:\n",
    "    bid = bids[id] #Dens 148 k33 c0\n",
    "    dftXDens = np.loadtxt(\"DFT_Zigzag_\"+str(Nz)+\"/K-point-\"+str(KPOINT)+\"/Dens_\"+str(Nz)+\"_k\"+str(KPOINT)+\"_\"+bid+\".dat\")\n",
    "    # converting DFT data to real numbers # point 33 = K\n",
    "    kdft = (KPOINT-33)*Dk/33;\n",
    "    dftX = a0 + dftXDens[:,0]\n",
    "    dftDensId = dftXDens[:,1]/(np.sum(dftXDens[:,1])*np.diff(dftX)[0])\n",
    "    dftDens[id] =dftDensId\n",
    "    \n",
    "    # k1\n",
    "    p1DensAid, p1DensBid = zigzagk1(Lx, 0.8, \"densidade\", kdft, id+1, x, True)\n",
    "    # normaliza densidades\n",
    "    p1DensAid = np.abs(p1DensAid)**2\n",
    "    p1DensBid = np.abs(p1DensBid)**2\n",
    "    p1DensA[id] = p1DensAid/np.max(p1DensAid)\n",
    "    p1DensB[id] = p1DensBid/np.max(p1DensBid)\n",
    "    \n",
    "    # k2\n",
    "    xp = np.concatenate(([0], x, [Lx])) # to add point\n",
    "    en, psi = zigzag(x, [kdft-Dk/2], hvx, hvy, mw, eta, ma, theta, Delta, hmu, mxy, dens=True, cone=Dk/2)\n",
    "    #\n",
    "    p2A1 = psi[0:Nx, 2*Nx+id]\n",
    "    p2B1 = psi[Nx:(2*Nx), 2*Nx+id]\n",
    "    p2A2 = psi[(2*Nx):(3*Nx), 2*Nx+id]\n",
    "    p2B2 = psi[(3*Nx):(4*Nx), 2*Nx+id]\n",
    "    # opt1\n",
    "    p2DensA1[id] = np.abs(p2A1)**2\n",
    "    p2DensB1[id] = np.abs(p2B1)**2\n",
    "    p2DensA2[id] = np.abs(p2A2)**2\n",
    "    p2DensB2[id] = np.abs(p2B2)**2\n",
    "    nrm = np.max(np.concatenate((p2DensA1[id],p2DensA2[id],p2DensB1[id],p2DensB2[id])))\n",
    "    p2DensA1[id] = p2DensA1[id]/nrm\n",
    "    p2DensA2[id] = p2DensA2[id]/nrm\n",
    "    p2DensB1[id] = p2DensB1[id]/nrm\n",
    "    p2DensB2[id] = p2DensB2[id]/nrm    \n",
    "    # add point\n",
    "    p2DensA1[id] = np.concatenate(([0], p2DensA1[id], [0]))\n",
    "    p2DensB1[id] = np.concatenate(([0], p2DensB1[id], [0]))\n",
    "    p2DensA2[id] = np.concatenate(([0], p2DensA2[id], [0]))\n",
    "    p2DensB2[id] = np.concatenate(([0], p2DensB2[id], [0]))\n",
    "    # opt2\n",
    "    p2DensA[id] = np.abs(p2A1+p2A2)**2\n",
    "    p2DensB[id] = np.abs(p2B1+p2B2)**2\n",
    "    p2DensA[id] = p2DensA[id]/np.max(p2DensA[id])\n",
    "    p2DensB[id] = p2DensB[id]/np.max(p2DensB[id])\n",
    "    # add point\n",
    "    p2DensA[id] = np.concatenate(([0], p2DensA[id], [0]))\n",
    "    p2DensB[id] = np.concatenate(([0], p2DensB[id], [0]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x540 with 5 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(dpi=90, figsize=(6,6))\n",
    "grid = plt.GridSpec(2, 6, wspace=0.4, hspace=0.3, height_ratios=[0.7, 0.3])\n",
    "\n",
    "custom_lines = [\n",
    "    Line2D([0], [0], color=\"gray\", lw=4),\n",
    "    Line2D([0], [0], color=\"red\", lw=4),\n",
    "    Line2D([0], [0], color=\"green\", lw=4),\n",
    "    Line2D([0], [0], color=\"blue\", lw=4)\n",
    "]\n",
    "\n",
    "plt.subplot(grid[0, 0:2])\n",
    "plt.text(0.12, 0.55, '(a)', horizontalalignment='center', verticalalignment='center', transform=plt.gca().transAxes)\n",
    "plt.plot(dftK, dftE,  'o', color='gray', ms=2);\n",
    "plt.scatter(ky1, bandas1/1000, color=\"red\", s=1.0)\n",
    "plt.ylim([-1,1]);\n",
    "plt.xlim([-2,Dk/2]);\n",
    "plt.xticks([0, Dk/2], [R\"$-\\bar{K}$\", R\"$\\bar{X}$\"])\n",
    "plt.ylabel(R\"$E$ [eV]\");\n",
    "plt.grid();\n",
    "\n",
    "plt.subplot(grid[0, 2:4])\n",
    "plt.text(0.12, 0.55, '(b)', horizontalalignment='center', verticalalignment='center', transform=plt.gca().transAxes)\n",
    "plt.plot(dftK, dftE,  'o', color='gray', ms=2);\n",
    "plt.plot(tb_k, 2.4*tb, color='green', lw=1);\n",
    "plt.tick_params(labelleft=False)\n",
    "plt.ylim([-1,1]);\n",
    "plt.xlim([-2,Dk/2]);\n",
    "plt.xticks([0, Dk/2], [R\"$-\\bar{K}$\", R\"$\\bar{X}$\"])\n",
    "#plt.xlabel(R\"$k_y$ [nm$^{-1}$]\");\n",
    "plt.grid();\n",
    "\n",
    "plt.legend(custom_lines, (\"DFT\", \"$k^1$\", \"TB\", \"$k^2$\"), ncol=4, loc=[-0.9,1.05])\n",
    "\n",
    "plt.subplot(grid[0, 4:6])\n",
    "plt.text(0.12, 0.55, '(c)', horizontalalignment='center', verticalalignment='center', transform=plt.gca().transAxes)\n",
    "plt.plot(dftK, dftE,  'o', color='gray', ms=2);\n",
    "plt.plot(ky, bandask2/1000, color='blue', lw=1);\n",
    "plt.tick_params(labelleft=False)\n",
    "plt.ylim([-1,1]);\n",
    "plt.xlim([-2,Dk/2]);\n",
    "plt.xticks([0, Dk/2], [R\"$-\\bar{K}$\", R\"$\\bar{X}$\"])\n",
    "plt.grid();\n",
    "\n",
    "fixnrm = [3,1]\n",
    "for idp in range(2):\n",
    "    #plt.subplot(223+idp)\n",
    "    plt.subplot(grid[1, (0+3*idp):(3+3*idp)])\n",
    "    # dft\n",
    "    plt.plot(dftX, dftDens[idp]/np.max(dftDens[idp]), color=\"gray\", linewidth=0.5)\n",
    "    plt.fill_between(dftX, 0, dftDens[idp]/np.max(dftDens[idp]), color=\"gray\", alpha=0.4)\n",
    "    # k1\n",
    "    plt.plot(x, p1DensA[idp], color=\"red\", linewidth=1, ls=\"-\")\n",
    "    plt.plot(x, p1DensB[idp], color=\"red\", linewidth=1, ls=\"--\")\n",
    "    # k2 opt 1\n",
    "    plt.plot(xp, p2DensA1[idp], color=\"cyan\", linewidth=1, ls=\"-\")\n",
    "    plt.plot(xp, p2DensB1[idp], color=\"cyan\", linewidth=1, ls=\"--\")\n",
    "    plt.plot(xp, p2DensA2[idp], color=\"blue\", linewidth=1, ls=\"-\")\n",
    "    plt.plot(xp, p2DensB2[idp], color=\"blue\", linewidth=1, ls=\"--\")\n",
    "    # k2 opt 2\n",
    "    #plt.plot(xp, fixnrm[idp]*p2DensA[idp], color=\"blue\", linewidth=1, ls=\"-\")\n",
    "    #plt.plot(xp, fixnrm[idp]*p2DensB[idp], color=\"blue\", linewidth=1, ls=\"--\")\n",
    "    # tb\n",
    "    sites = tbdensZ[idp][:,0]*Lx/np.max(tbdensZ[idp][:,0])\n",
    "    plt.scatter(sites, tbdensZ[idp][:,1]/np.max(tbdensZ[idp][:,1]), marker=\"o\", s=5, color=\"green\")\n",
    "    #\n",
    "    plt.tick_params(axis='x', which='major', pad=0)\n",
    "    if idp==0:\n",
    "        plt.ylabel(R\"$|\\psi|^2$\")\n",
    "        plt.text(0.12, 0.90, '(d)', horizontalalignment='center', verticalalignment='center', transform=plt.gca().transAxes)\n",
    "    else:\n",
    "        plt.text(0.12, 0.90, '(e)', horizontalalignment='center', verticalalignment='center', transform=plt.gca().transAxes)\n",
    "    plt.yticks([])\n",
    "    plt.xlim([-2*a0, x[-1]+2*a0])\n",
    "    plt.xticks([0, 0.5*x[-1], x[-1]], [R\"$-\\frac{W}{2}$\", R\"$0$\", R\"$\\frac{W}{2}$\"])\n",
    "    plt.ylim([-0.1,1.2])\n",
    "    plt.grid()\n",
    "\n",
    "#plt.savefig(\"zigzag-\"+str(Nz)+\".png\", bbox_inches='tight')\n",
    "#plt.savefig(\"zigzag-\"+str(Nz)+\".svg\", bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Armchair\n",
    "\n",
    "Codes for the quadratic and k-linear models"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "# INPUT:\n",
    "#     x: vector, all x points\n",
    "#    kx: vector, k-points to calculate the energies\n",
    "# hvx/y: hbar*fermi velocities\n",
    "#    ma: wilson's mass (armchair)\n",
    "# theta: boundary condition (armchair)\n",
    "#\n",
    "# OPTIONAL PARAMETERS FOR FITTING\n",
    "#  Kbar: center of the Dirac cones (Dk?)\n",
    "#    mz: wilson's mass (zigzag)\n",
    "#   eta: boundary condition (zigzag)\n",
    "# Delta: affects gap\n",
    "#   hmu: dispersion\n",
    "#   mxy: dispersion\n",
    "#\n",
    "# DENSITY OUTPUT\n",
    "#  dens: return or not the density\n",
    "def armchair(y, kx, hvx, hvy, ma, theta, Kbar=0, mz=0, eta=0, Delta=0, hmu=0, mxy=0, dens=False):\n",
    "    # step\n",
    "    dy = y[1]-y[0]\n",
    "    Ny = len(y)\n",
    "    Nk = len(kx)\n",
    "    \n",
    "    # matrices to compose the discrete operators\n",
    "    idN = np.eye(Ny)\n",
    "    diagP = np.diag(np.ones(Ny-1), +1 )\n",
    "    diagM = np.diag(np.ones(Ny-1), -1 )\n",
    "    # operators\n",
    "    ky  = (-1j/(2*dy))*(diagP - diagM)\n",
    "    ky2 = -(diagP -2*idN + diagM)/(dy**2)\n",
    "\n",
    "    def evals(qx, vecs=False):\n",
    "        # minimal model\n",
    "        h  = (1+0j)*hvx*np.kron(U0x, idN)*qx                  # hvx\n",
    "        h += hvy*np.kron(Uzy, ky)                             # hvy\n",
    "        h += hvy*np.kron(U0y, Kbar*idN)                       # Kbar\n",
    "        cot = 1.0/np.tan(theta)\n",
    "        csc = 1.0/np.sin(theta)\n",
    "        h += 0.5*ma*np.kron(cot*U0y + csc*Uxy, ky2)           # ma, theta\n",
    "        # other terms\n",
    "        h += 0.5*mz*np.kron(eta*U0y + (1-eta)*Uxy, idN)*qx**2 # mz, eta\n",
    "        h += Delta*np.kron(Uxy, idN)                          # Delta\n",
    "        h += hmu*np.kron(Uxx, idN)*qx                         # hmu\n",
    "        h += mxy*np.kron(Uzx, qx*ky)                          # mxy\n",
    "        \n",
    "        if vecs==False:\n",
    "            return( np.linalg.eigvalsh(h) )\n",
    "        else:\n",
    "            return( np.linalg.eigh(h) )\n",
    "    # fim evals\n",
    "\n",
    "    if dens == False:\n",
    "        autoval = np.array([])\n",
    "        for qx in kx:\n",
    "            eigval = evals(qx)\n",
    "            autoval = np.append(autoval, eigval)\n",
    "        autoval = autoval.reshape((Nk, 4*Ny))\n",
    "        return autoval\n",
    "    else: # dens == True\n",
    "        return evals(kx[0], True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def armchairk1(Na, Nqx, v1, theta, task, id=0, Ny=0):\n",
    "    L = (Na+1)*np.sqrt(3)*a0/2\n",
    "    \n",
    "    if task == \"bandas\":\n",
    "        # eixo kx\n",
    "        kx = np.linspace(-0.5*ZBa, 0.5*ZBa, Nqx)\n",
    "        listE = np.array([], dtype=np.float)\n",
    "        nbandas = 15\n",
    "        for n in range(-nbandas, +nbandas):\n",
    "            kn = n*np.pi/L + np.arccos(np.cos(2*theta))/(2*L)\n",
    "            en = hbar*v1*np.sqrt(kx**2 + kn**2)\n",
    "            listE = np.append(listE, +en)\n",
    "            listE = np.append(listE, -en)\n",
    "        listE = listE.reshape((4*nbandas, Nqx))\n",
    "        return kx, listE.T\n",
    "\n",
    "    if task == \"densidade\":\n",
    "        listE = np.array([], dtype=np.float)\n",
    "        nbandas = 15\n",
    "        nrange = range(-nbandas, +nbandas)\n",
    "        for n in nrange:\n",
    "            kn = n*np.pi/L + np.arccos(np.cos(2*theta))/(2*L)\n",
    "            en = hbar*v1*np.abs(kn)\n",
    "            listE = np.append(listE, +en)\n",
    "        listE = np.sort(listE)\n",
    "        y  = np.linspace(0, L, Ny)\n",
    "        #\n",
    "        if np.mod(Na,3) == 0:\n",
    "            dens = np.sin( listE[id]*y/(hbar*v1) + ((-1)**id)*(theta/2 + theta*(y-L/2)/L) )**2\n",
    "        else:\n",
    "            dens = np.sin( listE[id]*y/(hbar*v1) - ((-1)**id)*(theta/2 + theta*(y-L/2)/L) )**2\n",
    "\n",
    "        return y, dens"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "toc-hr-collapsed": false
   },
   "source": [
    "# Armchair DFT gap\n",
    "\n",
    "From the minimal models:\n",
    "\n",
    "$E_{3p} = \\dfrac{\\hbar v_F}{L}\\Big[\\dfrac{2\\pi}{3} - 2\\Delta\\theta\\Big]$\n",
    "\n",
    "$E_{3p+1} = \\dfrac{\\hbar v_F}{L}\\Big[\\dfrac{2\\pi}{3} + 2\\Delta\\theta\\Big]$\n",
    "\n",
    "$E_{3p+2} = \\dfrac{\\hbar v_F}{L}\\Big[2\\Delta\\theta\\Big]$\n",
    "\n",
    "In all cases, $E = \\alpha/L$, thus $ln(E) = ln(\\alpha) - ln(L)$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "# linear regression\n",
    "def linreg(x, y):\n",
    "    # averages\n",
    "    xbar = np.mean(x)\n",
    "    ybar = np.mean(y)\n",
    "    xybar = np.mean(x*y)\n",
    "    x2bar = np.mean(x*x)\n",
    "    # coef angular\n",
    "    a = (xybar-xbar*ybar)/(x2bar-xbar**2)\n",
    "    # linear coef\n",
    "    b = ybar - a*xbar\n",
    "    return(a, b)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "  (3p) angular coeff = -0.9540668338896814\n",
      "(3p+1) angular coeff = -0.9987600561896424\n",
      "(3p+2) angular coeff = -0.9907979039698864\n"
     ]
    }
   ],
   "source": [
    "# DFT data\n",
    "dft = np.loadtxt(\"DFT.gap.armchair.agr\")\n",
    "\n",
    "# fitted linear coefficients\n",
    "# 3p\n",
    "lnL0 = np.log((dft[0:16, 0]+1)*np.sqrt(3)*a0/2)\n",
    "lnE0 = np.log(dft[0:16, 1])\n",
    "um, lnalpha0 = linreg(lnL0, lnE0)\n",
    "print(\"  (3p) angular coeff =\", um)\n",
    "# 3p+1\n",
    "lnL1 = np.log((dft[16:32, 0]+1)*np.sqrt(3)*a0/2)\n",
    "lnE1 = np.log(dft[16:32, 1])\n",
    "um, lnalpha1 = linreg(lnL1, lnE1)\n",
    "print(\"(3p+1) angular coeff =\", um)\n",
    "# 3p+2\n",
    "lnL2 = np.log((dft[32:48, 0]+1)*np.sqrt(3)*a0/2)\n",
    "lnE2 = np.log(dft[32:48, 1])\n",
    "um, lnalpha2 = linreg(lnL2, lnE2)\n",
    "print(\"(3p+2) angular coeff =\", um)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "For vx=vy=   vf, dtheta = 29.4 # 6.5 # 15.8\n",
      "For vx=vy=0.8vf, dtheta = 21.7 # 23.1 # 19.8\n"
     ]
    }
   ],
   "source": [
    "# fit functions\n",
    "def deltatheta3p(fracfermi):\n",
    "    return np.rad2deg(+np.pi/3-np.exp(lnalpha0)/(2*1e-3*hvf*fracfermi))\n",
    "\n",
    "def deltatheta3p1(fracfermi):\n",
    "    return np.rad2deg(-np.pi/3+np.exp(lnalpha1)/(2*1e-3*hvf*fracfermi))\n",
    "\n",
    "def deltatheta3p2(fracfermi):\n",
    "    return np.rad2deg(np.exp(lnalpha2)/(2*1e-3*hvf*fracfermi))\n",
    "\n",
    "print(\"For vx=vy=   vf, dtheta =\", np.around(deltatheta3p(1), decimals=1), \"#\", np.around(deltatheta3p1(1), decimals=1), \"#\", np.around(deltatheta3p2(1), decimals=1))\n",
    "print(\"For vx=vy=0.8vf, dtheta =\", np.around(deltatheta3p(0.8), decimals=1), \"#\", np.around(deltatheta3p1(0.8), decimals=1), \"#\", np.around(deltatheta3p2(0.8), decimals=1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "# reduced Fermi velocity\n",
    "vfrac = 0.8 # for all minimal model that follows\n",
    "\n",
    "# testing\n",
    "dtheta0 = np.around(deltatheta3p(vfrac), decimals=1)\n",
    "dtheta1 = np.around(deltatheta3p1(vfrac), decimals=1)\n",
    "dtheta2 = np.around(deltatheta3p2(vfrac), decimals=1)\n",
    "\n",
    "# pure BF\n",
    "def gapBF(Na, theta=0):\n",
    "    thetaBF = theta + (Na+1)*2*np.pi/3\n",
    "    nc = np.ceil(thetaBF/np.pi)\n",
    "    nf = np.floor(thetaBF/np.pi)\n",
    "    L = (Na+1)*np.sqrt(3)*a0/2\n",
    "    e1 = vfrac*hvf*(+nc*np.pi-thetaBF)/L\n",
    "    e2 = vfrac*hvf*(-nc*np.pi-thetaBF)/L\n",
    "    e3 = vfrac*hvf*(+nf*np.pi-thetaBF)/L\n",
    "    e4 = vfrac*hvf*(-nf*np.pi-thetaBF)/L\n",
    "    return np.min(np.abs([e1,e2,e3,e4]))\n",
    "\n",
    "plist = np.array(range(1,18))\n",
    "gapBF0 = np.array([gapBF(3*p, np.deg2rad(dtheta0)) for p in plist])/1000\n",
    "gapBF1 = np.array([gapBF(3*p+1, np.deg2rad(dtheta1)) for p in plist])/1000\n",
    "gapBF2 = np.array([gapBF(3*p+2, np.deg2rad(dtheta2)) for p in plist])/1000"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "# bands vs size\n",
    "gap0 = [] # 3p\n",
    "gap1 = [] # 3p+1\n",
    "gap2 = [] # 3p+2\n",
    "for p in plist:\n",
    "    Nyf = 3 # define number of points\n",
    "    kbar = 0\n",
    "    \n",
    "    # 3p\n",
    "    Na = 3*p\n",
    "    Ny  = 1+Nyf*(Na+1)\n",
    "    Ly = (Na+1)*np.sqrt(3)*a0/2\n",
    "    thetaBF = (Na+1)*2*np.pi/3\n",
    "    theta = thetaBF + np.deg2rad(dtheta0)\n",
    "    y = np.linspace(0, Ly, Ny)\n",
    "    dy = y[1]-y[0]\n",
    "    mw = wilson(dy, False)\n",
    "    gap0.append( np.abs( armchair(y, [0], vfrac*hvf, vfrac*hvf, -mw, theta, kbar) ).min()/1000 )\n",
    "\n",
    "    # 3p+1\n",
    "    Na = 3*p+1\n",
    "    Ny  = 1+Nyf*(Na+1)\n",
    "    Ly = (Na+1)*np.sqrt(3)*a0/2\n",
    "    thetaBF = (Na+1)*2*np.pi/3\n",
    "    theta = thetaBF + np.deg2rad(dtheta1)\n",
    "    y = np.linspace(0, Ly, Ny)\n",
    "    dy = y[1]-y[0]\n",
    "    mw = wilson(dy, False)\n",
    "    gap1.append( np.abs( armchair(y, [0], vfrac*hvf, vfrac*hvf, -mw, theta, kbar) ).min()/1000 )\n",
    "    \n",
    "    # 3p+2\n",
    "    Na = 3*p+2\n",
    "    Ny  = 1+Nyf*(Na+1)\n",
    "    Ly = (Na+1)*np.sqrt(3)*a0/2\n",
    "    thetaBF = (Na+1)*2*np.pi/3\n",
    "    theta = thetaBF + np.deg2rad(dtheta2)\n",
    "    y = np.linspace(0, Ly, Ny)\n",
    "    dy = y[1]-y[0]\n",
    "    mw = wilson(dy, False)\n",
    "    gap2.append( np.abs( armchair(y, [0], vfrac*hvf, vfrac*hvf, -mw, theta, kbar) ).min()/1000 )\n",
    "\n",
    "gap0 = np.array(gap0)\n",
    "gap1 = np.array(gap1)\n",
    "gap2 = np.array(gap2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x450 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(dpi=90, figsize=(6,5))\n",
    "\n",
    "# fit alpha\n",
    "plt.subplot(221) \n",
    "plt.text(0.9, 0.9, '(a)', horizontalalignment='center', verticalalignment='center', transform=plt.gca().transAxes)\n",
    "# 3p\n",
    "plt.plot(lnL0, lnE0, \"o\", color=\"blue\")\n",
    "plt.plot(lnL0, lnalpha0 - lnL0, color=\"blue\", ls='--')\n",
    "# 3p+1\n",
    "plt.plot(lnL1, lnE1, \"o\", color=\"orange\")\n",
    "plt.plot(lnL1, lnalpha1 - lnL1, color=\"orange\", ls='--')\n",
    "#3p+2\n",
    "plt.plot(lnL2, lnE2, \"o\", color=\"green\")\n",
    "plt.plot(lnL2, lnalpha2 - lnL2, color=\"green\", ls='--')\n",
    "#\n",
    "plt.xlabel(R\"$\\ln(L)$ [nm]\")\n",
    "plt.ylabel(R\"$\\ln(E_{N_a})$ [eV]\")\n",
    "plt.grid()\n",
    "\n",
    "plt.subplot(222)\n",
    "plt.text(0.1, 0.9, '(b)', horizontalalignment='center', verticalalignment='center', transform=plt.gca().transAxes)\n",
    "vfrac = np.linspace(0.5, 1.0, 50) # fraction of the fermi velocity\n",
    "plt.plot(vfrac, deltatheta3p(vfrac), color='blue')\n",
    "plt.plot(vfrac, deltatheta3p1(vfrac), color='orange')\n",
    "plt.plot(vfrac, deltatheta3p2(vfrac), color='green')\n",
    "plt.xlabel(R\"$v_F$ [$10^3$ nm/ps]\")\n",
    "plt.ylabel(R\"$\\Delta\\theta$ [deg]\")\n",
    "plt.yticks(np.linspace(0,45,4))\n",
    "plt.xticks(np.linspace(0.5,1.0, 6))\n",
    "plt.ylim([0,45])\n",
    "plt.xlim([0.5, 1.0])\n",
    "plt.grid()\n",
    "\n",
    "\n",
    "plt.subplot(212)\n",
    "plt.text(0.05, 0.9, '(c)', horizontalalignment='center', verticalalignment='center', transform=plt.gca().transAxes)\n",
    "shiftBF = 0.05\n",
    "# 3p\n",
    "plt.plot(3*plist, 2*gap0, ls=\"-\", label=R\"3p, $\\Delta\\theta =\"+str(dtheta0)+\"^\\circ$\", color=\"blue\")\n",
    "plt.plot(3*plist, 2*gapBF0-shiftBF, ls=\":\", color=\"blue\")\n",
    "plt.plot(dft[0:16, 0], dft[0:16, 1], \"o\", color=\"blue\")\n",
    "# 3p+1\n",
    "plt.plot(3*plist+1, 2*gap1, ls=\"-\", label=R\"3p+1, $\\Delta\\theta =\"+str(dtheta1)+\"^\\circ$\", color=\"orange\")\n",
    "plt.plot(3*plist+1, 2*gapBF1-shiftBF, ls=\":\", color=\"orange\")\n",
    "plt.plot(dft[16:32, 0], dft[16:32, 1], \"o\", color=\"orange\")\n",
    "# 3p+2\n",
    "plt.plot(3*plist+2, 2*gap2, ls=\"-\", label=R\"3p+2, $\\Delta\\theta =\"+str(dtheta2)+\"^\\circ$\", color=\"green\")\n",
    "plt.plot(3*plist+2, 2*gapBF2-shiftBF, ls=\":\", color=\"green\")\n",
    "plt.plot(dft[32:48, 0], dft[32:48, 1], \"o\", color=\"green\")\n",
    "#\n",
    "plt.ylabel(R\"$E_{N_a}$ [eV]\")\n",
    "plt.xlabel(R\"$N_a$\")\n",
    "plt.ylim([0,1])\n",
    "plt.xlim([0,52])\n",
    "plt.legend()\n",
    "plt.grid();\n",
    "\n",
    "plt.tight_layout();\n",
    "#plt.savefig(\"armchairgap.png\");\n",
    "#plt.savefig(\"armchairgap.svg\");"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Fit Armchair 48"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "      Ly = 6.025804759532123 nm\n",
      " thetaBF = 102.62536001726657 rad = 120.0 °\n",
      "      Ny = 148\n",
      "    minf = 4.200833333333332 meV.nm²\n",
      "    msup = 86.64859459315919 meV.nm²\n",
      "      mw = 45.42471396324626 meV.nm²\n"
     ]
    }
   ],
   "source": [
    "# ribbon's size\n",
    "Na = 48\n",
    "Ly = (Na+1)*np.sqrt(3)*a0/2\n",
    "print(\"      Ly =\", Ly, \"nm\")\n",
    "\n",
    "# theta\n",
    "thetaBF = (Na+1)*2*np.pi/3\n",
    "print(\" thetaBF =\", thetaBF, \"rad =\", np.mod(np.rad2deg(thetaBF), 360), \"°\")\n",
    "\n",
    "# discretization\n",
    "Ny  = 1+3*(Na+1)\n",
    "print(\"      Ny =\", Ny)\n",
    "y = np.linspace(0, Ly, Ny)\n",
    "dy = y[1]-y[0]\n",
    "\n",
    "# wilson\n",
    "mw = wilson(dy, True)\n",
    "\n",
    "# kspace\n",
    "kxmax = 2 #dftK[-1]\n",
    "kx = np.linspace(-kxmax, kxmax, 101)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GAPS:\n",
      "-- from Brey-Fertig: 0.07301748147130503 eV\n",
      "---------- from DFT: 0.1253061294 eV\n"
     ]
    }
   ],
   "source": [
    "# bandas dft\n",
    "dftRAW  = np.loadtxt(\"DFT_Armchair_\"+str(Na)+\"/Bandas_\"+str(Na)+\"-150.agr\")\n",
    "dft_nk = 150\n",
    "dft_nb = int(dftRAW.shape[0]/dft_nk)\n",
    "# organize bands to plot\n",
    "dftK = (dftRAW[:dft_nk,0]*np.sqrt(3)-0.5)*ZBa\n",
    "dftE = dftRAW[:,1].reshape((dft_nb, dft_nk)).T\n",
    "\n",
    "# bandas TB\n",
    "tb = np.loadtxt(\"TB/tb-armchair-bands-\"+str(Na)+\".dat\");\n",
    "tb_k = np.linspace(-ZBa/2, ZBa/2, tb.shape[0])\n",
    "\n",
    "# gaps\n",
    "print(\"GAPS:\")\n",
    "print(\"-- from Brey-Fertig:\", 2*gapBF(Na, np.deg2rad(dtheta0))/1000, \"eV\")\n",
    "print(\"---------- from DFT:\", 2*np.min(np.abs(dftE)), \"eV\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "#### PARAMETERS\n",
    "\n",
    "theta = thetaBF + np.deg2rad( np.around(deltatheta3p(0.8), decimals=1) );\n",
    "# terms that affect gap at kx=0\n",
    "hvy = 0.8*hvf\n",
    "ma = 50\n",
    "Delta = 0\n",
    "# terms that define the dispersion itself\n",
    "hvx = hvy\n",
    "hmu = 0.1*hvf\n",
    "mxy = -ma\n",
    "# zigzag terms\n",
    "mz = -ma\n",
    "eta = 0 # 0=nosso, 1=BF\n",
    "#\n",
    "Kbar = 0 # projeção do K\n",
    "# k-linear\n",
    "vf1 = 0.8*vf\n",
    "\n",
    "#### BANDS\n",
    "\n",
    "bandas48 = armchair(y, kx, hvx, hvy, ma, theta, Kbar, mz, eta, Delta, hmu, mxy, dens=False)/1000\n",
    "ky1, bandas48k1 = armchairk1(Na, 101, vf1, theta, task=\"bandas\")\n",
    "\n",
    "#### DENSITY\n",
    "tbdens48={}\n",
    "tbdens48[0]=np.loadtxt(\"TB/tb-armchair-dens-48-0.dat\")\n",
    "tbdens48[1]=np.loadtxt(\"TB/tb-armchair-dens-48-1.dat\")\n",
    "\n",
    "KPOINT = \"00\" # 00, 05, 07, 08, 09, 10\n",
    "ids = [0, 1]\n",
    "bids = \"c0 c1\".split()\n",
    "dftDens = {}\n",
    "dens2 = {}\n",
    "dens1 = {}\n",
    "for id in ids:\n",
    "    bid = bids[id]\n",
    "    dftXDens = np.loadtxt(\"DFT_Armchair_\"+str(Na)+\"/K-point-\"+ KPOINT +\"/Dens_\"+str(Na)+\"_k\"+ KPOINT +\"_\"+bid+\".dat\")\n",
    "    # ajuste unidades DFT # 0 = 100 = X, 50 = Gamma\n",
    "    kdft = int(KPOINT)*ZBa/100.0\n",
    "    dftX = 0.5*np.sqrt(3.0)*a0 + dftXDens[:,0]\n",
    "    dftDens[id] = dftXDens[:,1]/(np.sum(dftXDens[:,1])*np.diff(dftX)[0])\n",
    "\n",
    "    # modelo k2\n",
    "    en, psi = armchair(y, [kdft], hvx, hvy, ma, theta, Kbar, mz, eta, Delta, hmu, mxy, dens=True)\n",
    "    p2A1 = psi[0:Ny, 2*Ny+id]\n",
    "    p2B1 = psi[Ny:(2*Ny), 2*Ny+id]\n",
    "    p2A2 = psi[(2*Ny):(3*Ny), 2*Ny+id]\n",
    "    p2B2 = psi[(3*Ny):(4*Ny), 2*Ny+id]\n",
    "    nrm = np.sqrt(np.sum(np.abs(p2A1)**2+np.abs(p2B1)**2+np.abs(p2A2)**2+np.abs(p2B2)**2)*dy)\n",
    "    fase = np.exp(1j*theta*y/Ly)*np.exp(-1j*theta/2)\n",
    "    dens2[id] = np.abs(p2A1*fase + p2A2/fase)**2/nrm\n",
    "\n",
    "    # modelo k1\n",
    "    y1, dens1[id] = armchairk1(Na, 101, vf1, theta, task=\"densidade\", id=id, Ny=5*Ny)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x540 with 5 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(dpi=90, figsize=(6,6))\n",
    "grid = plt.GridSpec(2, 6, wspace=0.4, hspace=0.3, height_ratios=[0.7, 0.3])\n",
    "\n",
    "custom_lines = [\n",
    "    Line2D([0], [0], color=\"gray\", lw=4),\n",
    "    Line2D([0], [0], color=\"red\", lw=4),\n",
    "    Line2D([0], [0], color=\"green\", lw=4),\n",
    "    Line2D([0], [0], color=\"blue\", lw=4)\n",
    "]\n",
    "\n",
    "plt.subplot(grid[0, 0:2])\n",
    "plt.text(0.12, 0.55, '(a)', horizontalalignment='center', verticalalignment='center', transform=plt.gca().transAxes)\n",
    "plt.plot(dftK, dftE,  'o', color='gray', ms=2);\n",
    "plt.plot(ky1, bandas48k1/1000, c=\"red\", lw=1);\n",
    "plt.ylim([-1,1]);\n",
    "plt.xlim([-kxmax,kxmax]);\n",
    "plt.ylabel(R\"$E$ [eV]\");\n",
    "plt.grid();\n",
    "\n",
    "plt.subplot(grid[0, 2:4])\n",
    "plt.text(0.12, 0.55, '(b)', horizontalalignment='center', verticalalignment='center', transform=plt.gca().transAxes)\n",
    "plt.plot(dftK, dftE,  'o', color='gray', ms=2);\n",
    "plt.plot(tb_k, 2.4*tb, color='green', lw=1);\n",
    "plt.tick_params(labelleft=False)\n",
    "plt.ylim([-1,1]);\n",
    "plt.xlim([-kxmax,kxmax]);\n",
    "plt.xlabel(R\"$k_x$ [nm$^{-1}$]\");\n",
    "plt.grid();\n",
    "\n",
    "plt.legend(custom_lines, (\"DFT\", \"$k^1$\", \"TB\", \"$k^2$\"), ncol=4, loc=[-0.9,1.05])\n",
    "\n",
    "plt.subplot(grid[0, 4:6])\n",
    "plt.text(0.12, 0.55, '(c)', horizontalalignment='center', verticalalignment='center', transform=plt.gca().transAxes)\n",
    "plt.plot(dftK, dftE,  'o', color='gray', ms=2);\n",
    "plt.plot(kx, bandas48, color='blue', lw=1);\n",
    "plt.tick_params(labelleft=False)\n",
    "plt.ylim([-1,1]);\n",
    "plt.xlim([-kxmax,kxmax]);\n",
    "plt.grid();\n",
    "\n",
    "\n",
    "for idp in range(2):\n",
    "    #plt.subplot(223+idp)\n",
    "    plt.subplot(grid[1, (0+3*idp):(3+3*idp)])\n",
    "    \n",
    "    plt.plot(dftX, dftDens[idp]/np.max(dftDens[idp]), color=\"gray\", linewidth=2, ms=10)\n",
    "    plt.fill_between(dftX, 0, dftDens[idp]/np.max(dftDens[idp]), color=\"gray\", alpha=0.4)\n",
    "    #\n",
    "    densinter2 = interp1d(y, dens2[idp])\n",
    "    densinter1 = interp1d(y1, dens1[idp])\n",
    "    sites = np.arange(1,Na+1,1)*np.sqrt(3)*a0/2\n",
    "    plt.scatter(sites, densinter1(sites)/np.max(densinter1(sites)), s=75, color=\"blue\", marker=\"x\");\n",
    "    plt.scatter(sites, densinter2(sites)/np.max(densinter2(sites)), s=25, color=\"red\");\n",
    "    #\n",
    "    plt.scatter(sites, tbdens48[idp][:,1]/np.max(tbdens48[idp][:,1]), marker=\"o\", s=50, facecolors='none', edgecolors=\"green\");\n",
    "    #\n",
    "    plt.tick_params(axis='x', which='major', pad=0)\n",
    "    if idp==0:\n",
    "        plt.ylabel(R\"$|\\psi|^2$\")\n",
    "        plt.text(0.12, 0.90, '(d)', horizontalalignment='center', verticalalignment='center', transform=plt.gca().transAxes)\n",
    "    else:\n",
    "        plt.text(0.12, 0.90, '(e)', horizontalalignment='center', verticalalignment='center', transform=plt.gca().transAxes)\n",
    "    plt.yticks([])\n",
    "    plt.xlim([-2*a0, y[-1]+2*a0])\n",
    "    plt.xticks([0, 0.5*y[-1], y[-1]], [R\"$-\\frac{L}{2}$\", R\"$0$\", R\"$\\frac{L}{2}$\"])\n",
    "    plt.ylim([-0.1,1.2])\n",
    "    plt.grid()\n",
    "\n",
    "#plt.savefig(\"armchair-\"+str(Na)+\".png\", bbox_inches='tight')\n",
    "#plt.savefig(\"armchair-\"+str(Na)+\".svg\", bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "toc-hr-collapsed": false
   },
   "source": [
    "# Fit armchair 49"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "      Ly = 6.148780366869514 nm\n",
      " thetaBF = 104.71975511965978 rad = 240.0000000000009 °\n",
      "      Ny = 151\n",
      "    minf = 4.200833333333333 meV.nm²\n",
      "    msup = 86.64859459315919 meV.nm²\n",
      "      mw = 45.42471396324626 meV.nm²\n"
     ]
    }
   ],
   "source": [
    "Na = 49\n",
    "Ly = (Na+1)*np.sqrt(3)*a0/2\n",
    "print(\"      Ly =\", Ly, \"nm\")\n",
    "\n",
    "# theta\n",
    "thetaBF = (Na+1)*2*np.pi/3\n",
    "print(\" thetaBF =\", thetaBF, \"rad =\", np.mod(np.rad2deg(thetaBF), 360), \"°\")\n",
    "\n",
    "# discretization\n",
    "Ny = 1+3*(Na+1)\n",
    "print(\"      Ny =\", Ny)\n",
    "y = np.linspace(0, Ly, Ny)\n",
    "dy = y[1]-y[0]\n",
    "\n",
    "# wilson\n",
    "mw = wilson(dy, True)\n",
    "\n",
    "# kspace\n",
    "kxmax = 2 #dftK[-1]\n",
    "kx = np.linspace(-kxmax, kxmax, 101)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GAPS:\n",
      "-- from Brey-Fertig: 0.15525842444021104 eV\n",
      "---------- from DFT: 0.24777937 eV\n"
     ]
    }
   ],
   "source": [
    "# bandas dft\n",
    "dftRAW  = np.loadtxt(\"DFT_Armchair_\"+str(Na)+\"/Bandas_\"+str(Na)+\"-150.agr\")\n",
    "dft_nk = 150\n",
    "dft_nb = int(dftRAW.shape[0]/dft_nk)\n",
    "# organize bands to plot\n",
    "dftK = (dftRAW[:dft_nk,0]*np.sqrt(3)-0.5)*ZBa\n",
    "dftE = dftRAW[:,1].reshape((dft_nb, dft_nk)).T\n",
    "\n",
    "# bandas TB\n",
    "tb = np.loadtxt(\"TB/tb-armchair-bands-\"+str(Na)+\".dat\");\n",
    "tb_k = np.linspace(-ZBa/2, ZBa/2, tb.shape[0])\n",
    "\n",
    "# gaps\n",
    "print(\"GAPS:\")\n",
    "print(\"-- from Brey-Fertig:\", 2*gapBF(Na, np.deg2rad(dtheta1))/1000, \"eV\")\n",
    "print(\"---------- from DFT:\", 2*np.min(np.abs(dftE)), \"eV\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "#### PARAMETERS\n",
    "\n",
    "theta = thetaBF + np.deg2rad( np.around(deltatheta3p1(0.8), decimals=1) );\n",
    "# terms that affect gap at kx=0\n",
    "hvy = 0.8*hvf\n",
    "ma = 50\n",
    "Delta = 0\n",
    "# terms that define the dispersion itself\n",
    "hvx = hvy\n",
    "hmu = -0.05*hvf\n",
    "mxy = -ma\n",
    "# zigzag terms\n",
    "mz = -ma\n",
    "eta = 0 # 0=nosso, 1=BF\n",
    "#\n",
    "Kbar = 0 # projeção do K\n",
    "# k-linear\n",
    "vf1 = 0.8*vf\n",
    "\n",
    "#### BANDS\n",
    "\n",
    "bandas49 = armchair(y, kx, hvx, hvy, ma, theta, Kbar, mz, eta, Delta, hmu, mxy, dens=False)/1000\n",
    "ky1, bandas49k1 = armchairk1(Na, 101, vf1, theta, task=\"bandas\")\n",
    "\n",
    "#### DENSITY\n",
    "tbdens49={}\n",
    "tbdens49[0]=np.loadtxt(\"TB/tb-armchair-dens-49-0.dat\")\n",
    "tbdens49[1]=np.loadtxt(\"TB/tb-armchair-dens-49-1.dat\")\n",
    "\n",
    "KPOINT = \"00\" # 00, 05, 07, 08, 09, 10\n",
    "ids = [0, 1]\n",
    "bids = \"c0 c1\".split()\n",
    "dftDens = {}\n",
    "dens2 = {}\n",
    "dens1 = {}\n",
    "for id in ids:\n",
    "    bid = bids[id]\n",
    "    dftXDens = np.loadtxt(\"DFT_Armchair_\"+str(Na)+\"/K-point-\"+ KPOINT +\"/Dens_\"+str(Na)+\"_k\"+ KPOINT +\"_\"+bid+\".dat\")\n",
    "    # ajuste unidades DFT # 0 = 100 = X, 50 = Gamma\n",
    "    kdft = int(KPOINT)*ZBa/100.0\n",
    "    dftX = 0.5*np.sqrt(3.0)*a0 + dftXDens[:,0]\n",
    "    dftDens[id] = dftXDens[:,1]/(np.sum(dftXDens[:,1])*np.diff(dftX)[0])\n",
    "\n",
    "    # modelo k2\n",
    "    en, psi = armchair(y, [kdft], hvx, hvy, ma, theta, Kbar, mz, eta, Delta, hmu, mxy, dens=True)\n",
    "    p2A1 = psi[0:Ny, 2*Ny+id]\n",
    "    p2B1 = psi[Ny:(2*Ny), 2*Ny+id]\n",
    "    p2A2 = psi[(2*Ny):(3*Ny), 2*Ny+id]\n",
    "    p2B2 = psi[(3*Ny):(4*Ny), 2*Ny+id]\n",
    "    nrm = np.sqrt(np.sum(np.abs(p2A1)**2+np.abs(p2B1)**2+np.abs(p2A2)**2+np.abs(p2B2)**2)*dy)\n",
    "    fase = np.exp(1j*theta*y/Ly)*np.exp(-1j*theta/2)\n",
    "    dens2[id] = np.abs(p2A1*fase + p2A2/fase)**2/nrm\n",
    "\n",
    "    # modelo k1\n",
    "    y1, dens1[id] = armchairk1(Na, 101, vf1, theta, task=\"densidade\", id=id, Ny=5*Ny)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x540 with 5 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(dpi=90, figsize=(6,6))\n",
    "grid = plt.GridSpec(2, 6, wspace=0.4, hspace=0.3, height_ratios=[0.7, 0.3])\n",
    "\n",
    "custom_lines = [\n",
    "    Line2D([0], [0], color=\"gray\", lw=4),\n",
    "    Line2D([0], [0], color=\"red\", lw=4),\n",
    "    Line2D([0], [0], color=\"green\", lw=4),\n",
    "    Line2D([0], [0], color=\"blue\", lw=4)\n",
    "]\n",
    "\n",
    "plt.subplot(grid[0, 0:2])\n",
    "plt.text(0.12, 0.55, '(a)', horizontalalignment='center', verticalalignment='center', transform=plt.gca().transAxes)\n",
    "plt.plot(dftK, dftE,  'o', color='gray', ms=2);\n",
    "plt.plot(ky1, bandas49k1/1000, c=\"red\", lw=1);\n",
    "plt.ylim([-1,1]);\n",
    "plt.xlim([-kxmax,kxmax]);\n",
    "plt.ylabel(R\"$E$ [eV]\");\n",
    "plt.grid();\n",
    "\n",
    "plt.subplot(grid[0, 2:4])\n",
    "plt.text(0.12, 0.55, '(b)', horizontalalignment='center', verticalalignment='center', transform=plt.gca().transAxes)\n",
    "plt.plot(dftK, dftE,  'o', color='gray', ms=2);\n",
    "plt.plot(tb_k, 2.4*tb, color='green', lw=1);\n",
    "plt.tick_params(labelleft=False)\n",
    "plt.ylim([-1,1]);\n",
    "plt.xlim([-kxmax,kxmax]);\n",
    "plt.xlabel(R\"$k_x$ [nm$^{-1}$]\");\n",
    "plt.grid();\n",
    "\n",
    "plt.legend(custom_lines, (\"DFT\", \"$k^1$\", \"TB\", \"$k^2$\"), ncol=4, loc=[-0.9,1.05])\n",
    "\n",
    "plt.subplot(grid[0, 4:6])\n",
    "plt.text(0.12, 0.55, '(c)', horizontalalignment='center', verticalalignment='center', transform=plt.gca().transAxes)\n",
    "plt.plot(dftK, dftE,  'o', color='gray', ms=2);\n",
    "plt.plot(kx, bandas49, color='blue', lw=1);\n",
    "plt.tick_params(labelleft=False)\n",
    "plt.ylim([-1,1]);\n",
    "plt.xlim([-kxmax,kxmax]);\n",
    "plt.grid();\n",
    "\n",
    "for idp in range(2):\n",
    "    #plt.subplot(223+idp)\n",
    "    plt.subplot(grid[1, (0+3*idp):(3+3*idp)])\n",
    "    \n",
    "    plt.plot(dftX, dftDens[idp]/np.max(dftDens[idp]), color=\"gray\", linewidth=2, ms=10)\n",
    "    plt.fill_between(dftX, 0, dftDens[idp]/np.max(dftDens[idp]), color=\"gray\", alpha=0.4)\n",
    "    #\n",
    "    densinter2 = interp1d(y, dens2[idp])\n",
    "    densinter1 = interp1d(y1, dens1[idp])\n",
    "    sites = np.arange(1,Na+1,1)*np.sqrt(3)*a0/2\n",
    "    plt.scatter(sites, densinter1(sites)/np.max(densinter1(sites)), s=75, color=\"blue\", marker=\"x\");\n",
    "    plt.scatter(sites, densinter2(sites)/np.max(densinter2(sites)), s=25, color=\"red\");\n",
    "    #\n",
    "    plt.scatter(sites, tbdens49[idp][:,1]/np.max(tbdens49[idp][:,1]), marker=\"o\", s=50, facecolors='none', edgecolors=\"green\");\n",
    "    #\n",
    "    plt.tick_params(axis='x', which='major', pad=0)\n",
    "    if idp==0:\n",
    "        plt.ylabel(R\"$|\\psi|^2$\")\n",
    "        plt.text(0.12, 0.90, '(d)', horizontalalignment='center', verticalalignment='center', transform=plt.gca().transAxes)\n",
    "    else:\n",
    "        plt.text(0.12, 0.90, '(e)', horizontalalignment='center', verticalalignment='center', transform=plt.gca().transAxes)\n",
    "    plt.yticks([])\n",
    "    plt.xlim([-2*a0, y[-1]+2*a0])\n",
    "    plt.xticks([0, 0.5*y[-1], y[-1]], [R\"$-\\frac{L}{2}$\", R\"$0$\", R\"$\\frac{L}{2}$\"])\n",
    "    plt.ylim([-0.1,1.2])\n",
    "    plt.grid()\n",
    "\n",
    "#plt.savefig(\"armchair-\"+str(Na)+\".png\", bbox_inches='tight')\n",
    "#plt.savefig(\"armchair-\"+str(Na)+\".svg\", bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "toc-hr-collapsed": false
   },
   "source": [
    "# Fit Armchair 50"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "      Ly = 6.271755974206903 nm\n",
      " thetaBF = 106.81415022205296 rad = 0.0 °\n",
      "      Ny = 103\n",
      "    minf = 9.451874999999996 meV.nm²\n",
      "    msup = 86.64859459315919 meV.nm²\n",
      "      mw = 48.050234796579595 meV.nm²\n"
     ]
    }
   ],
   "source": [
    "# ribbon's size\n",
    "Na = 50\n",
    "Ly = (Na+1)*np.sqrt(3)*a0/2\n",
    "print(\"      Ly =\", Ly, \"nm\")\n",
    "\n",
    "# theta\n",
    "thetaBF = (Na+1)*2*np.pi/3\n",
    "print(\" thetaBF =\", thetaBF, \"rad =\", np.mod(np.rad2deg(thetaBF), 360), \"°\")\n",
    "\n",
    "# discretization\n",
    "Ny  = 1+2*(Na+1)\n",
    "print(\"      Ny =\", Ny)\n",
    "y = np.linspace(0, Ly, Ny)\n",
    "dy = y[1]-y[0]\n",
    "\n",
    "# wilson\n",
    "mw = wilson(dy, True)\n",
    "\n",
    "# kspace\n",
    "kxmax = 2 #dftK[-1]\n",
    "kx = np.linspace(-kxmax, kxmax, 101)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "GAPS:\n",
      "-- from Brey-Fertig: 0.03626762940841512 eV\n",
      "---------- from DFT: 0.0588126182 eV\n"
     ]
    }
   ],
   "source": [
    "# bandas dft\n",
    "dftRAW  = np.loadtxt(\"DFT_Armchair_\"+str(Na)+\"/Bandas_\"+str(Na)+\"-150.agr\")\n",
    "dft_nk = 150\n",
    "dft_nb = int(dftRAW.shape[0]/dft_nk)\n",
    "# organize bands to plot\n",
    "dftK = (dftRAW[:dft_nk,0]*np.sqrt(3)-0.5)*ZBa\n",
    "dftE = dftRAW[:,1].reshape((dft_nb, dft_nk)).T\n",
    "\n",
    "# bandas TB\n",
    "tb = np.loadtxt(\"TB/tb-armchair-bands-\"+str(Na)+\".dat\");\n",
    "tb_k = np.linspace(-ZBa/2, ZBa/2, tb.shape[0])\n",
    "\n",
    "# gaps\n",
    "print(\"GAPS:\")\n",
    "print(\"-- from Brey-Fertig:\", 2*gapBF(Na, np.deg2rad(dtheta2))/1000, \"eV\")\n",
    "print(\"---------- from DFT:\", 2*np.min(np.abs(dftE)), \"eV\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [],
   "source": [
    "#### PARAMETERS\n",
    "\n",
    "theta = thetaBF + np.deg2rad( np.around(deltatheta3p2(0.8), decimals=1) );\n",
    "# terms that affect gap at kx=0\n",
    "hvy = 0.8*hvf\n",
    "ma = 50\n",
    "Delta = 0\n",
    "# terms that define the dispersion itself\n",
    "hvx = hvy\n",
    "hmu = 0*hvf\n",
    "mxy = -ma\n",
    "# zigzag terms\n",
    "mz = -ma\n",
    "eta = 0 # 0=nosso, 1=BF\n",
    "#\n",
    "Kbar = 0 # projeção do K\n",
    "# k-linear\n",
    "vf1 = 0.8*vf\n",
    "\n",
    "#### BANDS\n",
    "\n",
    "bandas50 = armchair(y, kx, hvx, hvy, ma, theta, Kbar, mz, eta, Delta, hmu, mxy, dens=False)/1000\n",
    "ky1, bandas50k1 = armchairk1(Na, 101, vf1, theta, task=\"bandas\")\n",
    "\n",
    "#### DENSITY\n",
    "tbdens50={}\n",
    "tbdens50[0]=np.loadtxt(\"TB/tb-armchair-dens-50-0.dat\")\n",
    "tbdens50[1]=np.loadtxt(\"TB/tb-armchair-dens-50-1.dat\")\n",
    "\n",
    "KPOINT = \"00\" # 00, 05, 07, 08, 09, 10\n",
    "ids = [0, 1]\n",
    "bids = \"c0 c1\".split()\n",
    "dftDens = {}\n",
    "dens2 = {}\n",
    "dens1 = {}\n",
    "for id in ids:\n",
    "    bid = bids[id]\n",
    "    dftXDens = np.loadtxt(\"DFT_Armchair_\"+str(Na)+\"/K-point-\"+ KPOINT +\"/Dens_\"+str(Na)+\"_k\"+ KPOINT +\"_\"+bid+\".dat\")\n",
    "    # ajuste unidades DFT # 0 = 100 = X, 50 = Gamma\n",
    "    kdft = int(KPOINT)*ZBa/100.0\n",
    "    dftX = 0.5*np.sqrt(3.0)*a0 + dftXDens[:,0]\n",
    "    dftDens[id] = dftXDens[:,1]/(np.sum(dftXDens[:,1])*np.diff(dftX)[0])\n",
    "\n",
    "    # modelo k2\n",
    "    en, psi = armchair(y, [kdft], hvx, hvy, ma, theta, Kbar, mz, eta, Delta, hmu, mxy, dens=True)\n",
    "    p2A1 = psi[0:Ny, 2*Ny+id]\n",
    "    p2B1 = psi[Ny:(2*Ny), 2*Ny+id]\n",
    "    p2A2 = psi[(2*Ny):(3*Ny), 2*Ny+id]\n",
    "    p2B2 = psi[(3*Ny):(4*Ny), 2*Ny+id]\n",
    "    nrm = np.sqrt(np.sum(np.abs(p2A1)**2+np.abs(p2B1)**2+np.abs(p2A2)**2+np.abs(p2B2)**2)*dy)\n",
    "    fase = np.exp(1j*theta*y/Ly)*np.exp(-1j*theta/2)\n",
    "    dens2[id] = np.abs(p2A1*fase + p2A2/fase)**2/nrm\n",
    "\n",
    "    # modelo k1\n",
    "    y1, dens1[id] = armchairk1(Na, 101, vf1, theta, task=\"densidade\", id=id, Ny=5*Ny)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 540x540 with 5 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(dpi=90, figsize=(6,6))\n",
    "grid = plt.GridSpec(2, 6, wspace=0.4, hspace=0.3, height_ratios=[0.7, 0.3])\n",
    "\n",
    "custom_lines = [\n",
    "    Line2D([0], [0], color=\"gray\", lw=4),\n",
    "    Line2D([0], [0], color=\"red\", lw=4),\n",
    "    Line2D([0], [0], color=\"green\", lw=4),\n",
    "    Line2D([0], [0], color=\"blue\", lw=4)\n",
    "]\n",
    "\n",
    "plt.subplot(grid[0, 0:2])\n",
    "plt.text(0.12, 0.55, '(a)', horizontalalignment='center', verticalalignment='center', transform=plt.gca().transAxes)\n",
    "plt.plot(dftK, dftE,  'o', color='gray', ms=2);\n",
    "plt.plot(ky1, bandas50k1/1000, c=\"red\", lw=1);\n",
    "plt.ylim([-1,1]);\n",
    "plt.xlim([-kxmax,kxmax]);\n",
    "plt.ylabel(R\"$E$ [eV]\");\n",
    "plt.grid();\n",
    "\n",
    "plt.subplot(grid[0, 2:4])\n",
    "plt.text(0.12, 0.55, '(b)', horizontalalignment='center', verticalalignment='center', transform=plt.gca().transAxes)\n",
    "plt.plot(dftK, dftE,  'o', color='gray', ms=2);\n",
    "plt.plot(tb_k, 2.4*tb, color='green', lw=1);\n",
    "plt.tick_params(labelleft=False)\n",
    "plt.ylim([-1,1]);\n",
    "plt.xlim([-kxmax,kxmax]);\n",
    "plt.xlabel(R\"$k_x$ [nm$^{-1}$]\");\n",
    "plt.grid();\n",
    "\n",
    "plt.legend(custom_lines, (\"DFT\", \"$k^1$\", \"TB\", \"$k^2$\"), ncol=4, loc=[-0.9,1.05])\n",
    "\n",
    "plt.subplot(grid[0, 4:6])\n",
    "plt.text(0.12, 0.55, '(c)', horizontalalignment='center', verticalalignment='center', transform=plt.gca().transAxes)\n",
    "plt.plot(dftK, dftE,  'o', color='gray', ms=2);\n",
    "plt.plot(kx, bandas50, color='blue', lw=1);\n",
    "plt.tick_params(labelleft=False)\n",
    "plt.ylim([-1,1]);\n",
    "plt.xlim([-kxmax,kxmax]);\n",
    "plt.grid();\n",
    "\n",
    "for idp in range(2):\n",
    "    #plt.subplot(223+idp)\n",
    "    plt.subplot(grid[1, (0+3*idp):(3+3*idp)])\n",
    "    \n",
    "    plt.plot(dftX, dftDens[idp]/np.max(dftDens[idp]), color=\"gray\", linewidth=2, ms=10)\n",
    "    plt.fill_between(dftX, 0, dftDens[idp]/np.max(dftDens[idp]), color=\"gray\", alpha=0.4)\n",
    "    #\n",
    "    densinter2 = interp1d(y, dens2[idp])\n",
    "    densinter1 = interp1d(y1, dens1[idp])\n",
    "    sites = np.arange(1,Na+1,1)*np.sqrt(3)*a0/2\n",
    "    plt.scatter(sites, densinter1(sites)/np.max(densinter1(sites)), s=75, color=\"blue\", marker=\"x\");\n",
    "    plt.scatter(sites, densinter2(sites)/np.max(densinter2(sites)), s=25, color=\"red\");\n",
    "    #\n",
    "    plt.scatter(sites, tbdens50[idp][:,1]/np.max(tbdens50[idp][:,1]), marker=\"o\", s=50, facecolors='none', edgecolors=\"green\");\n",
    "    #\n",
    "    plt.tick_params(axis='x', which='major', pad=0)\n",
    "    if idp==0:\n",
    "        plt.ylabel(R\"$|\\psi|^2$\")\n",
    "        plt.text(0.12, 0.90, '(d)', horizontalalignment='center', verticalalignment='center', transform=plt.gca().transAxes)\n",
    "    else:\n",
    "        plt.text(0.12, 0.90, '(e)', horizontalalignment='center', verticalalignment='center', transform=plt.gca().transAxes)\n",
    "    plt.yticks([])\n",
    "    plt.xlim([-2*a0, y[-1]+2*a0])\n",
    "    plt.xticks([0, 0.5*y[-1], y[-1]], [R\"$-\\frac{L}{2}$\", R\"$0$\", R\"$\\frac{L}{2}$\"])\n",
    "    plt.ylim([-0.1,1.2])\n",
    "    plt.grid()\n",
    "\n",
    "#plt.savefig(\"armchair-\"+str(Na)+\".png\", bbox_inches='tight')\n",
    "#plt.savefig(\"armchair-\"+str(Na)+\".svg\", bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  },
  "toc-autonumbering": true,
  "toc-showcode": false,
  "toc-showmarkdowntxt": false
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/PbSe.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Auxiliar matrices\n",
    "\n",
    "1) Pauli matrices as s0, sx, sy, sz, and a 2x2 zero block (zr)\n",
    "\n",
    "2) 4x4 matrices $U_{i,j} = \\tau_i \\otimes \\sigma_j$, but using the auxiliar Pauli matrices above for both tau and sigma"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Pauli matrices (auxiliar)\n",
    "s0 = np.array([[1, 0],[0, 1]])\n",
    "sx = np.array([[0, 1],[1, 0]])\n",
    "sy = np.array([[0, -1j],[1j, 0]])\n",
    "sz = np.array([[1, 0],[0, -1]])\n",
    "zr = 0*s0 # zero\n",
    "\n",
    "# Uij matrices\n",
    "U00 = np.kron(s0,s0)\n",
    "Ux0 = np.kron(sx,s0)\n",
    "Uy0 = np.kron(sy,s0)\n",
    "Uz0 = np.kron(sz,s0)\n",
    "U0x = np.kron(s0,sx)\n",
    "Uxx = np.kron(sx,sx)\n",
    "Uyx = np.kron(sy,sx)\n",
    "Uzx = np.kron(sz,sx)\n",
    "U0y = np.kron(s0,sy)\n",
    "Uxy = np.kron(sx,sy)\n",
    "Uyy = np.kron(sy,sy)\n",
    "Uzy = np.kron(sz,sy)\n",
    "U0z = np.kron(s0,sz)\n",
    "Uxz = np.kron(sx,sz)\n",
    "Uyz = np.kron(sy,sz)\n",
    "Uzz = np.kron(sz,sz)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Model for ribbons A and B\n",
    "\n",
    "Using: $U_{i,j} = \\tau_i \\otimes \\sigma_j$\n",
    "\n",
    "$H_{AB} = \\Delta_{AB} U_{z0} + \\alpha(k_y U_{k} - k_x U_{xy}) + m_{AB} k_y^2 U_{c}^{AB}(\\rho)$\n",
    "\n",
    "$U_{k} = U_{xx}$\n",
    "\n",
    "$U_{c}^{AB}(\\rho) = \\cosh(\\rho)U_{z0} + \\sinh(\\rho)U_{00}$\n",
    "\n",
    "## Model for ribbon C\n",
    "\n",
    "Model for A-B is recovered for $\\theta=\\Delta_C=0$\n",
    "\n",
    "$H_{C} = \\Delta_{AB} U_{z0} + \\alpha(k_y U_{k} - k_x U_{xy}) + \\Delta_C U_{yx} + m_{C} k_y^2 U_{c}^{C}(\\rho,\\theta)$\n",
    "\n",
    "$U_{c}^{C}(\\rho,\\theta) = \\cos(\\theta) U_{c}^{AB}(\\rho) + \\sin(\\theta) U_{yx}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def modelABC(y, k, DeltaAB, alpha, mABC, rho, theta=0, DeltaC=0):\n",
    "    dy = y[1]-y[0] # discretization step\n",
    "    Ny = len(y)    # number of points on the y-axis\n",
    "    Nk = len(k)    # number of points in k\n",
    "    \n",
    "    # matrices to compose the discrete ky and ky² operators\n",
    "    um = np.eye(Ny) # diagonal\n",
    "    diagP = np.diag(np.ones(Ny-1), +1 ) # upper diagonal\n",
    "    diagM = np.diag(np.ones(Ny-1), -1 ) # lower diagonal\n",
    "    # discrete operators\n",
    "    ky  = (-1j/(2*dy))*(diagP - diagM)\n",
    "    ky2 = -(diagP -2*um + diagM)/(dy**2)\n",
    "\n",
    "    # auxiliary internal function to calculate\n",
    "    # eigenvalues and eigenvectors for a given k=qx\n",
    "    def evals(qx, vecs=False):\n",
    "        kx = um*qx # diagonal matrix form in the ky-space\n",
    "        \n",
    "        # common terms for A, B, and C ribbons\n",
    "        h  = DeltaAB*np.kron(Uz0, um)*(1.0+0.0j)\n",
    "        h += +alpha*np.kron(Uxx, ky)\n",
    "        h += -alpha*np.kron(Uxy, kx)\n",
    "        h += 0.5*mABC*np.kron(Uz0, ky2)*np.cosh(rho)*np.cos(theta)\n",
    "        h += 0.5*mABC*np.kron(U00, ky2)*np.sinh(rho)*np.cos(theta)\n",
    "        # terms allowed only for the C ribbon\n",
    "        h += DeltaC*np.kron(Uyx, um)\n",
    "        h += 0.5*mABC*np.kron(Uyx, ky2)*np.sin(theta)\n",
    "        \n",
    "        if vecs==False:\n",
    "            # eigenvalues only\n",
    "            return( np.linalg.eigvalsh(h) )\n",
    "        else:\n",
    "            # eigenvalues and eigenvectors\n",
    "            return( np.linalg.eigh(h) )\n",
    "    # end: evals\n",
    "\n",
    "    # array to organize output\n",
    "    # in this code we are interested only in the eigenvalues\n",
    "    autoval = np.array([])\n",
    "    for qx in k:\n",
    "        eigval = evals(qx)\n",
    "        autoval = np.append(autoval, eigval)\n",
    "    # reshape to a matrix format appropriate for pyplot\n",
    "    autoval = autoval.reshape((Nk, 4*Ny))\n",
    "    return autoval"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Default parameters\n",
    "\n",
    "Using $\\Delta_{AB}=1$ as the energy unity, and $\\alpha/\\Delta_{AB}=1$ as the distance unit."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Min= 0.006250000000000001 , Max= 0.2 , Avg= 0.10312500000000001\n"
     ]
    }
   ],
   "source": [
    "DeltaAB = 1 # gap\n",
    "alpha = 1 # Fermi velocity\n",
    "Ly = 5 # width\n",
    "Ny = 101 # discretization\n",
    "y = np.linspace(0, Ly, Ny)\n",
    "kmax = 3 # range to plot\n",
    "kx = np.linspace(-kmax, kmax, 101)\n",
    "\n",
    "# value for the Wilson's mass\n",
    "dE = 5\n",
    "dy = y[1]-y[0]\n",
    "Mmin = dy**2*dE/2\n",
    "Mmax = (alpha**2)/dE\n",
    "Mav = (Mmin+Mmax)/2 # using the average value between the extremes\n",
    "# Mmin must be smaller than Mmax\n",
    "print(\"Min=\", Mmin, \", Max=\", Mmax, \", Avg=\", Mav)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# varying rho for ribbons A, B with positive and negative masses\n",
    "\n",
    "rhovec = np.linspace(-2,2, 101) # range of rho\n",
    "ek0 = np.array([modelABC(y, [0], DeltaAB, alpha, +Mav, rho)[0] for rho in rhovec]) # M>0\n",
    "ek1 = np.array([modelABC(y, [0], DeltaAB, alpha, -Mav, rho)[0] for rho in rhovec]) # M<0\n",
    "band0 = modelABC(y, kx, DeltaAB, alpha, -Mav, +0.5) # illustrative example for the bands\n",
    "band1 = modelABC(y, kx, DeltaAB, alpha, -Mav, -0.5) # illustrative example for the bands"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# varying theta for ribbon C\n",
    "\n",
    "thetavec = np.linspace(-np.pi/2,np.pi/2, 101) # range of theta\n",
    "ek2 = np.array([modelABC(y, [0], DeltaAB, alpha, -Mav, 0, theta, 0)[0] for theta in thetavec])\n",
    "bandsC4p = modelABC(y, kx, DeltaAB, alpha, -Mav, 0, theta=+np.pi/6, DeltaC=-0.2) # illustrative example for the bands"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Plotting Figure 5 of the paper"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1200x1200 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#plt.rcParams.update({'font.size': 12})\n",
    "plt.figure(dpi=200, figsize=(6,6))\n",
    "\n",
    "plt.subplot(231)\n",
    "plt.title(R\"(d) $m>0$, $\\theta=0$\")\n",
    "plt.plot(rhovec, ek0, c='blue', rasterized=True)\n",
    "plt.xlim([-2,2])\n",
    "plt.ylim([-3,3])\n",
    "plt.ylabel(R\"$E(k_x=0)/\\Delta$\")\n",
    "plt.xlabel(R\"$\\rho$\")\n",
    "plt.grid()\n",
    "\n",
    "plt.subplot(232)\n",
    "plt.title(R\"(e) $m<0$, $\\theta=0$\")\n",
    "plt.plot(rhovec, ek1, c='red', rasterized=True)\n",
    "plt.xlim([-2,2])\n",
    "plt.ylim([-3,3])\n",
    "plt.xlabel(R\"$\\rho$\")\n",
    "plt.tick_params(labelleft=False)\n",
    "plt.grid()\n",
    "\n",
    "plt.subplot(233)\n",
    "plt.title(R\"(f) $m<0$, $\\rho=0$\")\n",
    "plt.plot(thetavec*180/np.pi, ek2, c='green', rasterized=True)\n",
    "plt.xlim([-90,90])\n",
    "plt.ylim([-3,3])\n",
    "plt.xlabel(R\"$\\theta$ [deg]\")\n",
    "plt.tick_params(labelleft=False)\n",
    "plt.grid()\n",
    "\n",
    "#\n",
    "\n",
    "plt.subplot(234)\n",
    "plt.title(R\"(e1) $\\rho = +1/2$\")\n",
    "plt.plot(kx, band0, c='red', rasterized=True)\n",
    "plt.xlim([-2,2])\n",
    "plt.ylim([-3,3])\n",
    "plt.ylabel(R\"$E(k_x)/\\Delta$\")\n",
    "plt.xlabel(R\"$k_x$ [$\\Delta/\\alpha$]\")\n",
    "plt.grid()\n",
    "\n",
    "plt.subplot(235)\n",
    "plt.title(R\"(e2) $\\rho = -1/2$\")\n",
    "plt.plot(kx, band1, c='red', rasterized=True)\n",
    "plt.xlim([-2,2])\n",
    "plt.ylim([-3,3])\n",
    "plt.xlabel(R\"$k_x$ [$\\Delta/\\alpha$]\")\n",
    "plt.tick_params(labelleft=False)\n",
    "plt.grid()\n",
    "\n",
    "plt.subplot(236)\n",
    "plt.title(R\"(f1) $\\theta = \\pi/6$\")\n",
    "plt.plot(kx, bandsC4p, c='green', rasterized=True)\n",
    "plt.xlim([-2,2])\n",
    "plt.ylim([-3,3])\n",
    "plt.xlabel(R\"$k_x$ [$\\Delta/\\alpha$]\")\n",
    "plt.tick_params(labelleft=False)\n",
    "plt.grid()\n",
    "\n",
    "plt.tight_layout()\n",
    "#plt.savefig(\"PbSe.svg\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  },
  "toc-showcode": false,
  "toc-showmarkdowntxt": true
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/Qsymm_Graphene_Ribbons.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import sympy as sp\n",
    "sp.init_printing(print_builtin=True)\n",
    "import tinyarray as ta\n",
    "import qsymm\n",
    "\n",
    "# QSYMM: https://gitlab.kwant-project.org/qt/qsymm\n",
    "# Paper: https://arxiv.org/abs/1806.08363\n",
    "\n",
    "# PointGroupElement, INPUT:\n",
    "# 1 - matrix acting on r-space (must be integer numpy-array or a sympy-matrix)\n",
    "# 2 - true/false = antiunitary (such as time reversal or particle-hole)\n",
    "# 3 - true/false = antisymmetry (such as particle-hole or chiral)\n",
    "# 4 - matrix acting on psi-space (numpy)\n",
    "\n",
    "# Pauli matrices\n",
    "s0 = np.array([[1, 0],[0, 1]])\n",
    "sx = np.array([[0, 1],[1, 0]])\n",
    "sy = np.array([[0, -1j],[1j, 0]])\n",
    "sz = np.array([[1, 0],[0, -1]])\n",
    "zr = 0*s0 # 2x2 zero"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Graphene nanoribbons\n",
    "\n",
    "Symmetry: $D_{2h} = \\{e, M_x, M_y, M_z, i, C_{2x}, C_{2y}, C_{2z}\\}$\n",
    "\n",
    "Generators: $\\{M_x, M_y, M_z\\}$\n",
    "\n",
    "Total wave-function expansion:\n",
    "\n",
    "$\\psi(r) = f_A   \\Big[e^{i\\vec{ q}\\cdot\\vec{r}}\\,\\varphi_A(r)\\Big] + f_B   \\Big[e^{i\\vec{ q}\\cdot\\vec{r}}\\,\\varphi_B(r)\\Big] + f_{A'} \\Big[e^{i\\vec{q}'\\cdot\\vec{r}}\\,\\varphi_{A'}(r)\\Big] + f_{B'} \\Big[e^{i\\vec{q}'\\cdot\\vec{r}}\\,\\varphi_{B'}(r)\\Big]$\n",
    "\n",
    "With $\\vec{q} = \\vec{k} + K\\hat{y}$, $\\vec{q}' = \\vec{k} - K\\hat{y}$, where $\\pm K$ labels the K-valley projections into zigzag's $k_y$.\n",
    "\n",
    "Our goal is to find $H_{eff}$, such that $H_{eff} F = \\varepsilon F$, where $F = \\{f_A, f_B, f_{A'}, f_{B'}\\}$. So, the basis functions are those between $[\\cdots]$.\n",
    "\n",
    "The $C_{2v}$ operations do not mix $K$ and $K'$, thus they are block-diagonal. The chiral operator identifies the A and B lattice, and it is also block-diagonal. All symmetries are defined at $\\vec{k} = 0$, thus the exponentials in $\\psi$ are simply $e^{i\\vec{q}\\cdot\\vec{r}} = e^{i K y}$ and $e^{i\\vec{q}'\\cdot\\vec{r}} = e^{-i K y}$. Thus, we get\n",
    "\n",
    "$M_z = \\tau_0 \\otimes (-\\sigma_0)$\n",
    "\n",
    "$M_x = -\\tau_0 \\otimes \\sigma_y$\n",
    "\n",
    "$\\mathcal{C} = \\tau_0 \\otimes \\sigma_z$\n",
    "\n",
    "The $M_y$ generator for $D_{2h}$ mixes $K$ and $K'$, thus yielding\n",
    "\n",
    "$M_y = \\tau_x \\otimes \\sigma_0$\n",
    "\n",
    "Since our system is spinless, the time-reversal is simply T = (complex conjugation) and sign change in momentum, which takes $A \\rightarrow A'$, $B \\rightarrow -B'$, $i\\vec{q} \\rightarrow i\\vec{q}'$. Thus, it mixes $K$ and $K'$ valleys:\n",
    "\n",
    "$T = \\tau_x \\otimes \\sigma_z \\mathcal{K}$\n",
    "\n",
    "On the r-basis, these all follow from SO(2)."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Bulding the QSymm symmetry operators"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Mz\n",
    "pU = np.block([[-s0,zr],[zr,-s0]]) # wave-function basis\n",
    "pR = s0 # r-basis\n",
    "Mz = qsymm.PointGroupElement(pR, False, False, pU)\n",
    "\n",
    "# Mx\n",
    "pU = -np.block([[sy,zr],[zr,sy]]) # wave-function basis\n",
    "pR = -sz # r-basis\n",
    "C2y = qsymm.PointGroupElement(pR, False, False, pU)\n",
    "\n",
    "# chiral\n",
    "pU = np.block([[sz,zr],[zr,sz]]) # wave-function basis\n",
    "pR = s0 # r-basis\n",
    "chi = qsymm.PointGroupElement(pR, False, True, pU)\n",
    "\n",
    "# trs\n",
    "pU = np.block([[zr,sz],[sz,zr]]) # wave-function basis\n",
    "pR = s0 # r-basis\n",
    "trs = qsymm.PointGroupElement(pR, True, False, pU)\n",
    "\n",
    "# My\n",
    "pU = np.block([[zr, s0],[s0, zr]]) # wave-function basis\n",
    "pR = sz # r-basis\n",
    "My = qsymm.PointGroupElement(pR, False, False, pU)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Up to k-linear terms"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}0 & i c_{0} + i c_{2} k_{y} + c_{3} k_{x} & 0 & i c_{1} + c_{4} k_{x}\\\\- i c_{0} - i c_{2} k_{y} + c_{3} k_{x} & 0 & - i c_{1} + c_{4} k_{x} & 0\\\\0 & i c_{1} + c_{4} k_{x} & 0 & i c_{0} - i c_{2} k_{y} + c_{3} k_{x}\\\\- i c_{1} + c_{4} k_{x} & 0 & - i c_{0} + i c_{2} k_{y} + c_{3} k_{x} & 0\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "⎡           0              ⅈ⋅c₀ + ⅈ⋅c₂⋅k_y + c₃⋅kₓ             0              \n",
       "⎢                                                                             \n",
       "⎢-ⅈ⋅c₀ - ⅈ⋅c₂⋅k_y + c₃⋅kₓ             0                  -ⅈ⋅c₁ + c₄⋅kₓ        \n",
       "⎢                                                                             \n",
       "⎢           0                   ⅈ⋅c₁ + c₄⋅kₓ                   0              \n",
       "⎢                                                                             \n",
       "⎣     -ⅈ⋅c₁ + c₄⋅kₓ                   0             -ⅈ⋅c₀ + ⅈ⋅c₂⋅k_y + c₃⋅kₓ  \n",
       "\n",
       "     ⅈ⋅c₁ + c₄⋅kₓ      ⎤\n",
       "                       ⎥\n",
       "           0           ⎥\n",
       "                       ⎥\n",
       "ⅈ⋅c₀ - ⅈ⋅c₂⋅k_y + c₃⋅kₓ⎥\n",
       "                       ⎥\n",
       "           0           ⎦"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# list of symmetries to impose\n",
    "symmetries = [Mz, C2y, My, chi, trs]\n",
    "dim = 2  # Momenta along x and y\n",
    "power = 1 # Maximum power of momenta\n",
    "Hk = qsymm.continuum_hamiltonian(symmetries, dim, power, prettify=True)\n",
    "qsymm.display_family(Hk, summed=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### $k^2$ corrections"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}0 & i c_{0} k_{y}^{2} + c_{2} k_{x} k_{y} + i c_{3} k_{x}^{2} & 0 & i c_{1} k_{y}^{2} + i c_{4} k_{x}^{2}\\\\- i c_{0} k_{y}^{2} + c_{2} k_{x} k_{y} - i c_{3} k_{x}^{2} & 0 & - i c_{1} k_{y}^{2} - i c_{4} k_{x}^{2} & 0\\\\0 & i c_{1} k_{y}^{2} + i c_{4} k_{x}^{2} & 0 & i c_{0} k_{y}^{2} - c_{2} k_{x} k_{y} + i c_{3} k_{x}^{2}\\\\- i c_{1} k_{y}^{2} - i c_{4} k_{x}^{2} & 0 & - i c_{0} k_{y}^{2} - c_{2} k_{x} k_{y} - i c_{3} k_{x}^{2} & 0\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "⎡                                            2                      2         \n",
       "⎢                0                   ⅈ⋅c₀⋅k_y  + c₂⋅kₓ⋅k_y + ⅈ⋅c₃⋅kₓ          \n",
       "⎢                                                                             \n",
       "⎢          2                      2                                           \n",
       "⎢- ⅈ⋅c₀⋅k_y  + c₂⋅kₓ⋅k_y - ⅈ⋅c₃⋅kₓ                  0                        -\n",
       "⎢                                                                             \n",
       "⎢                                                  2          2               \n",
       "⎢                0                         ⅈ⋅c₁⋅k_y  + ⅈ⋅c₄⋅kₓ                \n",
       "⎢                                                                             \n",
       "⎢                2          2                                                 \n",
       "⎣      - ⅈ⋅c₁⋅k_y  - ⅈ⋅c₄⋅kₓ                        0                  - ⅈ⋅c₀⋅\n",
       "\n",
       "                                           2          2      ⎤\n",
       "         0                         ⅈ⋅c₁⋅k_y  + ⅈ⋅c₄⋅kₓ       ⎥\n",
       "                                                             ⎥\n",
       "         2          2                                        ⎥\n",
       " ⅈ⋅c₁⋅k_y  - ⅈ⋅c₄⋅kₓ                        0                ⎥\n",
       "                                                             ⎥\n",
       "                                     2                      2⎥\n",
       "         0                   ⅈ⋅c₀⋅k_y  - c₂⋅kₓ⋅k_y + ⅈ⋅c₃⋅kₓ ⎥\n",
       "                                                             ⎥\n",
       "   2                      2                                  ⎥\n",
       "k_y  - c₂⋅kₓ⋅k_y - ⅈ⋅c₃⋅kₓ                  0                ⎦"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "dim = 2\n",
    "power = 2\n",
    "Hk2 = qsymm.continuum_hamiltonian(symmetries, dim, power, prettify=True)\n",
    "# show only the new terms\n",
    "dH = qsymm.hamiltonian_generator.subtract_family(Hk2, Hk, prettify=True)\n",
    "qsymm.display_family(dH, summed=True)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/TB/tb-armchair-bands-48.dat <==
-2.232393340710031371e+00 -2.232393340710030483e+00 -2.221393645007129436e+00 -2.221393645007128104e+00 -2.203141737313342841e+00 -2.203141737313341508e+00 -2.177759722340089521e+00 -2.177759722340088189e+00 -2.145420062303863951e+00 -2.145420062303863507e+00 -2.106347241125132719e+00 -2.106347241125132275e+00 -2.060820128909233606e+00 -2.060820128909233162e+00 -2.009175237907598888e+00 -2.009175237907597555e+00 -1.951811129757382357e+00 -1.951811129757381247e+00 -1.889194318555416974e+00 -1.889194318555415641e+00 -1.821867116467817294e+00 -1.821867116467816849e+00 -1.750457984398172462e+00 -1.750457984398171796e+00 -1.675695064200117823e+00 -1.675695064200117601e+00 -1.598423639742410973e+00 -1.598423639742409641e+00 -1.519628208200080266e+00 -1.519628208200079600e+00 -1.440459447370293855e+00 -1.440459447370292745e+00 -1.362265275104544315e+00 -1.362265275104541651e+00 -1.286622796112897316e+00 -1.286622796112894651e+00 -1.215363354417818842e+00 -1.215363354417818398e+00 -1.150575417005040624e+00 -1.150575417005039736e+00 -1.094560306330887300e+00 -1.094560306330886412e+00 -1.049708771983288935e+00 -1.049708771983288713e+00 -1.018273875741624535e+00 -1.018273875741623424e+00 -1.002052500869753615e+00 -1.002052500869751839e+00 1.002052500869752949e+00 1.002052500869753393e+00 1.018273875741624090e+00 1.018273875741624757e+00 1.049708771983288047e+00 1.049708771983288047e+00 1.094560306330884858e+00 1.094560306330885524e+00 1.150575417005038181e+00 1.150575417005038847e+00 1.215363354417817954e+00 1.215363354417818176e+00 1.286622796112895539e+00 1.286622796112895761e+00 1.362265275104544759e+00 1.362265275104545204e+00 1.440459447370293189e+00 1.440459447370293411e+00 1.519628208200079600e+00 1.519628208200080044e+00 1.598423639742409419e+00 1.598423639742409641e+00 1.675695064200117823e+00 1.675695064200119155e+00 1.750457984398171796e+00 1.750457984398173128e+00 1.821867116467815961e+00 1.821867116467818182e+00 1.889194318555415197e+00 1.889194318555417196e+00 1.951811129757379026e+00 1.951811129757382579e+00 2.009175237907596667e+00 2.009175237907598444e+00 2.060820128909233606e+00 2.060820128909234494e+00 2.106347241125132275e+00 2.106347241125133163e+00 2.145420062303863507e+00 2.145420062303864395e+00 2.177759722340089077e+00 2.177759722340089965e+00 2.203141737313338844e+00 2.203141737313341064e+00 2.221393645007129436e+00 2.221393645007130324e+00 2.232393340710031815e+00 2.232393340710031815e+00
-2.246392709973412227e+00 -2.235375397532442410e+00 -2.218305625442828166e+00 -2.217093628886423584e+00 -2.207323330249285398e+00 -2.191668733553994386e+00 -2.189100927352440884e+00 -2.163761303576572370e+00 -2.159272035384964372e+00 -2.131478070418811654e+00 -2.120126459132230412e+00 -2.092477287255071428e+00 -2.074508813985211475e+00 -2.047039908778674366e+00 -2.022752939457167720e+00 -1.995505153879460369e+00 -1.965253965633953825e+00 -1.938275063825976252e+00 -1.902474022290146172e+00 -1.875820604704853789e+00 -1.834949831249450991e+00 -1.808689773546344748e+00 -1.763302730637655191e+00 -1.737518284914552957e+00 -1.688251794559701091e+00 -1.663043527552788392e+00 -1.610630789697405918e+00 -1.586122543643286420e+00 -1.531409665255205388e+00 -1.507754694729124489e+00 -1.451720925580568977e+00 -1.429109230698674349e+00 -1.372890244167529694e+00 -1.351556782743863039e+00 -1.296468457437055077e+00 -1.276701209298992890e+00 -1.224257782190731447e+00 -1.206403352643256266e+00 -1.158317940189583339e+00 -1.142780438171566715e+00 -1.100928286432798497e+00 -1.088155060881702996e+00 -1.054474300661496056e+00 -1.044921509589007647e+00 -1.021231972945697120e+00 -1.015307160158527955e+00 -1.003056823762430882e+00 -1.001047170368247974e+00 1.001047170368248640e+00 1.003056823762431105e+00 1.015307160158528843e+00 1.021231972945697342e+00 1.044921509589008313e+00 1.054474300661496500e+00 1.088155060881702552e+00 1.100928286432799164e+00 1.142780438171566493e+00 1.158317940189583339e+00 1.206403352643257820e+00 1.224257782190731447e+00 1.276701209298995110e+00 1.296468457437055299e+00 1.351556782743863705e+00 1.372890244167530138e+00 1.429109230698674349e+00 1.451720925580569199e+00 1.507754694729122935e+00 1.531409665255203612e+00 1.586122543643287752e+00 1.610630789697404586e+00 1.663043527552786838e+00 1.688251794559701535e+00 1.737518284914552513e+00 1.763302730637654081e+00 1.808689773546346524e+00 1.834949831249451435e+00 1.875820604704853567e+00 1.902474022290145284e+00 1.938275063825976252e+00 1.965253965633953825e+00 1.995505153879460369e+00 2.022752939457168608e+00 2.047039908778673478e+00 2.074508813985211919e+00 2.092477287255070095e+00 2.120126459132230856e+00 2.131478070418812099e+00 2.159272035384963928e+00 2.163761303576571926e+00 2.189100927352441772e+00 2.191668733553994830e+00 2.207323330249284510e+00 2.217093628886424028e+00 2.218305625442828166e+00 2.235375397532441966e+00 2.246392709973411339e+00
-2.260301952586362795e+00 -2.249266821610819811e+00 -2.230954860031182374e+00 -2.205486629260874576e+00 -2.204131379575013483e+00 -2.193166253925331599e+00 -2.174972974978617302e+00 -2.173032325903176520e+00 -2.149675218409760724e+00 -2.133813332041337940e+00 -2.117447755684104482e+00 -2.088104419779760246e+00 -2.078518237686056480e+00 -2.036236789816693982e+00 -2.033169727182449815e+00 -1.981744183551222172e+00 -1.978602188526232375e+00 -1.924647175990647829e+00 -1.915658428336262986e+00 -1.862354190928343645e+00 -1.847936733836997414e+00 -1.795419006212579660e+00 -1.776051448754430329e+00 -1.724484723522916596e+00 -1.700712754509906555e+00 -1.650298161853366086e+00 -1.622743135527859870e+00 -1.573728369278495354e+00 -1.543098300647145704e+00 -1.495789897296629922e+00 -1.462892967992773574e+00 -1.417670978483354993e+00 -1.383431022838622848e+00 -1.340765439798850434e+00 -1.306237508172228834e+00 -1.266704389823742227e+00 -1.233085884006244193e+00 -1.197378540474148156e+00 -1.166007161262448744e+00 -1.134933866054460117e+00 -1.107258086437181710e+00 -1.081713482586675656e+00 -1.059217221057991321e+00 -1.040113402745829640e+00 -1.024180799736464920e+00 -1.012332485642394975e+00 -1.004059894639773409e+00 -1.000041077643622822e+00 1.000041077643622600e+00 1.004059894639774297e+00 1.012332485642396085e+00 1.024180799736464698e+00 1.040113402745830307e+00 1.059217221057992431e+00 1.081713482586674990e+00 1.107258086437181710e+00 1.134933866054459894e+00 1.166007161262448077e+00 1.197378540474148156e+00 1.233085884006244415e+00 1.266704389823742227e+00 1.306237508172228612e+00 1.340765439798849545e+00 1.383431022838622182e+00 1.417670978483354327e+00 1.462892967992773352e+00 1.495789897296629478e+00 1.543098300647145704e+00 1.573728369278495798e+00 1.622743135527860758e+00 1.650298161853366752e+00 1.700712754509906111e+00 1.724484723522917262e+00 1.776051448754429662e+00 1.795419006212580326e+00 1.847936733836996748e+00 1.862354190928344089e+00 1.915658428336263430e+00 1.924647175990648496e+00 1.978602188526233263e+00 1.981744183551223060e+00 2.033169727182450259e+00 2.036236789816693982e+00 2.078518237686058701e+00 2.088104419779762022e+00 2.117447755684105815e+00 2.133813332041339272e+00 2.149675218409763389e+00 2.173032325903178297e+00 2.174972974978617746e+00 2.193166253925334708e+00 2.204131379575014371e+00 2.205486629260875020e+00 2.230954860031183262e+00 2.249266821610820699e+00 2.260301952586365015e+00
-2.274119321729738186e+00 -2.263066184555806881e+00 -2.244723721726491483e+00 -2.219211733791198071e+00 -2.189872454237567378e+00 -2.186699301414110064e+00 -2.178924252119870175e+00 -2.160759691058321330e+00 -2.147406280693735514e+00 -2.135503242118124589e+00 -2.103330847172377283e+00 -2.101605430613592063e+00 -2.064471764405608756e+00 -2.049625346977774321e+00 -2.019211187927204776e+00 -1.991854440027807094e+00 -1.967893851372156000e+00 -1.928746271122332212e+00 -1.910928900360001848e+00 -1.860826659334674726e+00 -1.848796410683401170e+00 -1.788703079930830775e+00 -1.782056038412616505e+00 -1.713076992776801699e+00 -1.711358408438331535e+00 -1.637459957735780014e+00 -1.634759829015951960e+00 -1.561241994570500502e+00 -1.554693356311214414e+00 -1.483734595591994720e+00 -1.473974882889049542e+00 -1.406145399184903555e+00 -1.393886949661940822e+00 -1.329891924583891605e+00 -1.315929270850406452e+00 -1.256633038350436049e+00 -1.241846919275259253e+00 -1.188289693471255459e+00 -1.173642249221199529e+00 -1.127036579386687443e+00 -1.113548808909725629e+00 -1.075236522150384566e+00 -1.063936673084107998e+00 -1.035285355650338524e+00 -1.027119711506653488e+00 -1.009350519032028659e+00 -1.005061470127825984e+00 -9.990344690065238176e-01 9.990344690065235955e-01 1.005061470127827761e+00 1.009350519032029103e+00 1.027119711506654598e+00 1.035285355650338301e+00 1.063936673084107110e+00 1.075236522150385010e+00 1.113548808909725629e+00 1.127036579386687221e+00 1.173642249221197975e+00 1.188289693471256125e+00 1.241846919275260142e+00 1.256633038350436937e+00 1.315929270850407118e+00 1.329891924583893381e+00 1.393886949661941266e+00 1.406145399184903333e+00 1.473974882889049098e+00 1.483734595591994943e+00 1.554693356311212860e+00 1.561241994570500724e+00 1.634759829015951516e+00 1.637459957735779348e+00 1.711358408438332646e+00 1.713076992776802587e+00 1.782056038412615839e+00 1.788703079930830553e+00 1.848796410683400948e+00 1.860826659334675393e+00 1.910928900360002292e+00 1.928746271122331990e+00 1.967893851372155334e+00 1.991854440027807538e+00 2.019211187927205664e+00 2.049625346977773876e+00 2.064471764405609200e+00 2.101605430613593395e+00 2.103330847172379947e+00 2.135503242118124589e+00 2.147406280693735514e+00 2.160759691058320442e+00 2.178924252119870175e+00 2.186699301414110064e+00 2.189872454237565158e+00 2.219211733791197627e+00 2.244723721726492371e+00 2.263066184555807325e+00 2.274119321729738186e+00
-2.287843103522881449e+00 -2.276771786325069602e+00 -2.258398537095908321e+00 -2.232842402902588841e+00 -2.200271359947276295e+00 -2.175530737304297357e+00 -2.164599197345843162e+00 -2.160903755194151898e+00 -2.146462922350894864e+00 -2.121247185099781163e+00 -2.115010358579546779e+00 -2.089129108041814842e+00 -2.062917194908974405e+00 -2.050339572163284441e+00 -2.005165925936341687e+00 -2.005009385592688709e+00 -1.953955710908255705e+00 -1.941736306495270403e+00 -1.897121697776608551e+00 -1.873618461518976153e+00 -1.835148621382538980e+00 -1.801256581036703386e+00 -1.768602114888699672e+00 -1.725343570684617855e+00 -1.698140465202625071e+00 -1.646680031580854742e+00 -1.624529919535655509e+00 -1.566194081344702171e+00 -1.548664307643078830e+00 -1.484965984208306500e+00 -1.471589576572082558e+00 -1.404257368839967990e+00 -1.394533206768815647e+00 -1.325543075544222349e+00 -1.318936920997350271e+00 -1.250540158507220223e+00 -1.246487863491456016e+00 -1.181222388103212895e+00 -1.179137599470137632e+00 -1.119799573313108754e+00 -1.119089473758189346e+00 -1.068725148949954074e+00 -1.068631810907078483e+00 -1.030438287659568797e+00 -1.030048071087924066e+00 -1.006361934536372127e+00 -1.006061307937623939e+00 -9.980275916373723133e-01 9.980275916373732015e-01 1.006061307937622162e+00 1.006361934536372571e+00 1.030048071087922512e+00 1.030438287659568575e+00 1.068631810907079593e+00 1.068725148949954518e+00 1.119089473758190456e+00 1.119799573313110086e+00 1.179137599470137410e+00 1.181222388103212451e+00 1.246487863491457126e+00 1.250540158507221555e+00 1.318936920997349160e+00 1.325543075544221461e+00 1.394533206768816536e+00 1.404257368839968434e+00 1.471589576572081448e+00 1.484965984208305612e+00 1.548664307643079052e+00 1.566194081344701949e+00 1.624529919535657063e+00 1.646680031580855186e+00 1.698140465202624849e+00 1.725343570684618300e+00 1.768602114888700338e+00 1.801256581036703608e+00 1.835148621382538980e+00 1.873618461518975931e+00 1.897121697776608773e+00 1.941736306495270625e+00 1.953955710908255483e+00 2.005009385592689597e+00 2.005165925936341242e+00 2.050339572163285329e+00 2.062917194908975738e+00 2.089129108041816174e+00 2.115010358579548999e+00 2.121247185099782051e+00 2.146462922350896196e+00 2.160903755194152343e+00 2.164599197345842718e+00 2.175530737304295581e+00 2.200271359947275851e+00 2.232842402902589729e+00 2.258398537095908765e+00 2.276771786325069158e+00 2.287843103522881449e+00
-2.301471616173081269e+00 -2.290381958675009599e+00 -2.271977660571436797e+00 -2.246377022957569025e+00 -2.213746929203742830e+00 -2.174304234135802094e+00 -2.161108154452860752e+00 -2.150192999600766708e+00 -2.132084552556119839e+00 -2.128317742804331836e+00 -2.106908893906391800e+00 -2.076110942865569964e+00 -2.074844336549811707e+00 -2.036123399455453953e+00 -2.018065713906535219e+00 -1.991035608194692719e+00 -1.954627311168298798e+00 -1.939931345732609946e+00 -1.886311012379405350e+00 -1.883227056635624841e+00 -1.821412205119729677e+00 -1.813710924277824876e+00 -1.755058501791237235e+00 -1.737511561921919689e+00 -1.684832037160350904e+00 -1.658502914162302444e+00 -1.611509065614254554e+00 -1.577599731989538512e+00 -1.535996206990724922e+00 -1.495865591584030874e+00 -1.459355634498084031e+00 -1.414541630254428917e+00 -1.382835120667542217e+00 -1.335078259783175847e+00 -1.307901118505701010e+00 -1.259164883057539930e+00 -1.236269581931488615e+00 -1.188746776585790421e+00 -1.169923058922319070e+00 -1.126009515603697553e+00 -1.111093462130676723e+00 -1.073301802732566701e+00 -1.062180351522401756e+00 -1.032965248759581067e+00 -1.025573133525032210e+00 -1.007059166916731030e+00 -1.003367413707858979e+00 -9.970206935302978746e-01 9.970206935302984297e-01 1.003367413707858313e+00 1.007059166916729920e+00 1.025573133525031544e+00 1.032965248759580845e+00 1.062180351522400423e+00 1.073301802732565813e+00 1.111093462130675835e+00 1.126009515603697553e+00 1.169923058922319070e+00 1.188746776585789977e+00 1.236269581931488615e+00 1.259164883057540596e+00 1.307901118505700788e+00 1.335078259783176069e+00 1.382835120667541551e+00 1.414541630254429805e+00 1.459355634498083143e+00 1.495865591584032872e+00 1.535996206990724700e+00 1.577599731989539400e+00 1.611509065614253222e+00 1.658502914162303110e+00 1.684832037160351792e+00 1.737511561921919245e+00 1.755058501791235903e+00 1.813710924277823766e+00 1.821412205119728789e+00 1.883227056635626839e+00 1.886311012379406904e+00 1.939931345732609946e+00 1.954627311168299464e+00 1.991035608194693385e+00 2.018065713906535219e+00 2.036123399455453509e+00 2.074844336549813040e+00 2.076110942865570852e+00 2.106908893906391356e+00 2.128317742804330504e+00 2.132084552556115842e+00 2.150192999600767596e+00 2.161108154452859864e+00 2.174304234135802982e+00 2.213746929203742830e+00 2.246377022957569025e+00 2.271977660571437685e+00 2.290381958675009599e+00 2.301471616173081713e+00
-2.315003209161782483e+00 -2.303895064352163402e+00 -2.285459477094076597e+00 -2.259814010137968676e+00 -2.227124465790265795e+00 -2.187606223861473076e+00 -2.146606670273718098e+00 -2.141526148745472646e+00 -2.135707607471081015e+00 -2.117626503410116268e+00 -2.092490252325614808e+00 -2.089205224733259758e+00 -2.060478367115327725e+00 -2.031022136289881264e+00 -2.021825019558678882e+00 -1.976821934741294529e+00 -1.967418082198078455e+00 -1.925822370362683555e+00 -1.898903201684602138e+00 -1.869246493748233151e+00 -1.826065096864813553e+00 -1.807588569438345782e+00 -1.749580052322484480e+00 -1.741426487327410344e+00 -1.671434285964816802e+00 -1.670227657112721475e+00 -1.598398428704345786e+00 -1.588909571618052352e+00 -1.523238601661109470e+00 -1.506673030382025491e+00 -1.447033570977297234e+00 -1.424739089487910171e+00 -1.371051865742542564e+00 -1.344534168476234637e+00 -1.296785212129010212e+00 -1.267720384889631680e+00 -1.225978918560451936e+00 -1.196214627605787006e+00 -1.160646885257848870e+00 -1.132177787843375860e+00 -1.103049475379315636e+00 -1.077945830590886001e+00 -1.055603138070555502e+00 -1.035870622254303486e+00 -1.020690843629475708e+00 -1.008054807099886263e+00 -1.000367645411535777e+00 -9.960140234361480882e-01 9.960140234361483103e-01 1.000367645411536000e+00 1.008054807099886707e+00 1.020690843629475042e+00 1.035870622254302820e+00 1.055603138070555724e+00 1.077945830590886445e+00 1.103049475379315636e+00 1.132177787843374306e+00 1.160646885257849314e+00 1.196214627605788339e+00 1.225978918560451492e+00 1.267720384889631902e+00 1.296785212129010878e+00 1.344534168476233971e+00 1.371051865742542120e+00 1.424739089487909283e+00 1.447033570977296790e+00 1.506673030382024603e+00 1.523238601661107916e+00 1.588909571618052130e+00 1.598398428704346452e+00 1.670227657112721698e+00 1.671434285964817024e+00 1.741426487327408790e+00 1.749580052322483148e+00 1.807588569438344672e+00 1.826065096864813553e+00 1.869246493748233595e+00 1.898903201684603026e+00 1.925822370362683555e+00 1.967418082198078455e+00 1.976821934741294973e+00 2.021825019558678882e+00 2.031022136289879931e+00 2.060478367115327725e+00 2.089205224733259314e+00 2.092490252325615252e+00 2.117626503410116712e+00 2.135707607471082792e+00 2.141526148745472646e+00 2.146606670273720319e+00 2.187606223861473520e+00 2.227124465790265795e+00 2.259814010137967788e+00 2.285459477094076597e+00 2.303895064352164290e+00 2.315003209161783815e+00
-2.328436262465918727e+00 -2.317309496319719386e+00 -2.298842401349455056e+00 -2.273151809694363479e+00 -2.240402454488203965e+00 -2.200808257758930520e+00 -2.154634167521825905e+00 -2.132028289429276136e+00 -2.121145009286864447e+00 -2.103090735831897096e+00 -2.102198698404110999e+00 -2.077993182514514370e+00 -2.046033071432390216e+00 -2.043877386131666363e+00 -2.007446241614208038e+00 -1.980107436489420447e+00 -1.962526639712812493e+00 -1.911630431247148154e+00 -1.911393936572350905e+00 -1.855181555252521708e+00 -1.838318100701292979e+00 -1.793679148143119129e+00 -1.761548139659976808e+00 -1.727707382448766094e+00 -1.681853450097365865e+00 -1.657948392116175507e+00 -1.600122870721573110e+00 -1.585199056279603891e+00 -1.517387631737988629e+00 -1.510392411451516814e+00 -1.434849107846150940e+00 -1.434624195010150594e+00 -1.359184172246439282e+00 -1.353910153840361508e+00 -1.285589902427841880e+00 -1.276205966350693943e+00 -1.215616606616864548e+00 -1.203625167997801171e+00 -1.151309905270668565e+00 -1.138303557825982804e+00 -1.094958462862815951e+00 -1.082563090127047989e+00 -1.048994536988174131e+00 -1.038763576760994845e+00 -1.015792384226175793e+00 -1.009047989758739661e+00 -9.973633257897748239e-01 -9.950078308046114151e-01 9.950078308046115261e-01 9.973633257897747129e-01 1.009047989758740549e+00 1.015792384226176459e+00 1.038763576760995511e+00 1.048994536988173909e+00 1.082563090127049543e+00 1.094958462862816173e+00 1.138303557825981915e+00 1.151309905270667677e+00 1.203625167997802725e+00 1.215616606616865880e+00 1.276205966350692389e+00 1.285589902427841213e+00 1.353910153840361286e+00 1.359184172246438838e+00 1.434624195010149261e+00 1.434849107846149607e+00 1.510392411451517036e+00 1.517387631737988629e+00 1.585199056279604557e+00 1.600122870721573776e+00 1.657948392116176617e+00 1.681853450097365865e+00 1.727707382448766538e+00 1.761548139659976808e+00 1.793679148143118907e+00 1.838318100701292312e+00 1.855181555252521708e+00 1.911393936572351349e+00 1.911630431247149264e+00 1.962526639712812715e+00 1.980107436489419559e+00 2.007446241614207150e+00 2.043877386131664142e+00 2.046033071432384887e+00 2.077993182514514814e+00 2.102198698404110999e+00 2.103090735831898872e+00 2.121145009286863115e+00 2.132028289429276580e+00 2.154634167521826349e+00 2.200808257758930075e+00 2.240402454488203965e+00 2.273151809694362591e+00 2.298842401349455500e+00 2.317309496319718054e+00 2.328436262465917839e+00
-2.341769185812831999e+00 -2.330623677017607864e+00 -2.312124877037012194e+00 -2.286388895228909757e+00 -2.253579407555556191e+00 -2.213908895588958536e+00 -2.167640415275880805e+00 -2.117375057865395593e+00 -2.115090045183047884e+00 -2.106507234329149991e+00 -2.088479251122853153e+00 -2.063419646186273049e+00 -2.056630218351438888e+00 -2.031510359637229257e+00 -1.992988911766191418e+00 -1.992694210326017457e+00 -1.948151492440344912e+00 -1.923782141162105441e+00 -1.897357207805023593e+00 -1.850468952090136954e+00 -1.841033817574596165e+00 -1.779685402158847296e+00 -1.773414933455529807e+00 -1.713902521580285665e+00 -1.693379492001913844e+00 -1.644375555533787336e+00 -1.611238906901727219e+00 -1.571912010949146898e+00 -1.528008732595000696e+00 -1.497458567120332429e+00 -1.444871052380943155e+00 -1.422128323042930909e+00 -1.363205575334610398e+00 -1.347232775785268677e+00 -1.284620939960372077e+00 -1.274315895491736406e+00 -1.210977638149928204e+00 -1.205183387842435838e+00 -1.144386008717837022e+00 -1.141912959528350369e+00 -1.087152790394656954e+00 -1.086821393023461813e+00 -1.042355597404832190e+00 -1.041643504924992802e+00 -1.010878737680456663e+00 -1.010038477450682093e+00 -9.943551582223086882e-01 -9.940023657254317691e-01 9.940023657254327683e-01 9.943551582223101315e-01 1.010038477450684091e+00 1.010878737680457551e+00 1.041643504924993247e+00 1.042355597404833523e+00 1.086821393023462257e+00 1.087152790394658064e+00 1.141912959528348592e+00 1.144386008717834580e+00 1.205183387842435616e+00 1.210977638149927760e+00 1.274315895491737072e+00 1.284620939960371855e+00 1.347232775785267345e+00 1.363205575334608399e+00 1.422128323042930464e+00 1.444871052380944043e+00 1.497458567120331985e+00 1.528008732595000030e+00 1.571912010949146232e+00 1.611238906901725887e+00 1.644375555533786892e+00 1.693379492001914288e+00 1.713902521580286109e+00 1.773414933455530029e+00 1.779685402158847518e+00 1.841033817574595721e+00 1.850468952090136954e+00 1.897357207805023815e+00 1.923782141162104553e+00 1.948151492440343802e+00 1.992694210326016124e+00 1.992988911766188309e+00 2.031510359637228813e+00 2.056630218351438888e+00 2.063419646186275713e+00 2.088479251122854485e+00 2.106507234329151323e+00 2.115090045183046996e+00 2.117375057865397814e+00 2.167640415275880805e+00 2.213908895588959425e+00 2.253579407555555747e+00 2.286388895228908424e+00 2.312124877037012194e+00 2.330623677017608308e+00 2.341769185812831111e+00
-2.355000417967333615e+00 -2.343836057654717475e+00 -2.325305376171196148e+00 -2.299523768010053093e+00 -2.266653864060611756e+00 -2.226906722844498976e+00 -2.180543532566342702e+00 -2.127877969223334720e+00 -2.102649064077660945e+00 -2.091796354092270160e+00 -2.073794092221649787e+00 -2.069279408888699656e+00 -2.048771645852802248e+00 -2.016912181531692383e+00 -2.005177258925775252e+00 -1.978454914356372107e+00 -1.936066756188737026e+00 -1.933698298602454901e+00 -1.883004413520073195e+00 -1.862516681456742651e+00 -1.826804888442881802e+00 -1.785179554797457824e+00 -1.765608820438730131e+00 -1.704804990847056612e+00 -1.700013263393653773e+00 -1.630716996165178179e+00 -1.622256964864167816e+00 -1.558538370879082535e+00 -1.538535675740828168e+00 -1.484438010614693937e+00 -1.454804295913579626e+00 -1.409546779026673580e+00 -1.372419799599379209e+00 -1.335198417280878846e+00 -1.292964628211592304e+00 -1.262963902929419735e+00 -1.218271291676233270e+00 -1.194680012648714484e+00 -1.150424338711825811e+00 -1.132456902807837062e+00 -1.091714153653743358e+00 -1.078639254018765925e+00 -1.044509806845746347e+00 -1.035687389751259513e+00 -1.011026034066820456e+00 -1.005950902713155903e+00 -9.929978788687160440e-01 -9.913438532813934057e-01 9.913438532813944049e-01 9.929978788687163771e-01 1.005950902713157902e+00 1.011026034066821344e+00 1.035687389751259735e+00 1.044509806845745903e+00 1.078639254018766369e+00 1.091714153653744246e+00 1.132456902807837951e+00 1.150424338711828698e+00 1.194680012648713818e+00 1.218271291676233936e+00 1.262963902929420623e+00 1.292964628211592304e+00 1.335198417280879957e+00 1.372419799599379431e+00 1.409546779026672469e+00 1.454804295913580958e+00 1.484438010614694603e+00 1.538535675740831055e+00 1.558538370879082979e+00 1.622256964864166040e+00 1.630716996165177957e+00 1.700013263393654661e+00 1.704804990847057056e+00 1.765608820438729687e+00 1.785179554797457158e+00 1.826804888442881358e+00 1.862516681456741541e+00 1.883004413520071862e+00 1.933698298602458010e+00 1.936066756188738358e+00 1.978454914356372107e+00 2.005177258925775252e+00 2.016912181531689718e+00 2.048771645852801804e+00 2.069279408888699656e+00 2.073794092221650232e+00 2.091796354092267052e+00 2.102649064077659613e+00 2.127877969223335164e+00 2.180543532566343590e+00 2.226906722844499864e+00 2.266653864060611756e+00 2.299523768010054869e+00 2.325305376171197036e+00 2.343836057654718363e+00 2.355000417967334947e+00
-2.368128426049469937e+00 -2.356945117531757727e+00 -2.338382398413269225e+00 -2.312554956317681487e+00 -2.279624389245693106e+00 -2.239800350139371510e+00 -2.193342183789463107e+00 -2.140561196989567705e+00 -2.087852440434775581e+00 -2.081823754217953848e+00 -2.077014483603647044e+00 -2.059037345017106002e+00 -2.034051226125852541e+00 -2.017555456019371807e+00 -2.002240527865728037e+00 -1.963846173178147136e+00 -1.948246738656283394e+00 -1.919168901437442454e+00 -1.874460333088286967e+00 -1.868573797093572741e+00 -1.812496407958769762e+00 -1.796841136172320885e+00 -1.751450920925446741e+00 -1.716129163709600336e+00 -1.686040991627627550e+00 -1.633176336414609686e+00 -1.616973954634139288e+00 -1.548967809845086752e+00 -1.545079230242979662e+00 -1.471331695315549748e+00 -1.464648217058776236e+00 -1.396880394482692411e+00 -1.381552200400533836e+00 -1.323081842933526042e+00 -1.301236363382795247e+00 -1.251534641860890806e+00 -1.225505395105044970e+00 -1.184107240296744967e+00 -1.156417760694636643e+00 -1.122942604559013180e+00 -1.096246415172591027e+00 -1.070413054386514462e+00 -1.047361890072156188e+00 -1.028991006345695514e+00 -1.012010424879009385e+00 -1.001009894645685128e+00 -9.919946214243579030e-01 -9.883301286818182430e-01 9.883301286818186870e-01 9.919946214243596794e-01 1.001009894645686460e+00 1.012010424879011605e+00 1.028991006345695736e+00 1.047361890072155743e+00 1.070413054386513796e+00 1.096246415172591249e+00 1.122942604559013624e+00 1.156417760694636421e+00 1.184107240296745855e+00 1.225505395105044970e+00 1.251534641860891917e+00 1.301236363382796135e+00 1.323081842933526486e+00 1.381552200400535391e+00 1.396880394482693744e+00 1.464648217058775792e+00 1.471331695315549304e+00 1.545079230242977886e+00 1.548967809845085197e+00 1.616973954634139510e+00 1.633176336414609020e+00 1.686040991627626662e+00 1.716129163709599892e+00 1.751450920925445631e+00 1.796841136172320441e+00 1.812496407958769984e+00 1.868573797093573630e+00 1.874460333088288078e+00 1.919168901437441566e+00 1.948246738656283394e+00 1.963846173178147358e+00 2.002240527865728925e+00 2.017555456019372251e+00 2.034051226125852097e+00 2.059037345017105558e+00 2.077014483603648820e+00 2.081823754217952960e+00 2.087852440434774692e+00 2.140561196989566817e+00 2.193342183789463551e+00 2.239800350139371954e+00 2.279624389245692218e+00 2.312554956317681487e+00 2.338382398413268781e+00 2.356945117531756839e+00 2.368128426049469937e+00
-2.381151704881628195e+00 -2.369949363393445640e+00 -2.351354470432307497e+00 -2.325481014817271319e+00 -2.292489573919607171e+00 -2.252588412625149861e+00 -2.206035056627693169e+00 -2.153138476746740082e+00 -2.094262070888097682e+00 -2.072987364561662105e+00 -2.062163782803664969e+00 -2.044211139721649140e+00 -2.029827693450787951e+00 -2.019260475079428296e+00 -1.987497431681793492e+00 -1.960321061510575946e+00 -1.949164652793041519e+00 -1.904565183018051666e+00 -1.886298964888046159e+00 -1.854067143658726158e+00 -1.808398821306664406e+00 -1.798110049726953985e+00 -1.737213251568264560e+00 -1.727351236649688593e+00 -1.671987115958603054e+00 -1.643996320456966531e+00 -1.603147692930662727e+00 -1.559304489496189161e+00 -1.531535699703385101e+00 -1.474402200249034678e+00 -1.458140586301448938e+00 -1.390602158578025271e+00 -1.384130008575321202e+00 -1.310883804184675538e+00 -1.309435487360926853e+00 -1.240028834911562461e+00 -1.232679227582302417e+00 -1.173465839090711338e+00 -1.162365501926537981e+00 -1.113370949397958443e+00 -1.100748823033560475e+00 -1.062143823745042459e+00 -1.050199169595713355e+00 -1.022267562001940133e+00 -1.012991416586066729e+00 -9.960567456463278457e-01 -9.909928450405695033e-01 -9.853147092255404305e-01 9.853147092255404305e-01 9.909928450405715017e-01 9.960567456463277347e-01 1.012991416586069171e+00 1.022267562001939245e+00 1.050199169595714466e+00 1.062143823745042015e+00 1.100748823033562473e+00 1.113370949397958887e+00 1.162365501926539313e+00 1.173465839090711116e+00 1.232679227582301085e+00 1.240028834911562683e+00 1.309435487360926187e+00 1.310883804184674206e+00 1.384130008575322313e+00 1.390602158578025715e+00 1.458140586301448494e+00 1.474402200249033568e+00 1.531535699703385323e+00 1.559304489496189605e+00 1.603147692930662060e+00 1.643996320456966975e+00 1.671987115958602832e+00 1.727351236649688593e+00 1.737213251568264338e+00 1.798110049726953763e+00 1.808398821306664184e+00 1.854067143658726158e+00 1.886298964888045493e+00 1.904565183018050556e+00 1.949164652793042407e+00 1.960321061510575724e+00 1.987497431681792825e+00 2.019260475079427408e+00 2.029827693450788839e+00 2.044211139721650472e+00 2.062163782803665857e+00 2.072987364561662105e+00 2.094262070888097682e+00 2.153138476746741414e+00 2.206035056627692281e+00 2.252588412625149861e+00 2.292489573919606283e+00 2.325481014817269099e+00 2.351354470432307497e+00 2.369949363393444752e+00 2.381151704881626419e+00
-2.394068776363744266e+00 -2.382847328808716192e+00 -2.364220145294132713e+00 -2.338300523961763577e+00 -2.305248033877460578e+00 -2.265269569434858798e+00 -2.218620861524324361e+00 -2.165608578074100787e+00 -2.106593195084887515e+00 -2.058056060784833718e+00 -2.047246457988213031e+00 -2.041992880798599863e+00 -2.029317652308152642e+00 -2.004401525676351881e+00 -1.972684969724241233e+00 -1.972288713329653165e+00 -1.934412359912776047e+00 -1.898031648143877037e+00 -1.889889065591945583e+00 -1.839486276060239289e+00 -1.819851765018763778e+00 -1.783647522049022882e+00 -1.738470444643710477e+00 -1.722897391399721645e+00 -1.657853072924732052e+00 -1.654716222993455554e+00 -1.589239495145668091e+00 -1.569545075238144571e+00 -1.517908906926685786e+00 -1.484065635759383772e+00 -1.444865660632518090e+00 -1.399569061998756858e+00 -1.371296468192431783e+00 -1.317561351474560993e+00 -1.298605057680103814e+00 -1.239792080589171119e+00 -1.228447210208651219e+00 -1.168266803733409631e+00 -1.162756586586656482e+00 -1.105220637942964323e+00 -1.103742837632023077e+00 -1.053832613530732765e+00 -1.053021067841566127e+00 -1.015518194659677187e+00 -1.013968777359055995e+00 -9.910925049773454676e-01 -9.899928017615254872e-01 -9.822983267406832919e-01 9.822983267406844021e-01 9.899928017615252651e-01 9.910925049773459117e-01 1.013968777359055995e+00 1.015518194659678075e+00 1.053021067841567016e+00 1.053832613530731654e+00 1.103742837632024187e+00 1.105220637942965212e+00 1.162756586586656260e+00 1.168266803733406078e+00 1.228447210208650109e+00 1.239792080589171119e+00 1.298605057680104036e+00 1.317561351474560771e+00 1.371296468192432894e+00 1.399569061998757524e+00 1.444865660632517868e+00 1.484065635759384660e+00 1.517908906926684676e+00 1.569545075238146126e+00 1.589239495145668979e+00 1.654716222993453778e+00 1.657853072924729387e+00 1.722897391399721423e+00 1.738470444643710255e+00 1.783647522049021994e+00 1.819851765018763778e+00 1.839486276060239289e+00 1.889889065591947803e+00 1.898031648143878813e+00 1.934412359912775381e+00 1.972288713329654275e+00 1.972684969724241455e+00 2.004401525676351437e+00 2.029317652308154418e+00 2.041992880798600751e+00 2.047246457988211699e+00 2.058056060784834163e+00 2.106593195084887071e+00 2.165608578074102564e+00 2.218620861524324805e+00 2.265269569434860575e+00 2.305248033877460578e+00 2.338300523961766242e+00 2.364220145294131825e+00 2.382847328808717524e+00 2.394068776363743822e+00
-2.406878188875337443e+00 -2.395637573577712232e+00 -2.376978001876876245e+00 -2.351012089419897144e+00 -2.317898409346558442e+00 -2.277842503152221809e+00 -2.231098331182842287e+00 -2.177970291402511194e+00 -2.118815982215234595e+00 -2.054049945016903411e+00 -2.043060801642760715e+00 -2.032264763316729450e+00 -2.014359106013001277e+00 -1.989476557261996348e+00 -1.984148698030985702e+00 -1.957805263916849059e+00 -1.919591344850287928e+00 -1.909657467310045265e+00 -1.875142512991496702e+00 -1.831199133079771446e+00 -1.824833056202718851e+00 -1.769110569184091597e+00 -1.749486031522564655e+00 -1.708504951675641426e+00 -1.665335357126513038e+00 -1.643640326907155336e+00 -1.579688933607106716e+00 -1.575250668253660669e+00 -1.504199997133746747e+00 -1.493637919732462738e+00 -1.431507907656178302e+00 -1.408452305513393732e+00 -1.358380628034380866e+00 -1.325613316336531566e+00 -1.286246365233309374e+00 -1.246843257673237337e+00 -1.216790501380003997e+00 -1.174120921210412893e+00 -1.151980269817473479e+00 -1.109661133044981929e+00 -1.094059185818903712e+00 -1.055827014657673812e+00 -1.045480497774791573e+00 -1.014942276885727468e+00 -1.008744066037731368e+00 -9.889947439641225690e-01 -9.861182392424611143e-01 -9.792817200146235468e-01 9.792817200146238799e-01 9.861182392424618914e-01 9.889947439641254556e-01 1.008744066037731590e+00 1.014942276885730577e+00 1.045480497774792239e+00 1.055827014657674479e+00 1.094059185818904156e+00 1.109661133044981485e+00 1.151980269817472147e+00 1.174120921210411783e+00 1.216790501380004663e+00 1.246843257673238003e+00 1.286246365233308708e+00 1.325613316336531566e+00 1.358380628034381532e+00 1.408452305513394176e+00 1.431507907656177192e+00 1.493637919732462072e+00 1.504199997133746081e+00 1.575250668253660224e+00 1.579688933607106716e+00 1.643640326907154670e+00 1.665335357126512150e+00 1.708504951675641204e+00 1.749486031522564433e+00 1.769110569184091153e+00 1.824833056202718184e+00 1.831199133079771224e+00 1.875142512991496924e+00 1.909657467310045709e+00 1.919591344850288595e+00 1.957805263916848837e+00 1.984148698030985924e+00 1.989476557261998124e+00 2.014359106013000389e+00 2.032264763316728562e+00 2.043060801642760715e+00 2.054049945016903855e+00 2.118815982215235039e+00 2.177970291402512082e+00 2.231098331182843175e+00 2.277842503152219145e+00 2.317898409346558442e+00 2.351012089419897588e+00 2.376978001876875801e+00 2.395637573577713120e+00 2.406878188875336555e+00
-2.419578516703210891e+00 -2.408318683164367702e+00 -2.389626644312034642e+00 -2.363614341529728158e+00 -2.330439364457186358e+00 -2.290305919305190230e+00 -2.243466220089773699e+00 -2.190222427574125330e+00 -2.130929306512244992e+00 -2.065997830094829624e+00 -2.028003909464002330e+00 -2.017221002388572604e+00 -1.999337772908341471e+00 -1.995900034594547678e+00 -1.974487797128293920e+00 -1.942860482911785924e+00 -1.921175519801609388e+00 -1.904703703043211238e+00 -1.860327532116600180e+00 -1.842440102083695130e+00 -1.810109386471824955e+00 -1.760397249914910534e+00 -1.754500972680500315e+00 -1.694037577082511570e+00 -1.675853043062380809e+00 -1.629350371172203715e+00 -1.589735437167730137e+00 -1.561182542946734975e+00 -1.503118454203879795e+00 -1.490410133689078265e+00 -1.418068329336341860e+00 -1.417251290916878403e+00 -1.345383350712103576e+00 -1.333590751695571175e+00 -1.273808493789307272e+00 -1.253832074192566148e+00 -1.205059447555620444e+00 -1.179927122937017181e+00 -1.141137685535436930e+00 -1.114069593739627440e+00 -1.084320927362143472e+00 -1.058616447302181296e+00 -1.037088573921534085e+00 -1.015911686414099346e+00 -1.001946362310825567e+00 -9.879989242939035687e-01 -9.811350326342155315e-01 -9.762656347209208718e-01 9.762656347209220931e-01 9.811350326342163086e-01 9.879989242939051231e-01 1.001946362310825789e+00 1.015911686414100457e+00 1.037088573921534307e+00 1.058616447302181740e+00 1.084320927362143694e+00 1.114069593739628106e+00 1.141137685535437374e+00 1.179927122937019179e+00 1.205059447555620666e+00 1.253832074192567481e+00 1.273808493789307272e+00 1.333590751695571841e+00 1.345383350712104020e+00 1.417251290916877737e+00 1.418068329336340971e+00 1.490410133689078265e+00 1.503118454203881127e+00 1.561182542946735197e+00 1.589735437167731025e+00 1.629350371172203493e+00 1.675853043062379699e+00 1.694037577082510904e+00 1.754500972680500759e+00 1.760397249914910978e+00 1.810109386471824955e+00 1.842440102083694242e+00 1.860327532116598626e+00 1.904703703043210794e+00 1.921175519801609610e+00 1.942860482911785702e+00 1.974487797128294364e+00 1.995900034594547456e+00 1.999337772908340360e+00 2.017221002388574380e+00 2.028003909464003218e+00 2.065997830094830068e+00 2.130929306512243215e+00 2.190222427574125774e+00 2.243466220089773255e+00 2.290305919305188898e+00 2.330439364457186358e+00 2.363614341529730378e+00 2.389626644312034642e+00 2.408318683164368590e+00 2.419578516703209559e+00
-2.432168359493684484e+00 -2.420889268153450846e+00 -2.402164701449828410e+00 -2.376105934776300277e+00 -2.342869586737103660e+00 -2.302658545882686258e+00 -2.255723304059868095e+00 -2.202363817423274028e+00 -2.142932060659861193e+00 -2.077835496733618115e+00 -2.012887758016027373e+00 -2.007541756800869326e+00 -2.002117529890684366e+00 -1.984255975546638462e+00 -1.959437522151293187e+00 -1.932584915800643621e+00 -1.927852843713476316e+00 -1.889751576653488030e+00 -1.853573859325666540e+00 -1.845446174494443037e+00 -1.795317211232290155e+00 -1.771203361195095249e+00 -1.739820552782860297e+00 -1.686268608116265444e+00 -1.679496947016543063e+00 -1.614984728978696271e+00 -1.599683964549286408e+00 -1.547036474523609595e+00 -1.512506647127839887e+00 -1.476540498731351070e+00 -1.425965426912389367e+00 -1.404547940607915546e+00 -1.341493036296395047e+00 -1.332305506855091970e+00 -1.261292215388859939e+00 -1.260757857072013488e+00 -1.193254793372068523e+00 -1.185684690702850430e+00 -1.130229640473694896e+00 -1.118445317504789926e+00 -1.074529013145640644e+00 -1.061388810429110041e+00 -1.028657963690468247e+00 -1.016876778795155367e+00 -9.951262948104675488e-01 -9.870055956000679531e-01 -9.761439871806496527e-01 -9.732508233398080577e-01 9.732508233398073916e-01 9.761439871806494306e-01 9.870055956000677311e-01 9.951262948104676598e-01 1.016876778795155367e+00 1.028657963690469135e+00 1.061388810429111818e+00 1.074529013145640866e+00 1.118445317504788816e+00 1.130229640473694452e+00 1.185684690702849098e+00 1.193254793372068967e+00 1.260757857072013488e+00 1.261292215388860161e+00 1.332305506855092636e+00 1.341493036296394381e+00 1.404547940607916212e+00 1.425965426912390699e+00 1.476540498731352624e+00 1.512506647127840553e+00 1.547036474523610705e+00 1.599683964549285520e+00 1.614984728978696715e+00 1.679496947016544395e+00 1.686268608116266776e+00 1.739820552782860741e+00 1.771203361195095916e+00 1.795317211232289489e+00 1.845446174494442815e+00 1.853573859325666984e+00 1.889751576653488030e+00 1.927852843713475650e+00 1.932584915800642955e+00 1.959437522151293631e+00 1.984255975546638906e+00 2.002117529890686143e+00 2.007541756800871102e+00 2.012887758016028261e+00 2.077835496733618559e+00 2.142932060659861193e+00 2.202363817423274917e+00 2.255723304059867651e+00 2.302658545882687591e+00 2.342869586737103216e+00 2.376105934776300277e+00 2.402164701449829742e+00 2.420889268153452178e+00 2.432168359493684040e+00
-2.444646341728301309e+00 -2.433347963730997598e+00 -2.414590826347807972e+00 -2.388485547292269473e+00 -2.355187786628671898e+00 -2.314899132873361687e+00 -2.267868379802556067e+00 -2.214393311377484519e+00 -2.154823155436153215e+00 -2.089561922040345188e+00 -2.019072912983227663e+00 -1.997714774227647316e+00 -1.986956753319590430e+00 -1.969116088680677779e+00 -1.944328060505607247e+00 -1.943884778073616371e+00 -1.912784613380961174e+00 -1.874737156246996550e+00 -1.864599602688016722e+00 -1.830500537920344284e+00 -1.781903635435461819e+00 -1.780458518407198820e+00 -1.725071169919012659e+00 -1.696581386718906570e+00 -1.664884776938988731e+00 -1.609533900481534996e+00 -1.600544954754766547e+00 -1.532813843837636192e+00 -1.521801912402968693e+00 -1.462592293848481440e+00 -1.434594129078551994e+00 -1.390947769758672514e+00 -1.349319557747758136e+00 -1.319147975230118286e+00 -1.267619944571146684e+00 -1.248698307133213836e+00 -1.191392919244033344e+00 -1.181377288980107743e+00 -1.122787613722274536e+00 -1.119256951628214036e+00 -1.064684412209953912e+00 -1.064143556072535413e+00 -1.020189813984672123e+00 -1.017837328524714424e+00 -9.882851007505407681e-01 -9.860150108696752458e-01 -9.711462229907332766e-01 -9.702380450719451099e-01 9.702380450719458871e-01 9.711462229907336097e-01 9.860150108696746907e-01 9.882851007505407681e-01 1.017837328524715312e+00 1.020189813984671900e+00 1.064143556072538077e+00 1.064684412209953024e+00 1.119256951628215146e+00 1.122787613722273425e+00 1.181377288980107965e+00 1.191392919244032900e+00 1.248698307133213614e+00 1.267619944571146240e+00 1.319147975230117176e+00 1.349319557747758358e+00 1.390947769758673846e+00 1.434594129078551772e+00 1.462592293848482550e+00 1.521801912402969581e+00 1.532813843837636858e+00 1.600544954754766103e+00 1.609533900481534108e+00 1.664884776938988731e+00 1.696581386718907458e+00 1.725071169919011993e+00 1.780458518407198154e+00 1.781903635435461375e+00 1.830500537920344284e+00 1.864599602688016722e+00 1.874737156246996994e+00 1.912784613380960508e+00 1.943884778073615927e+00 1.944328060505607247e+00 1.969116088680676890e+00 1.986956753319589764e+00 1.997714774227647094e+00 2.019072912983228996e+00 2.089561922040346964e+00 2.154823155436153659e+00 2.214393311377485407e+00 2.267868379802553847e+00 2.314899132873359910e+00 2.355187786628674562e+00 2.388485547292269029e+00 2.414590826347810637e+00 2.433347963730997154e+00 2.444646341728301309e+00
-2.457011112221958893e+00 -2.445693429187111967e+00 -2.426903695781671200e+00 -2.400751880380511682e+00 -2.367392697027552728e+00 -2.327026451825394471e+00 -2.279900264508625707e+00 -2.226309779077635387e+00 -2.166601519374254714e+00 -2.101176099237386463e+00 -2.030492565793196924e+00 -1.982487439988158684e+00 -1.971741134780907512e+00 -1.955074241799281243e+00 -1.953920541062339922e+00 -1.929161793459271523e+00 -1.897658110812491250e+00 -1.875516540533672227e+00 -1.859662682557194691e+00 -1.815492768184005845e+00 -1.792497351362743352e+00 -1.765535341143130266e+00 -1.710254726271718262e+00 -1.706790720424488539e+00 -1.650202819812670807e+00 -1.619284635830357422e+00 -1.586032635348995523e+00 -1.531003669898322483e+00 -1.518516058308105432e+00 -1.448566740800671271e+00 -1.443136819839653473e+00 -1.377268858840673627e+00 -1.357069712398062400e+00 -1.305911642871609990e+00 -1.274417686063241462e+00 -1.236027551149408765e+00 -1.197051115989598014e+00 -1.169427690055775848e+00 -1.127095803507893290e+00 -1.108220446561883676e+00 -1.066880143629320266e+00 -1.054788112473448169e+00 -1.018793111784456862e+00 -1.011685297848025522e+00 -9.850274231609917885e-01 -9.814240439781259928e-01 -9.672280657452064778e-01 -9.661428784979053663e-01 9.661428784979048112e-01 9.672280657452060337e-01 9.814240439781251046e-01 9.850274231609947861e-01 1.011685297848024856e+00 1.018793111784461303e+00 1.054788112473448836e+00 1.066880143629323152e+00 1.108220446561883010e+00 1.127095803507895067e+00 1.169427690055776514e+00 1.197051115989598902e+00 1.236027551149408321e+00 1.274417686063241462e+00 1.305911642871610212e+00 1.357069712398062622e+00 1.377268858840672516e+00 1.443136819839653473e+00 1.448566740800670827e+00 1.518516058308105876e+00 1.531003669898324038e+00 1.586032635348995079e+00 1.619284635830358310e+00 1.650202819812671029e+00 1.706790720424487429e+00 1.710254726271718040e+00 1.765535341143129600e+00 1.792497351362741353e+00 1.815492768184004957e+00 1.859662682557194247e+00 1.875516540533672227e+00 1.897658110812489030e+00 1.929161793459271301e+00 1.953920541062342364e+00 1.955074241799280799e+00 1.971741134780908400e+00 1.982487439988157352e+00 2.030492565793195148e+00 2.101176099237385131e+00 2.166601519374253826e+00 2.226309779077634055e+00 2.279900264508627039e+00 2.327026451825393583e+00 2.367392697027553172e+00 2.400751880380511682e+00 2.426903695781671200e+00 2.445693429187111523e+00 2.457011112221958005e+00
-2.469261343642502382e+00 -2.457924347440112012e+00 -2.439102009777273761e+00 -2.412903658057668821e+00 -2.379483072841976465e+00 -2.339039295426330600e+00 -2.291817795456152052e+00 -2.238112109016272111e+00 -2.178266098440036824e+00 -2.112677037386795575e+00 -2.041799791978827550e+00 -1.967208294026286719e+00 -1.966152454406477235e+00 -1.956473192869562006e+00 -1.938671817323540436e+00 -1.913941157252616154e+00 -1.886323891606446645e+00 -1.882475708616273335e+00 -1.844530448337030393e+00 -1.802983796318303744e+00 -1.800425060885743278e+00 -1.750549759566074393e+00 -1.716895957919757354e+00 -1.695373167440254791e+00 -1.635452867624953122e+00 -1.628935567633112758e+00 -1.571449391360960846e+00 -1.540111345479540317e+00 -1.504144552999479023e+00 -1.451592928438706354e+00 -1.434465082295133032e+00 -1.364742905218022218e+00 -1.363512264113667216e+00 -1.292597405224677587e+00 -1.281150441824759234e+00 -1.223280734556238647e+00 -1.202658600817613443e+00 -1.157406757815298892e+00 -1.131369219545544258e+00 -1.097120963732565402e+00 -1.069598039840548021e+00 -1.044841121501511205e+00 -1.019743906482114104e+00 -1.003145615474075214e+00 -9.840430855360234874e-01 -9.745444157501200744e-01 -9.642216577141358158e-01 -9.611351107010046579e-01 9.611351107010052131e-01 9.642216577141370371e-01 9.745444157501206295e-01 9.840430855360216000e-01 1.003145615474075658e+00 1.019743906482113216e+00 1.044841121501511427e+00 1.069598039840546466e+00 1.097120963732565846e+00 1.131369219545543370e+00 1.157406757815298670e+00 1.202658600817613666e+00 1.223280734556237759e+00 1.281150441824758568e+00 1.292597405224676699e+00 1.363512264113667216e+00 1.364742905218021107e+00 1.434465082295133476e+00 1.451592928438707686e+00 1.504144552999480577e+00 1.540111345479542093e+00 1.571449391360962622e+00 1.628935567633112536e+00 1.635452867624952900e+00 1.695373167440254791e+00 1.716895957919757576e+00 1.750549759566075281e+00 1.800425060885746387e+00 1.802983796318305298e+00 1.844530448337029283e+00 1.882475708616274668e+00 1.886323891606447534e+00 1.913941157252616598e+00 1.938671817323541768e+00 1.956473192869564004e+00 1.966152454406477457e+00 1.967208294026284721e+00 2.041799791978827106e+00 2.112677037386795575e+00 2.178266098440034604e+00 2.238112109016269891e+00 2.291817795456154272e+00 2.339039295426331488e+00 2.379483072841974689e+00 2.412903658057669265e+00 2.439102009777272428e+00 2.457924347440112012e+00 2.469261343642501494e+00
-2.481395732050823533e+00 -2.470039424581115028e+00 -2.451184491162923251e+00 -2.424939626617724553e+00 -2.391457690571658912e+00 -2.350936477101973399e+00 -2.303619829634720340e+00 -2.249799208193204780e+00 -2.189815855725698146e+00 -2.124063761128813344e+00 -2.052993682174763190e+00 -1.977118575421289659e+00 -1.951879933872198380e+00 -1.941155504634058504e+00 -1.923372459942807033e+00 -1.898668645064916172e+00 -1.897020884937816732e+00 -1.867239835071407228e+00 -1.829342800303504379e+00 -1.813362266221958619e+00 -1.785299663347482024e+00 -1.735503902633274365e+00 -1.726896455034278022e+00 -1.680428484197378669e+00 -1.638486099133732443e+00 -1.620636753002798303e+00 -1.556796878556744312e+00 -1.549124371035100367e+00 -1.489700791773538757e+00 -1.459961890913142657e+00 -1.420288582816540135e+00 -1.372338549690048870e+00 -1.349679056523107157e+00 -1.287817582834822838e+00 -1.279206166301904091e+00 -1.210458649430944167e+00 -1.208214705820618962e+00 -1.145315259034133559e+00 -1.135607205925220242e+00 -1.085959352847082338e+00 -1.072296718771726276e+00 -1.034844467327373785e+00 -1.020689492290794087e+00 -9.945719952693788946e-01 -9.830622509921799201e-01 -9.676475355361150443e-01 -9.612195997518621082e-01 -9.561240954018652705e-01 9.561240954018660476e-01 9.612195997518631074e-01 9.676475355361160435e-01 9.830622509921819185e-01 9.945719952693787835e-01 1.020689492290793865e+00 1.034844467327372453e+00 1.072296718771725610e+00 1.085959352847082560e+00 1.135607205925220908e+00 1.145315259034132449e+00 1.208214705820620294e+00 1.210458649430943501e+00 1.279206166301904535e+00 1.287817582834821728e+00 1.349679056523106713e+00 1.372338549690048870e+00 1.420288582816539691e+00 1.459961890913143323e+00 1.489700791773539423e+00 1.549124371035100589e+00 1.556796878556744090e+00 1.620636753002798747e+00 1.638486099133731333e+00 1.680428484197378669e+00 1.726896455034277800e+00 1.735503902633274143e+00 1.785299663347483135e+00 1.813362266221958397e+00 1.829342800303504379e+00 1.867239835071409448e+00 1.897020884937816509e+00 1.898668645064915284e+00 1.923372459942806145e+00 1.941155504634059392e+00 1.951879933872199491e+00 1.977118575421290325e+00 2.052993682174762746e+00 2.124063761128812899e+00 2.189815855725699922e+00 2.249799208193204780e+00 2.303619829634719895e+00 2.350936477101972955e+00 2.391457690571657579e+00 2.424939626617725441e+00 2.451184491162922363e+00 2.470039424581116805e+00 2.481395732050823089e+00
-2.493412996460602660e+00 -2.482037389438170649e+00 -2.463149885141055151e+00 -2.436858554214703432e+00 -2.403315347905459198e+00 -2.362716830633500020e+00 -2.315305243387118850e+00 -2.261370001787540662e+00 -2.201249771158439117e+00 -2.135335310433743139e+00 -2.064073340703640014e+00 -1.987971776323018469e+00 -1.936505017905802539e+00 -1.925790707628186160e+00 -1.908025071301135522e+00 -1.907606759759791881e+00 -1.883346809072664829e+00 -1.851952976183219635e+00 -1.823632065539165126e+00 -1.814102141179513961e+00 -1.770118876623558046e+00 -1.736791574751711309e+00 -1.720399950086466401e+00 -1.665422714347471134e+00 -1.647935639817539100e+00 -1.605756350925930276e+00 -1.558042184502673289e+00 -1.542076789375300017e+00 -1.475186268519919075e+00 -1.468243150072994219e+00 -1.406038529517602997e+00 -1.379856067703940870e+00 -1.335770322215650507e+00 -1.294418490584184012e+00 -1.265738838855094084e+00 -1.213718775080088186e+00 -1.197562092776745413e+00 -1.139809117985002507e+00 -1.133153966070569174e+00 -1.074975661791924386e+00 -1.074736475243334821e+00 -1.024799199328375598e+00 -1.021629650687566837e+00 -9.859656949744255439e-01 -9.820851723932364497e-01 -9.607347518479887327e-01 -9.582226769340992378e-01 -9.511110274387395425e-01 9.511110274387394314e-01 9.582226769340995709e-01 9.607347518479880666e-01 9.820851723932352284e-01 9.859656949744263210e-01 1.021629650687565727e+00 1.024799199328376931e+00 1.074736475243334377e+00 1.074975661791924608e+00 1.133153966070569396e+00 1.139809117985003617e+00 1.197562092776744302e+00 1.213718775080087964e+00 1.265738838855093418e+00 1.294418490584182235e+00 1.335770322215649841e+00 1.379856067703938871e+00 1.406038529517602109e+00 1.468243150072993775e+00 1.475186268519919297e+00 1.542076789375300017e+00 1.558042184502673733e+00 1.605756350925930942e+00 1.647935639817538878e+00 1.665422714347471356e+00 1.720399950086465291e+00 1.736791574751712197e+00 1.770118876623557602e+00 1.814102141179512184e+00 1.823632065539163793e+00 1.851952976183219191e+00 1.883346809072664607e+00 1.907606759759792325e+00 1.908025071301137077e+00 1.925790707628187715e+00 1.936505017905802539e+00 1.987971776323018247e+00 2.064073340703639126e+00 2.135335310433741807e+00 2.201249771158439117e+00 2.261370001787541550e+00 2.315305243387118850e+00 2.362716830633500908e+00 2.403315347905460531e+00 2.436858554214701655e+00 2.463149885141054707e+00 2.482037389438170649e+00 2.493412996460600883e+00
-2.505311878416777827e+00 -2.493916993159031925e+00 -2.474996958878380227e+00 -2.448659230463583025e+00 -2.415054863336887792e+00 -2.374379209791886325e+00 -2.326872932067609145e+00 -2.272823432845294533e+00 -2.212566841223415182e+00 -2.146490740366530314e+00 -2.075037885388153480e+00 -1.998711240408480361e+00 -1.921086267494717115e+00 -1.918080765423522793e+00 -1.910381502053641212e+00 -1.892632315830744982e+00 -1.867978262603459338e+00 -1.836617677837351303e+00 -1.833792507251351012e+00 -1.798810931837740101e+00 -1.754885057616601296e+00 -1.746580687222056172e+00 -1.705240134512270522e+00 -1.657283605445773134e+00 -1.650357944692062651e+00 -1.590813580544520711e+00 -1.566864229895510219e+00 -1.527290854532094233e+00 -1.476436155481384516e+00 -1.460602508470875582e+00 -1.391716233174558726e+00 -1.387294889458539959e+00 -1.321787163095308415e+00 -1.300952556893222756e+00 -1.252196344563303088e+00 -1.219170164449507654e+00 -1.184591866491289114e+00 -1.143974322156879442e+00 -1.120923656894289966e+00 -1.077634357551869426e+00 -1.063453204302888144e+00 -1.022564164991166979e+00 -1.014706389161749600e+00 -9.811121023993977230e-01 -9.773280028453199542e-01 -9.552316805149977386e-01 -9.538074430966035910e-01 -9.460971209146716854e-01 9.460971209146719074e-01 9.538074430966042572e-01 9.552316805149982937e-01 9.773280028453192880e-01 9.811121023994018309e-01 1.014706389161749822e+00 1.022564164991166091e+00 1.063453204302887256e+00 1.077634357551869870e+00 1.120923656894290410e+00 1.143974322156880108e+00 1.184591866491289558e+00 1.219170164449508764e+00 1.252196344563303532e+00 1.300952556893223200e+00 1.321787163095308193e+00 1.387294889458540403e+00 1.391716233174558948e+00 1.460602508470875582e+00 1.476436155481384294e+00 1.527290854532094455e+00 1.566864229895510663e+00 1.590813580544521155e+00 1.650357944692059542e+00 1.657283605445770025e+00 1.705240134512272077e+00 1.746580687222056172e+00 1.754885057616601074e+00 1.798810931837740101e+00 1.833792507251351678e+00 1.836617677837351081e+00 1.867978262603459561e+00 1.892632315830745648e+00 1.910381502053642322e+00 1.918080765423523459e+00 1.921086267494719113e+00 1.998711240408481249e+00 2.075037885388153480e+00 2.146490740366528538e+00 2.212566841223416514e+00 2.272823432845294533e+00 2.326872932067610034e+00 2.374379209791887213e+00 2.415054863336888680e+00 2.448659230463584802e+00 2.474996958878380227e+00 2.493916993159033257e+00 2.505311878416776050e+00
-2.517091141592009862e+00 -2.505677008811828088e+00 -2.486724501113773744e+00 -2.460340466058702269e+00 -2.426675075796685732e+00 -2.385922487988880292e+00 -2.338321809716008115e+00 -2.284158461981866672e+00 -2.223766078700344817e+00 -2.157529120863320937e+00 -2.085886447373233921e+00 -2.009336162664166370e+00 -1.928442161323315585e+00 -1.905626469225281783e+00 -1.894930652997074194e+00 -1.877196922260566669e+00 -1.852565682389587298e+00 -1.843842912829201985e+00 -1.821236548057108218e+00 -1.783471693551610615e+00 -1.756263169774748834e+00 -1.739600621304035144e+00 -1.690026743515833818e+00 -1.666529418089827796e+00 -1.635236313109291739e+00 -1.575810407108315214e+00 -1.575589957328884738e+00 -1.512440844726888889e+00 -1.484540363437191868e+00 -1.445951069606667527e+00 -1.394654453369016833e+00 -1.377323029212802696e+00 -1.307730697423695743e+00 -1.307419183738540935e+00 -1.238579614238632498e+00 -1.224568241345809216e+00 -1.171548777336154812e+00 -1.148102195816451454e+00 -1.108625115120384752e+00 -1.080272301961120895e+00 -1.052110425896684909e+00 -1.023492820398923087e+00 -1.004567131764437793e+00 -9.801432933966915950e-01 -9.686602388996299329e-01 -9.522474077945056736e-01 -9.468670184759604425e-01 -9.410836094198905544e-01 9.410836094198894441e-01 9.468670184759597763e-01 9.522474077945071169e-01 9.686602388996288227e-01 9.801432933966932604e-01 1.004567131764436239e+00 1.023492820398923309e+00 1.052110425896684687e+00 1.080272301961122894e+00 1.108625115120384752e+00 1.148102195816451454e+00 1.171548777336154812e+00 1.224568241345809660e+00 1.238579614238632498e+00 1.307419183738539159e+00 1.307730697423694854e+00 1.377323029212803807e+00 1.394654453369017943e+00 1.445951069606668193e+00 1.484540363437193422e+00 1.512440844726888445e+00 1.575589957328887403e+00 1.575810407108316769e+00 1.635236313109290185e+00 1.666529418089827130e+00 1.690026743515832708e+00 1.739600621304035144e+00 1.756263169774748167e+00 1.783471693551608173e+00 1.821236548057108218e+00 1.843842912829201763e+00 1.852565682389587964e+00 1.877196922260566669e+00 1.894930652997073528e+00 1.905626469225281117e+00 1.928442161323317583e+00 2.009336162664165482e+00 2.085886447373233921e+00 2.157529120863321381e+00 2.223766078700345261e+00 2.284158461981866672e+00 2.338321809716008115e+00 2.385922487988882512e+00 2.426675075796687509e+00 2.460340466058702713e+00 2.486724501113773300e+00 2.505677008811828976e+00 2.517091141592009418e+00
-2.528749571400283003e+00 -2.517316231002783677e+00 -2.498331321783023640e+00 -2.471901092408751222e+00 -2.438174844301679300e+00 -2.397345557943722838e+00 -2.349650808746821529e+00 -2.295374067098627346e+00 -2.234846512412962838e+00 -2.168449536519457155e+00 -2.096618170957761151e+00 -2.019845749645800659e+00 -1.938690216825714074e+00 -1.890128477230019310e+00 -1.879440992765152973e+00 -1.861721685962211437e+00 -1.853782612208690006e+00 -1.837111810925504241e+00 -1.805812259368704042e+00 -1.768087010358487587e+00 -1.765838406932571658e+00 -1.724268043080987578e+00 -1.675672506165179376e+00 -1.674762122014111565e+00 -1.620060010754292845e+00 -1.584218823046512403e+00 -1.560748844014528292e+00 -1.497528572463060259e+00 -1.492555236959725251e+00 -1.431233544158468263e+00 -1.401934205979465942e+00 -1.362860278808337267e+00 -1.313817783087704694e+00 -1.293602060468159509e+00 -1.229912384548774495e+00 -1.224889588051350398e+00 -1.158433636907512998e+00 -1.152192127136399957e+00 -1.096259130049299424e+00 -1.082888998164439842e+00 -1.040709038866690861e+00 -1.024415404022899656e+00 -9.943825464217411758e-01 -9.791789974255202811e-01 -9.599637562299664362e-01 -9.492706619769469834e-01 -9.399149188750387518e-01 -9.360717462471691563e-01 9.360717462471689343e-01 9.399149188750388628e-01 9.492706619769465393e-01 9.599637562299663252e-01 9.791789974255215023e-01 9.943825464217408427e-01 1.024415404022901877e+00 1.040709038866691083e+00 1.082888998164439842e+00 1.096259130049298980e+00 1.152192127136398847e+00 1.158433636907512776e+00 1.224889588051351064e+00 1.229912384548773829e+00 1.293602060468159065e+00 1.313817783087704028e+00 1.362860278808337045e+00 1.401934205979465276e+00 1.431233544158467819e+00 1.492555236959724363e+00 1.497528572463060925e+00 1.560748844014527625e+00 1.584218823046512625e+00 1.620060010754292179e+00 1.674762122014111121e+00 1.675672506165179154e+00 1.724268043080987800e+00 1.765838406932572546e+00 1.768087010358489586e+00 1.805812259368703598e+00 1.837111810925503352e+00 1.853782612208690228e+00 1.861721685962212769e+00 1.879440992765152751e+00 1.890128477230019977e+00 1.938690216825714741e+00 2.019845749645802879e+00 2.096618170957761595e+00 2.168449536519455823e+00 2.234846512412960173e+00 2.295374067098626902e+00 2.349650808746822417e+00 2.397345557943722394e+00 2.438174844301679745e+00 2.471901092408750777e+00 2.498331321783022307e+00 2.517316231002781901e+00 2.528749571400280782e+00
-2.540285974626934173e+00 -2.528833475510263273e+00 -2.509816251659788833e+00 -2.483339961287720943e+00 -2.449553047619179580e+00 -2.408647331364889510e+00 -2.360858879652711906e+00 -2.306469243112925671e+00 -2.245807186990776749e+00 -2.179251086388225733e+00 -2.107232213435323409e+00 -2.030239219364932790e+00 -1.948824211203378010e+00 -1.874595215615007859e+00 -1.863915423321242715e+00 -1.863610943769699713e+00 -1.846209471400388269e+00 -1.821619458933467772e+00 -1.790347551279195093e+00 -1.775305790426282559e+00 -1.752659531540483817e+00 -1.708889861225664886e+00 -1.684712304465015409e+00 -1.659448674655587652e+00 -1.604831284387911339e+00 -1.592750289446978496e+00 -1.545630954982419647e+00 -1.500480245775307031e+00 -1.482555893986457596e+00 -1.416451560216263728e+00 -1.409133601880526943e+00 -1.348329370071275290e+00 -1.320147776741799728e+00 -1.279402405201956139e+00 -1.235201984008178266e+00 -1.211127215776147237e+00 -1.156243514943717798e+00 -1.145247261608093092e+00 -1.085483956517389714e+00 -1.083826496713328424e+00 -1.029249955546663875e+00 -1.025331704925260379e+00 -9.841537779100776318e-01 -9.782194661085581444e-01 -9.512399423890482986e-01 -9.463022520205102150e-01 -9.329526178175291395e-01 -9.310628045990904100e-01 9.310628045990915203e-01 9.329526178175299167e-01 9.463022520205119914e-01 9.512399423890477435e-01 9.782194661085586995e-01 9.841537779100770766e-01 1.025331704925261933e+00 1.029249955546662321e+00 1.083826496713327758e+00 1.085483956517390380e+00 1.145247261608093092e+00 1.156243514943716910e+00 1.211127215776147459e+00 1.235201984008178933e+00 1.279402405201957693e+00 1.320147776741799950e+00 1.348329370071275513e+00 1.409133601880525388e+00 1.416451560216264394e+00 1.482555893986456041e+00 1.500480245775306587e+00 1.545630954982419425e+00 1.592750289446977163e+00 1.604831284387910673e+00 1.659448674655586764e+00 1.684712304465016741e+00 1.708889861225664442e+00 1.752659531540484261e+00 1.775305790426284558e+00 1.790347551279198202e+00 1.821619458933468216e+00 1.846209471400387825e+00 1.863610943769698158e+00 1.863915423321239162e+00 1.874595215615008525e+00 1.948824211203378676e+00 2.030239219364932790e+00 2.107232213435324297e+00 2.179251086388225733e+00 2.245807186990774973e+00 2.306469243112924783e+00 2.360858879652713682e+00 2.408647331364889510e+00 2.449553047619180468e+00 2.483339961287721387e+00 2.509816251659787500e+00 2.528833475510263273e+00 2.540285974626933285e+00
-2.551699179074404356e+00 -2.540227578934464159e+00 -2.521178142011971879e+00 -2.494655944501035894e+00 -2.460808583946206607e+00 -2.419826738646187358e+00 -2.371944990721625235e+00 -2.317443001700885574e+00 -2.256647162642454241e+00 -2.189932883789897033e+00 -2.117727744943544987e+00 -2.040515801182099409e+00 -1.958843433573459913e+00 -1.873327254317059154e+00 -1.859029680990592626e+00 -1.848356918827329443e+00 -1.830663214691643947e+00 -1.806091507941720575e+00 -1.784664719209912542e+00 -1.774845232872006129e+00 -1.737191974228489366e+00 -1.693648254193542479e+00 -1.693468679493518314e+00 -1.644088868373510204e+00 -1.601183825110106707e+00 -1.589552438841618009e+00 -1.530458856362950648e+00 -1.508314866305620283e+00 -1.467524711352369726e+00 -1.416252103631743919e+00 -1.401606783449905302e+00 -1.333731719318173692e+00 -1.326408596185351341e+00 -1.265132903061039427e+00 -1.240436440658333028e+00 -1.197293457061455735e+00 -1.160255768580613189e+00 -1.131990472620607591e+00 -1.088056694561272630e+00 -1.071328015930270494e+00 -1.026241514152821166e+00 -1.017734102325452028e+00 -9.772649505778753243e-01 -9.738819977194992372e-01 -9.433429924773569786e-01 -9.424902208501918510e-01 -9.260580777860195623e-01 -9.259816224295230880e-01 9.259816224295219778e-01 9.260580777860187851e-01 9.424902208501916290e-01 9.433429924773576447e-01 9.738819977194985711e-01 9.772649505778756573e-01 1.017734102325450696e+00 1.026241514152819390e+00 1.071328015930270050e+00 1.088056694561272852e+00 1.131990472620607147e+00 1.160255768580612301e+00 1.197293457061455735e+00 1.240436440658333472e+00 1.265132903061038094e+00 1.326408596185351563e+00 1.333731719318172582e+00 1.401606783449905969e+00 1.416252103631744808e+00 1.467524711352369948e+00 1.508314866305620949e+00 1.530458856362951758e+00 1.589552438841617565e+00 1.601183825110107373e+00 1.644088868373508872e+00 1.693468679493515650e+00 1.693648254193540925e+00 1.737191974228488922e+00 1.774845232872006573e+00 1.784664719209912986e+00 1.806091507941720797e+00 1.830663214691642837e+00 1.848356918827330553e+00 1.859029680990593514e+00 1.873327254317059154e+00 1.958843433573458803e+00 2.040515801182101185e+00 2.117727744943541435e+00 2.189932883789897478e+00 2.256647162642454241e+00 2.317443001700886018e+00 2.371944990721626567e+00 2.419826738646185582e+00 2.460808583946206607e+00 2.494655944501037670e+00 2.521178142011972323e+00 2.540227578934465047e+00 2.551699179074405688e+00
-2.562988033223033035e+00 -2.551497398362033930e+00 -2.532415864272901551e+00 -2.505847933566204055e+00 -2.471940370602885295e+00 -2.430882728576486684e+00 -2.382908127766927286e+00 -2.328294371052332945e+00 -2.267365514940272941e+00 -2.200494056130444243e+00 -2.128103948321484307e+00 -2.050674735706281115e+00 -1.968747182840220766e+00 -1.882930899063835817e+00 -1.843434945108863410e+00 -1.832768528294800303e+00 -1.815085926275399109e+00 -1.793914599476665428e+00 -1.790530912979594325e+00 -1.759308185525066293e+00 -1.721687126135129420e+00 -1.702479802998970948e+00 -1.678007169846796875e+00 -1.628685235080158167e+00 -1.609518904823277863e+00 -1.574225839626959500e+00 -1.516058581657706794e+00 -1.515234719592548407e+00 -1.452436974629892630e+00 -1.423289181688417449e+00 -1.386700918952099792e+00 -1.332599682443303291e+00 -1.319068772440605608e+00 -1.250794744762464106e+00 -1.245615166239753435e+00 -1.183389281724000153e+00 -1.164228307769063830e+00 -1.118664095882782927e+00 -1.090606736997478787e+00 -1.058764494364917041e+00 -1.027144624770888859e+00 -1.006162420256666135e+00 -9.763157014014112178e-01 -9.635684053621603740e-01 -9.403937033240111765e-01 -9.337160525473686690e-01 -9.210588794135287083e-01 -9.190034744351265328e-01 9.190034744351273099e-01 9.210588794135293744e-01 9.337160525473690020e-01 9.403937033240120646e-01 9.635684053621603740e-01 9.763157014014106627e-01 1.006162420256666357e+00 1.027144624770889747e+00 1.058764494364916153e+00 1.090606736997478565e+00 1.118664095882782705e+00 1.164228307769063386e+00 1.183389281724000153e+00 1.245615166239751437e+00 1.250794744762463662e+00 1.319068772440605608e+00 1.332599682443303735e+00 1.386700918952099126e+00 1.423289181688417449e+00 1.452436974629893296e+00 1.515234719592548407e+00 1.516058581657706128e+00 1.574225839626960166e+00 1.609518904823278751e+00 1.628685235080159055e+00 1.678007169846797986e+00 1.702479802998970948e+00 1.721687126135130308e+00 1.759308185525067403e+00 1.790530912979597655e+00 1.793914599476667426e+00 1.815085926275398442e+00 1.832768528294801413e+00 1.843434945108863188e+00 1.882930899063833818e+00 1.968747182840220544e+00 2.050674735706279339e+00 2.128103948321482530e+00 2.200494056130445131e+00 2.267365514940272941e+00 2.328294371052335610e+00 2.382908127766925066e+00 2.430882728576488461e+00 2.471940370602883963e+00 2.505847933566204500e+00 2.532415864272901107e+00 2.551497398362034374e+00 2.562988033223033479e+00
-2.574151405906187406e+00 -2.562641811044953144e+00 -2.543528309726598380e+00 -2.516914839407338622e+00 -2.482947343739344337e+00 -2.441814268062533433e+00 -2.393747293869929127e+00 -2.339022395637317508e+00 -2.277961334615084432e+00 -2.210933744729503658e+00 -2.138360018974745813e+00 -2.060715274700211097e+00 -1.978534767641638936e+00 -1.892421241616745187e+00 -1.827814157611265644e+00 -1.817153378347672321e+00 -1.803054844675356039e+00 -1.799480693701225542e+00 -1.774940705394038920e+00 -1.743739365756695525e+00 -1.711206405006179265e+00 -1.706147848422625124e+00 -1.662508075326350809e+00 -1.617755009607668049e+00 -1.613240374510000130e+00 -1.558853915698401593e+00 -1.523710881615518931e+00 -1.499960773800604219e+00 -1.437294684253668686e+00 -1.430244314332674849e+00 -1.371735713212955954e+00 -1.338720485944707717e+00 -1.304342006378127694e+00 -1.250737583127704555e+00 -1.236389141189972563e+00 -1.169415670070953928e+00 -1.168160562478923969e+00 -1.105268962064205107e+00 -1.093133615661302738e+00 -1.046136744599202695e+00 -1.028040831896307239e+00 -9.945358657188742013e-01 -9.753719685087345326e-01 -9.532142297734119696e-01 -9.374552097817706597e-01 -9.249189374991749757e-01 -9.160665435579712357e-01 -9.120197511798694423e-01 9.120197511798696643e-01 9.160665435579703475e-01 9.249189374991754198e-01 9.374552097817702156e-01 9.532142297734117475e-01 9.753719685087325342e-01 9.945358657188753115e-01 1.028040831896307017e+00 1.046136744599201807e+00 1.093133615661302738e+00 1.105268962064205329e+00 1.168160562478926412e+00 1.169415670070954372e+00 1.236389141189973229e+00 1.250737583127704111e+00 1.304342006378127472e+00 1.338720485944707939e+00 1.371735713212956176e+00 1.430244314332676403e+00 1.437294684253668908e+00 1.499960773800603997e+00 1.523710881615518931e+00 1.558853915698400705e+00 1.613240374510001018e+00 1.617755009607668049e+00 1.662508075326349477e+00 1.706147848422622904e+00 1.711206405006178155e+00 1.743739365756695525e+00 1.774940705394038476e+00 1.799480693701228207e+00 1.803054844675355817e+00 1.817153378347672321e+00 1.827814157611265422e+00 1.892421241616745409e+00 1.978534767641639602e+00 2.060715274700211541e+00 2.138360018974744037e+00 2.210933744729500994e+00 2.277961334615084876e+00 2.339022395637317508e+00 2.393747293869930903e+00 2.441814268062531657e+00 2.482947343739346113e+00 2.516914839407340398e+00 2.543528309726598380e+00 2.562641811044954920e+00 2.574151405906188739e+00
-2.585188185999225396e+00 -2.573659714093135431e+00 -2.554514389206588909e+00 -2.527855592062953516e+00 -2.493828458055558972e+00 -2.452620341864145903e+00 -2.404461509134253383e+00 -2.349626135983608144e+00 -2.288433727361282255e+00 -2.221251104657061326e+00 -2.148495164747816766e+00 -2.070636680991299716e+00 -1.988205506299778991e+00 -1.901797653963535728e+00 -1.812170548889653565e+00 -1.812084875527346206e+00 -1.801514676101795276e+00 -1.783850684536286701e+00 -1.759323995792022810e+00 -1.728141808204424867e+00 -1.719827520849037006e+00 -1.690577078711621217e+00 -1.646974213072796456e+00 -1.625891626744387253e+00 -1.597756957219975682e+00 -1.543439162378918761e+00 -1.531271262632897034e+00 -1.484639308581014783e+00 -1.437116987608552776e+00 -1.422099893533771864e+00 -1.356712956236486134e+00 -1.344770466392775310e+00 -1.289552930704479294e+00 -1.255803124167332196e+00 -1.221917324352812084e+00 -1.172051972799564856e+00 -1.155373613252359100e+00 -1.095636869495318022e+00 -1.091805906545167515e+00 -1.033445585211824724e+00 -1.028929932729793606e+00 -9.828554111309494301e-01 -9.744340011161963799e-01 -9.428207308128000452e-01 -9.345283421267875923e-01 -9.161004165212440764e-01 -9.110824249287086118e-01 -9.050320666815575565e-01 9.050320666815575565e-01 9.110824249287078347e-01 9.161004165212435213e-01 9.345283421267859270e-01 9.428207308127997122e-01 9.744340011161958248e-01 9.828554111309497632e-01 1.028929932729792940e+00 1.033445585211823170e+00 1.091805906545167515e+00 1.095636869495318466e+00 1.155373613252360210e+00 1.172051972799565966e+00 1.221917324352812084e+00 1.255803124167331974e+00 1.289552930704479516e+00 1.344770466392775976e+00 1.356712956236485912e+00 1.422099893533772308e+00 1.437116987608552776e+00 1.484639308581014339e+00 1.531271262632897034e+00 1.543439162378918983e+00 1.597756957219975682e+00 1.625891626744388363e+00 1.646974213072796012e+00 1.690577078711622327e+00 1.719827520849035896e+00 1.728141808204423091e+00 1.759323995792023254e+00 1.783850684536288256e+00 1.801514676101795720e+00 1.812084875527346206e+00 1.812170548889656452e+00 1.901797653963536172e+00 1.988205506299777658e+00 2.070636680991300604e+00 2.148495164747817654e+00 2.221251104657060882e+00 2.288433727361277370e+00 2.349626135983609920e+00 2.404461509134255603e+00 2.452620341864144571e+00 2.493828458055558084e+00 2.527855592062952628e+00 2.554514389206588021e+00 2.573659714093134987e+00 2.585188185999223176e+00
-2.596097282121562877e+00 -2.584550024180069627e+00 -2.565373032807612752e+00 -2.538669140406426994e+00 -2.504582686533495917e+00 -2.463299952341337473e+00 -2.415049810451437295e+00 -2.360104668464716227e+00 -2.298781813651248118e+00 -2.231445304578471678e+00 -2.158508605803322489e+00 -2.080438228387814004e+00 -1.997758726774698124e+00 -1.911059516462218610e+00 -1.821004120043919094e+00 -1.796507433063948778e+00 -1.785855712163475939e+00 -1.768199149396798120e+00 -1.743683977113298811e+00 -1.728342617702393724e+00 -1.712518628742028426e+00 -1.674977834237239005e+00 -1.633928249800513877e+00 -1.631408477504456833e+00 -1.582237727755582357e+00 -1.538739227827912392e+00 -1.527984144458264248e+00 -1.469272676938770283e+00 -1.443906695260861905e+00 -1.406854711335368879e+00 -1.350749092641031268e+00 -1.341634483810395961e+00 -1.274703089336812090e+00 -1.260811232515153035e+00 -1.207380548424534572e+00 -1.175901988814956445e+00 -1.141264113646722977e+00 -1.098116044522338131e+00 -1.078275769397743389e+00 -1.029811726587492648e+00 -1.020691840868315658e+00 -9.735020476514398835e-01 -9.711220457276696916e-01 -9.323892008728538183e-01 -9.316139354895638380e-01 -9.072620730318590176e-01 -9.061078990155423396e-01 -8.980420727081486199e-01 8.980420727081476207e-01 9.061078990155406743e-01 9.072620730318576854e-01 9.316139354895661695e-01 9.323892008728534853e-01 9.711220457276692475e-01 9.735020476514385512e-01 1.020691840868316325e+00 1.029811726587492204e+00 1.078275769397744721e+00 1.098116044522337242e+00 1.141264113646723422e+00 1.175901988814956001e+00 1.207380548424534794e+00 1.260811232515154146e+00 1.274703089336811423e+00 1.341634483810396627e+00 1.350749092641033933e+00 1.406854711335369545e+00 1.443906695260861461e+00 1.469272676938770283e+00 1.527984144458263582e+00 1.538739227827911504e+00 1.582237727755582801e+00 1.631408477504456389e+00 1.633928249800513210e+00 1.674977834237239005e+00 1.712518628742028648e+00 1.728342617702391948e+00 1.743683977113297701e+00 1.768199149396798342e+00 1.785855712163476605e+00 1.796507433063949000e+00 1.821004120043918872e+00 1.911059516462220387e+00 1.997758726774696791e+00 2.080438228387816668e+00 2.158508605803319824e+00 2.231445304578471678e+00 2.298781813651247674e+00 2.360104668464717115e+00 2.415049810451437295e+00 2.463299952341336585e+00 2.504582686533497693e+00 2.538669140406426550e+00 2.565373032807612752e+00 2.584550024180070071e+00 2.596097282121562433e+00
-2.606877622351404522e+00 -2.595311677260997651e+00 -2.576103189609697974e+00 -2.549354451878578676e+00 -2.515209020181059074e+00 -2.473852119212743617e+00 -2.425511251277272518e+00 -2.370457085097854133e+00 -2.309004728558876174e+00 -2.241515526607326336e+00 -2.168399574507754224e+00 -2.090119201600016297e+00 -2.007193766621684805e+00 -1.920206217832033380e+00 -1.829812013544047655e+00 -1.780828211079461987e+00 -1.770179863750807714e+00 -1.752529425107274497e+00 -1.736751169313721643e+00 -1.728023927837932350e+00 -1.696873027740043671e+00 -1.659353215158705153e+00 -1.641864378654982470e+00 -1.615813843659688276e+00 -1.566685507991787185e+00 -1.546114286978452101e+00 -1.512491499474400758e+00 -1.453863298423345496e+00 -1.450612938677630748e+00 -1.391561304940645893e+00 -1.356655842575248627e+00 -1.326502179941490445e+00 -1.265761361486640313e+00 -1.259794062378580604e+00 -1.192780090869201892e+00 -1.179710070482147488e+00 -1.127088185283053656e+00 -1.100570693818073043e+00 -1.064679395369366510e+00 -1.030686014931857963e+00 -1.007876342422626248e+00 -9.725763556773031615e-01 -9.593367764012011856e-01 -9.287128296435570585e-01 -9.219209666042474938e-01 -9.011443622196902981e-01 -8.984055349557239500e-01 -8.910514598819814225e-01 8.910514598819818666e-01 8.984055349557243941e-01 9.011443622196894099e-01 9.219209666042486040e-01 9.287128296435566144e-01 9.593367764012002974e-01 9.725763556773010521e-01 1.007876342422627358e+00 1.030686014931857741e+00 1.064679395369368065e+00 1.100570693818074153e+00 1.127088185283054322e+00 1.179710070482147044e+00 1.192780090869202114e+00 1.259794062378581270e+00 1.265761361486640091e+00 1.326502179941490445e+00 1.356655842575249737e+00 1.391561304940645449e+00 1.450612938677631858e+00 1.453863298423345718e+00 1.512491499474402312e+00 1.546114286978450991e+00 1.566685507991786741e+00 1.615813843659687610e+00 1.641864378654982248e+00 1.659353215158705153e+00 1.696873027740043449e+00 1.728023927837930351e+00 1.736751169313721421e+00 1.752529425107273386e+00 1.770179863750807936e+00 1.780828211079461321e+00 1.829812013544048988e+00 1.920206217832033824e+00 2.007193766621685249e+00 2.090119201600016297e+00 2.168399574507751559e+00 2.241515526607326336e+00 2.309004728558877506e+00 2.370457085097853245e+00 2.425511251277272073e+00 2.473852119212742728e+00 2.515209020181059074e+00 2.549354451878579120e+00 2.576103189609695754e+00 2.595311677260996763e+00 2.606877622351404078e+00
-2.617528153952489944e+00 -2.605943628303050374e+00 -2.586703827414035040e+00 -2.559910512231826640e+00 -2.525706467787268483e+00 -2.484275879324840730e+00 -2.435844901418400710e+00 -2.380682493351420348e+00 -2.319101621591630469e+00 -2.251460966165819144e+00 -2.178167315323434217e+00 -2.099678896166039976e+00 -2.016509972951639806e+00 -1.929237155146004135e+00 -1.838507998672502808e+00 -1.765136373926687208e+00 -1.754490597940851604e+00 -1.745052656034410843e+00 -1.736844937991203652e+00 -1.712347215332959749e+00 -1.681208293475078275e+00 -1.649699519524343794e+00 -1.643706408029033339e+00 -1.600193370711463503e+00 -1.553395956518977217e+00 -1.551103200658217496e+00 -1.496963941189181968e+00 -1.457235226835926101e+00 -1.438413662461463405e+00 -1.376221903106552791e+00 -1.362490203000884526e+00 -1.311317979470111750e+00 -1.270652974409705038e+00 -1.244827468107870594e+00 -1.183475687513083185e+00 -1.178117253663189201e+00 -1.112846854302962596e+00 -1.103000377483500882e+00 -1.051017633869149925e+00 -1.031552601401778402e+00 -9.949999270313893973e-01 -9.716571718151800763e-01 -9.475006286146850920e-01 -9.258258687825632327e-01 -9.114173907666610619e-01 -8.961932319666099378e-01 -8.895324767310327507e-01 -8.840619588095007808e-01 8.840619588094997816e-01 8.895324767310311964e-01 8.961932319666091606e-01 9.114173907666607288e-01 9.258258687825636768e-01 9.475006286146850920e-01 9.716571718151799653e-01 9.949999270313895083e-01 1.031552601401780178e+00 1.051017633869150147e+00 1.103000377483501548e+00 1.112846854302963040e+00 1.178117253663190533e+00 1.183475687513086738e+00 1.244827468107870816e+00 1.270652974409705704e+00 1.311317979470111528e+00 1.362490203000883859e+00 1.376221903106553679e+00 1.438413662461463627e+00 1.457235226835926545e+00 1.496963941189180636e+00 1.551103200658217718e+00 1.553395956518977661e+00 1.600193370711463947e+00 1.643706408029032673e+00 1.649699519524342461e+00 1.681208293475078941e+00 1.712347215332959749e+00 1.736844937991204096e+00 1.745052656034411731e+00 1.754490597940851604e+00 1.765136373926687430e+00 1.838507998672502142e+00 1.929237155146004135e+00 2.016509972951639362e+00 2.099678896166040865e+00 2.178167315323431552e+00 2.251460966165819144e+00 2.319101621591630469e+00 2.380682493351420348e+00 2.435844901418400266e+00 2.484275879324839842e+00 2.525706467787268039e+00 2.559910512231828417e+00 2.586703827414034595e+00 2.605943628303050819e+00 2.617528153952490388e+00
-2.628047843112430115e+00 -2.616444851026868967e+00 -2.597173932490188353e+00 -2.570336325285436985e+00 -2.536074055688213758e+00 -2.494570286431518014e+00 -2.446049846828654672e+00 -2.390780015961528449e+00 -2.329071656530802947e+00 -2.261280831852221063e+00 -2.187811084706282827e+00 -2.109116618382195885e+00 -2.025706702394404868e+00 -1.938151733825026479e+00 -1.847091525418276259e+00 -1.753246564850708067e+00 -1.749435505986167261e+00 -1.738791475045555979e+00 -1.721149207296546635e+00 -1.696657299342358316e+00 -1.665527805693127306e+00 -1.657433184988358121e+00 -1.628040689431280219e+00 -1.584550205662304867e+00 -1.560583759538372917e+00 -1.535493793058472889e+00 -1.481404263269967769e+00 -1.463773076250873828e+00 -1.422926331902625074e+00 -1.368251669535796688e+00 -1.360838799332907856e+00 -1.296083870878220967e+00 -1.275485544483810463e+00 -1.229804965124008387e+00 -1.187198319259667789e+00 -1.163393364621696513e+00 -1.105404662617012423e+00 -1.098541159466842609e+00 -1.037291338957310183e+00 -1.032411291842031842e+00 -9.820634382822061026e-01 -9.707447416678200991e-01 -9.356146473948622200e-01 -9.229539012866845304e-01 -9.008798742154897621e-01 -8.912559467988699913e-01 -8.806446214252056093e-01 -8.770753412353831102e-01 8.770753412353828882e-01 8.806446214252049431e-01 8.912559467988692141e-01 9.008798742154892070e-01 9.229539012866837533e-01 9.356146473948619979e-01 9.707447416678186558e-01 9.820634382822055475e-01 1.032411291842030066e+00 1.037291338957310183e+00 1.098541159466841277e+00 1.105404662617011757e+00 1.163393364621695403e+00 1.187198319259665125e+00 1.229804965124007499e+00 1.275485544483808908e+00 1.296083870878220301e+00 1.360838799332908966e+00 1.368251669535800463e+00 1.422926331902626407e+00 1.463773076250873384e+00 1.481404263269967547e+00 1.535493793058472889e+00 1.560583759538374027e+00 1.584550205662305089e+00 1.628040689431279775e+00 1.657433184988355235e+00 1.665527805693123087e+00 1.696657299342359648e+00 1.721149207296546857e+00 1.738791475045556423e+00 1.749435505986168593e+00 1.753246564850708289e+00 1.847091525418276037e+00 1.938151733825025369e+00 2.025706702394404868e+00 2.109116618382196773e+00 2.187811084706285936e+00 2.261280831852221507e+00 2.329071656530802947e+00 2.390780015961528893e+00 2.446049846828652452e+00 2.494570286431520234e+00 2.536074055688213313e+00 2.570336325285438761e+00 2.597173932490191017e+00 2.616444851026869411e+00 2.628047843112432780e+00
-2.638435674692078958e+00 -2.626814337659164611e+00 -2.607512509334089845e+00 -2.580630912691328049e+00 -2.546310827543259325e+00 -2.504734410983495252e+00 -2.456125189414704035e+00 -2.400748790757157636e+00 -2.338914011279550120e+00 -2.270974345315075471e+00 -2.197330151009171839e+00 -2.118431685237484707e+00 -2.034783321064878692e+00 -1.946949367633329819e+00 -1.855562051133265111e+00 -1.761332389414298927e+00 -1.733729288500699406e+00 -1.723086152119028602e+00 -1.705445848759298499e+00 -1.680957735624389660e+00 -1.665064894015415797e+00 -1.649835039332052222e+00 -1.612359429787935117e+00 -1.568887587227816738e+00 -1.567677225778802974e+00 -1.519860360993781745e+00 -1.470226010927706994e+00 -1.465815343189510012e+00 -1.407403946791716320e+00 -1.373939746507942816e+00 -1.345414355356563840e+00 -1.280801899307026925e+00 -1.280258554644523983e+00 -1.214728254666638474e+00 -1.190877454602036645e+00 -1.148609778840018247e+00 -1.107783123286390614e+00 -1.084172152708635872e+00 -1.033261894332007325e+00 -1.023501369338006617e+00 -9.698393097416139197e-01 -9.690677263374075645e-01 -9.236798984113527844e-01 -9.200977794765019535e-01 -8.903098580354272817e-01 -8.863339664471308055e-01 -8.717437429648285940e-01 -8.700934212197206641e-01 8.700934212197201090e-01 8.717437429648283720e-01 8.863339664471304724e-01 8.903098580354277258e-01 9.200977794765011764e-01 9.236798984113532285e-01 9.690677263374076755e-01 9.698393097416109221e-01 1.023501369338006617e+00 1.033261894332006658e+00 1.084172152708636094e+00 1.107783123286392168e+00 1.148609778840018247e+00 1.190877454602035090e+00 1.214728254666640250e+00 1.280258554644525315e+00 1.280801899307026259e+00 1.345414355356564950e+00 1.373939746507941262e+00 1.407403946791715654e+00 1.465815343189510678e+00 1.470226010927707216e+00 1.519860360993780635e+00 1.567677225778801420e+00 1.568887587227815406e+00 1.612359429787935561e+00 1.649835039332052666e+00 1.665064894015417130e+00 1.680957735624390992e+00 1.705445848759298055e+00 1.723086152119029268e+00 1.733729288500700738e+00 1.761332389414298039e+00 1.855562051133265333e+00 1.946949367633331818e+00 2.034783321064877804e+00 2.118431685237485596e+00 2.197330151009174060e+00 2.270974345315075471e+00 2.338914011279549232e+00 2.400748790757158080e+00 2.456125189414703591e+00 2.504734410983495252e+00 2.546310827543258881e+00 2.580630912691329382e+00 2.607512509334091177e+00 2.626814337659164167e+00 2.638435674692078514e+00
-2.648690651985479594e+00 -2.637051098695800455e+00 -2.617718580436396714e+00 -2.590793313710025636e+00 -2.556415844121073810e+00 -2.514767339927117096e+00 -2.466070046850593833e+00 -2.410587970493514476e+00 -2.348627877718295842e+00 -2.280540741133833205e+00 -2.206723794390511362e+00 -2.127623424352093728e+00 -2.043739204531746623e+00 -1.955629478675273925e+00 -1.863919040551182293e+00 -1.769309630072524175e+00 -1.718021503176757836e+00 -1.707378386598411790e+00 -1.689738578307943939e+00 -1.672594171987773493e+00 -1.665252179740048133e+00 -1.634133568408214554e+00 -1.596666097349976665e+00 -1.574675891635524128e+00 -1.553208849917240952e+00 -1.504206072901599800e+00 -1.476593562316671049e+00 -1.450200146357057962e+00 -1.391849228383905901e+00 -1.379553946857862812e+00 -1.329951004888626720e+00 -1.284971497433321952e+00 -1.265474169801535265e+00 -1.199599083122863119e+00 -1.194512591839983040e+00 -1.133767880260778016e+00 -1.110135340500694401e+00 -1.069740899744200169e+00 -1.034104219213788145e+00 -1.009648588356010679e+00 -9.689411193684029922e-01 -9.560136480949714688e-01 -9.172583593552829928e-01 -9.116974691511425810e-01 -8.814287718772602087e-01 -8.797088258329711641e-01 -8.631180563366127600e-01 -8.628316684855331653e-01 8.628316684855338314e-01 8.631180563366135372e-01 8.797088258329716082e-01 8.814287718772596536e-01 9.116974691511424700e-01 9.172583593552834369e-01 9.560136480949718019e-01 9.689411193684039914e-01 1.009648588356010679e+00 1.034104219213791698e+00 1.069740899744200169e+00 1.110135340500694845e+00 1.133767880260778016e+00 1.194512591839983484e+00 1.199599083122864229e+00 1.265474169801534821e+00 1.284971497433321508e+00 1.329951004888625832e+00 1.379553946857861257e+00 1.391849228383904569e+00 1.450200146357058850e+00 1.476593562316672159e+00 1.504206072901600022e+00 1.553208849917241618e+00 1.574675891635522129e+00 1.596666097349975333e+00 1.634133568408214998e+00 1.665252179740048577e+00 1.672594171987772382e+00 1.689738578307945494e+00 1.707378386598411124e+00 1.718021503176758058e+00 1.769309630072523953e+00 1.863919040551181849e+00 1.955629478675274369e+00 2.043739204531747511e+00 2.127623424352093728e+00 2.206723794390507809e+00 2.280540741133833649e+00 2.348627877718291401e+00 2.410587970493514920e+00 2.466070046850593389e+00 2.514767339927116208e+00 2.556415844121072034e+00 2.590793313710024748e+00 2.617718580436395825e+00 2.637051098695799123e+00 2.648690651985478706e+00
-2.658811796489978008e+00 -2.647154162674907329e+00 -2.627791186060749240e+00 -2.600822584996291820e+00 -2.566388183095047903e+00 -2.524668176512169460e+00 -2.475883552400745646e+00 -2.420296722693227487e+00 -2.358212461567186224e+00 -2.289979266705563177e+00 -2.215991306727822963e+00 -2.136691173919643028e+00 -2.052573737788684571e+00 -1.964191497393331209e+00 -1.872161965806657724e+00 -1.777177793898231606e+00 -1.702316035916572323e+00 -1.691672040080177242e+00 -1.680020550726592399e+00 -1.674031215911319315e+00 -1.649544390996121601e+00 -1.618427070072026908e+00 -1.581579300157554879e+00 -1.580964262372056783e+00 -1.537517428319560953e+00 -1.488534194220113793e+00 -1.482875269270631069e+00 -1.434561730494300802e+00 -1.385093792045703820e+00 -1.376264983418090226e+00 -1.314451257612934576e+00 -1.289623874872386944e+00 -1.250102850800893561e+00 -1.198103238587430397e+00 -1.184419244739574939e+00 -1.118869083379503859e+00 -1.112460902182029532e+00 -1.055248480738883998e+00 -1.034938079119525733e+00 -9.957338639976416328e-01 -9.680504126268633103e-01 -9.429020673684180842e-01 -9.144365003389161028e-01 -8.996684701976997989e-01 -8.765418653114273040e-01 -8.690783062008945459e-01 -8.561511488922126656e-01 -8.539102808077028151e-01 8.539102808077024820e-01 8.561511488922121105e-01 8.690783062008947679e-01 8.765418653114271930e-01 8.996684701976992438e-01 9.144365003389163249e-01 9.429020673684184173e-01 9.680504126268643095e-01 9.957338639976427430e-01 1.034938079119526844e+00 1.055248480738882666e+00 1.112460902182028644e+00 1.118869083379504747e+00 1.184419244739575605e+00 1.198103238587429287e+00 1.250102850800894227e+00 1.289623874872388276e+00 1.314451257612936352e+00 1.376264983418088894e+00 1.385093792045700933e+00 1.434561730494300136e+00 1.482875269270631069e+00 1.488534194220113571e+00 1.537517428319562063e+00 1.580964262372055451e+00 1.581579300157553991e+00 1.618427070072026464e+00 1.649544390996121379e+00 1.674031215911319759e+00 1.680020550726592399e+00 1.691672040080178130e+00 1.702316035916572101e+00 1.777177793898231162e+00 1.872161965806657280e+00 1.964191497393329211e+00 2.052573737788682795e+00 2.136691173919642139e+00 2.215991306727822518e+00 2.289979266705560068e+00 2.358212461567187557e+00 2.420296722693227043e+00 2.475883552400745202e+00 2.524668176512169904e+00 2.566388183095047459e+00 2.600822584996289599e+00 2.627791186060748352e+00 2.647154162674907774e+00 2.658811796489979340e+00
-2.668798147686024969e+00 -2.657122575959638855e+00 -2.637729384031514801e+00 -2.610717800394017019e+00 -2.576226938847664183e+00 -2.534436040108257515e+00 -2.485564854751027841e+00 -2.429874229494975779e+00 -2.367666982255243191e+00 -2.299289182137411736e+00 -2.225131991536082321e+00 -2.145634282652973734e+00 -2.061286315227854882e+00 -1.972634862567219205e+00 -1.880290306454507121e+00 -1.784936394719253139e+00 -1.687343568516770143e+00 -1.686616880681744091e+00 -1.675971082233139509e+00 -1.658327689571880370e+00 -1.633838236545887890e+00 -1.602719328836904156e+00 -1.588387001049174074e+00 -1.565257601480115168e+00 -1.521816861603732640e+00 -1.489070678005243842e+00 -1.472848091989902519e+00 -1.418903250270405758e+00 -1.390558811962578911e+00 -1.360654108666121687e+00 -1.298917703465536810e+00 -1.294215198344286888e+00 -1.234690177895195307e+00 -1.201648911669936926e+00 -1.169190584559953727e+00 -1.114759403137314697e+00 -1.103914835102396630e+00 -1.040695991040604174e+00 -1.035763288998162723e+00 -9.817580688964527846e-01 -9.671674302634293285e-01 -9.297338550877959351e-01 -9.116330649733354052e-01 -8.875940366252710323e-01 -8.716747702209725057e-01 -8.584198753689642469e-01 -8.491946471598746937e-01 -8.449815210440165814e-01 8.449815210440160262e-01 8.491946471598741386e-01 8.584198753689638028e-01 8.716747702209713955e-01 8.875940366252708102e-01 9.116330649733348501e-01 9.297338550877949359e-01 9.671674302634289955e-01 9.817580688964530067e-01 1.035763288998163167e+00 1.040695991040603063e+00 1.103914835102396186e+00 1.114759403137314919e+00 1.169190584559954171e+00 1.201648911669936481e+00 1.234690177895195307e+00 1.294215198344285112e+00 1.298917703465535256e+00 1.360654108666121243e+00 1.390558811962578689e+00 1.418903250270406868e+00 1.472848091989903407e+00 1.489070678005245174e+00 1.521816861603732862e+00 1.565257601480115168e+00 1.588387001049174518e+00 1.602719328836904156e+00 1.633838236545888334e+00 1.658327689571881258e+00 1.675971082233140175e+00 1.686616880681744313e+00 1.687343568516769254e+00 1.784936394719252917e+00 1.880290306454506899e+00 1.972634862567219649e+00 2.061286315227854882e+00 2.145634282652976399e+00 2.225131991536082321e+00 2.299289182137411292e+00 2.367666982255243191e+00 2.429874229494975779e+00 2.485564854751029173e+00 2.534436040108257959e+00 2.576226938847664183e+00 2.610717800394018351e+00 2.637729384031515689e+00 2.657122575959642408e+00 2.668798147686026301e+00
-2.678648762826260299e+00 -2.666955402530128083e+00 -2.647532249530582860e+00 -2.620478050739979192e+00 -2.585931222283452513e+00 -2.544070066029367805e+00 -2.495113117847557405e+00 -2.439319687509259538e+00 -2.376990672795860515e+00 -2.308469760144629124e+00 -2.234145163890476127e+00 -2.154452109733337561e+00 -2.069876340615621757e+00 -1.980959021314091961e+00 -1.888303549489117605e+00 -1.792584953147510873e+00 -1.694562770131547991e+00 -1.670928143488619178e+00 -1.660279594848855567e+00 -1.642632039465814930e+00 -1.618137695650020857e+00 -1.595098550672155779e+00 -1.587014240985705982e+00 -1.549549902237498999e+00 -1.506110798241608206e+00 -1.495179342061543348e+00 -1.457151239704319812e+00 -1.403227962211079483e+00 -1.395948544846058459e+00 -1.345019595776182131e+00 -1.298744988476278284e+00 -1.283353017216352976e+00 -1.219238457871218317e+00 -1.205149137025120387e+00 -1.153915001604950641e+00 -1.117030445030054331e+00 -1.088906616771638358e+00 -1.036579666141504097e+00 -1.026084541985489595e+00 -9.677220803442457830e-01 -9.662924116128746022e-01 -9.165098895240657573e-01 -9.088489186392302299e-01 -8.754753295200955465e-01 -8.668290312887168003e-01 -8.477351600564135836e-01 -8.422505466297272037e-01 -8.360473913450185979e-01 8.360473913450184869e-01 8.422505466297274257e-01 8.477351600564138057e-01 8.668290312887168003e-01 8.754753295200967678e-01 9.088489186392293417e-01 9.165098895240664234e-01 9.662924116128771557e-01 9.677220803442445618e-01 1.026084541985490040e+00 1.036579666141503209e+00 1.088906616771638580e+00 1.117030445030054109e+00 1.153915001604950419e+00 1.205149137025118833e+00 1.219238457871218761e+00 1.283353017216352754e+00 1.298744988476277173e+00 1.345019595776183463e+00 1.395948544846057349e+00 1.403227962211078594e+00 1.457151239704318924e+00 1.495179342061542016e+00 1.506110798241607762e+00 1.549549902237498777e+00 1.587014240985706870e+00 1.595098550672156668e+00 1.618137695650021302e+00 1.642632039465814708e+00 1.660279594848855567e+00 1.670928143488618955e+00 1.694562770131548435e+00 1.792584953147510873e+00 1.888303549489115163e+00 1.980959021314091295e+00 2.069876340615622645e+00 2.154452109733338894e+00 2.234145163890475683e+00 2.308469760144628236e+00 2.376990672795860515e+00 2.439319687509257761e+00 2.495113117847556516e+00 2.544070066029368249e+00 2.585931222283452957e+00 2.620478050739978748e+00 2.647532249530581971e+00 2.666955402530128083e+00 2.678648762826261631e+00
-2.688362716733518454e+00 -2.676651723784247761e+00 -2.657198874902849006e+00 -2.630102443676053614e+00 -2.595500160650130450e+00 -2.553569405366268974e+00 -2.504527520742839020e+00 -2.448632307680905118e+00 -2.386182779668393650e+00 -2.317520285953732273e+00 -2.243030150353459096e+00 -2.163144024762698070e+00 -2.078343227070288179e+00 -1.989163429089681578e+00 -1.896201189363928563e+00 -1.800122996607736114e+00 -1.701677706856892236e+00 -1.655254046534903045e+00 -1.644601776029362528e+00 -1.626948422230751756e+00 -1.602446864099652535e+00 -1.601713512048711818e+00 -1.571315819158255245e+00 -1.533845067915358795e+00 -1.501200822270819302e+00 -1.490403000962041702e+00 -1.441447222420365604e+00 -1.401262537199599478e+00 -1.387539229897158721e+00 -1.329364536429740840e+00 -1.303212775029107595e+00 -1.267759963375896026e+00 -1.208603449605987423e+00 -1.203750073071672144e+00 -1.138594452322833073e+00 -1.119273636352147383e+00 -1.073845946375419524e+00 -1.037387030209646621e+00 -1.011415261783996433e+00 -9.654255945185340471e-01 -9.536267803080218375e-01 -9.060849292438220015e-01 -9.032310565395700319e-01 -8.633135376416344320e-01 -8.620062143382928310e-01 -8.370258405430965887e-01 -8.353208912694923827e-01 -8.271099577889123866e-01 8.271099577889132748e-01 8.353208912694921606e-01 8.370258405430972548e-01 8.620062143382916098e-01 8.633135376416345430e-01 9.032310565395713642e-01 9.060849292438203362e-01 9.536267803080220595e-01 9.654255945185339360e-01 1.011415261783996877e+00 1.037387030209645955e+00 1.073845946375419746e+00 1.119273636352147161e+00 1.138594452322835071e+00 1.203750073071671034e+00 1.208603449605984315e+00 1.267759963375897136e+00 1.303212775029106929e+00 1.329364536429741062e+00 1.387539229897159831e+00 1.401262537199601699e+00 1.441447222420364715e+00 1.490403000962040370e+00 1.501200822270817969e+00 1.533845067915359461e+00 1.571315819158253024e+00 1.601713512048710930e+00 1.602446864099650981e+00 1.626948422230752866e+00 1.644601776029363860e+00 1.655254046534903933e+00 1.701677706856892458e+00 1.800122996607735670e+00 1.896201189363929895e+00 1.989163429089682023e+00 2.078343227070286403e+00 2.163144024762701179e+00 2.243030150353459540e+00 2.317520285953734049e+00 2.386182779668392762e+00 2.448632307680905118e+00 2.504527520742840796e+00 2.553569405366268086e+00 2.595500160650130006e+00 2.630102443676052726e+00 2.657198874902846342e+00 2.676651723784248649e+00 2.688362716733517566e+00
-2.697939101607344625e+00 -2.686210638346857138e+00 -2.666728369470013238e+00 -2.639590103469567683e+00 -2.604932897367584044e+00 -2.562933224826390077e+00 -2.513807257448944732e+00 -2.457811315158066279e+00 -2.395242562705501843e+00 -2.326440057210690693e+00 -2.251786288905827327e+00 -2.171709407719087714e+00 -2.086686397041768171e+00 -1.997247549690360113e+00 -1.903982728011001324e+00 -1.807550059365812700e+00 -1.708687936515633998e+00 -1.639598932456089564e+00 -1.628941944511310469e+00 -1.611281115401003161e+00 -1.608231454865069798e+00 -1.586769958802811242e+00 -1.555628197122932654e+00 -1.518147122472622623e+00 -1.507134686721657735e+00 -1.474697351944443957e+00 -1.425739742141979960e+00 -1.406500343715737955e+00 -1.371840529468918213e+00 -1.313692127832719825e+00 -1.307618096790108320e+00 -1.252141401451623892e+00 -1.212011393287067973e+00 -1.188227486094743046e+00 -1.123230954332242293e+00 -1.121488592395789130e+00 -1.058734380961812160e+00 -1.038185203255769018e+00 -9.966892964964338963e-01 -9.645672152522239973e-01 -9.394730554535907219e-01 -9.033419668994954188e-01 -8.898982498675140906e-01 -8.572079062279261974e-01 -8.511098792384650391e-01 -8.284077747929060598e-01 -8.262936539777315792e-01 -8.181713534218538753e-01 8.181713534218528761e-01 8.262936539777306910e-01 8.284077747929058377e-01 8.511098792384639289e-01 8.572079062279250872e-01 8.898982498675134245e-01 9.033419668994944196e-01 9.394730554535903888e-01 9.645672152522254406e-01 9.966892964964331192e-01 1.038185203255771905e+00 1.058734380961812827e+00 1.121488592395785355e+00 1.123230954332242293e+00 1.188227486094743934e+00 1.212011393287067973e+00 1.252141401451625891e+00 1.307618096790107876e+00 1.313692127832720269e+00 1.371840529468918435e+00 1.406500343715737511e+00 1.425739742141979960e+00 1.474697351944443069e+00 1.507134686721656847e+00 1.518147122472621957e+00 1.555628197122933098e+00 1.586769958802811020e+00 1.608231454865069798e+00 1.611281115401003161e+00 1.628941944511309581e+00 1.639598932456089564e+00 1.708687936515633554e+00 1.807550059365812922e+00 1.903982728010999104e+00 1.997247549690359447e+00 2.086686397041766838e+00 2.171709407719087270e+00 2.251786288905827771e+00 2.326440057210687584e+00 2.395242562705501843e+00 2.457811315158064502e+00 2.513807257448944732e+00 2.562933224826392298e+00 2.604932897367585376e+00 2.639590103469567683e+00 2.666728369470011462e+00 2.686210638346858914e+00 2.697939101607343293e+00
-2.707377026838700296e+00 -2.695631261887103669e+00 -2.676119859352335428e+00 -2.648940170841389552e+00 -2.614228591864348861e+00 -2.572160706580843392e+00 -2.522951536797372274e+00 -2.466855949167344964e+00 -2.404169294985997407e+00 -2.335228383893788617e+00 -2.260412928881603278e+00 -2.180147648914775527e+00 -2.094905282293080262e+00 -2.005210855256037927e+00 -1.911647674860597723e+00 -1.814865682556731086e+00 -1.715593023491356783e+00 -1.623967268709262335e+00 -1.614651955475641776e+00 -1.613304544124589013e+00 -1.595634521989331533e+00 -1.571111322534574750e+00 -1.539955634734573531e+00 -1.512980510729024175e+00 -1.502460215750301975e+00 -1.458997858259811986e+00 -1.411661527202848321e+00 -1.410032623487762482e+00 -1.356135455452773586e+00 -1.311960501470466944e+00 -1.298005678562670795e+00 -1.236500291580399757e+00 -1.215372520773301934e+00 -1.172673244863207120e+00 -1.123674935225489335e+00 -1.107826590486898466e+00 -1.043573519277914308e+00 -1.038974009750309069e+00 -9.819078111079663218e-01 -9.637175084338869269e-01 -9.252617971766418092e-01 -9.006209035891489245e-01 -8.765123714238767239e-01 -8.524357147060860340e-01 -8.388656040352460153e-01 -8.215133419316370533e-01 -8.155403979433537565e-01 -8.092337814550009112e-01 8.092337814549996899e-01 8.155403979433533124e-01 8.215133419316359431e-01 8.388656040352462373e-01 8.524357147060844797e-01 8.765123714238749475e-01 9.006209035891482584e-01 9.252617971766411431e-01 9.637175084338898134e-01 9.819078111079668769e-01 1.038974009750310179e+00 1.043573519277913642e+00 1.107826590486899576e+00 1.123674935225486449e+00 1.172673244863205344e+00 1.215372520773301712e+00 1.236500291580400201e+00 1.298005678562669463e+00 1.311960501470466056e+00 1.356135455452772920e+00 1.410032623487763370e+00 1.411661527202850097e+00 1.458997858259810876e+00 1.502460215750302419e+00 1.512980510729023287e+00 1.539955634734574197e+00 1.571111322534574972e+00 1.595634521989333088e+00 1.613304544124588569e+00 1.614651955475641332e+00 1.623967268709261891e+00 1.715593023491356561e+00 1.814865682556729753e+00 1.911647674860597723e+00 2.005210855256038371e+00 2.094905282293080262e+00 2.180147648914775527e+00 2.260412928881601502e+00 2.335228383893788617e+00 2.404169294985997851e+00 2.466855949167343631e+00 2.522951536797370942e+00 2.572160706580845169e+00 2.614228591864348417e+00 2.648940170841389552e+00 2.676119859352335428e+00 2.695631261887104557e+00 2.707377026838699408e+00
-2.716675618832479433e+00 -2.704912726943499379e+00 -2.685372487298006927e+00 -2.658151802801457020e+00 -2.623386419421240845e+00 -2.581251048118258673e+00 -2.531959582305329359e+00 -2.475765462894808699e+00 -2.412962262732924135e+00 -2.343884588231005317e+00 -2.268909430906548064e+00 -2.188458148957122873e+00 -2.102999323883534721e+00 -2.013052826273820539e+00 -1.919195546860811730e+00 -1.822069414212150074e+00 -1.722392538752031133e+00 -1.620974596907741816e+00 -1.608363652080633255e+00 -1.597694148382348356e+00 -1.580013175213106802e+00 -1.555475428850266351e+00 -1.524302523079992255e+00 -1.518737876805291043e+00 -1.486788628884183172e+00 -1.443308657566758191e+00 -1.416745658515336848e+00 -1.394329819655076630e+00 -1.340427726927632568e+00 -1.316239545606447070e+00 -1.282308614794932744e+00 -1.220839700565491848e+00 -1.218686393511629218e+00 -1.157089988095044486e+00 -1.125832293650222304e+00 -1.092383513293140762e+00 -1.039753276604512999e+00 -1.028365004658230664e+00 -9.670719907144454952e-01 -9.628767069510169030e-01 -9.109939016421857438e-01 -8.979226128180624045e-01 -8.630743316555382627e-01 -8.476912682262021104e-01 -8.265819954091163657e-01 -8.146397897058891280e-01 -8.047679343018211418e-01 -8.002995186244835635e-01 8.002995186244840076e-01 8.047679343018210307e-01 8.146397897058892390e-01 8.265819954091161437e-01 8.476912682262031096e-01 8.630743316555394840e-01 8.979226128180641808e-01 9.109939016421860769e-01 9.628767069510165699e-01 9.670719907144463834e-01 1.028365004658231774e+00 1.039753276604512111e+00 1.092383513293141650e+00 1.125832293650222971e+00 1.157089988095044042e+00 1.218686393511629218e+00 1.220839700565492070e+00 1.282308614794932078e+00 1.316239545606447292e+00 1.340427726927633234e+00 1.394329819655076630e+00 1.416745658515337292e+00 1.443308657566758191e+00 1.486788628884184726e+00 1.518737876805293263e+00 1.524302523079995586e+00 1.555475428850266573e+00 1.580013175213105026e+00 1.597694148382348134e+00 1.608363652080631923e+00 1.620974596907741372e+00 1.722392538752032021e+00 1.822069414212150962e+00 1.919195546860810397e+00 2.013052826273820539e+00 2.102999323883536054e+00 2.188458148957121541e+00 2.268909430906546731e+00 2.343884588231006649e+00 2.412962262732924135e+00 2.475765462894807811e+00 2.531959582305329359e+00 2.581251048118258229e+00 2.623386419421239513e+00 2.658151802801457020e+00 2.685372487298007371e+00 2.704912726943498935e+00 2.716675618832479433e+00
-2.725834020837506699e+00 -2.714054182756390876e+00 -2.694485412519803003e+00 -2.667224172491397649e+00 -2.632405571021845692e+00 -2.590203462105155285e+00 -2.540830632048107773e+00 -2.484539123372587088e+00 -2.421620765216604632e+00 -2.352408004621617366e+00 -2.277275166840126985e+00 -2.196640318711970963e+00 -2.110967972153528827e+00 -2.020772951582396892e+00 -1.926625868497156668e+00 -1.829160809287565748e+00 -1.729086059873377934e+00 -1.627198968866794271e+00 -1.592792813311827871e+00 -1.582115465197991178e+00 -1.564421743361447126e+00 -1.539866887159774711e+00 -1.524406374633085148e+00 -1.508673389811385546e+00 -1.471136779939027583e+00 -1.427634024069525776e+00 -1.421752316487083778e+00 -1.378635418692361947e+00 -1.324721194048517070e+00 -1.320454794464489545e+00 -1.266604486931995899e+00 -1.221952581605193044e+00 -1.205162808348642312e+00 -1.141480451210442615e+00 -1.127960303195795655e+00 -1.076903949714777875e+00 -1.040522833193399999e+00 -1.013110528189158144e+00 -9.620450418778926371e-01 -9.521830418319487954e-01 -8.966702698334074739e-01 -8.952479692521992938e-01 -8.495850499290099611e-01 -8.429762157176993176e-01 -8.142603727761617005e-01 -8.077893686884413116e-01 -7.939781933412765058e-01 -7.913709187203218365e-01 7.913709187203207263e-01 7.939781933412747295e-01 8.077893686884390911e-01 8.142603727761612564e-01 8.429762157176992066e-01 8.495850499290087399e-01 8.952479692522001820e-01 8.966702698334073629e-01 9.521830418319486844e-01 9.620450418778935253e-01 1.013110528189158588e+00 1.040522833193399110e+00 1.076903949714778541e+00 1.127960303195794989e+00 1.141480451210443281e+00 1.205162808348642089e+00 1.221952581605192378e+00 1.266604486931996121e+00 1.320454794464490211e+00 1.324721194048517514e+00 1.378635418692362169e+00 1.421752316487084000e+00 1.427634024069526442e+00 1.471136779939026695e+00 1.508673389811387100e+00 1.524406374633085370e+00 1.539866887159774489e+00 1.564421743361448014e+00 1.582115465197992066e+00 1.592792813311829203e+00 1.627198968866795381e+00 1.729086059873378156e+00 1.829160809287565304e+00 1.926625868497158001e+00 2.020772951582395560e+00 2.110967972153528383e+00 2.196640318711968298e+00 2.277275166840127429e+00 2.352408004621617810e+00 2.421620765216603299e+00 2.484539123372587088e+00 2.540830632048104665e+00 2.590203462105154841e+00 2.632405571021842583e+00 2.667224172491396317e+00 2.694485412519801670e+00 2.714054182756389988e+00 2.725834020837507143e+00
-2.734851392783761437e+00 -2.723054795107572534e+00 -2.703457810538747452e+00 -2.676156469033975416e+00 -2.641285253209575856e+00 -2.599017176252568007e+00 -2.549563938537291907e+00 -2.493176211370831119e+00 -2.430144114662443844e+00 -2.360797979561872317e+00 -2.285509519720703153e+00 -2.204693579269426440e+00 -2.118810686710828950e+00 -2.028370728377058452e+00 -1.933938171812162876e+00 -1.836139429689089164e+00 -1.735673171061960618e+00 -1.633324667742007241e+00 -1.577259621838363213e+00 -1.566573341723192403e+00 -1.548865034798424745e+00 -1.529985601039874688e+00 -1.524290447959691930e+00 -1.493072904666561618e+00 -1.455509229766350998e+00 -1.426681087867998521e+00 -1.411978374744152998e+00 -1.362953650091109692e+00 -1.324605821949969231e+00 -1.309019844945469080e+00 -1.250896976661429960e+00 -1.225170663730135390e+00 -1.189472914949954108e+00 -1.130058606077363192e+00 -1.125847472713238817e+00 -1.061390206403496350e+00 -1.041282511378122999e+00 -9.978118321797269097e-01 -9.612227423946640981e-01 -9.372421938445771872e-01 -8.925978483428144150e-01 -8.822918076111123664e-01 -8.382922263103637084e-01 -8.360454549646448852e-01 -8.019020942111301231e-01 -8.009643842559860394e-01 -7.831731782524955499e-01 -7.824504162900168813e-01 7.824504162900155491e-01 7.831731782524941066e-01 8.009643842559842630e-01 8.019020942111289019e-01 8.360454549646438860e-01 8.382922263103621541e-01 8.822918076111120333e-01 8.925978483428149701e-01 9.372421938445756329e-01 9.612227423946646532e-01 9.978118321797274648e-01 1.041282511378121445e+00 1.061390206403495684e+00 1.125847472713238595e+00 1.130058606077364747e+00 1.189472914949954774e+00 1.225170663730137166e+00 1.250896976661429738e+00 1.309019844945468858e+00 1.324605821949965900e+00 1.362953650091108360e+00 1.411978374744154330e+00 1.426681087867999187e+00 1.455509229766350998e+00 1.493072904666560952e+00 1.524290447959695260e+00 1.529985601039877574e+00 1.548865034798424078e+00 1.566573341723192625e+00 1.577259621838362769e+00 1.633324667742006353e+00 1.735673171061958842e+00 1.836139429689088498e+00 1.933938171812163320e+00 2.028370728377057564e+00 2.118810686710828950e+00 2.204693579269426440e+00 2.285509519720708038e+00 2.360797979561874094e+00 2.430144114662445620e+00 2.493176211370832895e+00 2.549563938537291907e+00 2.599017176252568451e+00 2.641285253209577633e+00 2.676156469033976748e+00 2.703457810538747896e+00 2.723054795107573423e+00 2.734851392783763213e+00
-2.743726911126445067e+00 -2.731913746166695134e+00 -2.712288873034446990e+00 -2.684947897389032168e+00 -2.650024687950995883e+00 -2.607691433188583208e+00 -2.558158768604550826e+00 -2.501676021294724439e+00 -2.438531636163265404e+00 -2.369053871574503756e+00 -2.293611883713858823e+00 -2.212617361911908276e+00 -2.126526936418273728e+00 -2.035845662215344465e+00 -1.941131996424884765e+00 -1.843004844299816147e+00 -1.742153463177989803e+00 -1.639351296612450382e+00 -1.561769090632005197e+00 -1.551072769299226550e+00 -1.535475159974183157e+00 -1.533348003095715839e+00 -1.508751008218312872e+00 -1.477505885173408640e+00 -1.439910688086514234e+00 -1.431531567263535143e+00 -1.396346275837976547e+00 -1.347288891708491310e+00 -1.328692210519546002e+00 -1.293327813015898720e+00 -1.235189904468936950e+00 -1.228340227054888434e+00 -1.173773447910662293e+00 -1.132126851172222892e+00 -1.110194001088378402e+00 -1.045844675397249013e+00 -1.042032145527757914e+00 -9.824707139725415983e-01 -9.604100357063480864e-01 -9.222507006071132274e-01 -8.899731259372968273e-01 -8.678594257851145466e-01 -8.336409890090987762e-01 -8.224564853220247551e-01 -7.941671978210922411e-01 -7.895085593265023238e-01 -7.735405305222501360e-01 -7.723549699624633336e-01 7.723549699624635556e-01 7.735405305222498029e-01 7.895085593265034341e-01 7.941671978210930183e-01 8.224564853220250882e-01 8.336409890090981101e-01 8.678594257851143245e-01 8.899731259372966052e-01 9.222507006071135605e-01 9.604100357063474203e-01 9.824707139725412652e-01 1.042032145527758358e+00 1.045844675397250345e+00 1.110194001088379734e+00 1.132126851172222892e+00 1.173773447910663403e+00 1.228340227054890432e+00 1.235189904468936950e+00 1.293327813015899164e+00 1.328692210519546002e+00 1.347288891708491754e+00 1.396346275837975437e+00 1.431531567263531812e+00 1.439910688086512014e+00 1.477505885173406419e+00 1.508751008218313316e+00 1.533348003095717837e+00 1.535475159974183823e+00 1.551072769299223664e+00 1.561769090632003643e+00 1.639351296612450160e+00 1.742153463177990691e+00 1.843004844299816369e+00 1.941131996424884543e+00 2.035845662215343133e+00 2.126526936418274616e+00 2.212617361911905167e+00 2.293611883713857935e+00 2.369053871574505532e+00 2.438531636163265848e+00 2.501676021294726215e+00 2.558158768604551270e+00 2.607691433188584096e+00 2.650024687950997659e+00 2.684947897389031723e+00 2.712288873034446546e+00 2.731913746166695134e+00 2.743726911126446399e+00
-2.752459768696666753e+00 -2.740630234344201277e+00 -2.720977807701838280e+00 -2.693597678215663649e+00 -2.658623112505116737e+00 -2.616225490336625992e+00 -2.566614403290722546e+00 -2.510037861086386712e+00 -2.446782667595914784e+00 -2.377175051141907858e+00 -2.301581664063588661e+00 -2.220411108084313856e+00 -2.134116199382794843e+00 -2.043197267023201480e+00 -1.948206889550360144e+00 -1.849756629005798736e+00 -1.748526533757844392e+00 -1.645278465253523281e+00 -1.546326381136683858e+00 -1.540874662483355362e+00 -1.535618888511913971e+00 -1.517875752286125257e+00 -1.493253616906631720e+00 -1.461977302534283263e+00 -1.436303357077050702e+00 -1.424346019794273666e+00 -1.380742449646400027e+00 -1.332713551096901039e+00 -1.331645677030857344e+00 -1.277649384628582352e+00 -1.231460867161918937e+00 -1.219487237634159005e+00 -1.158067970276268843e+00 -1.134164693992843809e+00 -1.094523102260710257e+00 -1.042771572540498681e+00 -1.030269840333690512e+00 -9.670890301330383743e-01 -9.596071469617484251e-01 -9.072098422213462632e-01 -8.873746778761825160e-01 -8.533740401991146696e-01 -8.290242123159859977e-01 -8.088190899429226199e-01 -7.874002280371859008e-01 -7.770812124403366772e-01 -7.646438693155365174e-01 -7.615257323559508906e-01 7.615257323559505576e-01 7.646438693155342969e-01 7.770812124403365662e-01 7.874002280371834583e-01 8.088190899429239522e-01 8.290242123159861087e-01 8.533740401991158908e-01 8.873746778761816278e-01 9.072098422213477065e-01 9.596071469617495353e-01 9.670890301330389294e-01 1.030269840333690734e+00 1.042771572540498459e+00 1.094523102260710923e+00 1.134164693992841810e+00 1.158067970276267955e+00 1.219487237634160115e+00 1.231460867161920270e+00 1.277649384628582352e+00 1.331645677030858232e+00 1.332713551096904814e+00 1.380742449646401138e+00 1.424346019794275886e+00 1.436303357077050924e+00 1.461977302534284373e+00 1.493253616906632830e+00 1.517875752286125479e+00 1.535618888511911972e+00 1.540874662483355806e+00 1.546326381136683858e+00 1.645278465253524391e+00 1.748526533757843726e+00 1.849756629005798736e+00 1.948206889550359033e+00 2.043197267023201036e+00 2.134116199382795287e+00 2.220411108084315632e+00 2.301581664063589105e+00 2.377175051141909190e+00 2.446782667595913896e+00 2.510037861086387156e+00 2.566614403290722102e+00 2.616225490336623771e+00 2.658623112505117625e+00 2.693597678215661428e+00 2.720977807701838280e+00 2.740630234344199057e+00 2.752459768696664977e+00
-2.761049174558463104e+00 -2.749203474150530013e+00 -2.729523838114101153e+00 -2.702105047740389399e+00 -2.667079779298502373e+00 -2.624618619799161667e+00 -2.574930137740016889e+00 -2.518261052131401723e+00 -2.454896559541995149e+00 -2.385160900642805171e+00 -2.309418277046354273e+00 -2.228074269366250970e+00 -2.141577962945661717e+00 -2.050425065101688649e+00 -1.955162406018974064e+00 -1.856394366721612510e+00 -1.754791987036292245e+00 -1.651105790143751584e+00 -1.546183726692779370e+00 -1.530936808285375816e+00 -1.520216994338233762e+00 -1.502453542227163652e+00 -1.477803480666313396e+00 -1.446492287683859290e+00 -1.440996067454848983e+00 -1.408820251485071839e+00 -1.365171781569307186e+00 -1.336669442991798906e+00 -1.316028702787346738e+00 -1.261989007257367845e+00 -1.234532187971862927e+00 -1.203793098737875766e+00 -1.142360189160041228e+00 -1.136171796660166988e+00 -1.078837967664591391e+00 -1.043500631864320516e+00 -1.014668283230921286e+00 -9.588142991723784814e-01 -9.516687010601312391e-01 -8.921209270075810549e-01 -8.848033795763605713e-01 -8.388365718308433694e-01 -8.244436237965160341e-01 -7.951342287592343405e-01 -7.806659519681358184e-01 -7.646215460660977792e-01 -7.557631335360955882e-01 -7.506877179186387528e-01 7.506877179186376425e-01 7.557631335360955882e-01 7.646215460660975571e-01 7.806659519681367065e-01 7.951342287592342295e-01 8.244436237965161451e-01 8.388365718308434804e-01 8.848033795763601272e-01 8.921209270075811659e-01 9.516687010601320162e-01 9.588142991723784814e-01 1.014668283230920398e+00 1.043500631864319406e+00 1.078837967664591169e+00 1.136171796660166766e+00 1.142360189160041672e+00 1.203793098737875100e+00 1.234532187971862927e+00 1.261989007257367179e+00 1.316028702787347182e+00 1.336669442991800461e+00 1.365171781569306964e+00 1.408820251485071617e+00 1.440996067454847429e+00 1.446492287683858180e+00 1.477803480666314506e+00 1.502453542227165650e+00 1.520216994338232430e+00 1.530936808285375816e+00 1.546183726692778482e+00 1.651105790143752472e+00 1.754791987036291356e+00 1.856394366721611622e+00 1.955162406018974286e+00 2.050425065101688205e+00 2.141577962945661717e+00 2.228074269366250526e+00 2.309418277046355161e+00 2.385160900642805171e+00 2.454896559541998702e+00 2.518261052131403499e+00 2.574930137740014224e+00 2.624618619799160335e+00 2.667079779298500597e+00 2.702105047740387622e+00 2.729523838114100265e+00 2.749203474150528681e+00 2.761049174558462660e+00
-2.769494353871857495e+00 -2.757632696061308675e+00 -2.737926203591397378e+00 -2.710469257630997664e+00 -2.675393955805779989e+00 -2.632870108246617047e+00 -2.583105281099033146e+00 -2.526344929169746845e+00 -2.462872675212503637e+00 -2.393010814292187760e+00 -2.317121149927694024e+00 -2.235606307446112329e+00 -2.148911723673900820e+00 -2.057528587134088927e+00 -1.961998108295708310e+00 -1.862917647415510913e+00 -1.760949433968406419e+00 -1.656832894471899298e+00 -1.551401977786487807e+00 -1.515605845582842504e+00 -1.504872541370117389e+00 -1.487086794061354578e+00 -1.462405969603113531e+00 -1.445609316233816388e+00 -1.431056137511638404e+00 -1.393338578197114375e+00 -1.349639327447603065e+00 -1.340559493822294668e+00 -1.300442836921487544e+00 -1.246351298062141177e+00 -1.237553801670014053e+00 -1.188111774710092217e+00 -1.138147827877222129e+00 -1.126653964929462681e+00 -1.063141922978194875e+00 -1.044219165517055847e+00 -9.990426918936585743e-01 -9.580317131314155521e-01 -9.362117160667994265e-01 -8.822601056004373277e-01 -8.769852936958704159e-01 -8.242479469094936562e-01 -8.199009695868277880e-01 -7.814028733743371147e-01 -7.739669062132028543e-01 -7.521311047620626855e-01 -7.469011214683204392e-01 -7.398432738382061391e-01 7.398432738382058060e-01 7.469011214683205502e-01 7.521311047620623524e-01 7.739669062132019661e-01 7.814028733743371147e-01 8.199009695868272329e-01 8.242479469094944333e-01 8.769852936958704159e-01 8.822601056004386599e-01 9.362117160667980942e-01 9.580317131314141088e-01 9.990426918936587963e-01 1.044219165517059400e+00 1.063141922978195764e+00 1.126653964929464014e+00 1.138147827877221241e+00 1.188111774710091995e+00 1.237553801670010944e+00 1.246351298062140511e+00 1.300442836921487322e+00 1.340559493822296666e+00 1.349639327447603954e+00 1.393338578197113931e+00 1.431056137511638626e+00 1.445609316233817498e+00 1.462405969603113087e+00 1.487086794061353023e+00 1.504872541370117611e+00 1.515605845582842726e+00 1.551401977786487363e+00 1.656832894471900408e+00 1.760949433968404643e+00 1.862917647415512690e+00 1.961998108295708754e+00 2.057528587134088927e+00 2.148911723673907037e+00 2.235606307446112329e+00 2.317121149927694468e+00 2.393010814292189536e+00 2.462872675212503193e+00 2.526344929169747289e+00 2.583105281099033146e+00 2.632870108246617047e+00 2.675393955805779989e+00 2.710469257630998996e+00 2.737926203591398266e+00 2.757632696061308675e+00 2.769494353871858383e+00
-2.777794547761756938e+00 -2.765917146388296111e+00 -2.746184159075315545e+00 -2.718689574875918336e+00 -2.683564924435496657e+00 -2.640979256811297748e+00 -2.591139156420445566e+00 -2.534288840210969340e+00 -2.470710390376151366e+00 -2.400724198084446037e+00 -2.324689720921377489e+00 -2.243006694096993936e+00 -2.156116987352795888e+00 -2.064507372193463919e+00 -1.968713566499265433e+00 -1.869326068134173902e+00 -1.766998492251176556e+00 -1.662459408144350004e+00 -1.556529047989074099e+00 -1.500339130236243435e+00 -1.489591149098083545e+00 -1.471781095757073610e+00 -1.450142728891507415e+00 -1.447066623191398227e+00 -1.415674321237530675e+00 -1.377906370361702271e+00 -1.344383319440008107e+00 -1.334150321178117826e+00 -1.284893126926999640e+00 -1.240525328635070590e+00 -1.230741052933927326e+00 -1.172447726449206140e+00 -1.140092462903049775e+00 -1.110953321060793586e+00 -1.047438437581270865e+00 -1.044927018105968441e+00 -9.833958680094061489e-01 -9.572596073327377386e-01 -9.207201389855547147e-01 -8.797457292123648243e-01 -8.618043138651080293e-01 -8.153980138387478815e-01 -8.096090970528242448e-01 -7.676260078276342380e-01 -7.673056879769548644e-01 -7.396114893828185100e-01 -7.380607334601474445e-01 -7.289948486029854680e-01 7.289948486029853569e-01 7.380607334601454461e-01 7.396114893828169556e-01 7.673056879769536431e-01 7.676260078276334609e-01 8.096090970528244668e-01 8.153980138387477705e-01 8.618043138651091395e-01 8.797457292123639361e-01 9.207201389855557139e-01 9.572596073327371835e-01 9.833958680094079252e-01 1.044927018105968664e+00 1.047438437581271531e+00 1.110953321060792254e+00 1.140092462903053550e+00 1.172447726449205918e+00 1.230741052933927104e+00 1.240525328635072144e+00 1.284893126926998752e+00 1.334150321178117604e+00 1.344383319440005886e+00 1.377906370361702493e+00 1.415674321237530675e+00 1.447066623191400225e+00 1.450142728891508970e+00 1.471781095757074942e+00 1.489591149098083989e+00 1.500339130236243212e+00 1.556529047989073211e+00 1.662459408144350448e+00 1.766998492251176778e+00 1.869326068134173902e+00 1.968713566499265433e+00 2.064507372193462587e+00 2.156116987352794112e+00 2.243006694096994380e+00 2.324689720921377045e+00 2.400724198084449146e+00 2.470710390376148702e+00 2.534288840210970672e+00 2.591139156420445122e+00 2.640979256811298193e+00 2.683564924435495325e+00 2.718689574875917447e+00 2.746184159075315545e+00 2.765917146388295667e+00 2.777794547761757382e+00
-2.785949013192399626e+00 -2.774056087155831740e+00 -2.754296975008656112e+00 -2.726765281668787733e+00 -2.691591982420946660e+00 -2.648945380986035492e+00 -2.599031100571096875e+00 -2.542092146453358570e+00 -2.478409093291284115e+00 -2.408300469739456773e+00 -2.332123439150911803e+00 -2.250274911154287238e+00 -2.163193268979371808e+00 -2.071360967750567550e+00 -1.975308358421054233e+00 -1.875619233027036481e+00 -1.772938786344799178e+00 -1.667984967792735196e+00 -1.561564576548817307e+00 -1.485142468312479647e+00 -1.474378607234179128e+00 -1.456542207710526560e+00 -1.454595938498582930e+00 -1.431791156272204768e+00 -1.400352486925740436e+00 -1.362529180951240537e+00 -1.348140543858336038e+00 -1.318710182602353731e+00 -1.269384808551864419e+00 -1.243446397370123302e+00 -1.215163256019803795e+00 -1.156805599042830979e+00 -1.142005383526956797e+00 -1.095262454709573952e+00 -1.045624036846738658e+00 -1.031731134800237593e+00 -9.677307360064653086e-01 -9.564981978900856108e-01 -9.051961143609573712e-01 -8.772611219193435783e-01 -8.465793946622434119e-01 -8.109365380993691641e-01 -7.949209594266155587e-01 -7.606849560729260773e-01 -7.538046294535155623e-01 -7.292449767643678360e-01 -7.270643617811286541e-01 -7.181449991411036349e-01 7.181449991411029687e-01 7.270643617811289872e-01 7.292449767643675029e-01 7.538046294535155623e-01 7.606849560729282977e-01 7.949209594266154477e-01 8.109365380993682759e-01 8.465793946622438559e-01 8.772611219193455767e-01 9.051961143609567051e-01 9.564981978900872761e-01 9.677307360064648645e-01 1.031731134800236704e+00 1.045624036846740212e+00 1.095262454709574840e+00 1.142005383526960127e+00 1.156805599042830313e+00 1.215163256019804461e+00 1.243446397370123746e+00 1.269384808551865085e+00 1.318710182602353065e+00 1.348140543858334484e+00 1.362529180951239871e+00 1.400352486925738660e+00 1.431791156272203436e+00 1.454595938498582264e+00 1.456542207710525449e+00 1.474378607234178462e+00 1.485142468312479203e+00 1.561564576548816863e+00 1.667984967792735418e+00 1.772938786344800510e+00 1.875619233027037813e+00 1.975308358421055122e+00 2.071360967750565774e+00 2.163193268979371808e+00 2.250274911154285906e+00 2.332123439150910915e+00 2.408300469739457217e+00 2.478409093291284115e+00 2.542092146453360790e+00 2.599031100571096431e+00 2.648945380986035492e+00 2.691591982420948437e+00 2.726765281668788177e+00 2.754296975008657888e+00 2.774056087155833072e+00 2.785949013192399182e+00
-2.793957022847171068e+00 -2.782048795982579925e+00 -2.762263937220441168e+00 -2.734695675298079554e+00 -2.699474441715858486e+00 -2.656767810527431717e+00 -2.606780464144331511e+00 -2.549754222206984444e+00 -2.485968184641146550e+00 -2.415739058651508842e+00 -2.339421764613294208e+00 -2.257410450494885534e+00 -2.170140092756861261e+00 -2.078088929682086583e+00 -1.981782069544006708e+00 -1.881796753370209574e+00 -1.778769947493650916e+00 -1.673409216781773790e+00 -1.566508209721992673e+00 -1.470021839897609039e+00 -1.459240881050140048e+00 -1.458968585673490193e+00 -1.441376068385870068e+00 -1.416585465123631371e+00 -1.385096468118621305e+00 -1.351830799183483922e+00 -1.347212752810848624e+00 -1.303324525661355482e+00 -1.253923314872067207e+00 -1.246316644435802035e+00 -1.199623089741762794e+00 -1.143886278043128035e+00 -1.141190232621033918e+00 -1.079585748047435123e+00 -1.046310071581987078e+00 -1.016023803010096538e+00 -9.557476984564240441e-01 -9.520503527537381716e-01 -8.896418742997104223e-01 -8.748071530002352603e-01 -8.313119818387340043e-01 -8.065183406219648132e-01 -7.801844769296544246e-01 -7.541074318485845307e-01 -7.399397498477535695e-01 -7.204569705752986719e-01 -7.144914500150050252e-01 -7.072963985466494963e-01 7.072963985466497183e-01 7.144914500150051362e-01 7.204569705752977837e-01 7.399397498477533475e-01 7.541074318485840866e-01 7.801844769296544246e-01 8.065183406219658124e-01 8.313119818387344484e-01 8.748071530002331508e-01 8.896418742997103113e-01 9.520503527537372834e-01 9.557476984564248212e-01 1.016023803010096760e+00 1.046310071581986190e+00 1.079585748047435345e+00 1.141190232621033918e+00 1.143886278043129145e+00 1.199623089741762572e+00 1.246316644435801368e+00 1.253923314872067873e+00 1.303324525661355482e+00 1.347212752810847070e+00 1.351830799183480591e+00 1.385096468118622415e+00 1.416585465123631815e+00 1.441376068385870735e+00 1.458968585673490637e+00 1.459240881050143379e+00 1.470021839897610150e+00 1.566508209721992673e+00 1.673409216781773567e+00 1.778769947493650916e+00 1.881796753370209574e+00 1.981782069544007596e+00 2.078088929682085251e+00 2.170140092756859929e+00 2.257410450494885534e+00 2.339421764613293320e+00 2.415739058651509730e+00 2.485968184641146550e+00 2.549754222206984888e+00 2.606780464144330178e+00 2.656767810527433493e+00 2.699474441715857598e+00 2.734695675298080442e+00 2.762263937220442500e+00 2.782048795982581257e+00 2.793957022847172844e+00
-2.801817865013537023e+00 -2.789894565968329854e+00 -2.770084346815858911e+00 -2.742480068041525776e+00 -2.707211628894666156e+00 -2.664445889363431075e+00 -2.614386611376383840e+00 -2.557274454820374743e+00 -2.493387077472361657e+00 -2.423039405840969884e+00 -2.346584168144888682e+00 -2.264412814017886966e+00 -2.176956992090026688e+00 -2.084690822279178235e+00 -1.988134293061230906e+00 -1.887858247589972560e+00 -1.784491613746931105e+00 -1.678731805217298811e+00 -1.571359600758258868e+00 -1.463260318539279625e+00 -1.454983404229743371e+00 -1.444184116702749598e+00 -1.426288799966487497e+00 -1.401455633578353233e+00 -1.369912290568019220e+00 -1.355453725548232846e+00 -1.331963026155464247e+00 -1.287999166805182005e+00 -1.249135714385558593e+00 -1.238514285733214537e+00 -1.184125945321446993e+00 -1.145734841225614087e+00 -1.125606673872348029e+00 -1.063927780418050695e+00 -1.046984974799226809e+00 -1.000320407668570333e+00 -9.550083201435074498e-01 -9.363579181913379568e-01 -8.740597460584180745e-01 -8.723846890205347870e-01 -8.160035631470536899e-01 -8.021452356050043919e-01 -7.654005984079030878e-01 -7.475759000180129954e-01 -7.260323959564030094e-01 -7.116999512582289356e-01 -7.018945541223419182e-01 -6.964518444431797572e-01 6.964518444431802013e-01 7.018945541223421403e-01 7.116999512582280474e-01 7.260323959564026763e-01 7.475759000180115521e-01 7.654005984079025326e-01 8.021452356050016164e-01 8.160035631470532458e-01 8.723846890205388949e-01 8.740597460584170753e-01 9.363579181913376237e-01 9.550083201435024538e-01 1.000320407668569889e+00 1.046984974799226364e+00 1.063927780418051361e+00 1.125606673872348029e+00 1.145734841225611422e+00 1.184125945321445661e+00 1.238514285733215203e+00 1.249135714385555707e+00 1.287999166805183116e+00 1.331963026155464025e+00 1.355453725548233290e+00 1.369912290568018776e+00 1.401455633578353899e+00 1.426288799966487053e+00 1.444184116702748932e+00 1.454983404229742927e+00 1.463260318539279181e+00 1.571359600758259090e+00 1.678731805217298811e+00 1.784491613746931327e+00 1.887858247589972338e+00 1.988134293061230906e+00 2.084690822279176903e+00 2.176956992090026688e+00 2.264412814017887410e+00 2.346584168144887350e+00 2.423039405840971217e+00 2.493387077472362989e+00 2.557274454820374743e+00 2.614386611376383840e+00 2.664445889363434183e+00 2.707211628894667488e+00 2.742480068041527108e+00 2.770084346815859799e+00 2.789894565968331186e+00 2.801817865013537023e+00
-2.809530843472880512e+00 -2.797592705585649764e+00 -2.777757520070970099e+00 -2.750117787065156527e+00 -2.714802885057217008e+00 -2.671978975505083564e+00 -2.621848920066613964e+00 -2.564652244610714948e+00 -2.500665197136486828e+00 -2.430200963908476286e+00 -2.353610131389323623e+00 -2.271281513626727033e+00 -2.183643509581309594e+00 -2.091166218256264919e+00 -1.994364629894469942e+00 -1.893803341285853925e+00 -1.790103429978975536e+00 -1.683952389954446849e+00 -1.576118409887092842e+00 -1.467470792682471270e+00 -1.440033504772564754e+00 -1.429214646513980336e+00 -1.411286713985951735e+00 -1.386407939158386782e+00 -1.359008971048323522e+00 -1.354806179036999847e+00 -1.316786146209670605e+00 -1.272740133640982929e+00 -1.251903259702999538e+00 -1.223163577554256864e+00 -1.168677433819922618e+00 -1.147550774303674137e+00 -1.110060188252167679e+00 -1.048293341367310783e+00 -1.047648601648341282e+00 -9.846251043641416345e-01 -9.542802714417418786e-01 -9.206567869910565749e-01 -8.699945933342206894e-01 -8.584521604600551248e-01 -8.006556721466883131e-01 -7.978190523560652059e-01 -7.505702789021116983e-01 -7.410932093876602123e-01 -7.120836113047592786e-01 -7.029772777668673589e-01 -6.892755525342819656e-01 -6.856142680388471744e-01 6.856142680388475075e-01 6.892755525342821876e-01 7.029772777668684691e-01 7.120836113047610549e-01 7.410932093876583249e-01 7.505702789021118093e-01 7.978190523560640957e-01 8.006556721466877580e-01 8.584521604600540146e-01 8.699945933342191351e-01 9.206567869910572410e-01 9.542802714417436549e-01 9.846251043641413014e-01 1.047648601648340838e+00 1.048293341367311227e+00 1.110060188252167679e+00 1.147550774303675025e+00 1.168677433819922618e+00 1.223163577554257975e+00 1.251903259703005755e+00 1.272740133640982929e+00 1.316786146209672159e+00 1.354806179037000957e+00 1.359008971048324854e+00 1.386407939158388558e+00 1.411286713985951069e+00 1.429214646513980780e+00 1.440033504772565864e+00 1.467470792682472158e+00 1.576118409887091509e+00 1.683952389954446405e+00 1.790103429978976424e+00 1.893803341285854147e+00 1.994364629894469498e+00 2.091166218256264919e+00 2.183643509581306930e+00 2.271281513626729254e+00 2.353610131389326288e+00 2.430200963908478062e+00 2.500665197136485052e+00 2.564652244610713172e+00 2.621848920066612632e+00 2.671978975505082676e+00 2.714802885057216564e+00 2.750117787065158304e+00 2.777757520070970099e+00 2.797592705585648432e+00 2.809530843472879624e+00
-2.817095277395076369e+00 -2.805142538576212985e+00 -2.785282788331979731e+00 -2.757608174326756423e+00 -2.722247565737711206e+00 -2.679366440962284379e+00 -2.629166781501448558e+00 -2.571887004797364540e+00 -2.507801981234482724e+00 -2.437223196991598062e+00 -2.360499146767303102e+00 -2.278016071212654925e+00 -2.190199197027732581e+00 -2.097514698760048812e+00 -2.000472688712357172e+00 -1.899631667253281142e+00 -1.795605047909231367e+00 -1.689070634605977395e+00 -1.580784304305191235e+00 -1.471599671113867913e+00 -1.425178674191882378e+00 -1.414338994168762742e+00 -1.396376316902328885e+00 -1.371448859192282210e+00 -1.362496191681374258e+00 -1.339784564139675060e+00 -1.301688470962239386e+00 -1.257553673798557314e+00 -1.254618940741252242e+00 -1.207877273482926617e+00 -1.153283397698062540e+00 -1.149333784937560665e+00 -1.094556272911623163e+00 -1.048300809958566226e+00 -1.032687444604784011e+00 -9.689422529663426209e-01 -9.535637581404108332e-01 -9.049504813570460326e-01 -8.676377255726248627e-01 -8.428216612429261234e-01 -7.935416343775688608e-01 -7.852698924769260236e-01 -7.356944799338777097e-01 -7.346622734590850801e-01 -6.980944573868266279e-01 -6.942924372411017897e-01 -6.766364092084399262e-01 -6.747867439316027616e-01 6.747867439316032057e-01 6.766364092084407034e-01 6.942924372411047873e-01 6.980944573868275160e-01 7.346622734590845250e-01 7.356944799338769325e-01 7.852698924769251354e-01 7.935416343775683057e-01 8.428216612429269006e-01 8.676377255726265281e-01 9.049504813570463657e-01 9.535637581404120544e-01 9.689422529663417327e-01 1.032687444604782456e+00 1.048300809958566671e+00 1.094556272911621386e+00 1.149333784937567104e+00 1.153283397698062540e+00 1.207877273482924618e+00 1.254618940741251576e+00 1.257553673798557314e+00 1.301688470962240496e+00 1.339784564139677059e+00 1.362496191681372704e+00 1.371448859192281100e+00 1.396376316902329995e+00 1.414338994168763630e+00 1.425178674191884154e+00 1.471599671113868801e+00 1.580784304305190346e+00 1.689070634605976506e+00 1.795605047909232033e+00 1.899631667253278922e+00 2.000472688712356284e+00 2.097514698760049701e+00 2.190199197027733025e+00 2.278016071212652260e+00 2.360499146767300438e+00 2.437223196991598062e+00 2.507801981234480504e+00 2.571887004797363652e+00 2.629166781501447669e+00 2.679366440962282603e+00 2.722247565737710318e+00 2.757608174326755535e+00 2.785282788331980619e+00 2.805142538576212541e+00 2.817095277395078146e+00
-2.824510501237599502e+00 -2.812543403851595958e+00 -2.792659497918893674e+00 -2.764950586483562844e+00 -2.729545040817673129e+00 -2.686607671663347574e+00 -2.636339600381859771e+00 -2.578978161438582273e+00 -2.514796879563978571e+00 -2.444105580723801019e+00 -2.367250717448198039e+00 -2.284616018639438639e+00 -2.196623615418523023e+00 -2.103735853378728038e+00 -2.006458085948463754e+00 -1.905342865505808891e+00 -1.800996126121888086e+00 -1.694086209550710986e+00 -1.585356958164793051e+00 -1.475646624231230053e+00 -1.410425639192480318e+00 -1.399563879787916187e+00 -1.381564315574009383e+00 -1.365915051288227877e+00 -1.356585076874192275e+00 -1.324854089180949268e+00 -1.286676579001330367e+00 -1.257282425664278058e+00 -1.242446263986235921e+00 -1.192661693886813756e+00 -1.151083587194659419e+00 -1.137949922898566113e+00 -1.079100670372736159e+00 -1.048941460254955826e+00 -1.017115342955021484e+00 -9.532764329735120556e-01 -9.528589832482297073e-01 -8.892427050895221896e-01 -8.653149411207533559e-01 -8.271709154604143244e-01 -7.893148383712763616e-01 -7.698478626630055333e-01 -7.282860708915152026e-01 -7.207741698359985127e-01 -6.856490507742362128e-01 -6.840660152392256110e-01 -6.639791815748724568e-01 -6.639725007272025969e-01 6.639725007272029300e-01 6.639791815748726789e-01 6.840660152392260551e-01 6.856490507742359908e-01 7.207741698359985127e-01 7.282860708915165349e-01 7.698478626630058663e-01 7.893148383712768057e-01 8.271709154604146574e-01 8.653149411207512465e-01 8.892427050895226337e-01 9.528589832482342592e-01 9.532764329735106124e-01 1.017115342955022150e+00 1.048941460254956271e+00 1.079100670372737270e+00 1.137949922898565447e+00 1.151083587194659419e+00 1.192661693886813090e+00 1.242446263986235699e+00 1.257282425664279391e+00 1.286676579001329701e+00 1.324854089180949268e+00 1.356585076874190054e+00 1.365915051288225657e+00 1.381564315574009161e+00 1.399563879787913967e+00 1.410425639192478098e+00 1.475646624231230497e+00 1.585356958164793051e+00 1.694086209550711430e+00 1.800996126121888308e+00 1.905342865505809780e+00 2.006458085948463754e+00 2.103735853378727594e+00 2.196623615418523023e+00 2.284616018639438639e+00 2.367250717448197150e+00 2.444105580723803683e+00 2.514796879563979903e+00 2.578978161438584049e+00 2.636339600381859771e+00 2.686607671663345798e+00 2.729545040817674906e+00 2.764950586483564621e+00 2.792659497918893230e+00 2.812543403851595514e+00 2.824510501237598170e+00
-2.831775864648925278e+00 -2.819794655398330185e+00 -2.799887010033335955e+00 -2.772144394804020973e+00 -2.736694694442829423e+00 -2.693702067378212828e+00 -2.643366794754199667e+00 -2.585925153371285035e+00 -2.521649354069177562e+00 -2.450847602195646235e+00 -2.373864357323403063e+00 -2.291080897729317556e+00 -2.202916334933377573e+00 -2.109829280151363395e+00 -2.012320445819113512e+00 -1.910936583296920732e+00 -1.806276330085167192e+00 -1.698998791942047282e+00 -1.589836052562872970e+00 -1.479611329783731888e+00 -1.395781325166949083e+00 -1.384896224828099598e+00 -1.369265221496642093e+00 -1.366857622589371379e+00 -1.341823487218124278e+00 -1.310021616951524415e+00 -1.271757277389538032e+00 -1.259893390390133039e+00 -1.227424619203087319e+00 -1.177523407157494928e+00 -1.152799901526080584e+00 -1.122683351445129096e+00 -1.063699382972452590e+00 -1.049570415774397025e+00 -1.001582544358211146e+00 -9.521661469143977152e-01 -9.376324601603983622e-01 -8.735373590482364836e-01 -8.630270905812859050e-01 -8.115027250667253833e-01 -7.851405331586053249e-01 -7.543912815330843236e-01 -7.219676458055935830e-01 -7.058103241340049072e-01 -6.770508793349662158e-01 -6.699993872276150952e-01 -6.531749325370376225e-01 -6.513060294010761808e-01 6.513060294010761808e-01 6.531749325370377335e-01 6.699993872276157614e-01 6.770508793349665488e-01 7.058103241340047962e-01 7.219676458055949153e-01 7.543912815330852117e-01 7.851405331586071012e-01 8.115027250667256054e-01 8.630270905812845728e-01 8.735373590482369277e-01 9.376324601603970299e-01 9.521661469143976042e-01 1.001582544358210924e+00 1.049570415774397913e+00 1.063699382972452812e+00 1.122683351445128430e+00 1.152799901526082582e+00 1.177523407157495816e+00 1.227424619203086431e+00 1.259893390390131485e+00 1.271757277389537810e+00 1.310021616951525081e+00 1.341823487218124722e+00 1.366857622589372268e+00 1.369265221496643425e+00 1.384896224828100930e+00 1.395781325166949971e+00 1.479611329783731444e+00 1.589836052562873858e+00 1.698998791942045949e+00 1.806276330085166304e+00 1.910936583296918734e+00 2.012320445819111736e+00 2.109829280151363839e+00 2.202916334933376241e+00 2.291080897729318444e+00 2.373864357323401730e+00 2.450847602195644459e+00 2.521649354069178450e+00 2.585925153371284146e+00 2.643366794754198779e+00 2.693702067378213272e+00 2.736694694442829423e+00 2.772144394804021861e+00 2.799887010033335066e+00 2.819794655398330185e+00 2.831775864648926611e+00
-2.838890732376182058e+00 -2.826895662187133507e+00 -2.806964700670435242e+00 -2.779188985083424157e+00 -2.743695924943700515e+00 -2.700649041645185822e+00 -2.650247795944289830e+00 -2.592727432153694611e+00 -2.528358878793297126e+00 -2.457448759918047010e+00 -2.380339590981262354e+00 -2.297410260250012382e+00 -2.209076934941340831e+00 -2.115794585577389864e+00 -2.018059400340964427e+00 -1.916412475141397787e+00 -1.811445332170253497e+00 -1.703808065716560849e+00 -1.594221275531137350e+00 -1.483493472838119720e+00 -1.381252860602145915e+00 -1.372546381667253623e+00 -1.370343156754424641e+00 -1.352263361396077723e+00 -1.327171202853842935e+00 -1.295294236426285162e+00 -1.262451518536074957e+00 -1.256937609530339728e+00 -1.212495702065523817e+00 -1.162469240797279424e+00 -1.154482454743663178e+00 -1.107490294547395671e+00 -1.050187542481145320e+00 -1.048358688093625091e+00 -9.860948289797872857e-01 -9.514854463501076776e-01 -9.220154046351867194e-01 -8.607750192267331624e-01 -8.578385581678212857e-01 -7.958200398432685452e-01 -7.810205985140757923e-01 -7.389019143365626041e-01 -7.157101079085402828e-01 -6.908039259870185633e-01 -6.685018298249691959e-01 -6.558956990786866115e-01 -6.423976114271716664e-01 -6.386192246980381126e-01 6.386192246980384457e-01 6.423976114271723326e-01 6.558956990786873886e-01 6.685018298249709723e-01 6.908039259870200066e-01 7.157101079085396167e-01 7.389019143365618270e-01 7.810205985140772356e-01 7.958200398432695444e-01 8.578385581678210636e-01 8.607750192267347167e-01 9.220154046351861643e-01 9.514854463501056792e-01 9.860948289797871746e-01 1.048358688093623314e+00 1.050187542481145986e+00 1.107490294547394338e+00 1.154482454743662290e+00 1.162469240797279424e+00 1.212495702065523817e+00 1.256937609530340394e+00 1.262451518536074513e+00 1.295294236426287382e+00 1.327171202853842713e+00 1.352263361396078167e+00 1.370343156754425085e+00 1.372546381667253179e+00 1.381252860602145249e+00 1.483493472838119498e+00 1.594221275531136683e+00 1.703808065716561959e+00 1.811445332170253275e+00 1.916412475141399563e+00 2.018059400340965315e+00 2.115794585577391640e+00 2.209076934941340387e+00 2.297410260250013714e+00 2.380339590981261910e+00 2.457448759918048786e+00 2.528358878793297126e+00 2.592727432153695943e+00 2.650247795944290274e+00 2.700649041645187598e+00 2.743695924943700515e+00 2.779188985083425489e+00 2.806964700670435686e+00 2.826895662187136171e+00 2.838890732376182502e+00
-2.845854484176714383e+00 -2.833845808086020490e+00 -2.813891960534529613e+00 -2.786083757563305952e+00 -2.750548144759728419e+00 -2.707448021700983087e+00 -2.656982048494572979e+00 -2.599384462010793317e+00 -2.534924939833401947e+00 -2.463908563787553962e+00 -2.386675953683564000e+00 -2.303603667902811569e+00 -2.215105004000235134e+00 -2.121631384626225358e+00 -2.023674589348332553e+00 -1.921770202836258212e+00 -1.816502811669879591e+00 -1.708513721602635815e+00 -1.598512322026800270e+00 -1.487292745746483957e+00 -1.375758218841701019e+00 -1.366847581182435212e+00 -1.355912013424693363e+00 -1.337788871168850147e+00 -1.312635559603458679e+00 -1.280679269306189694e+00 -1.264956501365512187e+00 -1.242224862968994259e+00 -1.197666732197446793e+00 -1.156130979997436636e+00 -1.147506292749177925e+00 -1.092377646192101759e+00 -1.050792709081892706e+00 -1.033085154195181321e+00 -9.706582674876700345e-01 -9.508170757506388959e-01 -9.064306104227357608e-01 -8.585595664401527438e-01 -8.421506501941273815e-01 -7.801259718428475987e-01 -7.769569239091972390e-01 -7.233815996696526529e-01 -7.095166324194479568e-01 -6.757559666975530011e-01 -6.600059612477167104e-01 -6.417561021967304047e-01 -6.316443008940620940e-01 -6.259211628074599076e-01 6.259211628074602407e-01 6.316443008940623161e-01 6.417561021967312929e-01 6.600059612477179316e-01 6.757559666975537782e-01 7.095166324194475127e-01 7.233815996696525419e-01 7.769569239091953516e-01 7.801259718428465995e-01 8.421506501941272704e-01 8.585595664401550753e-01 9.064306104227356498e-01 9.508170757506377857e-01 9.706582674876697014e-01 1.033085154195181987e+00 1.050792709081889154e+00 1.092377646192101093e+00 1.147506292749177037e+00 1.156130979997434638e+00 1.197666732197446571e+00 1.242224862968994481e+00 1.264956501365514185e+00 1.280679269306189694e+00 1.312635559603458235e+00 1.337788871168849703e+00 1.355912013424692253e+00 1.366847581182436988e+00 1.375758218841700353e+00 1.487292745746481071e+00 1.598512322026799604e+00 1.708513721602636037e+00 1.816502811669879591e+00 1.921770202836258656e+00 2.023674589348331665e+00 2.121631384626226247e+00 2.215105004000234690e+00 2.303603667902810237e+00 2.386675953683564444e+00 2.463908563787555295e+00 2.534924939833403723e+00 2.599384462010792429e+00 2.656982048494573423e+00 2.707448021700984864e+00 2.750548144759729752e+00 2.786083757563307728e+00 2.813891960534529169e+00 2.833845808086020490e+00 2.845854484176714383e+00
-2.852666514733559922e+00 -2.840644491777250202e+00 -2.820668194958604769e+00 -2.792828126854384418e+00 -2.757250780366860443e+00 -2.714098448414018261e+00 -2.663569010104235080e+00 -2.605895719782393538e+00 -2.541347035297562673e+00 -2.470226535053527073e+00 -2.392872991343478528e+00 -2.309660692311636954e+00 -2.221000139856616595e+00 -2.127339300746965645e+00 -2.029165660510267255e+00 -1.927009435481259692e+00 -1.821448454816542606e+00 -1.713115457129133601e+00 -1.602708893924073896e+00 -1.491008848115594532e+00 -1.378900427692865138e+00 -1.352573033521987211e+00 -1.341610347117107471e+00 -1.323441711346991623e+00 -1.298224121769655737e+00 -1.267408037736740711e+00 -1.266184276335072800e+00 -1.227626577061417201e+00 -1.182945195622889356e+00 -1.157745216753500728e+00 -1.132641942920135314e+00 -1.077352597190845529e+00 -1.051385787040365560e+00 -1.017885657646070197e+00 -9.552792405534764608e-01 -9.501612262180353374e-01 -8.908837166977250366e-01 -8.563815651449564470e-01 -8.264782363294035372e-01 -7.729514071645305906e-01 -7.644238115549194523e-01 -7.078322573326939482e-01 -7.033904597723468211e-01 -6.606674463017332410e-01 -6.515674909582601648e-01 -6.275817763110627112e-01 -6.209189704463319304e-01 -6.132143748314877740e-01 6.132143748314882181e-01 6.209189704463319304e-01 6.275817763110629333e-01 6.515674909582606089e-01 6.606674463017334631e-01 7.033904597723480423e-01 7.078322573326948364e-01 7.644238115549220058e-01 7.729514071645302575e-01 8.264782363294047585e-01 8.563815651449591115e-01 8.908837166977263688e-01 9.501612262180350044e-01 9.552792405534769049e-01 1.017885657646071307e+00 1.051385787040368225e+00 1.077352597190845529e+00 1.132641942920134870e+00 1.157745216753500950e+00 1.182945195622888912e+00 1.227626577061417201e+00 1.266184276335071912e+00 1.267408037736738713e+00 1.298224121769655737e+00 1.323441711346990290e+00 1.341610347117106583e+00 1.352573033521984991e+00 1.378900427692866471e+00 1.491008848115595198e+00 1.602708893924074118e+00 1.713115457129133601e+00 1.821448454816542606e+00 1.927009435481259025e+00 2.029165660510266811e+00 2.127339300746964756e+00 2.221000139856615707e+00 2.309660692311637398e+00 2.392872991343480749e+00 2.470226535053528405e+00 2.541347035297563117e+00 2.605895719782395314e+00 2.663569010104236856e+00 2.714098448414018261e+00 2.757250780366859999e+00 2.792828126854383974e+00 2.820668194958605213e+00 2.840644491777251535e+00 2.852666514733560810e+00
-2.859326233574574605e+00 -2.847291126677890638e+00 -2.827292823827264101e+00 -2.799421521862956563e+00 -2.763803272208365414e+00 -2.720599776220735233e+00 -2.670008151572136335e+00 -2.612260694873763445e+00 -2.547624675264173799e+00 -2.476402206287093843e+00 -2.398930260504866130e+00 -2.315580915013035757e+00 -2.226761949446187661e+00 -2.132917965878132538e+00 -2.034532269347349320e+00 -1.932129849498972263e+00 -1.826281954800364593e+00 -1.717612976634068200e+00 -1.606810700006334081e+00 -1.494641486777711581e+00 -1.381972710477128441e+00 -1.338436978451065684e+00 -1.327445928125684071e+00 -1.309229665764924055e+00 -1.283944687057835488e+00 -1.269805834053394422e+00 -1.251817063313231060e+00 -1.213150550434113795e+00 -1.168338854088692758e+00 -1.159324910772382866e+00 -1.117883864835583108e+00 -1.062422649643110839e+00 -1.051966650591536601e+00 -1.002767400357903016e+00 -9.495180856844596118e-01 -9.399644596300272825e-01 -8.753806807977948523e-01 -8.542418412243364401e-01 -8.108261939946699304e-01 -7.690059530077059113e-01 -7.487170460254188864e-01 -6.973348950732524143e-01 -6.922558972656673859e-01 -6.455393742536059687e-01 -6.431908009568744200e-01 -6.133739325092638639e-01 -6.102258113752764279e-01 -6.005015415908508958e-01 6.005015415908507848e-01 6.102258113752776492e-01 6.133739325092644190e-01 6.431908009568735318e-01 6.455393742536058577e-01 6.922558972656683851e-01 6.973348950732543017e-01 7.487170460254202187e-01 7.690059530077059113e-01 8.108261939946704855e-01 8.542418412243332204e-01 8.753806807977938531e-01 9.399644596300280597e-01 9.495180856844576134e-01 1.002767400357902350e+00 1.051966650591535046e+00 1.062422649643110617e+00 1.117883864835583774e+00 1.159324910772384420e+00 1.168338854088693424e+00 1.213150550434114683e+00 1.251817063313232614e+00 1.269805834053392868e+00 1.283944687057835932e+00 1.309229665764924944e+00 1.327445928125684738e+00 1.338436978451066350e+00 1.381972710477128441e+00 1.494641486777712025e+00 1.606810700006333636e+00 1.717612976634067978e+00 1.826281954800365259e+00 1.932129849498971819e+00 2.034532269347347988e+00 2.132917965878132094e+00 2.226761949446186772e+00 2.315580915013033536e+00 2.398930260504866130e+00 2.476402206287093399e+00 2.547624675264174687e+00 2.612260694873763001e+00 2.670008151572136335e+00 2.720599776220736121e+00 2.763803272208362749e+00 2.799421521862957007e+00 2.827292823827265877e+00 2.847291126677891526e+00 2.859326233574575049e+00
-2.865833064995116253e+00 -2.853785140863890568e+00 -2.833765281503130673e+00 -2.805863385720592351e+00 -2.770205074628821595e+00 -2.726951473064905151e+00 -2.676298956742449775e+00 -2.618478889208649907e+00 -2.553757381743369859e+00 -2.482435121351832308e+00 -2.404847328322891276e+00 -2.321363927447041231e+00 -2.232390048894655532e+00 -2.138367020457458523e+00 -2.039774079248206640e+00 -1.937131128654405510e+00 -1.831003011786581203e+00 -1.722005991273275249e+00 -1.610817455958929001e+00 -1.498190375762806337e+00 -1.384974776988568301e+00 -1.324447393773598547e+00 -1.313426747839626429e+00 -1.295160746290423104e+00 -1.272149604216622487e+00 -1.269805291045099649e+00 -1.237585686719325784e+00 -1.198804848146707291e+00 -1.160869814087845731e+00 -1.153855754231961850e+00 -1.103240037349413116e+00 -1.052535176755298840e+00 -1.047595631759133505e+00 -9.877379281990967819e-01 -9.488878388362573801e-01 -9.247209890511643993e-01 -8.599278031522578081e-01 -8.521412129309265948e-01 -7.951997019399519306e-01 -7.651224715356468309e-01 -7.330093791996346031e-01 -6.913533072863582429e-01 -6.766546297350659600e-01 -6.348804441816865429e-01 -6.303727702199439786e-01 -5.995692537993119187e-01 -5.991338167219313338e-01 -5.877855093260440089e-01 5.877855093260442310e-01 5.991338167219329991e-01 5.995692537993143612e-01 6.303727702199442007e-01 6.348804441816879862e-01 6.766546297350656269e-01 6.913533072863572437e-01 7.330093791996358243e-01 7.651224715356457207e-01 7.951997019399513755e-01 8.521412129309219319e-01 8.599278031522565868e-01 9.247209890511651764e-01 9.488878388362561589e-01 9.877379281990974480e-01 1.047595631759131951e+00 1.052535176755303059e+00 1.103240037349413560e+00 1.153855754231962960e+00 1.160869814087848395e+00 1.198804848146708624e+00 1.237585686719327338e+00 1.269805291045098317e+00 1.272149604216618268e+00 1.295160746290424214e+00 1.313426747839629538e+00 1.324447393773599657e+00 1.384974776988568301e+00 1.498190375762806337e+00 1.610817455958928113e+00 1.722005991273275027e+00 1.831003011786582313e+00 1.937131128654404399e+00 2.039774079248207972e+00 2.138367020457457635e+00 2.232390048894656420e+00 2.321363927447041675e+00 2.404847328322892608e+00 2.482435121351832752e+00 2.553757381743371635e+00 2.618478889208650795e+00 2.676298956742451107e+00 2.726951473064905151e+00 2.770205074628822484e+00 2.805863385720592351e+00 2.833765281503130673e+00 2.853785140863890568e+00 2.865833064995118029e+00
-2.872186447984123703e+00 -2.860125976997491382e+00 -2.840085016756501712e+00 -2.812153175716964881e+00 -2.776455655811092882e+00 -2.733153020339716743e+00 -2.682440922452888010e+00 -2.624549817184617329e+00 -2.559744688640434696e+00 -2.488324835376079402e+00 -2.410623772545871457e+00 -2.327009330948831778e+00 -2.237884063518972066e+00 -2.143686113431674034e+00 -2.044890761485754993e+00 -1.942012964074205206e+00 -1.835611332932663986e+00 -1.726294219029055776e+00 -1.614728884362577555e+00 -1.501655236272138261e+00 -1.387906344515077439e+00 -1.310612476405335514e+00 -1.299561021214573175e+00 -1.281243195876296648e+00 -1.274439069578908512e+00 -1.255814211099135491e+00 -1.223498458841048464e+00 -1.184597808456012924e+00 -1.162379684986165174e+00 -1.139504236492799416e+00 -1.088718756317855529e+00 -1.053091245349819349e+00 -1.032879712970807384e+00 -9.728051501584130678e-01 -9.482706670388069137e-01 -9.095562694909116175e-01 -8.500804902873642099e-01 -8.445317542660502053e-01 -7.796042679572023903e-01 -7.613028765794674912e-01 -7.173047547973907534e-01 -6.854491281233917599e-01 -6.610306769772349433e-01 -6.266411507466678188e-01 -6.151686650052794469e-01 -5.889539850689949896e-01 -5.848627137375834728e-01 -5.750693073896367968e-01 5.750693073896359087e-01 5.848627137375819185e-01 5.889539850689936573e-01 6.151686650052786698e-01 6.266411507466667086e-01 6.610306769772337221e-01 6.854491281233927591e-01 7.173047547973911975e-01 7.613028765794676023e-01 7.796042679572021683e-01 8.445317542660492061e-01 8.500804902873653202e-01 9.095562694909113954e-01 9.482706670388086900e-01 9.728051501584125127e-01 1.032879712970807606e+00 1.053091245349820237e+00 1.088718756317855973e+00 1.139504236492799638e+00 1.162379684986163619e+00 1.184597808456011814e+00 1.223498458841049574e+00 1.255814211099134825e+00 1.274439069578908068e+00 1.281243195876296870e+00 1.299561021214573842e+00 1.310612476405334625e+00 1.387906344515077661e+00 1.501655236272138705e+00 1.614728884362577555e+00 1.726294219029057553e+00 1.835611332932664652e+00 1.942012964074205206e+00 2.044890761485755881e+00 2.143686113431675366e+00 2.237884063518973843e+00 2.327009330948832666e+00 2.410623772545872345e+00 2.488324835376080735e+00 2.559744688640436916e+00 2.624549817184615996e+00 2.682440922452887122e+00 2.733153020339718076e+00 2.776455655811092438e+00 2.812153175716964881e+00 2.840085016756500824e+00 2.860125976997492270e+00 2.872186447984124147e+00
-2.878385836153468436e+00 -2.866313092257871009e+00 -2.846251492698165908e+00 -2.818290363235732343e+00 -2.782554497716179132e+00 -2.739203912832578691e+00 -2.688433558485388009e+00 -2.630473005630585615e+00 -2.565586141721083457e+00 -2.494070914726782551e+00 -2.416259181498275233e+00 -2.332516736741166774e+00 -2.243243627828942710e+00 -2.148874902266296516e+00 -2.049881995233124865e+00 -1.946775054265403648e+00 -1.840106632405067444e+00 -1.730477384718781098e+00 -1.618544714687330632e+00 -1.505035796653128699e+00 -1.390767137796244945e+00 -1.296940643793726977e+00 -1.285857188535039386e+00 -1.276673958899503969e+00 -1.267485490921905988e+00 -1.241979969639673165e+00 -1.209563952303178924e+00 -1.170538049067011643e+00 -1.163854287985871316e+00 -1.125292943657129507e+00 -1.074328646127846287e+00 -1.053634739004372101e+00 -1.018283419239603083e+00 -9.579773582074065930e-01 -9.476667482621964345e-01 -8.944781428066349571e-01 -8.480604744784658866e-01 -8.291996039006314101e-01 -7.640457594765646121e-01 -7.575490839709291269e-01 -7.016073820768672364e-01 -6.796258506092599516e-01 -6.453863865420712553e-01 -6.184778340614328629e-01 -5.999281016310146208e-01 -5.783849696189986567e-01 -5.705619518423962200e-01 -5.623561682168880527e-01 5.623561682168874976e-01 5.705619518423953318e-01 5.783849696189977685e-01 5.999281016310142878e-01 6.184778340614313086e-01 6.453863865420710333e-01 6.796258506092588414e-01 7.016073820768664593e-01 7.575490839709286828e-01 7.640457594765637239e-01 8.291996039006300778e-01 8.480604744784653315e-01 8.944781428066351792e-01 9.476667482621982108e-01 9.579773582074052607e-01 1.018283419239603083e+00 1.053634739004369880e+00 1.074328646127846065e+00 1.125292943657130174e+00 1.163854287985871760e+00 1.170538049067012976e+00 1.209563952303178702e+00 1.241979969639672277e+00 1.267485490921905766e+00 1.276673958899503525e+00 1.285857188535039164e+00 1.296940643793726089e+00 1.390767137796246056e+00 1.505035796653128033e+00 1.618544714687330410e+00 1.730477384718780876e+00 1.840106632405067666e+00 1.946775054265403426e+00 2.049881995233127085e+00 2.148874902266296960e+00 2.243243627828942266e+00 2.332516736741166774e+00 2.416259181498274344e+00 2.494070914726781663e+00 2.565586141721084346e+00 2.630473005630586059e+00 2.688433558485386676e+00 2.739203912832578247e+00 2.782554497716180908e+00 2.818290363235733675e+00 2.846251492698168128e+00 2.866313092257872785e+00 2.878385836153467991e+00
-2.884430697670445465e+00 -2.872345958274888922e+00 -2.852264186715232075e+00 -2.824274433693318986e+00 -2.788501096025862047e+00 -2.745103658672491953e+00 -2.694276387519176641e+00 -2.636247993766485109e+00 -2.571281298578575569e+00 -2.499672936984806082e+00 -2.421753154064822056e+00 -2.337885765927515180e+00 -2.248468385529144964e+00 -2.153933052955375960e+00 -2.054747467579297826e+00 -1.951417105133726571e+00 -1.844488631395595046e+00 -1.734555220003441089e+00 -1.622264683287058196e+00 -1.508331792375463554e+00 -1.393556888983037423e+00 -1.283440534512358511e+00 -1.278854008301443468e+00 -1.272323916358577334e+00 -1.253896342831327670e+00 -1.228311336624328121e+00 -1.195791003869152158e+00 -1.165293393817992573e+00 -1.156634472741413511e+00 -1.111230828897197487e+00 -1.060078670950551416e+00 -1.054165543171824426e+00 -1.003815648448285858e+00 -9.470762570078024023e-01 -9.432632477892282097e-01 -8.794948782742273430e-01 -8.460819572357531904e-01 -8.139388525928317186e-01 -7.538630097097579474e-01 -7.485304373539100053e-01 -6.859217648982115501e-01 -6.738870272962967922e-01 -6.297242466280233986e-01 -6.103955967584115960e-01 -5.846521365976234952e-01 -5.678674703511399358e-01 -5.562329081991878033e-01 -5.496495499075257918e-01 5.496495499075260138e-01 5.562329081991874702e-01 5.678674703511392696e-01 5.846521365976238283e-01 6.103955967584108189e-01 6.297242466280232875e-01 6.738870272962971253e-01 6.859217648982111060e-01 7.485304373539101164e-01 7.538630097097590577e-01 8.139388525928314966e-01 8.460819572357550777e-01 8.794948782742281201e-01 9.432632477892282097e-01 9.470762570077981835e-01 1.003815648448286746e+00 1.054165543171825981e+00 1.060078670950550972e+00 1.111230828897196821e+00 1.156634472741413733e+00 1.165293393817991907e+00 1.195791003869152602e+00 1.228311336624328343e+00 1.253896342831328115e+00 1.272323916358576890e+00 1.278854008301443468e+00 1.283440534512358733e+00 1.393556888983037645e+00 1.508331792375463998e+00 1.622264683287057530e+00 1.734555220003442200e+00 1.844488631395595712e+00 1.951417105133726126e+00 2.054747467579298714e+00 2.153933052955375960e+00 2.248468385529144076e+00 2.337885765927517401e+00 2.421753154064823832e+00 2.499672936984805194e+00 2.571281298578573793e+00 2.636247993766483777e+00 2.694276387519174865e+00 2.745103658672490177e+00 2.788501096025861159e+00 2.824274433693317654e+00 2.852264186715233407e+00 2.872345958274887145e+00 2.884430697670445021e+00
-2.890320515193296025e+00 -2.878224061065789652e+00 -2.858122590409853725e+00 -2.830104886480496962e+00 -2.794294960087972512e+00 -2.750851779279926301e+00 -2.699968945086083760e+00 -2.641874333164897948e+00 -2.576829728602525016e+00 -2.505130490921655184e+00 -2.427105299675639039e+00 -2.343116049485866270e+00 -2.253557989521152383e+00 -2.158860240031197364e+00 -2.059486873544416952e+00 -1.955938830001458850e+00 -1.848757058137394882e+00 -1.738527463396126516e+00 -1.625888533394421964e+00 -1.511542966008381228e+00 -1.396275337599137023e+00 -1.280978961230102575e+00 -1.270121007914502664e+00 -1.258970097523397502e+00 -1.240484698645231809e+00 -1.214817331129574463e+00 -1.182188717379243359e+00 -1.166696779406760864e+00 -1.142896272118940182e+00 -1.097327163158586139e+00 -1.054683546140687156e+00 -1.045978145568360773e+00 -9.894856857377043458e-01 -9.464993642357913961e-01 -9.286719388345665571e-01 -8.646152002017648552e-01 -8.441457202151962935e-01 -7.987574656479714541e-01 -7.502465680315862917e-01 -7.330649931859076762e-01 -6.702527345615113541e-01 -6.682362680988939152e-01 -6.140469037565562394e-01 -6.023997363405956262e-01 -5.693418413652561183e-01 -5.574070716271892767e-01 -5.418770151044300931e-01 -5.369531618047908017e-01 5.369531618047910237e-01 5.418770151044305372e-01 5.574070716271889436e-01 5.693418413652568955e-01 6.023997363405969585e-01 6.140469037565562394e-01 6.682362680988932491e-01 6.702527345615106880e-01 7.330649931859072321e-01 7.502465680315852925e-01 7.987574656479717872e-01 8.441457202151975148e-01 8.646152002017665206e-01 9.286719388345664461e-01 9.464993642357913961e-01 9.894856857377044568e-01 1.045978145568361439e+00 1.054683546140688932e+00 1.097327163158588359e+00 1.142896272118940848e+00 1.166696779406760642e+00 1.182188717379242471e+00 1.214817331129574240e+00 1.240484698645232697e+00 1.258970097523397724e+00 1.270121007914502664e+00 1.280978961230103463e+00 1.396275337599137467e+00 1.511542966008381006e+00 1.625888533394422852e+00 1.738527463396126738e+00 1.848757058137393106e+00 1.955938830001458628e+00 2.059486873544417840e+00 2.158860240031196032e+00 2.253557989521155491e+00 2.343116049485864494e+00 2.427105299675639039e+00 2.505130490921656072e+00 2.576829728602525016e+00 2.641874333164896616e+00 2.699968945086083760e+00 2.750851779279926301e+00 2.794294960087972512e+00 2.830104886480495185e+00 2.858122590409853725e+00 2.878224061065787875e+00 2.890320515193294248e+00
-2.896054785809604404e+00 -2.883946900974783567e+00 -2.863826209540750956e+00 -2.835781234906643355e+00 -2.799935612864231871e+00 -2.756447809319042097e+00 -2.705510779528039755e+00 -2.647351587714654286e+00 -2.582231012949371962e+00 -2.510443176477507254e+00 -2.432315238292361848e+00 -2.348207228263135882e+00 -2.258512101906006375e+00 -2.163656146573917916e+00 -2.064099916094787268e+00 -1.960339949624869016e+00 -1.852911647920560290e+00 -1.742393860270424977e+00 -1.629416015116307292e+00 -1.514669067199085006e+00 -1.398922230503938158e+00 -1.283048568413248214e+00 -1.256991142722281962e+00 -1.245804850092524507e+00 -1.227259740613836136e+00 -1.201507221886290111e+00 -1.168766465674997201e+00 -1.168064227850798220e+00 -1.129332933590072807e+00 -1.083591541722485063e+00 -1.055188639046753973e+00 -1.032036745599111516e+00 -9.753032186207701848e-01 -9.459362372936730434e-01 -9.142129971738837124e-01 -8.498483168803048216e-01 -8.422525343690321353e-01 -7.836639097338748972e-01 -7.467016693767587476e-01 -7.176565905176309768e-01 -6.626772377200010888e-01 -6.546054869672643939e-01 -5.983571832043635963e-01 -5.944957504498166179e-01 -5.539983040961633520e-01 -5.470097039413062134e-01 -5.274957672926235963e-01 -5.242709935202012339e-01 5.242709935202015670e-01 5.274957672926235963e-01 5.470097039413063245e-01 5.539983040961631300e-01 5.944957504498171730e-01 5.983571832043629302e-01 6.546054869672632837e-01 6.626772377199989794e-01 7.176565905176297555e-01 7.467016693767580815e-01 7.836639097338745641e-01 8.422525343690323574e-01 8.498483168803050436e-01 9.142129971738827132e-01 9.459362372936728214e-01 9.753032186207705179e-01 1.032036745599111294e+00 1.055188639046756416e+00 1.083591541722484841e+00 1.129332933590071475e+00 1.168064227850796888e+00 1.168766465674996535e+00 1.201507221886288557e+00 1.227259740613834582e+00 1.245804850092523619e+00 1.256991142722281074e+00 1.283048568413249324e+00 1.398922230503939268e+00 1.514669067199084562e+00 1.629416015116306626e+00 1.742393860270425199e+00 1.852911647920561400e+00 1.960339949624868350e+00 2.064099916094787712e+00 2.163656146573919248e+00 2.258512101906005043e+00 2.348207228263136770e+00 2.432315238292362736e+00 2.510443176477508143e+00 2.582231012949372850e+00 2.647351587714652510e+00 2.705510779528041532e+00 2.756447809319042541e+00 2.799935612864232759e+00 2.835781234906643800e+00 2.863826209540752288e+00 2.883946900974783567e+00 2.896054785809605736e+00
-2.901633020977527622e+00 -2.889513992615370341e+00 -2.869374563967403979e+00 -2.841303006146588928e+00 -2.805422590880513489e+00 -2.761891296652205785e+00 -2.710901451956631902e+00 -2.652679333586235533e+00 -2.587484744514404245e+00 -2.515610604740498690e+00 -2.437382600395185062e+00 -2.353158952970165974e+00 -2.263330393986915823e+00 -2.168320464221113575e+00 -2.068586306157544463e+00 -1.964620192211170790e+00 -1.856952143107355235e+00 -1.746154162868724491e+00 -1.632846885429685813e+00 -1.517709852652231239e+00 -1.401497321857103406e+00 -1.285062587822573876e+00 -1.244060234420266697e+00 -1.232837515099251657e+00 -1.214230884568893165e+00 -1.188390526618212428e+00 -1.169395528404819418e+00 -1.155533891345941422e+00 -1.115954240041994838e+00 -1.070033889750394485e+00 -1.055680715884368404e+00 -1.018264516914237472e+00 -9.612783516728133915e-01 -9.453870398458636970e-01 -8.998964561777523796e-01 -8.404031593125724786e-01 -8.352039507954459596e-01 -7.686671921859132839e-01 -7.432302182608534480e-01 -7.023129103357779179e-01 -6.572136526409720902e-01 -6.389856247324177119e-01 -5.866893416408532902e-01 -5.826581126975355351e-01 -5.386226317124105378e-01 -5.366816703279853051e-01 -5.130907304954174242e-01 -5.116073479251038725e-01 5.116073479251032063e-01 5.130907304954167580e-01 5.366816703279859713e-01 5.386226317124106489e-01 5.826581126975360903e-01 5.866893416408537343e-01 6.389856247324171568e-01 6.572136526409720902e-01 7.023129103357778069e-01 7.432302182608516716e-01 7.686671921859135059e-01 8.352039507954460706e-01 8.404031593125699251e-01 8.998964561777528237e-01 9.453870398458640301e-01 9.612783516728135025e-01 1.018264516914238360e+00 1.055680715884367737e+00 1.070033889750394707e+00 1.115954240041993950e+00 1.155533891345941644e+00 1.169395528404820528e+00 1.188390526618212872e+00 1.214230884568893165e+00 1.232837515099252768e+00 1.244060234420266475e+00 1.285062587822574098e+00 1.401497321857104739e+00 1.517709852652232350e+00 1.632846885429685591e+00 1.746154162868723603e+00 1.856952143107355679e+00 1.964620192211171679e+00 2.068586306157544463e+00 2.168320464221112687e+00 2.263330393986913158e+00 2.353158952970165529e+00 2.437382600395185062e+00 2.515610604740496470e+00 2.587484744514405577e+00 2.652679333586234645e+00 2.710901451956630570e+00 2.761891296652207117e+00 2.805422590880513489e+00 2.841303006146589816e+00 2.869374563967403979e+00 2.889513992615371674e+00 2.901633020977528954e+00
-2.907054746469672768e+00 -2.894924864815303867e+00 -2.874767187596821927e+00 -2.846669741189918668e+00 -2.810755444179464213e+00 -2.767181802296679649e+00 -2.716140536214655121e+00 -2.657857159198953489e+00 -2.592590527905268782e+00 -2.520632397927215607e+00 -2.442307026970778061e+00 -2.357970884177246429e+00 -2.268012546272168084e+00 -2.172852893177228406e+00 -2.072945762634986533e+00 -1.968779293435053646e+00 -1.860878293147043561e+00 -1.749808130310406717e+00 -1.636180908177871984e+00 -1.520665086110464248e+00 -1.404000373084658193e+00 -1.287020784636652815e+00 -1.231337791315255226e+00 -1.220077652950915859e+00 -1.201407776943677952e+00 -1.175477010020731017e+00 -1.170690476461807794e+00 -1.142500906121010296e+00 -1.102770272282040720e+00 -1.056664466595949703e+00 -1.056159673517280018e+00 -1.004671884018340178e+00 -9.474216205604842900e-01 -9.448519318044126258e-01 -8.857328384133830168e-01 -8.385983426869856316e-01 -8.206923699795651839e-01 -7.537769031079366577e-01 -7.398341110482679062e-01 -6.870422012666391742e-01 -6.518492776466544569e-01 -6.233992049931516011e-01 -5.789864215310133178e-01 -5.669529499777063997e-01 -5.264296745413347134e-01 -5.232159523351995745e-01 -4.989668787147384932e-01 -4.986635515109014705e-01 4.986635515109034134e-01 4.989668787147407136e-01 5.232159523351993524e-01 5.264296745413346024e-01 5.669529499777069548e-01 5.789864215310142059e-01 6.233992049931513790e-01 6.518492776466543459e-01 6.870422012666391742e-01 7.398341110482680172e-01 7.537769031079368798e-01 8.206923699795639626e-01 8.385983426869848545e-01 8.857328384133824617e-01 9.448519318044124038e-01 9.474216205604846230e-01 1.004671884018340844e+00 1.056159673517279574e+00 1.056664466595949259e+00 1.102770272282040720e+00 1.142500906121010740e+00 1.170690476461809126e+00 1.175477010020731017e+00 1.201407776943677286e+00 1.220077652950915414e+00 1.231337791315255448e+00 1.287020784636651705e+00 1.404000373084656861e+00 1.520665086110465580e+00 1.636180908177871762e+00 1.749808130310406051e+00 1.860878293147043117e+00 1.968779293435052535e+00 2.072945762634985645e+00 2.172852893177228850e+00 2.268012546272168084e+00 2.357970884177247317e+00 2.442307026970777617e+00 2.520632397927214274e+00 2.592590527905268338e+00 2.657857159198953489e+00 2.716140536214655121e+00 2.767181802296679649e+00 2.810755444179465101e+00 2.846669741189920000e+00 2.874767187596821483e+00 2.894924864815304755e+00 2.907054746469672768e+00
-2.912319502319579811e+00 -2.900179060564102684e+00 -2.880003628332787446e+00 -2.851880994792673096e+00 -2.815933736275372468e+00 -2.772318900383416995e+00 -2.721227618839565210e+00 -2.662884665189802824e+00 -2.597547979416910291e+00 -2.525508189364314759e+00 -2.447088169501020261e+00 -2.362642692310147563e+00 -2.272558248478210530e+00 -2.177253142222902671e+00 -2.077178012418568365e+00 -1.972816996454755500e+00 -1.864689854590329876e+00 -1.753355528599927382e+00 -1.639417854067152902e+00 -1.523534538335921340e+00 -1.406431152846534527e+00 -1.288922931205300548e+00 -1.218833529117912651e+00 -1.207535038341178479e+00 -1.188800290281789129e+00 -1.171948873535691549e+00 -1.162776680207302960e+00 -1.129677688713926598e+00 -1.089791408925483651e+00 -1.056625411689150917e+00 -1.043493868644985278e+00 -9.912696571261999656e-01 -9.443310692608734014e-01 -9.337440051302597910e-01 -8.717331770547183112e-01 -8.368388195191234225e-01 -8.063244203307137203e-01 -7.390032603176276416e-01 -7.365152336309587211e-01 -6.718533349198479998e-01 -6.465879218583441279e-01 -6.078527937381207336e-01 -5.713931141781348755e-01 -5.512452149811513102e-01 -5.162608510136261764e-01 -5.077794181885448843e-01 -4.863546332490336632e-01 -4.842159700993087235e-01 4.842159700993090010e-01 4.863546332490337742e-01 5.077794181885457725e-01 5.162608510136270645e-01 5.512452149811518654e-01 5.713931141781352085e-01 6.078527937381205115e-01 6.465879218583437948e-01 6.718533349198494431e-01 7.365152336309549463e-01 7.390032603176273085e-01 8.063244203307134983e-01 8.368388195191230894e-01 8.717331770547186442e-01 9.337440051302595689e-01 9.443310692608725132e-01 9.912696571262004097e-01 1.043493868644985056e+00 1.056625411689153138e+00 1.089791408925483651e+00 1.129677688713927264e+00 1.162776680207303626e+00 1.171948873535688440e+00 1.188800290281790462e+00 1.207535038341179368e+00 1.218833529117912429e+00 1.288922931205300548e+00 1.406431152846534305e+00 1.523534538335922006e+00 1.639417854067153124e+00 1.753355528599927160e+00 1.864689854590331208e+00 1.972816996454755722e+00 2.077178012418568809e+00 2.177253142222901783e+00 2.272558248478210086e+00 2.362642692310145787e+00 2.447088169501021593e+00 2.525508189364314315e+00 2.597547979416911179e+00 2.662884665189803268e+00 2.721227618839565210e+00 2.772318900383416995e+00 2.815933736275373800e+00 2.851880994792671764e+00 2.880003628332787002e+00 2.900179060564102684e+00 2.912319502319578923e+00
-2.917426842770685980e+00 -2.905276136963018452e+00 -2.885083448027489617e+00 -2.856936335431322860e+00 -2.820957044111205736e+00 -2.777302178117851295e+00 -2.726162299028760394e+00 -2.667761464383901160e+00 -2.602356727007865800e+00 -2.530237623471214281e+00 -2.451725689952509057e+00 -2.367174057646583840e+00 -2.276967199532871078e+00 -2.181520928724178354e+00 -2.081282790402548155e+00 -1.976733051927679563e+00 -1.868386591103408545e+00 -1.756796130634755038e+00 -1.642557500663761383e+00 -1.526317987092689066e+00 -1.408789437005570022e+00 -1.290768807015306718e+00 -1.206557363896989754e+00 -1.195219653515351865e+00 -1.176418517068606562e+00 -1.173170527244512984e+00 -1.150299783441603552e+00 -1.117074680919407648e+00 -1.077028324517397051e+00 -1.057077833033655212e+00 -1.030533030421225016e+00 -9.780690376401687258e-01 -9.438246044194467110e-01 -9.202569412324376197e-01 -8.579090367252686367e-01 -8.351253115793860760e-01 -7.921115586585067980e-01 -7.332754590149647145e-01 -7.243571571342571902e-01 -6.567558668338688843e-01 -6.414334342485231710e-01 -5.923535276447144948e-01 -5.639157585224581215e-01 -5.355387275342010645e-01 -5.061827965633365345e-01 -4.923142090711381536e-01 -4.737761014883357102e-01 -4.697498330987520676e-01 4.697498330987519566e-01 4.737761014883354882e-01 4.923142090711373764e-01 5.061827965633358684e-01 5.355387275342030629e-01 5.639157585224590097e-01 5.923535276447141618e-01 6.414334342485227269e-01 6.567558668338689953e-01 7.243571571342571902e-01 7.332754590149652696e-01 7.921115586585070201e-01 8.351253115793875192e-01 8.579090367252690807e-01 9.202569412324366205e-01 9.438246044194511519e-01 9.780690376401689479e-01 1.030533030421225016e+00 1.057077833033648551e+00 1.077028324517397051e+00 1.117074680919407426e+00 1.150299783441604440e+00 1.173170527244515204e+00 1.176418517068607006e+00 1.195219653515352309e+00 1.206557363896989976e+00 1.290768807015306496e+00 1.408789437005569578e+00 1.526317987092688622e+00 1.642557500663761161e+00 1.756796130634753927e+00 1.868386591103408323e+00 1.976733051927679785e+00 2.081282790402549043e+00 2.181520928724179242e+00 2.276967199532871522e+00 2.367174057646585172e+00 2.451725689952509502e+00 2.530237623471213837e+00 2.602356727007867132e+00 2.667761464383901604e+00 2.726162299028762614e+00 2.777302178117850406e+00 2.820957044111205292e+00 2.856936335431323304e+00 2.885083448027490061e+00 2.905276136963017564e+00 2.917426842770685536e+00
-2.922376336227691329e+00 -2.910215665177341648e+00 -2.890006222435435035e+00 -2.861835345258957553e+00 -2.825824958017709942e+00 -2.782131235742623776e+00 -2.730944188606592604e+00 -2.672487181766495912e+00 -2.607016410277841700e+00 -2.534820355743812037e+00 -2.456219260766800971e+00 -2.371564670313146994e+00 -2.281239107578720393e+00 -2.185655978641549257e+00 -2.085259839497282552e+00 -1.980527218025567970e+00 -1.871968273481612322e+00 -1.760129716213180817e+00 -1.645599632391170575e+00 -1.529015217130164528e+00 -1.411075008597850733e+00 -1.292558198657507651e+00 -1.194519403253627043e+00 -1.183141679729238449e+00 -1.174355251294123548e+00 -1.164272761713744275e+00 -1.138056796965821071e+00 -1.104702581745887757e+00 -1.064491985642038285e+00 -1.057516843084225000e+00 -1.017793223671101588e+00 -9.650816216962549987e-01 -9.433326855313721726e-01 -9.069723309074029238e-01 -8.442725333865535031e-01 -8.334585267388275875e-01 -7.780658861379963209e-01 -7.301166448181999336e-01 -7.098502129386968784e-01 -6.417601034831562634e-01 -6.363896986131223343e-01 -5.769091845370415417e-01 -5.565609097098309643e-01 -5.198376516707264861e-01 -4.962036037731964444e-01 -4.768215365276208262e-01 -4.612372719740239213e-01 -4.552671112540335185e-01 4.552671112540335185e-01 4.612372719740244764e-01 4.768215365276214368e-01 4.962036037731973881e-01 5.198376516707272632e-01 5.565609097098317415e-01 5.769091845370415417e-01 6.363896986131222233e-01 6.417601034831557083e-01 7.098502129386972115e-01 7.301166448181996005e-01 7.780658861379966540e-01 8.334585267388251451e-01 8.442725333865530590e-01 9.069723309074023687e-01 9.433326855313726167e-01 9.650816216962544436e-01 1.017793223671101810e+00 1.057516843084227443e+00 1.064491985642037397e+00 1.104702581745887979e+00 1.138056796965820849e+00 1.164272761713744275e+00 1.174355251294122660e+00 1.183141679729238671e+00 1.194519403253627043e+00 1.292558198657507651e+00 1.411075008597849623e+00 1.529015217130164528e+00 1.645599632391169909e+00 1.760129716213180817e+00 1.871968273481612322e+00 1.980527218025568192e+00 2.085259839497282108e+00 2.185655978641548813e+00 2.281239107578720837e+00 2.371564670313147882e+00 2.456219260766800971e+00 2.534820355743810705e+00 2.607016410277842144e+00 2.672487181766495468e+00 2.730944188606592160e+00 2.782131235742624664e+00 2.825824958017711275e+00 2.861835345258957108e+00 2.890006222435435479e+00 2.910215665177341648e+00 2.922376336227690885e+00
-2.927167565210220701e+00 -2.914997230390994343e+00 -2.894771541169583795e+00 -2.866577620063569753e+00 -2.830537081674536548e+00 -2.786805686502165980e+00 -2.735572911993070733e+00 -2.677061454456413525e+00 -2.611526680446534687e+00 -2.539256052739172542e+00 -2.460568564851335793e+00 -2.375814230282581097e+00 -2.285373689976528677e+00 -2.189658026538855218e+00 -2.089108910642160311e+00 -1.984199260449214686e+00 -1.875434679662667303e+00 -1.763356072041971201e+00 -1.648544040527680554e+00 -1.531626020167278224e+00 -1.413287657804407571e+00 -1.294290899795157213e+00 -1.182729935561898316e+00 -1.175502865462338287e+00 -1.171311486739949670e+00 -1.152373530509428479e+00 -1.126058419729737858e+00 -1.092572339361212119e+00 -1.057942350283433752e+00 -1.052193644758463664e+00 -1.005286054118271988e+00 -9.523194014120556217e-01 -9.428554568306957151e-01 -8.939025505084294831e-01 -8.318391583266402378e-01 -8.308363528105889850e-01 -7.642001817579926470e-01 -7.270406306835711652e-01 -6.954948263455359436e-01 -6.314606279793321120e-01 -6.268771757947008139e-01 -5.615282637487731821e-01 -5.493353390955112436e-01 -5.041465479305566877e-01 -4.863318958942870474e-01 -4.613026488862265739e-01 -4.487446959546638192e-01 -4.407699193796144610e-01 4.407699193796142390e-01 4.487446959546625980e-01 4.613026488862260188e-01 4.863318958942863812e-01 5.041465479305559105e-01 5.493353390955106885e-01 5.615282637487725159e-01 6.268771757947014800e-01 6.314606279793322230e-01 6.954948263455339452e-01 7.270406306835700549e-01 7.642001817579925360e-01 8.308363528105890961e-01 8.318391583266394607e-01 8.939025505084297052e-01 9.428554568306967143e-01 9.523194014120558437e-01 1.005286054118271988e+00 1.052193644758466107e+00 1.057942350283435307e+00 1.092572339361210787e+00 1.126058419729738969e+00 1.152373530509428479e+00 1.171311486739950114e+00 1.175502865462338731e+00 1.182729935561898982e+00 1.294290899795156768e+00 1.413287657804408015e+00 1.531626020167279334e+00 1.648544040527680776e+00 1.763356072041972089e+00 1.875434679662667747e+00 1.984199260449216018e+00 2.089108910642160311e+00 2.189658026538855218e+00 2.285373689976526901e+00 2.375814230282580208e+00 2.460568564851337126e+00 2.539256052739172986e+00 2.611526680446535131e+00 2.677061454456413081e+00 2.735572911993070733e+00 2.786805686502166424e+00 2.830537081674536992e+00 2.866577620063573306e+00 2.894771541169584239e+00 2.914997230390994787e+00 2.927167565210221589e+00
-2.931800126308718113e+00 -2.919620431763302992e+00 -2.899379007659583340e+00 -2.871162769228398748e+00 -2.835093032073253472e+00 -2.791325156609043123e+00 -2.740048106174166609e+00 -2.681483931680919586e+00 -2.615887200333618434e+00 -2.543544392061138470e+00 -2.464773295571013101e+00 -2.379922447371456418e+00 -2.289370673308791293e+00 -2.193526815592007573e+00 -2.092829762818172679e+00 -1.987748952442721873e+00 -1.878785594739540432e+00 -1.766474991743861356e+00 -1.651390523204285810e+00 -1.534150194877550888e+00 -1.415427181924194810e+00 -1.295966711133593519e+00 -1.176613195583634752e+00 -1.171199417122962272e+00 -1.159739620167551388e+00 -1.140731519388772597e+00 -1.114315560822099593e+00 -1.080695140620847816e+00 -1.058354265992022869e+00 -1.040144831488581723e+00 -9.930234555569659172e-01 -9.423930584714325098e-01 -9.397947634346219825e-01 -8.810604562799998485e-01 -8.302678844892201759e-01 -8.176137670920565759e-01 -7.505279352386092784e-01 -7.240492356124044182e-01 -6.813042307105398043e-01 -6.266501584300845362e-01 -6.121191195861510614e-01 -5.462200778564715309e-01 -5.422460327100701027e-01 -4.884704353153831446e-01 -4.765768630499566116e-01 -4.457588373768046064e-01 -4.363055609297877835e-01 -4.262605406444661127e-01 4.262605406444657241e-01 4.363055609297902815e-01 4.457588373768057721e-01 4.765768630499583880e-01 4.884704353153842549e-01 5.422460327100694366e-01 5.462200778564714199e-01 6.121191195861503953e-01 6.266501584300856464e-01 6.813042307105382500e-01 7.240492356124034190e-01 7.505279352386087233e-01 8.176137670920559097e-01 8.302678844892197318e-01 8.810604562800001816e-01 9.397947634346218715e-01 9.423930584714316216e-01 9.930234555569651400e-01 1.040144831488580390e+00 1.058354265992025089e+00 1.080695140620847150e+00 1.114315560822098705e+00 1.140731519388771265e+00 1.159739620167551166e+00 1.171199417122962272e+00 1.176613195583633864e+00 1.295966711133591742e+00 1.415427181924197031e+00 1.534150194877551776e+00 1.651390523204284699e+00 1.766474991743860246e+00 1.878785594739540876e+00 1.987748952442721873e+00 2.092829762818172235e+00 2.193526815592007573e+00 2.289370673308792181e+00 2.379922447371456418e+00 2.464773295571011325e+00 2.543544392061138915e+00 2.615887200333617546e+00 2.681483931680919586e+00 2.740048106174166609e+00 2.791325156609044456e+00 2.835093032073251251e+00 2.871162769228398304e+00 2.899379007659583785e+00 2.919620431763303436e+00 2.931800126308718113e+00
-2.936273630142481661e+00 -2.924084882387878892e+00 -2.903828239112081988e+00 -2.875590415694209590e+00 -2.839492439482240282e+00 -2.795689285212024533e+00 -2.744369420673651749e+00 -2.685754274751932513e+00 -2.620097644339853815e+00 -2.547685062346797480e+00 -2.468833156740354529e+00 -2.383889041238152373e+00 -2.293229793383340986e+00 -2.197262097597532549e+00 -2.096422163060120525e+00 -1.991176074807307295e+00 -1.882020810972895530e+00 -1.769486275864880609e+00 -1.654138885402784087e+00 -1.536587546874928600e+00 -1.417493385348313595e+00 -1.297585440391130440e+00 -1.177686073534332412e+00 -1.159938457084202179e+00 -1.148436786569804635e+00 -1.129357599310029769e+00 -1.102839325405635007e+00 -1.069082397944619789e+00 -1.058752504497577629e+00 -1.028357341074389586e+00 -9.810176809345989568e-01 -9.419456264661785205e-01 -9.275204843526758669e-01 -8.684593868537148209e-01 -8.287453675520752849e-01 -8.046186485653448184e-01 -7.370633787626238442e-01 -7.211442552237961046e-01 -6.672925515478674852e-01 -6.219622423299533409e-01 -5.974989632696214858e-01 -5.353001879520730144e-01 -5.309948574478230432e-01 -4.728148649789826186e-01 -4.669482994100057627e-01 -4.301914436057786006e-01 -4.239277750756231811e-01 -4.117414559845112842e-01 4.117414559845109512e-01 4.239277750756239027e-01 4.301914436057788227e-01 4.669482994100063178e-01 4.728148649789826186e-01 5.309948574478238204e-01 5.353001879520743467e-01 5.974989632696207087e-01 6.219622423299544511e-01 6.672925515478687064e-01 7.211442552237933290e-01 7.370633787626237332e-01 8.046186485653449294e-01 8.287453675520742857e-01 8.684593868537142658e-01 9.275204843526749787e-01 9.419456264661726363e-01 9.810176809345970694e-01 1.028357341074391584e+00 1.058752504497582292e+00 1.069082397944621121e+00 1.102839325405635895e+00 1.129357599310029991e+00 1.148436786569805523e+00 1.159938457084205066e+00 1.177686073534333744e+00 1.297585440391130440e+00 1.417493385348312929e+00 1.536587546874929044e+00 1.654138885402784309e+00 1.769486275864882163e+00 1.882020810972895974e+00 1.991176074807305962e+00 2.096422163060120081e+00 2.197262097597531660e+00 2.293229793383340542e+00 2.383889041238151929e+00 2.468833156740354529e+00 2.547685062346797924e+00 2.620097644339852039e+00 2.685754274751932513e+00 2.744369420673651305e+00 2.795689285212024533e+00 2.839492439482241171e+00 2.875590415694209590e+00 2.903828239112081988e+00 2.924084882387881112e+00 2.936273630142480329e+00
-2.940587701319762992e+00 -2.928390209253526777e+00 -2.908118866472985786e+00 -2.879860195923487520e+00 -2.843734947413337544e+00 -2.799897724365782103e+00 -2.748536517526423584e+00 -2.689872157043509571e+00 -2.624157698429273378e+00 -2.551677763253805686e+00 -2.472747862616271330e+00 -2.387713741381154886e+00 -2.296950795236973875e+00 -2.200863632980912143e+00 -2.099885886468440876e+00 -1.994480415914647198e+00 -1.885140127803131449e+00 -1.772389731881500952e+00 -1.656788938954129708e+00 -1.538937888700397716e+00 -1.419486079535433598e+00 -1.299146902271221871e+00 -1.178721337218284093e+00 -1.148957799982200045e+00 -1.137413836079112839e+00 -1.118262799098658222e+00 -1.091640997960909631e+00 -1.059136983022853196e+00 -1.057745733308286251e+00 -1.016843219715913404e+00 -9.692812900591077918e-01 -9.415132926262418378e-01 -9.155097225066483047e-01 -8.561131620667643549e-01 -8.272722533858355431e-01 -7.918654803943557807e-01 -7.238215167153964069e-01 -7.183274589464176962e-01 -6.534748652444295480e-01 -6.174008409416472665e-01 -5.830308230526992652e-01 -5.285052082572122556e-01 -5.158638708000442552e-01 -4.574566408772675619e-01 -4.571860082345265419e-01 -4.146018687483153387e-01 -4.116200642288397882e-01 -3.972153799360181869e-01 3.972153799360183535e-01 4.116200642288403433e-01 4.146018687483156717e-01 4.571860082345253762e-01 4.574566408772638426e-01 5.158638708000446993e-01 5.285052082572136989e-01 5.830308230526989322e-01 6.174008409416467114e-01 6.534748652444302142e-01 7.183274589464156978e-01 7.238215167153969620e-01 7.918654803943564469e-01 8.272722533858347660e-01 8.561131620667650211e-01 9.155097225066483047e-01 9.415132926262368418e-01 9.692812900591083469e-01 1.016843219715913849e+00 1.057745733308286917e+00 1.059136983022853862e+00 1.091640997960909631e+00 1.118262799098658888e+00 1.137413836079114393e+00 1.148957799982202044e+00 1.178721337218283427e+00 1.299146902271221427e+00 1.419486079535432710e+00 1.538937888700396162e+00 1.656788938954130375e+00 1.772389731881500730e+00 1.885140127803131671e+00 1.994480415914646976e+00 2.099885886468440876e+00 2.200863632980913920e+00 2.296950795236973875e+00 2.387713741381155330e+00 2.472747862616270886e+00 2.551677763253806575e+00 2.624157698429273378e+00 2.689872157043509127e+00 2.748536517526424916e+00 2.799897724365782103e+00 2.843734947413339320e+00 2.879860195923487076e+00 2.908118866472984454e+00 2.928390209253525889e+00 2.940587701319762992e+00
-2.944741978399870952e+00 -2.932536053207119853e+00 -2.912250534391634282e+00 -2.883971759866426066e+00 -2.847820212590215672e+00 -2.803950139002179043e+00 -2.752549071253246105e+00 -2.693837263970575879e+00 -2.628067060112387221e+00 -2.555522205448476303e+00 -2.476517137891336429e+00 -2.391396287137623755e+00 -2.300533433139111850e+00 -2.204331190804725171e+00 -2.103220716220658204e+00 -1.997661771719762891e+00 -1.888143351862022090e+00 -1.775185174207597916e+00 -1.659340502536987616e+00 -1.541201039809307671e+00 -1.421405082988413504e+00 -1.300650918435773518e+00 -1.179718830553068365e+00 -1.138268305779704281e+00 -1.126681742461696611e+00 -1.107458285589001612e+00 -1.080732022652473923e+00 -1.059507621733759786e+00 -1.046696959121619752e+00 -1.005614746501150902e+00 -9.578271335568989686e-01 -9.410961845033306572e-01 -9.037760057036368089e-01 -8.440360774527420062e-01 -8.258491707777128044e-01 -7.793693630005495976e-01 -7.156005871500575877e-01 -7.108181524581514976e-01 -6.398672582270554798e-01 -6.129699164274078349e-01 -5.687300056955378880e-01 -5.218686954812932211e-01 -5.008395605582337540e-01 -4.481130026720485660e-01 -4.415907621033627883e-01 -3.993920833319989372e-01 -3.989915849314575325e-01 -3.826853045657344632e-01 3.826853045657344077e-01 3.989915849314581431e-01 3.993920833319993258e-01 4.415907621033620112e-01 4.481130026720485660e-01 5.008395605582334209e-01 5.218686954812921108e-01 5.687300056955377769e-01 6.129699164274042822e-01 6.398672582270551468e-01 7.108181524581509425e-01 7.156005871500593640e-01 7.793693630005511519e-01 8.258491707777154689e-01 8.440360774527427834e-01 9.037760057036370309e-01 9.410961845033332107e-01 9.578271335568991907e-01 1.005614746501150458e+00 1.046696959121621084e+00 1.059507621733759120e+00 1.080732022652474145e+00 1.107458285589001390e+00 1.126681742461696389e+00 1.138268305779703393e+00 1.179718830553069475e+00 1.300650918435773296e+00 1.421405082988413726e+00 1.541201039809308115e+00 1.659340502536987616e+00 1.775185174207596805e+00 1.888143351862023422e+00 1.997661771719762669e+00 2.103220716220658204e+00 2.204331190804724283e+00 2.300533433139110073e+00 2.391396287137624199e+00 2.476517137891334208e+00 2.555522205448477635e+00 2.628067060112385889e+00 2.693837263970574991e+00 2.752549071253247881e+00 2.803950139002179043e+00 2.847820212590213895e+00 2.883971759866425622e+00 2.912250534391632506e+00 2.932536053207119853e+00 2.944741978399870064e+00
-2.948736113857191476e+00 -2.936522068918367978e+00 -2.916222901186805938e+00 -2.887924770928689266e+00 -2.851747904918390475e+00 -2.807846206903064079e+00 -2.756406768836845878e+00 -2.697649292968834711e+00 -2.631825438430350772e+00 -2.559218110594625450e+00 -2.480140717687572049e+00 -2.394936427682206492e+00 -2.303977470595464538e+00 -2.207664548776574254e+00 -2.106426443582457342e+00 -2.000719945773448138e+00 -1.891030296983947423e+00 -1.777872424201218493e+00 -1.661793401676491033e+00 -1.543376826559406556e+00 -1.423250221232041701e+00 -1.302097317479664618e+00 -1.180678403456704606e+00 -1.127880927282387091e+00 -1.116251580474360017e+00 -1.096955340922179056e+00 -1.070123980644315909e+00 -1.059864343747030757e+00 -1.035948055775673504e+00 -9.946844116457174145e-01 -9.466683327044149721e-01 -9.406944253328669570e-01 -8.923332143245866765e-01 -8.322428937037960051e-01 -8.244767308097099567e-01 -7.671460153899026801e-01 -7.129653482249932450e-01 -6.980699109700220228e-01 -6.264868854552448907e-01 -6.086734232355373031e-01 -5.546131186311737959e-01 -5.153984397260569228e-01 -4.859356997071421214e-01 -4.389292160108954066e-01 -4.260368764453715817e-01 -3.872545444789711744e-01 -3.833621494369886529e-01 -3.681545536865260537e-01 3.681545536865258317e-01 3.833621494369885419e-01 3.872545444789711744e-01 4.260368764453715817e-01 4.389292160108950736e-01 4.859356997071420103e-01 5.153984397260564787e-01 5.546131186311740180e-01 6.086734232355369700e-01 6.264868854552443356e-01 6.980699109700237992e-01 7.129653482249943552e-01 7.671460153899035683e-01 8.244767308097080694e-01 8.322428937037953389e-01 8.923332143245874537e-01 9.406944253328679562e-01 9.466683327044141949e-01 9.946844116457163043e-01 1.035948055775673060e+00 1.059864343747026760e+00 1.070123980644314576e+00 1.096955340922178390e+00 1.116251580474359351e+00 1.127880927282387091e+00 1.180678403456703274e+00 1.302097317479664174e+00 1.423250221232041923e+00 1.543376826559406334e+00 1.661793401676491255e+00 1.777872424201218715e+00 1.891030296983948755e+00 2.000719945773448138e+00 2.106426443582458230e+00 2.207664548776572477e+00 2.303977470595465871e+00 2.394936427682205604e+00 2.480140717687572049e+00 2.559218110594625450e+00 2.631825438430350328e+00 2.697649292968832935e+00 2.756406768836844101e+00 2.807846206903065855e+00 2.851747904918388699e+00 2.887924770928688822e+00 2.916222901186805938e+00 2.936522068918367534e+00 2.948736113857191032e+00
-2.952569774047070883e+00 -2.940347924846406169e+00 -2.920035638814498569e+00 -2.891718905940858342e+00 -2.855517707456838750e+00 -2.811585618674541820e+00 -2.760109309699329661e+00 -2.701307953475797330e+00 -2.635432553940081579e+00 -2.562765211343123184e+00 -2.483618347550705430e+00 -2.398333922026089304e+00 -2.307282680351684601e+00 -2.210863493256778334e+00 -2.109502867918363833e+00 -2.003654749234235588e+00 -1.893800784216711053e+00 -1.780451310171151880e+00 -1.664147468743172986e+00 -1.545465082199538820e+00 -1.425021326791865217e+00 -1.303485934906416288e+00 -1.181599911834847694e+00 -1.117806684841620157e+00 -1.106134500414641675e+00 -1.086765336876957422e+00 -1.060207075137526767e+00 -1.059828564211100055e+00 -1.025511145659699475e+00 -9.840648907736736506e-01 -9.403081339789560733e-01 -9.358182547621202163e-01 -8.811955593002553933e-01 -8.231555262449599120e-01 -8.207488203600632470e-01 -7.552117703356894252e-01 -7.104234156180870841e-01 -6.855942559874760311e-01 -6.133520267722072372e-01 -6.045152988789245230e-01 -5.406981869013602893e-01 -5.091024063335479743e-01 -4.711675692990495712e-01 -4.299178628519085832e-01 -4.105331077501175874e-01 -3.752193639253734170e-01 -3.677152225673424035e-01 -3.536268502411716863e-01 3.536268502411715753e-01 3.677152225673414043e-01 3.752193639253715296e-01 4.105331077501179204e-01 4.299178628519089163e-01 4.711675692990493491e-01 5.091024063335483074e-01 5.406981869013592901e-01 6.045152988789246340e-01 6.133520267722074593e-01 6.855942559874755871e-01 7.104234156180878612e-01 7.552117703356898692e-01 8.207488203600625809e-01 8.231555262449620214e-01 8.811955593002555043e-01 9.358182547621212155e-01 9.403081339789625126e-01 9.840648907736745388e-01 1.025511145659700363e+00 1.059828564211098501e+00 1.060207075137522770e+00 1.086765336876957644e+00 1.106134500414643451e+00 1.117806684841620379e+00 1.181599911834847250e+00 1.303485934906416288e+00 1.425021326791864551e+00 1.545465082199539042e+00 1.664147468743172764e+00 1.780451310171151880e+00 1.893800784216710609e+00 2.003654749234237809e+00 2.109502867918364277e+00 2.210863493256778334e+00 2.307282680351683712e+00 2.398333922026089748e+00 2.483618347550704097e+00 2.562765211343124516e+00 2.635432553940080691e+00 2.701307953475800439e+00 2.760109309699329216e+00 2.811585618674542708e+00 2.855517707456839194e+00 2.891718905940858342e+00 2.920035638814498569e+00 2.940347924846406613e+00 2.952569774047070883e+00
-2.956242639173507492e+00 -2.944013303208159904e+00 -2.923688432837415085e+00 -2.895353855129509935e+00 -2.859129316391130438e+00 -2.815168077722639772e+00 -2.763656405680860573e+00 -2.704812966912924832e+00 -2.638888138700252739e+00 -2.566163251322120420e+00 -2.486949783444875717e+00 -2.401588539016245694e+00 -2.310448844396981727e+00 -2.213927819265845365e+00 -2.112449796702034366e+00 -2.006466000879900236e+00 -1.896454641831947674e+00 -1.782921667383288833e+00 -1.666402542952057031e+00 -1.547465646858986466e+00 -1.426718239174113112e+00 -1.304816613104976319e+00 -1.182483217568517153e+00 -1.108056638275065398e+00 -1.096341699785931878e+00 -1.076899706136455137e+00 -1.060535744945255043e+00 -1.049857547517871525e+00 -1.015398463473631718e+00 -9.737690149939701723e-01 -9.399374248810762333e-01 -9.252904834559154690e-01 -8.703775544335884407e-01 -8.218861309235871992e-01 -8.095694929508454596e-01 -7.435835622766336916e-01 -7.079764248353087597e-01 -6.734095000495650130e-01 -6.004994541198530600e-01 -6.004821392451548112e-01 -5.270047758739225818e-01 -5.029887197780242847e-01 -4.565521604981400139e-01 -4.210923074177198022e-01 -3.950894059935091129e-01 -3.632998306219339391e-01 -3.520525903180923843e-01 -3.391064006847723800e-01 3.391064006847727130e-01 3.520525903180923843e-01 3.632998306219344387e-01 3.950894059935091684e-01 4.210923074177201353e-01 4.565521604981401804e-01 5.029887197780222863e-01 5.270047758739229149e-01 6.004821392451556994e-01 6.004994541198568347e-01 6.734095000495646799e-01 7.079764248353103140e-01 7.435835622766335806e-01 8.095694929508447935e-01 8.218861309235862000e-01 8.703775544335878855e-01 9.252904834559149139e-01 9.399374248810744570e-01 9.737690149939692841e-01 1.015398463473631274e+00 1.049857547517871748e+00 1.060535744945254377e+00 1.076899706136454915e+00 1.096341699785930990e+00 1.108056638275064731e+00 1.182483217568517597e+00 1.304816613104975653e+00 1.426718239174113112e+00 1.547465646858988020e+00 1.666402542952058141e+00 1.782921667383288833e+00 1.896454641831947230e+00 2.006466000879898903e+00 2.112449796702035254e+00 2.213927819265843144e+00 2.310448844396982171e+00 2.401588539016244361e+00 2.486949783444874384e+00 2.566163251322121308e+00 2.638888138700253183e+00 2.704812966912927052e+00 2.763656405680858796e+00 2.815168077722638884e+00 2.859129316391131326e+00 2.895353855129509046e+00 2.923688432837415085e+00 2.944013303208158128e+00 2.956242639173506159e+00
-2.959754403258568978e+00 -2.947517899948400633e+00 -2.927180982396111464e+00 -2.898829322089878424e+00 -2.862582441008057366e+00 -2.818593300230340937e+00 -2.767047781019527530e+00 -2.708164066668776737e+00 -2.642191936258145191e+00 -2.569411985127916243e+00 -2.490134791747736998e+00 -2.404700057334860919e+00 -2.313475753967709547e+00 -2.216857330491683431e+00 -2.115267045526163070e+00 -2.009153527118500371e+00 -1.898991705335118629e+00 -1.785283338066767422e+00 -1.668558470361899637e+00 -1.549378367537427081e+00 -1.428340804846645495e+00 -1.306089201327624627e+00 -1.183328188502316358e+00 -1.098641855967859682e+00 -1.086884392030675883e+00 -1.067369910425915114e+00 -1.060850285182032282e+00 -1.040222753974116232e+00 -1.005622322695843840e+00 -9.638097365598424782e-01 -9.395824080025410030e-01 -9.150987842795105243e-01 -8.598939825618837629e-01 -8.206690991694308712e-01 -7.987209427966750486e-01 -7.322789067050553546e-01 -7.056259704210783301e-01 -6.615348056307936986e-01 -5.966297625834298124e-01 -5.878979031603531746e-01 -5.135541180565221797e-01 -4.970656441957090332e-01 -4.421084034714008459e-01 -4.124667229086741993e-01 -3.797171426546160911e-01 -3.515107989463670535e-01 -3.363761934262680109e-01 -3.245980015029990562e-01 3.245980015029992227e-01 3.363761934262678444e-01 3.515107989463665539e-01 3.797171426546157580e-01 4.124667229086740328e-01 4.421084034714010125e-01 4.970656441957110871e-01 5.135541180565227348e-01 5.878979031603533967e-01 5.966297625834305896e-01 6.615348056307939206e-01 7.056259704210784411e-01 7.322789067050556877e-01 7.987209427966748265e-01 8.206690991694314263e-01 8.598939825618822086e-01 9.150987842795096361e-01 9.395824080025391156e-01 9.638097365598420341e-01 1.005622322695842952e+00 1.040222753974115566e+00 1.060850285182028063e+00 1.067369910425914448e+00 1.086884392030676549e+00 1.098641855967859238e+00 1.183328188502315248e+00 1.306089201327624627e+00 1.428340804846645939e+00 1.549378367537427525e+00 1.668558470361900303e+00 1.785283338066767866e+00 1.898991705335117963e+00 2.009153527118500815e+00 2.115267045526162182e+00 2.216857330491682987e+00 2.313475753967709991e+00 2.404700057334859142e+00 2.490134791747738330e+00 2.569411985127915354e+00 2.642191936258144747e+00 2.708164066668775849e+00 2.767047781019528419e+00 2.818593300230338716e+00 2.862582441008057810e+00 2.898829322089877980e+00 2.927180982396113684e+00 2.947517899948401965e+00 2.959754403258567201e+00
-2.963104774113501705e+00 -2.950861424711484382e+00 -2.930513000181737215e+00 -2.902145023760040132e+00 -2.865876803671671080e+00 -2.821861015135913142e+00 -2.770283172332408839e+00 -2.711360998083185869e+00 -2.645343701637303813e+00 -2.572511178316422953e+00 -2.493173149245967224e+00 -2.407668265498933202e+00 -2.316363209550884150e+00 -2.219651839296573392e+00 -2.117954438111977478e+00 -2.011717161998960002e+00 -1.901411817475089139e+00 -1.787536171419902953e+00 -1.670615103874555363e+00 -1.551203098095484734e+00 -1.429888877220920618e+00 -1.307303555668969386e+00 -1.184134698433157551e+00 -1.089573381153723597e+00 -1.077773772322291990e+00 -1.061150630837854436e+00 -1.058187405495794930e+00 -1.030936020109099793e+00 -9.961950781089354834e-01 -9.542000899428921823e-01 -9.392431887807755064e-01 -9.052570643341121270e-01 -8.497598550858105337e-01 -8.195049652090902192e-01 -7.882195586874399806e-01 -7.213158697555354104e-01 -7.033736029256374422e-01 -6.499901753199539556e-01 -5.929100498306775213e-01 -5.756212588117133322e-01 -5.003692414691414125e-01 -4.913415603138118204e-01 -4.278574254142152311e-01 -4.040561114865998116e-01 -3.644293901382666401e-01 -3.398689082870166023e-01 -3.206881649757408193e-01 -3.101071748241231996e-01 3.101071748241231996e-01 3.206881649757412633e-01 3.398689082870156031e-01 3.644293901382659184e-01 4.040561114865997561e-01 4.278574254142145650e-01 4.913415603138091559e-01 5.003692414691400803e-01 5.756212588117132212e-01 5.929100498306779654e-01 6.499901753199539556e-01 7.033736029256388855e-01 7.213158697555348553e-01 7.882195586874408688e-01 8.195049652090928838e-01 8.497598550858107558e-01 9.052570643341117940e-01 9.392431887807789481e-01 9.542000899428931815e-01 9.961950781089361495e-01 1.030936020109100903e+00 1.058187405495795153e+00 1.061150630837857545e+00 1.077773772322292656e+00 1.089573381153725373e+00 1.184134698433157773e+00 1.307303555668970718e+00 1.429888877220920396e+00 1.551203098095483623e+00 1.670615103874554253e+00 1.787536171419902731e+00 1.901411817475090027e+00 2.011717161998958669e+00 2.117954438111977034e+00 2.219651839296575169e+00 2.316363209550884150e+00 2.407668265498934090e+00 2.493173149245965448e+00 2.572511178316422953e+00 2.645343701637303369e+00 2.711360998083184093e+00 2.770283172332409283e+00 2.821861015135911810e+00 2.865876803671672413e+00 2.902145023760040576e+00 2.930513000181737215e+00 2.950861424711483494e+00 2.963104774113501705e+00
-2.966293473311480078e+00 -2.954043600814660664e+00 -2.933684212410332393e+00 -2.905300690396577679e+00 -2.869012139800727557e+00 -2.824970964112523575e+00 -2.773362328597731352e+00 -2.714403518432387585e+00 -2.648343201325981333e+00 -2.575460607395219981e+00 -2.496064643131125749e+00 -2.410492961860005945e+00 -2.319111020887637320e+00 -2.222311166723881737e+00 -2.120511806318339243e+00 -2.014156747221177213e+00 -1.903714828253294966e+00 -1.789680023615888071e+00 -1.672572303234468594e+00 -1.552939699245849292e+00 -1.431362316634940068e+00 -1.308459539045997433e+00 -1.184902627099507555e+00 -1.080862195417482630e+00 -1.069020980449900238e+00 -1.061436719886940550e+00 -1.049363602970128762e+00 -1.022009155964235916e+00 -9.871290843389622927e-01 -9.449531482100418378e-01 -9.389198680794368368e-01 -8.957793264805231637e-01 -8.399903644471020669e-01 -8.183942426046396657e-01 -7.780820396847759612e-01 -7.107130266708029387e-01 -7.012208258721803755e-01 -6.387964287973140198e-01 -5.893440819315820534e-01 -5.636754306424909267e-01 -4.874750959451923937e-01 -4.858249385723703573e-01 -4.138228394241686425e-01 -3.958763152506192817e-01 -3.492412655733909133e-01 -3.283928318720847339e-01 -3.049908796342367667e-01 -2.956403426460069706e-01 2.956403426460066930e-01 3.049908796342359341e-01 3.283928318720857886e-01 3.492412655733914684e-01 3.958763152506187266e-01 4.138228394241684205e-01 4.858249385723729108e-01 4.874750959451933374e-01 5.636754306424907046e-01 5.893440819315804990e-01 6.387964287973153521e-01 7.012208258721791543e-01 7.107130266708019395e-01 7.780820396847758502e-01 8.183942426046387775e-01 8.399903644471019559e-01 8.957793264805227196e-01 9.389198680794318408e-01 9.449531482100427260e-01 9.871290843389630698e-01 1.022009155964236582e+00 1.049363602970130094e+00 1.061436719886940105e+00 1.069020980449902680e+00 1.080862195417484406e+00 1.184902627099508665e+00 1.308459539045996767e+00 1.431362316634940957e+00 1.552939699245848182e+00 1.672572303234467928e+00 1.789680023615887183e+00 1.903714828253294300e+00 2.014156747221178101e+00 2.120511806318338355e+00 2.222311166723882181e+00 2.319111020887637764e+00 2.410492961860005057e+00 2.496064643131125305e+00 2.575460607395219093e+00 2.648343201325981777e+00 2.714403518432387141e+00 2.773362328597730464e+00 2.824970964112523131e+00 2.869012139800725780e+00 2.905300690396576790e+00 2.933684212410333281e+00 2.954043600814659776e+00 2.966293473311479190e+00
-2.969320236161917759e+00 -2.957064165222949903e+00 -2.936694358798622506e+00 -2.908296065551660536e+00 -2.871988197847434421e+00 -2.827922901549047463e+00 -2.776285011138130976e+00 -2.717291396915074930e+00 -2.651190213266326090e+00 -2.578260059816157579e+00 -2.498809070995860804e+00 -2.413173954604028282e+00 -2.321719006976588062e+00 -2.224835142504498542e+00 -2.122938990150444738e+00 -2.016472132145676888e+00 -1.905900594932483427e+00 -1.791714757808261949e+00 -1.674429935028263428e+00 -1.554588038544952200e+00 -1.432760990337152318e+00 -1.309557021179182934e+00 -1.185631860171119323e+00 -1.072519179507906095e+00 -1.061708493293480160e+00 -1.060637060879174864e+00 -1.040909829132394826e+00 -1.013453902054891165e+00 -9.784366504260127995e-01 -9.386125421424673654e-01 -9.360819746610475889e-01 -8.866796176549219810e-01 -8.306008292154671846e-01 -8.173374237014406907e-01 -7.683253383628753097e-01 -7.004894078292066562e-01 -6.991690927362530505e-01 -6.279751641922839411e-01 -5.859355535879550159e-01 -5.520849346861190776e-01 -4.805243082775301211e-01 -4.748986723638182195e-01 -4.000310648583816908e-01 -3.879440155547048130e-01 -3.341703553784806102e-01 -3.171035565975468540e-01 -2.892870189215673848e-01 -2.812050528481441214e-01 2.812050528481442324e-01 2.892870189215674959e-01 3.171035565975467430e-01 3.341703553784808323e-01 3.879440155547045355e-01 4.000310648583811912e-01 4.748986723638176088e-01 4.805243082775293995e-01 5.520849346861196327e-01 5.859355535879515742e-01 6.279751641922840522e-01 6.991690927362496089e-01 7.004894078292065451e-01 7.683253383628744215e-01 8.173374237014433552e-01 8.306008292154662964e-01 8.866796176549222031e-01 9.360819746610484771e-01 9.386125421424673654e-01 9.784366504260127995e-01 1.013453902054891387e+00 1.040909829132395048e+00 1.060637060879175753e+00 1.061708493293477051e+00 1.072519179507906317e+00 1.185631860171120433e+00 1.309557021179181824e+00 1.432760990337153428e+00 1.554588038544949535e+00 1.674429935028262095e+00 1.791714757808263503e+00 1.905900594932483871e+00 2.016472132145678664e+00 2.122938990150444738e+00 2.224835142504499874e+00 2.321719006976589394e+00 2.413173954604029170e+00 2.498809070995859472e+00 2.578260059816159799e+00 2.651190213266326978e+00 2.717291396915076263e+00 2.776285011138131420e+00 2.827922901549047907e+00 2.871988197847433977e+00 2.908296065551661869e+00 2.936694358798622506e+00 2.957064165222950347e+00 2.969320236161919535e+00
-2.972184811686341188e+00 -2.959922868525521444e+00 -2.939543192541266503e+00 -2.911130906051537348e+00 -2.874804739277523336e+00 -2.830716594532074470e+00 -2.779050993604951891e+00 -2.720024414639333532e+00 -2.653884526844270564e+00 -2.580909333968463226e+00 -2.501406240830421623e+00 -2.415711061751323996e+00 -2.324186996077117762e+00 -2.227223605063008538e+00 -2.125235837768113978e+00 -2.018663173802791810e+00 -1.907968982045042727e+00 -1.793640244136147643e+00 -1.676187872684427038e+00 -1.556147990385150948e+00 -1.434084772471293734e+00 -1.310595878574624784e+00 -1.186322289239289729e+00 -1.064555071602225400e+00 -1.061965895017061401e+00 -1.052632920127316130e+00 -1.032837280779689948e+00 -1.005281883018447342e+00 -9.701299905163855986e-01 -9.383213025500724003e-01 -9.275995697668499851e-01 -8.779719712942193333e-01 -8.216066315506755924e-01 -8.163349790924007143e-01 -7.589665939065688427e-01 -6.972198039503295641e-01 -6.906644310796550279e-01 -6.175487012925646724e-01 -5.826880758658764536e-01 -5.408755646346998791e-01 -4.754482226834944592e-01 -4.626691081488966684e-01 -3.865116779928837176e-01 -3.802767176532347304e-01 -3.192372412185561781e-01 -3.060246943793150098e-01 -2.735796589096088360e-01 -2.668102754118081843e-01 2.668102754118082953e-01 2.735796589096087250e-01 3.060246943793152319e-01 3.192372412185564001e-01 3.802767176532337312e-01 3.865116779928834956e-01 4.626691081488975010e-01 4.754482226834957359e-01 5.408755646346999901e-01 5.826880758658788961e-01 6.175487012925645613e-01 6.906644310796546948e-01 6.972198039503301192e-01 7.589665939065680655e-01 8.163349790924004923e-01 8.216066315506758144e-01 8.779719712942192222e-01 9.275995697668525386e-01 9.383213025500743987e-01 9.701299905163854875e-01 1.005281883018447564e+00 1.032837280779690836e+00 1.052632920127318128e+00 1.061965895017064954e+00 1.064555071602227398e+00 1.186322289239289729e+00 1.310595878574623008e+00 1.434084772471294400e+00 1.556147990385152280e+00 1.676187872684426150e+00 1.793640244136148310e+00 1.907968982045041617e+00 2.018663173802791810e+00 2.125235837768112646e+00 2.227223605063008982e+00 2.324186996077117318e+00 2.415711061751326216e+00 2.501406240830422512e+00 2.580909333968463226e+00 2.653884526844269232e+00 2.720024414639333532e+00 2.779050993604951003e+00 2.830716594532072694e+00 2.874804739277521559e+00 2.911130906051535572e+00 2.939543192541265171e+00 2.959922868525521444e+00 2.972184811686338080e+00
-2.974886962595720163e+00 -2.962619474913539275e+00 -2.942230480289517391e+00 -2.913804981976332087e+00 -2.877461538551552067e+00 -2.833351822829048849e+00 -2.781660061963557418e+00 -2.722602364610446024e+00 -2.656425942880124236e+00 -2.583408239172373833e+00 -2.503855971019487647e+00 -2.418104111156657687e+00 -2.326514825712536094e+00 -2.229476401523585949e+00 -2.127402205493668763e+00 -2.020729736901380580e+00 -1.909919861400907859e+00 -1.795456359729241891e+00 -1.677845996473078749e+00 -1.557619435987450451e+00 -1.435333544062136202e+00 -1.311575994507210297e+00 -1.186973811807601642e+00 -1.062208872017825101e+00 -1.056980423220314158e+00 -1.045019281649455900e+00 -1.025156978340098224e+00 -9.975045581366837055e-01 -9.622211708481378523e-01 -9.380462361767007984e-01 -9.195188135444617439e-01 -8.696703439302900795e-01 -8.153873571000925802e-01 -8.130231469396861366e-01 -7.500230546343329419e-01 -6.953743039469821863e-01 -6.812578192581869585e-01 -6.075400040520575473e-01 -5.796051636073925595e-01 -5.300743512884689146e-01 -4.706052199739984010e-01 -4.508177704006798847e-01 -3.732977889355733048e-01 -3.728927173366686776e-01 -3.044661530867459054e-01 -2.951828234544688345e-01 -2.578723898348500576e-01 -2.524667949209538076e-01 2.524667949209533080e-01 2.578723898348500021e-01 2.951828234544689455e-01 3.044661530867457389e-01 3.728927173366673453e-01 3.732977889355727497e-01 4.508177704006795516e-01 4.706052199739981790e-01 5.300743512884692477e-01 5.796051636073920044e-01 6.075400040520564371e-01 6.812578192581877357e-01 6.953743039469827414e-01 7.500230546343342741e-01 8.130231469396850263e-01 8.153873571000890275e-01 8.696703439302918559e-01 9.195188135444621880e-01 9.380462361767025747e-01 9.622211708481384074e-01 9.975045581366843717e-01 1.025156978340098446e+00 1.045019281649454790e+00 1.056980423220314824e+00 1.062208872017824213e+00 1.186973811807601198e+00 1.311575994507209186e+00 1.435333544062135758e+00 1.557619435987450451e+00 1.677845996473079637e+00 1.795456359729240114e+00 1.909919861400907859e+00 2.020729736901380580e+00 2.127402205493669651e+00 2.229476401523586393e+00 2.326514825712536094e+00 2.418104111156658131e+00 2.503855971019490312e+00 2.583408239172375165e+00 2.656425942880123792e+00 2.722602364610446024e+00 2.781660061963557418e+00 2.833351822829049738e+00 2.877461538551552067e+00 2.913804981976331643e+00 2.942230480289518280e+00 2.962619474913537498e+00 2.974886962595721052e+00
-2.977426465269289224e+00 -2.965153762159416395e+00 -2.944756002131262207e+00 -2.916318076641186696e+00 -2.879958383107435793e+00 -2.835828378872520705e+00 -2.784112014479609432e+00 -2.725025051719510039e+00 -2.658814273619813928e+00 -2.585756595673208924e+00 -2.506158090339248190e+00 -2.420352940509360895e+00 -2.328702342673140357e+00 -2.231593387715586907e+00 -2.129437957819410254e+00 -2.022671693837073903e+00 -1.911753112095046392e+00 -1.797162988712564413e+00 -1.679404193505802612e+00 -1.559002263394687615e+00 -1.436507193002122929e+00 -1.312497259004757000e+00 -1.187586331283186469e+00 -1.062437374261282486e+00 -1.049805553046372797e+00 -1.037806638496775902e+00 -1.017879716516639110e+00 -9.901331689976905492e-01 -9.547220532914426627e-01 -9.377874251510546211e-01 -9.118524036115500664e-01 -8.617885461441383566e-01 -8.144949832780327137e-01 -8.048656662718209898e-01 -7.415119897109638814e-01 -6.936338782544613224e-01 -6.722895019681850437e-01 -5.979725799404572717e-01 -5.766902226009110732e-01 -5.197094896712100009e-01 -4.660037802023472842e-01 -4.393783057888739352e-01 -3.658110459767260902e-01 -3.604264364316398517e-01 -2.898857811495241799e-01 -2.846078546991566705e-01 -2.421694819479113803e-01 -2.381877366831186282e-01 2.381877366831183229e-01 2.421694819479108252e-01 2.846078546991571701e-01 2.898857811495239023e-01 3.604264364316405733e-01 3.658110459767260347e-01 4.393783057888741017e-01 4.660037802023480058e-01 5.197094896712102230e-01 5.766902226009126275e-01 5.979725799404582709e-01 6.722895019681836004e-01 6.936338782544603232e-01 7.415119897109636593e-01 8.048656662718207677e-01 8.144949832780318255e-01 8.617885461441378014e-01 9.118524036115498443e-01 9.377874251510545101e-01 9.547220532914422186e-01 9.901331689976914374e-01 1.017879716516638000e+00 1.037806638496775902e+00 1.049805553046373685e+00 1.062437374261283818e+00 1.187586331283185581e+00 1.312497259004757000e+00 1.436507193002121596e+00 1.559002263394686949e+00 1.679404193505803056e+00 1.797162988712563303e+00 1.911753112095046392e+00 2.022671693837073015e+00 2.129437957819410698e+00 2.231593387715585575e+00 2.328702342673139025e+00 2.420352940509359563e+00 2.506158090339248190e+00 2.585756595673208924e+00 2.658814273619813040e+00 2.725025051719510039e+00 2.784112014479609876e+00 2.835828378872519817e+00 2.879958383107435349e+00 2.916318076641185808e+00 2.944756002131261763e+00 2.965153762159414619e+00 2.977426465269290112e+00
-2.979803109734751931e+00 -2.967525521597469407e+00 -2.947119551572387586e+00 -2.918669986578633413e+00 -2.882295073344149472e+00 -2.838146067745461298e+00 -2.786406661706302135e+00 -2.727292292732867107e+00 -2.661049342726753864e+00 -2.587954234635918560e+00 -2.508312437954762331e+00 -2.422457397333547480e+00 -2.330749403019141130e+00 -2.233574428178877191e+00 -2.131342967414661782e+00 -2.024488924700059478e+00 -1.913468620514520824e+00 -1.798760022210954990e+00 -1.680862357735545709e+00 -1.560296367465210832e+00 -1.437605614038874657e+00 -1.313359568833158519e+00 -1.188159756968485414e+00 -1.062651354722874197e+00 -1.043040498977912511e+00 -1.031005204072116044e+00 -1.011016012792999241e+00 -9.831786846441714633e-01 -9.476442358015313427e-01 -9.375449468181742407e-01 -9.046127892816244742e-01 -8.543401682197064861e-01 -8.136582599324656551e-01 -7.971493105071315588e-01 -7.334505900625359898e-01 -6.919997506587024505e-01 -6.637795010047714550e-01 -5.888703539277132526e-01 -5.739465365992147960e-01 -5.098102278207039539e-01 -4.616522783519052542e-01 -4.283866439271780124e-01 -3.590513902927595646e-01 -3.479389859733243440e-01 -2.755302843007103597e-01 -2.743334129310114888e-01 -2.264761197200614307e-01 -2.239892805863238634e-01 2.239892805863238634e-01 2.264761197200613196e-01 2.743334129310096570e-01 2.755302843007093050e-01 3.479389859733250101e-01 3.590513902927603418e-01 4.283866439271770132e-01 4.616522783519055317e-01 5.098102278207047311e-01 5.739465365992140189e-01 5.888703539277141408e-01 6.637795010047731203e-01 6.919997506587015623e-01 7.334505900625354347e-01 7.971493105071315588e-01 8.136582599324690968e-01 8.543401682197053759e-01 9.046127892816245852e-01 9.375449468181735746e-01 9.476442358015323419e-01 9.831786846441722405e-01 1.011016012793000352e+00 1.031005204072116932e+00 1.043040498977912733e+00 1.062651354722875308e+00 1.188159756968485414e+00 1.313359568833157853e+00 1.437605614038873769e+00 1.560296367465209944e+00 1.680862357735545709e+00 1.798760022210955434e+00 1.913468620514519714e+00 2.024488924700059922e+00 2.131342967414661782e+00 2.233574428178877191e+00 2.330749403019141575e+00 2.422457397333545259e+00 2.508312437954761442e+00 2.587954234635918560e+00 2.661049342726754308e+00 2.727292292732866663e+00 2.786406661706299470e+00 2.838146067745460854e+00 2.882295073344148140e+00 2.918669986578631192e+00 2.947119551572385809e+00 2.967525521597467630e+00 2.979803109734749711e+00
-2.982016699649851166e+00 -2.969734558105903588e+00 -2.949320935519452291e+00 -2.920860521522225639e+00 -2.884471422606579072e+00 -2.840304707167629950e+00 -2.788543826472508869e+00 -2.729403916282295395e+00 -2.663130985274329454e+00 -2.590000998140059352e+00 -2.510318863417551949e+00 -2.424417338988354320e+00 -2.332655872083458704e+00 -2.235419396168835338e+00 -2.133117115132420416e+00 -2.026181317282390815e+00 -1.915066280345129268e+00 -1.800247358353320060e+00 -1.682220389956565532e+00 -1.561501649867008457e+00 -1.438628708763554531e+00 -1.314162827482484364e+00 -1.188694004053513442e+00 -1.062850769392221562e+00 -1.036694968784158677e+00 -1.024624861374963336e+00 -1.004576054209314284e+00 -9.766517446390402535e-01 -9.409989902427147168e-01 -9.373188737036165508e-01 -8.978121021863744167e-01 -8.473385010000419326e-01 -8.128775656659262827e-01 -7.898889384115787005e-01 -7.258558588048722449e-01 -6.904730804459831006e-01 -6.557477992015118273e-01 -5.802575153356709370e-01 -5.713772542826934808e-01 -5.004067112851783294e-01 -4.575589337945973889e-01 -4.178809385504774765e-01 -3.526339832430269716e-01 -3.358815079859314157e-01 -2.643972157505183884e-01 -2.614405390216116287e-01 -2.107987393995923997e-01 -2.098916420355833590e-01 2.098916420355846635e-01 2.107987393995935654e-01 2.614405390216116287e-01 2.643972157505181664e-01 3.358815079859315822e-01 3.526339832430265830e-01 4.178809385504787532e-01 4.575589337945970003e-01 5.004067112851778854e-01 5.713772542826950351e-01 5.802575153356714921e-01 6.557477992015130486e-01 6.904730804459815463e-01 7.258558588048709126e-01 7.898889384115783674e-01 8.128775656659265048e-01 8.473385010000418216e-01 8.978121021863748608e-01 9.373188737036178830e-01 9.409989902427147168e-01 9.766517446390400314e-01 1.004576054209314284e+00 1.024624861374963558e+00 1.036694968784158677e+00 1.062850769392220451e+00 1.188694004053514330e+00 1.314162827482484808e+00 1.438628708763554087e+00 1.561501649867007790e+00 1.682220389956565532e+00 1.800247358353320726e+00 1.915066280345129490e+00 2.026181317282391259e+00 2.133117115132419972e+00 2.235419396168835782e+00 2.332655872083458704e+00 2.424417338988354764e+00 2.510318863417551061e+00 2.590000998140058464e+00 2.663130985274329010e+00 2.729403916282294507e+00 2.788543826472509313e+00 2.840304707167629950e+00 2.884471422606577740e+00 2.920860521522224751e+00 2.949320935519451403e+00 2.969734558105901367e+00 2.982016699649852942e+00
-2.984067052285329424e+00 -2.971780690090114696e+00 -2.951359974263616959e+00 -2.922889504391356308e+00 -2.886487257171492349e+00 -2.842304127482939702e+00 -2.790523343871807782e+00 -2.731359762855937401e+00 -2.665059047738957076e+00 -2.591896739175164388e+00 -2.512177226663419916e+00 -2.426232632668239741e+00 -2.334421624474377843e+00 -2.237128173661073749e+00 -2.134760290015561779e+00 -2.027748767084829762e+00 -1.916545992577620039e+00 -1.801624902276614648e+00 -1.683478197804417986e+00 -1.562618019072281150e+00 -1.439576385600039199e+00 -1.314906945154053375e+00 -1.189188993608625955e+00 -1.063035577277091859e+00 -1.030778289817036120e+00 -1.018675111192788973e+00 -9.985696428886429166e-01 -9.705626005634118147e-01 -9.371092734797852319e-01 -9.347971981442962930e-01 -8.914620840419151815e-01 -8.407964526218232315e-01 -8.121532549438209569e-01 -7.830990480735228187e-01 -7.187444918427519092e-01 -6.890549597404845850e-01 -6.482141929773529432e-01 -5.721583364482275558e-01 -5.689853762734580211e-01 -4.915297777982138294e-01 -4.537317565514400464e-01 -4.079014287247369475e-01 -3.465794628085319684e-01 -3.243051013885078215e-01 -2.548414221658468204e-01 -2.476656748268560859e-01 -1.959204375403133525e-01 -1.951455267809424077e-01 1.951455267809414362e-01 1.959204375403122977e-01 2.476656748268563357e-01 2.548414221658477641e-01 3.243051013885071554e-01 3.465794628085321349e-01 4.079014287247367254e-01 4.537317565514419337e-01 4.915297777982137184e-01 5.689853762734589093e-01 5.721583364482284439e-01 6.482141929773527211e-01 6.890549597404840299e-01 7.187444918427511320e-01 7.830990480735232628e-01 8.121532549438214010e-01 8.407964526218221213e-01 8.914620840419149594e-01 9.347971981442962930e-01 9.371092734797874524e-01 9.705626005634104825e-01 9.985696428886421394e-01 1.018675111192787197e+00 1.030778289817035676e+00 1.063035577277092303e+00 1.189188993608624179e+00 1.314906945154052931e+00 1.439576385600039421e+00 1.562618019072281594e+00 1.683478197804418652e+00 1.801624902276615980e+00 1.916545992577620483e+00 2.027748767084829762e+00 2.134760290015563111e+00 2.237128173661075081e+00 2.334421624474376511e+00 2.426232632668239297e+00 2.512177226663421692e+00 2.591896739175163056e+00 2.665059047738959297e+00 2.731359762855936513e+00 2.790523343871806006e+00 2.842304127482940146e+00 2.886487257171491905e+00 2.922889504391354976e+00 2.951359974263615182e+00 2.971780690090113808e+00 2.984067052285327648e+00
-2.985953998509133012e+00 -2.973663749467292838e+00 -2.953236501465825281e+00 -2.924756771277261969e+00 -2.888342416234594534e+00 -2.844144171647823516e+00 -2.792345061252387239e+00 -2.733159684789973287e+00 -2.666833387993730042e+00 -2.593641321636525277e+00 -2.513887398010487217e+00 -2.427903155403296154e+00 -2.336046544078040910e+00 -2.238700651355846727e+00 -2.136272389302652286e+00 -2.029191177323227624e+00 -1.917907665513484128e+00 -1.802892566129573382e+00 -1.684635695755986040e+00 -1.563645390352454312e+00 -1.440448559794935024e+00 -1.315591838748432663e+00 -1.189644652577779294e+00 -1.063205740407081157e+00 -1.025299358275577610e+00 -1.013165019757517715e+00 -9.930061408641833731e-01 -9.649210565436791009e-01 -9.369162089344412747e-01 -9.290492850500088329e-01 -8.855740123064946845e-01 -8.347264619828101972e-01 -8.114856576852331749e-01 -7.767936731725345600e-01 -7.121327496832713377e-01 -6.877464109509000556e-01 -6.411981294605175741e-01 -5.667737423125893681e-01 -5.645969626712331602e-01 -4.832106975940632654e-01 -4.501784908923976980e-01 -3.984902009715104998e-01 -3.409086961463539400e-01 -3.132661133822958188e-01 -2.457129096109003930e-01 -2.342649376622616408e-01 -1.821086106584166586e-01 -1.795271703955524933e-01 1.795271703955525489e-01 1.821086106584168252e-01 2.342649376622619461e-01 2.457129096109006705e-01 3.132661133822959854e-01 3.409086961463526633e-01 3.984902009715111104e-01 4.501784908923982531e-01 4.832106975940634319e-01 5.645969626712344924e-01 5.667737423125908114e-01 6.411981294605177961e-01 6.877464109508968360e-01 7.121327496832716708e-01 7.767936731725340049e-01 8.114856576852322867e-01 8.347264619828103083e-01 8.855740123064956837e-01 9.290492850500090549e-01 9.369162089344391653e-01 9.649210565436784348e-01 9.930061408641837062e-01 1.013165019757519048e+00 1.025299358275579387e+00 1.063205740407082711e+00 1.189644652577779960e+00 1.315591838748432219e+00 1.440448559794936134e+00 1.563645390352455200e+00 1.684635695755985596e+00 1.802892566129574270e+00 1.917907665513485016e+00 2.029191177323227180e+00 2.136272389302654506e+00 2.238700651355845839e+00 2.336046544078040021e+00 2.427903155403297042e+00 2.513887398010487217e+00 2.593641321636524832e+00 2.666833387993730042e+00 2.733159684789971067e+00 2.792345061252386795e+00 2.844144171647823516e+00 2.888342416234593202e+00 2.924756771277262857e+00 2.953236501465825725e+00 2.973663749467291062e+00 2.985953998509132123e+00
-2.987677382771951162e+00 -2.975383581652237819e+00 -2.954950364143179353e+00 -2.926462171430147752e+00 -2.890036751898650280e+00 -2.845824695220548151e+00 -2.794008838207772349e+00 -2.734803546260973217e+00 -2.668453875302583267e+00 -2.595234620321344998e+00 -2.515449258157416601e+00 -2.429428794059581342e+00 -2.337530524060802861e+00 -2.240136728682145861e+00 -2.137653318433317740e+00 -2.030508458934418670e+00 -1.919151214770319358e+00 -1.804050269076170832e+00 -1.685692805129527239e+00 -1.564583685773596855e+00 -1.441245153408374557e+00 -1.316217431854389774e+00 -1.190060913772316820e+00 -1.063361223837010261e+00 -1.020266588576691724e+00 -1.008103166442014142e+00 -9.878944148208211873e-01 -9.597364094801753565e-01 -9.367397379413930913e-01 -9.237651542177411912e-01 -8.801586246034189820e-01 -8.291404099739597688e-01 -8.108750788790718422e-01 -7.709862752348480841e-01 -7.060363219213332542e-01 -6.865483843400680408e-01 -6.347185297513066038e-01 -5.647450187183521431e-01 -5.575971751800922194e-01 -4.754808564819718031e-01 -4.469065569487028489e-01 -3.896908331656021574e-01 -3.356425677085790871e-01 -3.028261893958254514e-01 -2.370634210521073426e-01 -2.213099015087034993e-01 -1.684991820660541317e-01 -1.639580349736879106e-01 1.639580349736884102e-01 1.684991820660551309e-01 2.213099015087034993e-01 2.370634210521079255e-01 3.028261893958252293e-01 3.356425677085798087e-01 3.896908331656016022e-01 4.469065569487032374e-01 4.754808564819718031e-01 5.575971751800929965e-01 5.647450187183530312e-01 6.347185297513057156e-01 6.865483843400668196e-01 7.060363219213322550e-01 7.709862752348479731e-01 8.108750788790729525e-01 8.291404099739592137e-01 8.801586246034193151e-01 9.237651542177409691e-01 9.367397379413930913e-01 9.597364094801749124e-01 9.878944148208207432e-01 1.008103166442014587e+00 1.020266588576691946e+00 1.063361223837009151e+00 1.190060913772313711e+00 1.316217431854390663e+00 1.441245153408374780e+00 1.564583685773596633e+00 1.685692805129528127e+00 1.804050269076168611e+00 1.919151214770318914e+00 2.030508458934417337e+00 2.137653318433315075e+00 2.240136728682144529e+00 2.337530524060801529e+00 2.429428794059581342e+00 2.515449258157414825e+00 2.595234620321343666e+00 2.668453875302580602e+00 2.734803546260972773e+00 2.794008838207772794e+00 2.845824695220547706e+00 2.890036751898650280e+00 2.926462171430147308e+00 2.954950364143180686e+00 2.975383581652236931e+00 2.987677382771950718e+00
-2.989237063093990621e+00 -2.976940045544459235e+00 -2.956501422656506950e+00 -2.928005567247461638e+00 -2.891570129162631453e+00 -2.847345566351470403e+00 -2.795514546568389935e+00 -2.736291223278948248e+00 -2.669920390315003722e+00 -2.596676520925242482e+00 -2.516862698181837388e+00 -2.430809445339467523e+00 -2.338873466871404183e+00 -2.241436313801485447e+00 -2.138902991053196256e+00 -2.031700530581659336e+00 -1.920276563286767546e+00 -1.805097937298816291e+00 -1.686649454084746980e+00 -1.565432834192254763e+00 -1.441966095305608597e+00 -1.316783654738758136e+00 -1.190437715865222623e+00 -1.063501995650046217e+00 -1.015687863429604265e+00 -1.003497592119621640e+00 -9.832427814197989280e-01 -9.550173897167701931e-01 -9.365799134334581444e-01 -9.189541205121315448e-01 -8.752260428995121133e-01 -8.240495296761419786e-01 -8.103217982266852637e-01 -7.656896333689615641e-01 -7.004701862818683011e-01 -6.854617557312473464e-01 -6.287936006351452223e-01 -5.629016862467397520e-01 -5.511821283698867813e-01 -4.683713812083880046e-01 -4.439229911431046838e-01 -3.815479030661931836e-01 -3.308017314934840747e-01 -2.930520693439150892e-01 -2.289495047260243221e-01 -2.088869961928239427e-01 -1.551492185055500239e-01 -1.484580515528333422e-01 1.484580515528336475e-01 1.551492185055502182e-01 2.088869961928236096e-01 2.289495047260240446e-01 2.930520693439144786e-01 3.308017314934839637e-01 3.815479030661932947e-01 4.439229911431044617e-01 4.683713812083885042e-01 5.511821283698862262e-01 5.629016862467389748e-01 6.287936006351447782e-01 6.854617557312455700e-01 7.004701862818690783e-01 7.656896333689618972e-01 8.103217982266853747e-01 8.240495296761418675e-01 8.752260428995124464e-01 9.189541205121315448e-01 9.365799134334584775e-01 9.550173897167694159e-01 9.832427814197988170e-01 1.003497592119621862e+00 1.015687863429604265e+00 1.063501995650046439e+00 1.190437715865222845e+00 1.316783654738757692e+00 1.441966095305607487e+00 1.565432834192254319e+00 1.686649454084746980e+00 1.805097937298815625e+00 1.920276563286766880e+00 2.031700530581660225e+00 2.138902991053195812e+00 2.241436313801485891e+00 2.338873466871405959e+00 2.430809445339466635e+00 2.516862698181836500e+00 2.596676520925241594e+00 2.669920390315001946e+00 2.736291223278950024e+00 2.795514546568389047e+00 2.847345566351469515e+00 2.891570129162632785e+00 2.928005567247460750e+00 2.956501422656506950e+00 2.976940045544460123e+00 2.989237063093991953e+00
-2.990632911052964804e+00 -2.978333013516418326e+00 -2.957889550699073222e+00 -2.929386834263231876e+00 -2.892942425911899651e+00 -2.848706665774204172e+00 -2.796862070393904887e+00 -2.737622603681054478e+00 -2.671232825061253813e+00 -2.597966920039128436e+00 -2.518127619538929274e+00 -2.432045015781973518e+00 -2.340075284242986164e+00 -2.242599323611369933e+00 -2.140021329018463980e+00 -2.032767318659589595e+00 -1.921283641327027780e+00 -1.806035504001282099e+00 -1.687505577622885333e+00 -1.566192771251681881e+00 -1.442611321149364301e+00 -1.317290444337205990e+00 -1.190775003385910580e+00 -1.063628026960538708e+00 -1.011570485245519624e+00 -9.993557488473926442e-01 -9.790589539191795199e-01 -9.507721029451783323e-01 -9.364367833776526817e-01 -9.146248454042786857e-01 -8.707856985300832520e-01 -8.194643168722236526e-01 -8.098260698119200685e-01 -7.609157332166770482e-01 -6.954484645211651550e-01 -6.844873243641621530e-01 -6.234406378369460322e-01 -5.612460284777179842e-01 -5.453740659847319261e-01 -4.619127098237117424e-01 -4.412343863658123033e-01 -3.741063491099567151e-01 -3.264063296186437979e-01 -2.840150311384410098e-01 -2.214321504243857430e-01 -1.971002122292428438e-01 -1.421356010311223828e-01 -1.330558800886415816e-01 1.330558800886416926e-01 1.421356010311226048e-01 1.971002122292431491e-01 2.214321504243867977e-01 2.840150311384407877e-01 3.264063296186450747e-01 3.741063491099568261e-01 4.412343863658118592e-01 4.619127098237123530e-01 5.453740659847312600e-01 5.612460284777182062e-01 6.234406378369464763e-01 6.844873243641617089e-01 6.954484645211648219e-01 7.609157332166773813e-01 8.098260698119231771e-01 8.194643168722239857e-01 8.707856985300838071e-01 9.146248454042791298e-01 9.364367833776533478e-01 9.507721029451781103e-01 9.790589539191799640e-01 9.993557488473929773e-01 1.011570485245520068e+00 1.063628026960539819e+00 1.190775003385912800e+00 1.317290444337205990e+00 1.442611321149363635e+00 1.566192771251681659e+00 1.687505577622885333e+00 1.806035504001281211e+00 1.921283641327028446e+00 2.032767318659588707e+00 2.140021329018463092e+00 2.242599323611369933e+00 2.340075284242987053e+00 2.432045015781970854e+00 2.518127619538928386e+00 2.597966920039128880e+00 2.671232825061254257e+00 2.737622603681052702e+00 2.796862070393903998e+00 2.848706665774203284e+00 2.892942425911899651e+00 2.929386834263230543e+00 2.957889550699074110e+00 2.978333013516415662e+00 2.990632911052964360e+00
-2.991864811773315314e+00 -2.979562371403005727e+00 -2.959114635286461237e+00 -2.930605861138517287e+00 -2.894153532909359949e+00 -2.849907886797699685e+00 -2.798051305966370084e+00 -2.738797587125938016e+00 -2.672391082948086805e+00 -2.599105725146392043e+00 -2.519243934060184653e+00 -2.433135421763098272e+00 -2.341135897194919657e+00 -2.243625683748437183e+00 -2.141008262399942019e+00 -2.033708757298720471e+00 -1.922172386484939155e+00 -1.806862909411356632e+00 -1.688261117586809412e+00 -1.566863439378450629e+00 -1.443180773392975347e+00 -1.317737744245933040e+00 -1.191072726715483032e+00 -1.063739291916585117e+00 -1.007921129536243354e+00 -9.956844515585347999e-01 -9.753499908328103762e-01 -9.470079741766350701e-01 -9.363103907526891811e-01 -9.107852740465769426e-01 -8.668462592404597711e-01 -8.153944423497295757e-01 -8.093881217995980704e-01 -7.566756570653220271e-01 -6.909842778740542535e-01 -6.836258109133728222e-01 -6.186758246734581634e-01 -5.597801208502964920e-01 -5.401940214723588429e-01 -4.561341136643158878e-01 -4.388468329289496594e-01 -3.674106792604301397e-01 -3.224756818242257017e-01 -2.757898754470525793e-01 -2.145760134503872929e-01 -1.860736484566055116e-01 -1.295634058911585840e-01 -1.177944375730592130e-01 1.177944375730599069e-01 1.295634058911593611e-01 1.860736484566059279e-01 2.145760134503875427e-01 2.757898754470536895e-01 3.224756818242257572e-01 3.674106792604304172e-01 4.388468329289489933e-01 4.561341136643166094e-01 5.401940214723586209e-01 5.597801208502972692e-01 6.186758246734578304e-01 6.836258109133727112e-01 6.909842778740545866e-01 7.566756570653221381e-01 8.093881217995969601e-01 8.153944423497291316e-01 8.668462592404596601e-01 9.107852740465764985e-01 9.363103907526888481e-01 9.470079741766357362e-01 9.753499908328108203e-01 9.956844515585356881e-01 1.007921129536244020e+00 1.063739291916585339e+00 1.191072726715483476e+00 1.317737744245930376e+00 1.443180773392976679e+00 1.566863439378449518e+00 1.688261117586809190e+00 1.806862909411357299e+00 1.922172386484938933e+00 2.033708757298720471e+00 2.141008262399942019e+00 2.243625683748437627e+00 2.341135897194920990e+00 2.433135421763098716e+00 2.519243934060185541e+00 2.599105725146391599e+00 2.672391082948089469e+00 2.738797587125938016e+00 2.798051305966370084e+00 2.849907886797701018e+00 2.894153532909360393e+00 2.930605861138516843e+00 2.959114635286461237e+00 2.979562371403004839e+00 2.991864811773315758e+00
-2.992932663916607172e+00 -2.980628018492144538e+00 -2.960176576747528099e+00 -2.931662549652874095e+00 -2.895203353787614731e+00 -2.850949135299180703e+00 -2.799082161784117062e+00 -2.739816085088744302e+00 -2.673395078754945864e+00 -2.600092854620425609e+00 -2.520211563952312606e+00 -2.434080589496138813e+00 -2.342055236034467303e+00 -2.244515328591282888e+00 -2.141863729486753520e+00 -2.034524788369456161e+00 -1.922942743687633405e+00 -1.807580100783226174e+00 -1.688916022661114402e+00 -1.567444787779452620e+00 -1.443674401274264163e+00 -1.318125504714239060e+00 -1.191330842082503949e+00 -1.063835767702320689e+00 -1.004745800963618763e+00 -9.924898324596135302e-01 -9.721222473842325851e-01 -9.437316946337900303e-01 -9.362007735287707355e-01 -9.074425754221442375e-01 -8.634155594658743382e-01 -8.118486675587304191e-01 -8.090081561632936902e-01 -7.529794772310096640e-01 -6.870896050577504077e-01 -6.828778556807625355e-01 -6.145140306583187773e-01 -5.585058204671814464e-01 -5.356615097751159515e-01 -4.510631819654012942e-01 -4.367658614127979955e-01 -3.615040355691920282e-01 -3.190279531985003580e-01 -2.684533551541263274e-01 -2.084481187423725124e-01 -1.759532512455097009e-01 -1.175779061320539470e-01 -1.027410557999026697e-01 1.027410557999032942e-01 1.175779061320545854e-01 1.759532512455097009e-01 2.084481187423729565e-01 2.684533551541269381e-01 3.190279531985003025e-01 3.615040355691928609e-01 4.367658614127959416e-01 4.510631819654000729e-01 5.356615097751157295e-01 5.585058204671832227e-01 6.145140306583182221e-01 6.828778556807613143e-01 6.870896050577504077e-01 7.529794772310103301e-01 8.090081561632908036e-01 8.118486675587305301e-01 8.634155594658735611e-01 9.074425754221434604e-01 9.362007735287712906e-01 9.437316946337908075e-01 9.721222473842348055e-01 9.924898324596137522e-01 1.004745800963619207e+00 1.063835767702322466e+00 1.191330842082503283e+00 1.318125504714239726e+00 1.443674401274263053e+00 1.567444787779452398e+00 1.688916022661114846e+00 1.807580100783225063e+00 1.922942743687633183e+00 2.034524788369456161e+00 2.141863729486753520e+00 2.244515328591282888e+00 2.342055236034467747e+00 2.434080589496138369e+00 2.520211563952313050e+00 2.600092854620426053e+00 2.673395078754944976e+00 2.739816085088743414e+00 2.799082161784118394e+00 2.850949135299179371e+00 2.895203353787616063e+00 2.931662549652874539e+00 2.960176576747527655e+00 2.980628018492143649e+00 2.992932663916607616e+00
-2.993836379673109338e+00 -2.981529867516559573e+00 -2.961075288716502829e+00 -2.932556814696906322e+00 -2.896091805042068756e+00 -2.851830329717963686e+00 -2.799954558556408291e+00 -2.740678020856705199e+00 -2.674244738630643603e+00 -2.600928237722469838e+00 -2.521030441796300980e+00 -2.434880455031974478e+00 -2.342833240358245028e+00 -2.245268201262955010e+00 -2.142587676789579731e+00 -2.035215361485638752e+00 -1.923594665198766540e+00 -1.808187032399580785e+00 -1.689470248372215488e+00 -1.567936772439259663e+00 -1.444092160810139802e+00 -1.318453682638003999e+00 -1.191549311559265689e+00 -1.063917434539930928e+00 -1.002049792694352792e+00 -9.897772988217137247e-01 -9.693813305075380526e-01 -9.409491724149058323e-01 -9.361079646497123541e-01 -9.046030865744391081e-01 -8.605005350908530026e-01 -8.088347652358474082e-01 -8.086863484431863203e-01 -7.498361549265790682e-01 -6.837751460793899394e-01 -6.822440169731117665e-01 -6.109686151857668390e-01 -5.574247567851867702e-01 -5.317942192896257803e-01 -4.467252846995604654e-01 -4.349963885659255958e-01 -3.564271373531421316e-01 -3.160798101565245322e-01 -2.620819882635040399e-01 -2.031159639632774405e-01 -1.669066493109318261e-01 -1.063810299356415662e-01 -8.800722362136680077e-02 8.800722362136717547e-02 1.063810299356417743e-01 1.669066493109314930e-01 2.031159639632769687e-01 2.620819882635038733e-01 3.160798101565257534e-01 3.564271373531419651e-01 4.349963885659239859e-01 4.467252846995595217e-01 5.317942192896266684e-01 5.574247567851873253e-01 6.109686151857681713e-01 6.822440169731104342e-01 6.837751460793902725e-01 7.498361549265776249e-01 8.086863484431869864e-01 8.088347652358474082e-01 8.605005350908528916e-01 9.046030865744383309e-01 9.361079646497143525e-01 9.409491724149050551e-01 9.693813305075373865e-01 9.897772988217137247e-01 1.002049792694351460e+00 1.063917434539930484e+00 1.191549311559266799e+00 1.318453682638004221e+00 1.444092160810140024e+00 1.567936772439258108e+00 1.689470248372217043e+00 1.808187032399581007e+00 1.923594665198764098e+00 2.035215361485638308e+00 2.142587676789579731e+00 2.245268201262955454e+00 2.342833240358245472e+00 2.434880455031974478e+00 2.521030441796301425e+00 2.600928237722470282e+00 2.674244738630644047e+00 2.740678020856704755e+00 2.799954558556407402e+00 2.851830329717963242e+00 2.896091805042068756e+00 2.932556814696904546e+00 2.961075288716502829e+00 2.981529867516557797e+00 2.993836379673108894e+00
-2.994575884754505868e+00 -2.982267844646661725e+00 -2.961810698126142505e+00 -2.933288584265796306e+00 -2.896818816024976151e+00 -2.852551401050124280e+00 -2.800668429198817311e+00 -2.741383329525361567e+00 -2.674940000090507031e+00 -2.601611814599743777e+00 -2.521700510546616592e+00 -2.435534964259341795e+00 -2.343469859053513904e+00 -2.245884253633126715e+00 -2.143180059043462649e+00 -2.035780434007621764e+00 -1.924128110621309284e+00 -1.808683665573439070e+00 -1.689923757088445999e+00 -1.568339356117853134e+00 -1.444434014791973864e+00 -1.318722241554035168e+00 -1.191728103058570243e+00 -1.063984275691394643e+00 -9.998376496910651445e-01 -9.875514948308676821e-01 -9.671320581232030200e-01 -9.386654877588269663e-01 -9.360319920174265951e-01 -9.022722619007443878e-01 -8.581071639124607797e-01 -8.084228475347311482e-01 -8.063594466018033646e-01 -7.472534468589223655e-01 -6.817247696747029684e-01 -6.810501952171894580e-01 -6.080512418038057643e-01 -5.565383233006199193e-01 -5.286077139452752816e-01 -4.431430335195052361e-01 -4.335426674324855401e-01 -3.522171433604147639e-01 -3.136460772136848707e-01 -2.567492618441558072e-01 -1.986450020578450215e-01 -1.591195048799211031e-01 -9.625161519783423381e-02 -7.378931866062388156e-02 7.378931866062388156e-02 9.625161519783399788e-02 1.591195048799217970e-01 1.986450020578459652e-01 2.567492618441564733e-01 3.136460772136840935e-01 3.522171433604152635e-01 4.335426674324855401e-01 4.431430335195057357e-01 5.286077139452753926e-01 5.565383233006203634e-01 6.080512418038050981e-01 6.810501952171896800e-01 6.817247696747024133e-01 7.472534468589226986e-01 8.063594466018044749e-01 8.084228475347337017e-01 8.581071639124608907e-01 9.022722619007441658e-01 9.360319920174264841e-01 9.386654877588268553e-01 9.671320581232029090e-01 9.875514948308674601e-01 9.998376496910653666e-01 1.063984275691395087e+00 1.191728103058570021e+00 1.318722241554034280e+00 1.444434014791972309e+00 1.568339356117852246e+00 1.689923757088446443e+00 1.808683665573439514e+00 1.924128110621309062e+00 2.035780434007620876e+00 2.143180059043462204e+00 2.245884253633126715e+00 2.343469859053515236e+00 2.435534964259340462e+00 2.521700510546616592e+00 2.601611814599745554e+00 2.674940000090505698e+00 2.741383329525364232e+00 2.800668429198816867e+00 2.852551401050121616e+00 2.896818816024973930e+00 2.933288584265796750e+00 2.961810698126141173e+00 2.982267844646660837e+00 2.994575884754505424e+00
-2.995151118387772815e+00 -2.982841889484554532e+00 -2.962382745201971534e+00 -2.933857799453891246e+00 -2.897384328940434628e+00 -2.853112292843999143e+00 -2.801223718829355391e+00 -2.741931957995384028e+00 -2.675480812013961707e+00 -2.602143536283899383e+00 -2.522221723530531978e+00 -2.436044072905052538e+00 -2.343965050299263275e+00 -2.246363446319919355e+00 -2.143640839210188442e+00 -2.036219971044874288e+00 -1.924543046899920062e+00 -1.809069968649701154e+00 -1.690276518020133567e+00 -1.568652508348719721e+00 -1.444699932781660312e+00 -1.318931151635295507e+00 -1.191867190330974102e+00 -1.064036277459968094e+00 -9.981131365298533398e-01 -9.858162681211580791e-01 -9.653784233727805697e-01 -9.368848536918136238e-01 -9.359728784787457734e-01 -9.004546284417722646e-01 -8.562404129760318172e-01 -8.082177755087389670e-01 -8.044282966820387459e-01 -7.452378217493379475e-01 -6.813205040238557997e-01 -6.789225265335413484e-01 -6.057717087319726135e-01 -5.558476703297294819e-01 -5.261151561057615389e-01 -4.403357641059652550e-01 -4.324082428491693997e-01 -3.489064908322075387e-01 -3.117394090473573076e-01 -2.525223380464312606e-01 -1.950955855074681111e-01 -1.527865661143315568e-01 -8.756380611014662196e-02 -6.045716297238983711e-02 6.045716297238967057e-02 8.756380611014648319e-02 1.527865661143319176e-01 1.950955855074672785e-01 2.525223380464313716e-01 3.117394090473566415e-01 3.489064908322074277e-01 4.324082428491692887e-01 4.403357641059653105e-01 5.261151561057613169e-01 5.558476703297300370e-01 6.057717087319727245e-01 6.789225265335410153e-01 6.813205040238550225e-01 7.452378217493385026e-01 8.044282966820393010e-01 8.082177755087395221e-01 8.562404129760314841e-01 9.004546284417717095e-01 9.359728784787483269e-01 9.368848536918132908e-01 9.653784233727804587e-01 9.858162681211569689e-01 9.981131365298527847e-01 1.064036277459967428e+00 1.191867190330973880e+00 1.318931151635295507e+00 1.444699932781661866e+00 1.568652508348720165e+00 1.690276518020133123e+00 1.809069968649700932e+00 1.924543046899918286e+00 2.036219971044874288e+00 2.143640839210187998e+00 2.246363446319919799e+00 2.343965050299263275e+00 2.436044072905050761e+00 2.522221723530531534e+00 2.602143536283900715e+00 2.675480812013964371e+00 2.741931957995383140e+00 2.801223718829356280e+00 2.853112292844000031e+00 2.897384328940437292e+00 2.933857799453890802e+00 2.962382745201971534e+00 2.982841889484555864e+00 2.995151118387772371e+00
-2.995562033310171124e+00 -2.983251955059156302e+00 -2.962791383457591632e+00 -2.934264414450256098e+00 -2.897788298840300314e+00 -2.853512961196526199e+00 -2.801620384765303395e+00 -2.742323864969968383e+00 -2.675867134642580858e+00 -2.602523364689738994e+00 -2.522594044447588502e+00 -2.436407746534201113e+00 -2.344318781567103382e+00 -2.246705748691427473e+00 -2.143969988480235678e+00 -2.036533945458109063e+00 -1.924839448322876123e+00 -1.809345917006415894e+00 -1.690528507219677845e+00 -1.568876205437287341e+00 -1.444889891108434465e+00 -1.319080389687013133e+00 -1.191966552962562487e+00 -1.064073429191374043e+00 -9.968792102775653197e-01 -9.845746415543322749e-01 -9.641235644322444509e-01 -9.359306418146403628e-01 -9.356105827663838692e-01 -8.991537480186908571e-01 -8.549041938570294263e-01 -8.080712274634470615e-01 -8.030457191856835708e-01 -7.437943888322020580e-01 -6.810315246010889556e-01 -6.773982951183703527e-01 -6.041378011415328153e-01 -5.553536989729861428e-01 -5.243270611470217668e-01 -4.383190651965264140e-01 -4.315959133788627722e-01 -3.465217839631511976e-01 -3.103699933967061786e-01 -2.494584994976806747e-01 -1.925195874890248682e-01 -1.480961539366383584e-01 -8.078649448642910569e-02 -4.874759515594354053e-02 4.874759515594399156e-02 8.078649448642910569e-02 1.480961539366374979e-01 1.925195874890240910e-01 2.494584994976802306e-01 3.103699933967051794e-01 3.465217839631510310e-01 4.315959133788624391e-01 4.383190651965262474e-01 5.243270611470209897e-01 5.553536989729862539e-01 6.041378011415333704e-01 6.773982951183713519e-01 6.810315246010902879e-01 7.437943888322020580e-01 8.030457191856842369e-01 8.080712274634478387e-01 8.549041938570296484e-01 8.991537480186923004e-01 9.356105827663839802e-01 9.359306418146389195e-01 9.641235644322458942e-01 9.845746415543343844e-01 9.968792102775669850e-01 1.064073429191376263e+00 1.191966552962562709e+00 1.319080389687011579e+00 1.444889891108435354e+00 1.568876205437286231e+00 1.690528507219676957e+00 1.809345917006413895e+00 1.924839448322876567e+00 2.036533945458107731e+00 2.143969988480235234e+00 2.246705748691426585e+00 2.344318781567101606e+00 2.436407746534198893e+00 2.522594044447588946e+00 2.602523364689738994e+00 2.675867134642580414e+00 2.742323864969969716e+00 2.801620384765304284e+00 2.853512961196525755e+00 2.897788298840300758e+00 2.934264414450255209e+00 2.962791383457590744e+00 2.983251955059156746e+00 2.995562033310170236e+00
-2.995808595765368398e+00 -2.983498007822388942e+00 -2.963036579691026517e+00 -2.934508396535247421e+00 -2.898030693621012510e+00 -2.853753374750399807e+00 -2.801858396520745309e+00 -2.742559020952833659e+00 -2.676098939578570590e+00 -2.602751272614253875e+00 -2.522817447369183341e+00 -2.436625960550311554e+00 -2.344531029621974128e+00 -2.246911138866876545e+00 -2.144167486274293211e+00 -2.036722337860936261e+00 -1.925017296523588772e+00 -1.809511493055768527e+00 -1.690679707581605129e+00 -1.569010430459722105e+00 -1.445003872866371886e+00 -1.319169939143653325e+00 -1.192026176373219837e+00 -1.064095723274750105e+00 -9.961379988893676041e-01 -9.838287907334035687e-01 -9.633697404408069209e-01 -9.359052947318131643e-01 -9.348450605087902376e-01 -8.983721869594674114e-01 -8.541013268293239369e-01 -8.079832714089946188e-01 -8.022148922085198253e-01 -7.429268401614885775e-01 -6.808580495353313555e-01 -6.764819569478743855e-01 -6.031551702746240640e-01 -5.550570563388113055e-01 -5.232510940104705410e-01 -4.371043795924374198e-01 -4.311077006285513602e-01 -3.450828125378088140e-01 -3.095453002312282820e-01 -2.476016926652524486e-01 -1.909570513330564046e-01 -1.452087225993870245e-01 -7.643145685079816287e-02 -4.011181241157671384e-02 4.011181241157697058e-02 7.643145685079873186e-02 1.452087225993868025e-01 1.909570513330566266e-01 2.476016926652525041e-01 3.095453002312277269e-01 3.450828125378097022e-01 4.311077006285489177e-01 4.371043795924361985e-01 5.232510940104704300e-01 5.550570563388123047e-01 6.031551702746249521e-01 6.764819569478744965e-01 6.808580495353321327e-01 7.429268401614884665e-01 8.022148922085192702e-01 8.079832714089933976e-01 8.541013268293231597e-01 8.983721869594680776e-01 9.348450605087897936e-01 9.359052947318138305e-01 9.633697404408056997e-01 9.838287907334036797e-01 9.961379988893680482e-01 1.064095723274749883e+00 1.192026176373219837e+00 1.319169939143652437e+00 1.445003872866374328e+00 1.569010430459721661e+00 1.690679707581604241e+00 1.809511493055769193e+00 1.925017296523590105e+00 2.036722337860936705e+00 2.144167486274293655e+00 2.246911138866876545e+00 2.344531029621973683e+00 2.436625960550312442e+00 2.522817447369184674e+00 2.602751272614253875e+00 2.676098939578572811e+00 2.742559020952832771e+00 2.801858396520745753e+00 2.853753374750401139e+00 2.898030693621012510e+00 2.934508396535247865e+00 2.963036579691027406e+00 2.983498007822389386e+00 2.995808595765370175e+00
-2.995890785500673559e+00 -2.983580027646493882e+00 -2.963118313982131102e+00 -2.934589726078059790e+00 -2.898111494021338608e+00 -2.853833514692043938e+00 -2.801937735804838514e+00 -2.742637408246778818e+00 -2.676176209783681426e+00 -2.602827243735913232e+00 -2.522891916738269291e+00 -2.436698700195453426e+00 -2.344601780522634016e+00 -2.246979603717467633e+00 -2.144233320244338881e+00 -2.036785136621050540e+00 -1.925076580481670740e+00 -1.809566686244787670e+00 -1.690730108842615209e+00 -1.569055173262064118e+00 -1.445041867912628675e+00 -1.319199790066757583e+00 -1.192046051815365493e+00 -1.064103155143309776e+00 -9.958907855006727816e-01 -9.835800276464918834e-01 -9.631183139821304362e-01 -9.358968448566910014e-01 -9.345897260780584581e-01 -8.981114940213361653e-01 -8.538335146920431606e-01 -8.079539481846371718e-01 -8.019377358048380700e-01 -7.426374082467790405e-01 -6.808002099332409740e-01 -6.761762097836810925e-01 -6.028272437359136759e-01 -5.549581320873708812e-01 -5.228919167382691802e-01 -4.366987001954553138e-01 -4.309448267379359931e-01 -3.446017805226337938e-01 -3.092698911573851794e-01 -2.469796037174670500e-01 -1.904333137552122746e-01 -1.442333202443395468e-01 -7.492341951832955094e-02 -3.678513662105063059e-02 3.678513662105008936e-02 7.492341951832909297e-02 1.442333202443401852e-01 1.904333137552129962e-01 2.469796037174670778e-01 3.092698911573847353e-01 3.446017805226339048e-01 4.309448267379356046e-01 4.366987001954552028e-01 5.228919167382689581e-01 5.549581320873728796e-01 6.028272437359131208e-01 6.761762097836804264e-01 6.808002099332416401e-01 7.426374082467782634e-01 8.019377358048380700e-01 8.079539481846355065e-01 8.538335146920431606e-01 8.981114940213362763e-01 9.345897260780586802e-01 9.358968448566888920e-01 9.631183139821304362e-01 9.835800276464932157e-01 9.958907855006731147e-01 1.064103155143310220e+00 1.192046051815364160e+00 1.319199790066758915e+00 1.445041867912628231e+00 1.569055173262065672e+00 1.690730108842615653e+00 1.809566686244789224e+00 1.925076580481671185e+00 2.036785136621049652e+00 2.144233320244338881e+00 2.246979603717467633e+00 2.344601780522633572e+00 2.436698700195456091e+00 2.522891916738269291e+00 2.602827243735915008e+00 2.676176209783682758e+00 2.742637408246778818e+00 2.801937735804837182e+00 2.853833514692044382e+00 2.898111494021337720e+00 2.934589726078058014e+00 2.963118313982132879e+00 2.983580027646493438e+00 2.995890785500671782e+00
-2.995808595765370619e+00 -2.983498007822389830e+00 -2.963036579691028294e+00 -2.934508396535250530e+00 -2.898030693621013842e+00 -2.853753374750401584e+00 -2.801858396520745753e+00 -2.742559020952833659e+00 -2.676098939578570590e+00 -2.602751272614254319e+00 -2.522817447369183785e+00 -2.436625960550311110e+00 -2.344531029621973239e+00 -2.246911138866876101e+00 -2.144167486274294099e+00 -2.036722337860936261e+00 -1.925017296523588328e+00 -1.809511493055768527e+00 -1.690679707581605129e+00 -1.569010430459722105e+00 -1.445003872866371220e+00 -1.319169939143653325e+00 -1.192026176373218949e+00 -1.064095723274748995e+00 -9.961379988893677151e-01 -9.838287907334030136e-01 -9.633697404408061438e-01 -9.359052947318136084e-01 -9.348450605087896825e-01 -8.983721869594666343e-01 -8.541013268293243810e-01 -8.079832714089947299e-01 -8.022148922085193812e-01 -7.429268401614887996e-01 -6.808580495353323547e-01 -6.764819569478750516e-01 -6.031551702746239529e-01 -5.550570563388126377e-01 -5.232510940104710961e-01 -4.371043795924369202e-01 -4.311077006285513047e-01 -3.450828125378095357e-01 -3.095453002312283375e-01 -2.476016926652522265e-01 -1.909570513330573760e-01 -1.452087225993861086e-01 -7.643145685079781593e-02 -4.011181241157691507e-02 4.011181241157707467e-02 7.643145685079792695e-02 1.452087225993868302e-01 1.909570513330561548e-01 2.476016926652520600e-01 3.095453002312281154e-01 3.450828125378092581e-01 4.311077006285506941e-01 4.371043795924374753e-01 5.232510940104713182e-01 5.550570563388116385e-01 6.031551702746238419e-01 6.764819569478742745e-01 6.808580495353314666e-01 7.429268401614883555e-01 8.022148922085203804e-01 8.079832714089972834e-01 8.541013268293236038e-01 8.983721869594665232e-01 9.348450605087905707e-01 9.359052947318127202e-01 9.633697404408075871e-01 9.838287907334043458e-01 9.961379988893691584e-01 1.064095723274748995e+00 1.192026176373220725e+00 1.319169939143654213e+00 1.445003872866371886e+00 1.569010430459722549e+00 1.690679707581605129e+00 1.809511493055769193e+00 1.925017296523590549e+00 2.036722337860935816e+00 2.144167486274294099e+00 2.246911138866876989e+00 2.344531029621971019e+00 2.436625960550312442e+00 2.522817447369182453e+00 2.602751272614253431e+00 2.676098939578570146e+00 2.742559020952833659e+00 2.801858396520746197e+00 2.853753374750398919e+00 2.898030693621013398e+00 2.934508396535247421e+00 2.963036579691027850e+00 2.983498007822388942e+00 2.995808595765368842e+00
-2.995562033310170680e+00 -2.983251955059155414e+00 -2.962791383457591188e+00 -2.934264414450256098e+00 -2.897788298840300758e+00 -2.853512961196527531e+00 -2.801620384765303839e+00 -2.742323864969970160e+00 -2.675867134642581302e+00 -2.602523364689739882e+00 -2.522594044447589834e+00 -2.436407746534200669e+00 -2.344318781567103382e+00 -2.246705748691427917e+00 -2.143969988480236566e+00 -2.036533945458108619e+00 -1.924839448322876345e+00 -1.809345917006415894e+00 -1.690528507219677623e+00 -1.568876205437287785e+00 -1.444889891108434243e+00 -1.319080389687011801e+00 -1.191966552962562931e+00 -1.064073429191374265e+00 -9.968792102775642094e-01 -9.845746415543323860e-01 -9.641235644322438958e-01 -9.359306418146424722e-01 -9.356105827663835361e-01 -8.991537480186913012e-01 -8.549041938570295374e-01 -8.080712274634472836e-01 -8.030457191856827937e-01 -7.437943888322022801e-01 -6.810315246010888446e-01 -6.773982951183706858e-01 -6.041378011415341476e-01 -5.553536989729856987e-01 -5.243270611470209897e-01 -4.383190651965269136e-01 -4.315959133788629942e-01 -3.465217839631510865e-01 -3.103699933967058455e-01 -2.494584994976811743e-01 -1.925195874890243686e-01 -1.480961539366383584e-01 -8.078649448642924447e-02 -4.874759515594390136e-02 4.874759515594377646e-02 8.078649448642935549e-02 1.480961539366381363e-01 1.925195874890254788e-01 2.494584994976805636e-01 3.103699933967062341e-01 3.465217839631518637e-01 4.315959133788626612e-01 4.383190651965259144e-01 5.243270611470212117e-01 5.553536989729856987e-01 6.041378011415335925e-01 6.773982951183707968e-01 6.810315246010885115e-01 7.437943888322017250e-01 8.030457191856827937e-01 8.080712274634481718e-01 8.549041938570292043e-01 8.991537480186917453e-01 9.356105827663840913e-01 9.359306418146443596e-01 9.641235644322455611e-01 9.845746415543328300e-01 9.968792102775660968e-01 1.064073429191373377e+00 1.191966552962565373e+00 1.319080389687011579e+00 1.444889891108434909e+00 1.568876205437288451e+00 1.690528507219676513e+00 1.809345917006415672e+00 1.924839448322876123e+00 2.036533945458107731e+00 2.143969988480235234e+00 2.246705748691427473e+00 2.344318781567103382e+00 2.436407746534201557e+00 2.522594044447589390e+00 2.602523364689738994e+00 2.675867134642581302e+00 2.742323864969968827e+00 2.801620384765302507e+00 2.853512961196527975e+00 2.897788298840300758e+00 2.934264414450254765e+00 2.962791383457590300e+00 2.983251955059154525e+00 2.995562033310169348e+00
-2.995151118387772815e+00 -2.982841889484554976e+00 -2.962382745201971534e+00 -2.933857799453891690e+00 -2.897384328940435516e+00 -2.853112292844000031e+00 -2.801223718829356280e+00 -2.741931957995384472e+00 -2.675480812013963039e+00 -2.602143536283899383e+00 -2.522221723530533311e+00 -2.436044072905052538e+00 -2.343965050299263275e+00 -2.246363446319918911e+00 -2.143640839210188442e+00 -2.036219971044874733e+00 -1.924543046899919840e+00 -1.809069968649701377e+00 -1.690276518020133567e+00 -1.568652508348720165e+00 -1.444699932781660090e+00 -1.318931151635294174e+00 -1.191867190330973214e+00 -1.064036277459967206e+00 -9.981131365298544500e-01 -9.858162681211584122e-01 -9.653784233727807917e-01 -9.368848536918131797e-01 -9.359728784787461064e-01 -9.004546284417725976e-01 -8.562404129760319282e-01 -8.082177755087361914e-01 -8.044282966820384129e-01 -7.452378217493372814e-01 -6.813205040238553556e-01 -6.789225265335414594e-01 -6.057717087319725024e-01 -5.558476703297290378e-01 -5.261151561057619830e-01 -4.403357641059649774e-01 -4.324082428491693442e-01 -3.489064908322077607e-01 -3.117394090473576962e-01 -2.525223380464317047e-01 -1.950955855074689160e-01 -1.527865661143319453e-01 -8.756380611014680238e-02 -6.045716297239040610e-02 6.045716297239062120e-02 8.756380611014728810e-02 1.527865661143319176e-01 1.950955855074678613e-01 2.525223380464318712e-01 3.117394090473573076e-01 3.489064908322075387e-01 4.324082428491698438e-01 4.403357641059650884e-01 5.261151561057627601e-01 5.558476703297297039e-01 6.057717087319725024e-01 6.789225265335413484e-01 6.813205040238540233e-01 7.452378217493379475e-01 8.044282966820391900e-01 8.082177755087384119e-01 8.562404129760327054e-01 9.004546284417722646e-01 9.359728784787474387e-01 9.368848536918132908e-01 9.653784233727803477e-01 9.858162681211580791e-01 9.981131365298536728e-01 1.064036277459967206e+00 1.191867190330972992e+00 1.318931151635295063e+00 1.444699932781662977e+00 1.568652508348719055e+00 1.690276518020134011e+00 1.809069968649702265e+00 1.924543046899920062e+00 2.036219971044875177e+00 2.143640839210189775e+00 2.246363446319921575e+00 2.343965050299263275e+00 2.436044072905051650e+00 2.522221723530531534e+00 2.602143536283902048e+00 2.675480812013963039e+00 2.741931957995385361e+00 2.801223718829357612e+00 2.853112292843999587e+00 2.897384328940437737e+00 2.933857799453890802e+00 2.962382745201970202e+00 2.982841889484555864e+00 2.995151118387771927e+00
-2.994575884754506756e+00 -2.982267844646660393e+00 -2.961810698126142061e+00 -2.933288584265795862e+00 -2.896818816024976151e+00 -2.852551401050125168e+00 -2.800668429198816423e+00 -2.741383329525361567e+00 -2.674940000090506587e+00 -2.601611814599745109e+00 -2.521700510546615703e+00 -2.435534964259341351e+00 -2.343469859053514348e+00 -2.245884253633126271e+00 -2.143180059043461760e+00 -2.035780434007621764e+00 -1.924128110621309062e+00 -1.808683665573438848e+00 -1.689923757088446221e+00 -1.568339356117853134e+00 -1.444434014791972087e+00 -1.318722241554034946e+00 -1.191728103058569799e+00 -1.063984275691395309e+00 -9.998376496910652556e-01 -9.875514948308675711e-01 -9.671320581232027980e-01 -9.386654877588266332e-01 -9.360319920174277053e-01 -9.022722619007448319e-01 -8.581071639124605577e-01 -8.084228475347298160e-01 -8.063594466018039197e-01 -7.472534468589224765e-01 -6.817247696747029684e-01 -6.810501952171903461e-01 -6.080512418038052092e-01 -5.565383233006199193e-01 -5.286077139452759477e-01 -4.431430335195059578e-01 -4.335426674324850960e-01 -3.522171433604136537e-01 -3.136460772136842046e-01 -2.567492618441555852e-01 -1.986450020578450215e-01 -1.591195048799209921e-01 -9.625161519783391462e-02 -7.378931866062397871e-02 7.378931866062365952e-02 9.625161519783435871e-02 1.591195048799216305e-01 1.986450020578461872e-01 2.567492618441547525e-01 3.136460772136844821e-01 3.522171433604151525e-01 4.335426674324855401e-01 4.431430335195056247e-01 5.286077139452747264e-01 5.565383233006193642e-01 6.080512418038055422e-01 6.810501952171904572e-01 6.817247696747071872e-01 7.472534468589220324e-01 8.063594466018033646e-01 8.084228475347292608e-01 8.581071639124605577e-01 9.022722619007444989e-01 9.360319920174251518e-01 9.386654877588259671e-01 9.671320581232021318e-01 9.875514948308659058e-01 9.998376496910635902e-01 1.063984275691393755e+00 1.191728103058570021e+00 1.318722241554036056e+00 1.444434014791972753e+00 1.568339356117854022e+00 1.689923757088446443e+00 1.808683665573439958e+00 1.924128110621309062e+00 2.035780434007621764e+00 2.143180059043462649e+00 2.245884253633127603e+00 2.343469859053514348e+00 2.435534964259339574e+00 2.521700510546616592e+00 2.601611814599745554e+00 2.674940000090506587e+00 2.741383329525362456e+00 2.800668429198818199e+00 2.852551401050122504e+00 2.896818816024975263e+00 2.933288584265797194e+00 2.961810698126140728e+00 2.982267844646659505e+00 2.994575884754506312e+00
-2.993836379673109782e+00 -2.981529867516560017e+00 -2.961075288716502829e+00 -2.932556814696904102e+00 -2.896091805042067424e+00 -2.851830329717963242e+00 -2.799954558556407402e+00 -2.740678020856705643e+00 -2.674244738630644047e+00 -2.600928237722469394e+00 -2.521030441796301425e+00 -2.434880455031974922e+00 -2.342833240358245916e+00 -2.245268201262956786e+00 -2.142587676789580176e+00 -2.035215361485639196e+00 -1.923594665198766096e+00 -1.808187032399580785e+00 -1.689470248372215933e+00 -1.567936772439258775e+00 -1.444092160810139136e+00 -1.318453682638005331e+00 -1.191549311559266133e+00 -1.063917434539931373e+00 -1.002049792694351682e+00 -9.897772988217135026e-01 -9.693813305075378306e-01 -9.409491724149067204e-01 -9.361079646497137974e-01 -9.046030865744388860e-01 -8.605005350908528916e-01 -8.088347652358484074e-01 -8.086863484431858762e-01 -7.498361549265794013e-01 -6.837751460793903835e-01 -6.822440169731129878e-01 -6.109686151857673941e-01 -5.574247567851848828e-01 -5.317942192896262243e-01 -4.467252846995600768e-01 -4.349963885659250407e-01 -3.564271373531425757e-01 -3.160798101565246432e-01 -2.620819882635044840e-01 -2.031159639632781899e-01 -1.669066493109323257e-01 -1.063810299356429956e-01 -8.800722362136766119e-02 8.800722362136788324e-02 1.063810299356422601e-01 1.669066493109322702e-01 2.031159639632777181e-01 2.620819882635044840e-01 3.160798101565244766e-01 3.564271373531417986e-01 4.349963885659248741e-01 4.467252846995595772e-01 5.317942192896262243e-01 5.574247567851852159e-01 6.109686151857675052e-01 6.822440169731127657e-01 6.837751460793909386e-01 7.498361549265792902e-01 8.086863484431840998e-01 8.088347652358481854e-01 8.605005350908521145e-01 9.046030865744392191e-01 9.361079646497143525e-01 9.409491724149064984e-01 9.693813305075384967e-01 9.897772988217136136e-01 1.002049792694352792e+00 1.063917434539931817e+00 1.191549311559267244e+00 1.318453682638003777e+00 1.444092160810139802e+00 1.567936772439259441e+00 1.689470248372216599e+00 1.808187032399581007e+00 1.923594665198764986e+00 2.035215361485638308e+00 2.142587676789581508e+00 2.245268201262956342e+00 2.342833240358246361e+00 2.434880455031974478e+00 2.521030441796301425e+00 2.600928237722469838e+00 2.674244738630644491e+00 2.740678020856704755e+00 2.799954558556408291e+00 2.851830329717963686e+00 2.896091805042066536e+00 2.932556814696904546e+00 2.961075288716503717e+00 2.981529867516558241e+00 2.993836379673108450e+00
-2.992932663916607616e+00 -2.980628018492143649e+00 -2.960176576747527655e+00 -2.931662549652873651e+00 -2.895203353787613842e+00 -2.850949135299180259e+00 -2.799082161784117506e+00 -2.739816085088744746e+00 -2.673395078754945420e+00 -2.600092854620426941e+00 -2.520211563952312606e+00 -2.434080589496138369e+00 -2.342055236034465970e+00 -2.244515328591281556e+00 -2.141863729486753076e+00 -2.034524788369456161e+00 -1.922942743687633405e+00 -1.807580100783226174e+00 -1.688916022661114180e+00 -1.567444787779452176e+00 -1.443674401274264385e+00 -1.318125504714239060e+00 -1.191330842082503061e+00 -1.063835767702321355e+00 -1.004745800963618763e+00 -9.924898324596138632e-01 -9.721222473842323630e-01 -9.437316946337905854e-01 -9.362007735287699584e-01 -9.074425754221441265e-01 -8.634155594658743382e-01 -8.118486675587304191e-01 -8.090081561632938012e-01 -7.529794772310104412e-01 -6.870896050577509628e-01 -6.828778556807636457e-01 -6.145140306583188883e-01 -5.585058204671814464e-01 -5.356615097751152854e-01 -4.510631819654015162e-01 -4.367658614127982175e-01 -3.615040355691921392e-01 -3.190279531985008576e-01 -2.684533551541273266e-01 -2.084481187423741499e-01 -1.759532512455100339e-01 -1.175779061320551544e-01 -1.027410557999035023e-01 1.027410557999032942e-01 1.175779061320548907e-01 1.759532512455102837e-01 2.084481187423729842e-01 2.684533551541266050e-01 3.190279531985004136e-01 3.615040355691914176e-01 4.367658614127979955e-01 4.510631819654011831e-01 5.356615097751152854e-01 5.585058204671813353e-01 6.145140306583184442e-01 6.828778556807634237e-01 6.870896050577517400e-01 7.529794772310101081e-01 8.090081561632914697e-01 8.118486675587298640e-01 8.634155594658745603e-01 9.074425754221443485e-01 9.362007735287694032e-01 9.437316946337908075e-01 9.721222473842330292e-01 9.924898324596159727e-01 1.004745800963620761e+00 1.063835767702322466e+00 1.191330842082503283e+00 1.318125504714239060e+00 1.443674401274263497e+00 1.567444787779451953e+00 1.688916022661113070e+00 1.807580100783226840e+00 1.922942743687632738e+00 2.034524788369457937e+00 2.141863729486751744e+00 2.244515328591282000e+00 2.342055236034468635e+00 2.434080589496137925e+00 2.520211563952313050e+00 2.600092854620423832e+00 2.673395078754944088e+00 2.739816085088745634e+00 2.799082161784116618e+00 2.850949135299181147e+00 2.895203353787616507e+00 2.931662549652874983e+00 2.960176576747526322e+00 2.980628018492142761e+00 2.992932663916608060e+00
-2.991864811773313093e+00 -2.979562371403003507e+00 -2.959114635286460349e+00 -2.930605861138515067e+00 -2.894153532909359505e+00 -2.849907886797700129e+00 -2.798051305966369640e+00 -2.738797587125937572e+00 -2.672391082948087249e+00 -2.599105725146391155e+00 -2.519243934060185097e+00 -2.433135421763098272e+00 -2.341135897194920101e+00 -2.243625683748437627e+00 -2.141008262399941575e+00 -2.033708757298720915e+00 -1.922172386484938933e+00 -1.806862909411356855e+00 -1.688261117586809190e+00 -1.566863439378450629e+00 -1.443180773392976013e+00 -1.317737744245933484e+00 -1.191072726715483476e+00 -1.063739291916586449e+00 -1.007921129536243354e+00 -9.956844515585349109e-01 -9.753499908328110424e-01 -9.470079741766355141e-01 -9.363103907526897363e-01 -9.107852740465769426e-01 -8.668462592404615474e-01 -8.153944423497299088e-01 -8.093881217995986255e-01 -7.566756570653222491e-01 -6.909842778740548086e-01 -6.836258109133731553e-01 -6.186758246734581634e-01 -5.597801208502966031e-01 -5.401940214723595091e-01 -4.561341136643163874e-01 -4.388468329289498815e-01 -3.674106792604313054e-01 -3.224756818242244250e-01 -2.757898754470542446e-01 -2.145760134503875982e-01 -1.860736484566065108e-01 -1.295634058911588060e-01 -1.177944375730601012e-01 1.177944375730601706e-01 1.295634058911591391e-01 1.860736484566060667e-01 2.145760134503866823e-01 2.757898754470535785e-01 3.224756818242240364e-01 3.674106792604308613e-01 4.388468329289496039e-01 4.561341136643165539e-01 5.401940214723586209e-01 5.597801208502962700e-01 6.186758246734591626e-01 6.836258109133738214e-01 6.909842778740545866e-01 7.566756570653226932e-01 8.093881217995975152e-01 8.153944423497295757e-01 8.668462592404606593e-01 9.107852740465771646e-01 9.363103907526880709e-01 9.470079741766361803e-01 9.753499908328098211e-01 9.956844515585352440e-01 1.007921129536242688e+00 1.063739291916586449e+00 1.191072726715482588e+00 1.317737744245932152e+00 1.443180773392976235e+00 1.566863439378451295e+00 1.688261117586809412e+00 1.806862909411357743e+00 1.922172386484938045e+00 2.033708757298720471e+00 2.141008262399941575e+00 2.243625683748435851e+00 2.341135897194918325e+00 2.433135421763097828e+00 2.519243934060183321e+00 2.599105725146390711e+00 2.672391082948086360e+00 2.738797587125938016e+00 2.798051305966369640e+00 2.849907886797698797e+00 2.894153532909359505e+00 2.930605861138515511e+00 2.959114635286460793e+00 2.979562371403003951e+00 2.991864811773314425e+00
-2.990632911052964804e+00 -2.978333013516417438e+00 -2.957889550699074555e+00 -2.929386834263232320e+00 -2.892942425911899207e+00 -2.848706665774204172e+00 -2.796862070393903110e+00 -2.737622603681052702e+00 -2.671232825061253813e+00 -2.597966920039127547e+00 -2.518127619538930606e+00 -2.432045015781972186e+00 -2.340075284242984832e+00 -2.242599323611369488e+00 -2.140021329018464868e+00 -2.032767318659589595e+00 -1.921283641327028002e+00 -1.806035504001281877e+00 -1.687505577622885555e+00 -1.566192771251681437e+00 -1.442611321149363857e+00 -1.317290444337207322e+00 -1.190775003385912578e+00 -1.063628026960538708e+00 -1.011570485245519846e+00 -9.993557488473925332e-01 -9.790589539191791868e-01 -9.507721029451791095e-01 -9.364367833776529038e-01 -9.146248454042786857e-01 -8.707856985300830299e-01 -8.194643168722238746e-01 -8.098260698119197354e-01 -7.609157332166773813e-01 -6.954484645211649330e-01 -6.844873243641630411e-01 -6.234406378369464763e-01 -5.612460284777187614e-01 -5.453740659847310379e-01 -4.619127098237130191e-01 -4.412343863658126919e-01 -3.741063491099567706e-01 -3.264063296186446306e-01 -2.840150311384413429e-01 -2.214321504243873806e-01 -1.971002122292440095e-01 -1.421356010311236040e-01 -1.330558800886425252e-01 1.330558800886432469e-01 1.421356010311236318e-01 1.971002122292439540e-01 2.214321504243877414e-01 2.840150311384415649e-01 3.264063296186440200e-01 3.741063491099573257e-01 4.412343863658121368e-01 4.619127098237129636e-01 5.453740659847302608e-01 5.612460284777165409e-01 6.234406378369451440e-01 6.844873243641619309e-01 6.954484645211647109e-01 7.609157332166771592e-01 8.098260698119187362e-01 8.194643168722240967e-01 8.707856985300824748e-01 9.146248454042789078e-01 9.364367833776535699e-01 9.507721029451782213e-01 9.790589539191800750e-01 9.993557488473927553e-01 1.011570485245520512e+00 1.063628026960538486e+00 1.190775003385912356e+00 1.317290444337206434e+00 1.442611321149364523e+00 1.566192771251681659e+00 1.687505577622885777e+00 1.806035504001280767e+00 1.921283641327028890e+00 2.032767318659588707e+00 2.140021329018464868e+00 2.242599323611369933e+00 2.340075284242988829e+00 2.432045015781972186e+00 2.518127619538929274e+00 2.597966920039127992e+00 2.671232825061255145e+00 2.737622603681052702e+00 2.796862070393905331e+00 2.848706665774203284e+00 2.892942425911900539e+00 2.929386834263230988e+00 2.957889550699074999e+00 2.978333013516416106e+00 2.990632911052964360e+00
-2.989237063093990621e+00 -2.976940045544458791e+00 -2.956501422656506062e+00 -2.928005567247460306e+00 -2.891570129162631453e+00 -2.847345566351469959e+00 -2.795514546568388603e+00 -2.736291223278948692e+00 -2.669920390315003278e+00 -2.596676520925242038e+00 -2.516862698181836944e+00 -2.430809445339466635e+00 -2.338873466871405071e+00 -2.241436313801485447e+00 -2.138902991053195812e+00 -2.031700530581658892e+00 -1.920276563286767546e+00 -1.805097937298816291e+00 -1.686649454084746980e+00 -1.565432834192254985e+00 -1.441966095305608597e+00 -1.316783654738757248e+00 -1.190437715865224400e+00 -1.063501995650046439e+00 -1.015687863429603821e+00 -1.003497592119621862e+00 -9.832427814197993721e-01 -9.550173897167701931e-01 -9.365799134334583664e-01 -9.189541205121316558e-01 -8.752260428995116692e-01 -8.240495296761422006e-01 -8.103217982266861519e-01 -7.656896333689611200e-01 -7.004701862818683011e-01 -6.854617557312469023e-01 -6.287936006351451113e-01 -5.629016862467384197e-01 -5.511821283698865592e-01 -4.683713812083886152e-01 -4.439229911431048503e-01 -3.815479030661929616e-01 -3.308017314934840747e-01 -2.930520693439140900e-01 -2.289495047260240168e-01 -2.088869961928241925e-01 -1.551492185055497464e-01 -1.484580515528333977e-01 1.484580515528338140e-01 1.551492185055504680e-01 2.088869961928234986e-01 2.289495047260238225e-01 2.930520693439149227e-01 3.308017314934843522e-01 3.815479030661930726e-01 4.439229911431052389e-01 4.683713812083883377e-01 5.511821283698871143e-01 5.629016862467427496e-01 6.287936006351450002e-01 6.854617557312459031e-01 7.004701862818681901e-01 7.656896333689607870e-01 8.103217982266853747e-01 8.240495296761417565e-01 8.752260428995116692e-01 9.189541205121312117e-01 9.365799134334562570e-01 9.550173897167704151e-01 9.832427814197984839e-01 1.003497592119620307e+00 1.015687863429602711e+00 1.063501995650046439e+00 1.190437715865223067e+00 1.316783654738757248e+00 1.441966095305607709e+00 1.565432834192254763e+00 1.686649454084747646e+00 1.805097937298816735e+00 1.920276563286765548e+00 2.031700530581659336e+00 2.138902991053194036e+00 2.241436313801486779e+00 2.338873466871405071e+00 2.430809445339468411e+00 2.516862698181836500e+00 2.596676520925241149e+00 2.669920390315004610e+00 2.736291223278946916e+00 2.795514546568387715e+00 2.847345566351467738e+00 2.891570129162631453e+00 2.928005567247459862e+00 2.956501422656506062e+00 2.976940045544457458e+00 2.989237063093990621e+00
-2.987677382771951606e+00 -2.975383581652239151e+00 -2.954950364143182018e+00 -2.926462171430149972e+00 -2.890036751898650280e+00 -2.845824695220548595e+00 -2.794008838207772794e+00 -2.734803546260973661e+00 -2.668453875302582379e+00 -2.595234620321343666e+00 -2.515449258157416601e+00 -2.429428794059580898e+00 -2.337530524060804193e+00 -2.240136728682146305e+00 -2.137653318433318184e+00 -2.030508458934418226e+00 -1.919151214770319136e+00 -1.804050269076170832e+00 -1.685692805129527461e+00 -1.564583685773597299e+00 -1.441245153408375224e+00 -1.316217431854390219e+00 -1.190060913772315043e+00 -1.063361223837010705e+00 -1.020266588576692390e+00 -1.008103166442014809e+00 -9.878944148208216314e-01 -9.597364094801750234e-01 -9.367397379413932024e-01 -9.237651542177424124e-01 -8.801586246034193151e-01 -8.291404099739598799e-01 -8.108750788790725084e-01 -7.709862752348479731e-01 -7.060363219213331432e-01 -6.865483843400674857e-01 -6.347185297513063817e-01 -5.647450187183529202e-01 -5.575971751800929965e-01 -4.754808564819720251e-01 -4.469065569487034595e-01 -3.896908331656024904e-01 -3.356425677085786430e-01 -3.028261893958250073e-01 -2.370634210521077589e-01 -2.213099015087041099e-01 -1.684991820660552142e-01 -1.639580349736886600e-01 1.639580349736889098e-01 1.684991820660555750e-01 2.213099015087046650e-01 2.370634210521081475e-01 3.028261893958256734e-01 3.356425677085781989e-01 3.896908331656020463e-01 4.469065569487027378e-01 4.754808564819724137e-01 5.575971751800929965e-01 5.647450187183533643e-01 6.347185297513061597e-01 6.865483843400664865e-01 7.060363219213325880e-01 7.709862752348481951e-01 8.108750788790730635e-01 8.291404099739601019e-01 8.801586246034187599e-01 9.237651542177415243e-01 9.367397379413917591e-01 9.597364094801746903e-01 9.878944148208197440e-01 1.008103166442013920e+00 1.020266588576691058e+00 1.063361223837009373e+00 1.190060913772314821e+00 1.316217431854391551e+00 1.441245153408375668e+00 1.564583685773597743e+00 1.685692805129528127e+00 1.804050269076169943e+00 1.919151214770318470e+00 2.030508458934418226e+00 2.137653318433317740e+00 2.240136728682145861e+00 2.337530524060803749e+00 2.429428794059581342e+00 2.515449258157415713e+00 2.595234620321343666e+00 2.668453875302582379e+00 2.734803546260974549e+00 2.794008838207772349e+00 2.845824695220549039e+00 2.890036751898650724e+00 2.926462171430146864e+00 2.954950364143179797e+00 2.975383581652236487e+00 2.987677382771952495e+00
-2.985953998509130791e+00 -2.973663749467289730e+00 -2.953236501465825725e+00 -2.924756771277260636e+00 -2.888342416234594534e+00 -2.844144171647823072e+00 -2.792345061252386351e+00 -2.733159684789972399e+00 -2.666833387993730042e+00 -2.593641321636526609e+00 -2.513887398010487662e+00 -2.427903155403296154e+00 -2.336046544078041354e+00 -2.238700651355846727e+00 -2.136272389302652730e+00 -2.029191177323226736e+00 -1.917907665513484350e+00 -1.802892566129573826e+00 -1.684635695755986040e+00 -1.563645390352454978e+00 -1.440448559794935246e+00 -1.315591838748433551e+00 -1.189644652577779738e+00 -1.063205740407081823e+00 -1.025299358275578276e+00 -1.013165019757517271e+00 -9.930061408641833731e-01 -9.649210565436788789e-01 -9.369162089344404976e-01 -9.290492850500084998e-01 -8.855740123064945735e-01 -8.347264619828110854e-01 -8.114856576852335079e-01 -7.767936731725356703e-01 -7.121327496832716708e-01 -6.877464109508993895e-01 -6.411981294605171300e-01 -5.667737423125908114e-01 -5.645969626712337153e-01 -4.832106975940638205e-01 -4.501784908923976980e-01 -3.984902009715104998e-01 -3.409086961463530518e-01 -3.132661133822951527e-01 -2.457129096109003374e-01 -2.342649376622614465e-01 -1.821086106584161590e-01 -1.795271703955523268e-01 1.795271703955523268e-01 1.821086106584162978e-01 2.342649376622614188e-01 2.457129096109000044e-01 3.132661133822955968e-01 3.409086961463531074e-01 3.984902009715113880e-01 4.501784908923990303e-01 4.832106975940634874e-01 5.645969626712339373e-01 5.667737423125910334e-01 6.411981294605181292e-01 6.877464109508987233e-01 7.121327496832720039e-01 7.767936731725338939e-01 8.114856576852353953e-01 8.347264619828113075e-01 8.855740123064953506e-01 9.290492850500088329e-01 9.369162089344388322e-01 9.649210565436778797e-01 9.930061408641830401e-01 1.013165019757517049e+00 1.025299358275576944e+00 1.063205740407082045e+00 1.189644652577779960e+00 1.315591838748430886e+00 1.440448559794936578e+00 1.563645390352455644e+00 1.684635695755986262e+00 1.802892566129573826e+00 1.917907665513485016e+00 2.029191177323227180e+00 2.136272389302653618e+00 2.238700651355847615e+00 2.336046544078040021e+00 2.427903155403296598e+00 2.513887398010487217e+00 2.593641321636526165e+00 2.666833387993730042e+00 2.733159684789971511e+00 2.792345061252385907e+00 2.844144171647823072e+00 2.888342416234593646e+00 2.924756771277262413e+00 2.953236501465824393e+00 2.973663749467290618e+00 2.985953998509132123e+00
-2.984067052285329424e+00 -2.971780690090113808e+00 -2.951359974263616515e+00 -2.922889504391355864e+00 -2.886487257171491017e+00 -2.842304127482939258e+00 -2.790523343871807782e+00 -2.731359762855936957e+00 -2.665059047738957076e+00 -2.591896739175162612e+00 -2.512177226663419916e+00 -2.426232632668240630e+00 -2.334421624474376955e+00 -2.237128173661074193e+00 -2.134760290015563111e+00 -2.027748767084830206e+00 -1.916545992577620039e+00 -1.801624902276614648e+00 -1.683478197804417986e+00 -1.562618019072281372e+00 -1.439576385600039199e+00 -1.314906945154053819e+00 -1.189188993608626177e+00 -1.063035577277093191e+00 -1.030778289817036786e+00 -1.018675111192789196e+00 -9.985696428886429166e-01 -9.705626005634112596e-01 -9.371092734797847879e-01 -9.347971981442970701e-01 -8.914620840419157366e-01 -8.407964526218237866e-01 -8.121532549438221782e-01 -7.830990480735241510e-01 -7.187444918427521312e-01 -6.890549597404850291e-01 -6.482141929773532762e-01 -5.721583364482281109e-01 -5.689853762734592424e-01 -4.915297777982139404e-01 -4.537317565514406570e-01 -4.079014287247373360e-01 -3.465794628085299700e-01 -3.243051013885074885e-01 -2.548414221658477086e-01 -2.476656748268563635e-01 -1.959204375403112708e-01 -1.951455267809410477e-01 1.951455267809424909e-01 1.959204375403130194e-01 2.476656748268570851e-01 2.548414221658485412e-01 3.243051013885080991e-01 3.465794628085328011e-01 4.079014287247363368e-01 4.537317565514426554e-01 4.915297777982140515e-01 5.689853762734569109e-01 5.721583364482276668e-01 6.482141929773527211e-01 6.890549597404855842e-01 7.187444918427513540e-01 7.830990480735225967e-01 8.121532549438235105e-01 8.407964526218231205e-01 8.914620840419154035e-01 9.347971981442956269e-01 9.371092734797887847e-01 9.705626005634105935e-01 9.985696428886418063e-01 1.018675111192788085e+00 1.030778289817035898e+00 1.063035577277092747e+00 1.189188993608624623e+00 1.314906945154054041e+00 1.439576385600040975e+00 1.562618019072282483e+00 1.683478197804418874e+00 1.801624902276613316e+00 1.916545992577620483e+00 2.027748767084827541e+00 2.134760290015561779e+00 2.237128173661072417e+00 2.334421624474376955e+00 2.426232632668238853e+00 2.512177226663420804e+00 2.591896739175164832e+00 2.665059047738958409e+00 2.731359762855937845e+00 2.790523343871804229e+00 2.842304127482940146e+00 2.886487257171491461e+00 2.922889504391357196e+00 2.951359974263616071e+00 2.971780690090113364e+00 2.984067052285328092e+00
-2.982016699649852054e+00 -2.969734558105900035e+00 -2.949320935519450071e+00 -2.920860521522222975e+00 -2.884471422606576851e+00 -2.840304707167629061e+00 -2.788543826472507980e+00 -2.729403916282294063e+00 -2.663130985274328566e+00 -2.590000998140059352e+00 -2.510318863417552393e+00 -2.424417338988353876e+00 -2.332655872083459148e+00 -2.235419396168835338e+00 -2.133117115132420416e+00 -2.026181317282389927e+00 -1.915066280345128602e+00 -1.800247358353319616e+00 -1.682220389956565310e+00 -1.561501649867008235e+00 -1.438628708763555863e+00 -1.314162827482485252e+00 -1.188694004053513442e+00 -1.062850769392222450e+00 -1.036694968784158455e+00 -1.024624861374963336e+00 -1.004576054209314062e+00 -9.766517446390403645e-01 -9.409989902427142727e-01 -9.373188737036168838e-01 -8.978121021863743056e-01 -8.473385010000417106e-01 -8.128775656659253945e-01 -7.898889384115784784e-01 -7.258558588048714677e-01 -6.904730804459819904e-01 -6.557477992015121604e-01 -5.802575153356714921e-01 -5.713772542826941470e-01 -5.004067112851787735e-01 -4.575589337945972779e-01 -4.178809385504783647e-01 -3.526339832430270826e-01 -3.358815079859318597e-01 -2.643972157505180554e-01 -2.614405390216111846e-01 -2.107987393995917891e-01 -2.098916420355828594e-01 2.098916420355832757e-01 2.107987393995923719e-01 2.614405390216117397e-01 2.643972157505186105e-01 3.358815079859319153e-01 3.526339832430269161e-01 4.178809385504784202e-01 4.575589337945973334e-01 5.004067112851789956e-01 5.713772542826937029e-01 5.802575153356704929e-01 6.557477992015116053e-01 6.904730804459836557e-01 7.258558588048716897e-01 7.898889384115772572e-01 8.128775656659256166e-01 8.473385010000425988e-01 8.978121021863745277e-01 9.373188737036179941e-01 9.409989902427140507e-01 9.766517446390405865e-01 1.004576054209313618e+00 1.024624861374964224e+00 1.036694968784159787e+00 1.062850769392221340e+00 1.188694004053514330e+00 1.314162827482484364e+00 1.438628708763554531e+00 1.561501649867009123e+00 1.682220389956565088e+00 1.800247358353319838e+00 1.915066280345127714e+00 2.026181317282391259e+00 2.133117115132419084e+00 2.235419396168835782e+00 2.332655872083459148e+00 2.424417338988354764e+00 2.510318863417551061e+00 2.590000998140058464e+00 2.663130985274329010e+00 2.729403916282294951e+00 2.788543826472508869e+00 2.840304707167629950e+00 2.884471422606577740e+00 2.920860521522222975e+00 2.949320935519450515e+00 2.969734558105901812e+00 2.982016699649852498e+00
-2.979803109734751043e+00 -2.967525521597468963e+00 -2.947119551572387142e+00 -2.918669986578632969e+00 -2.882295073344149916e+00 -2.838146067745461743e+00 -2.786406661706303023e+00 -2.727292292732868439e+00 -2.661049342726755196e+00 -2.587954234635918560e+00 -2.508312437954763663e+00 -2.422457397333547036e+00 -2.330749403019141130e+00 -2.233574428178876747e+00 -2.131342967414662226e+00 -2.024488924700059478e+00 -1.913468620514521046e+00 -1.798760022210955212e+00 -1.680862357735546153e+00 -1.560296367465210166e+00 -1.437605614038875101e+00 -1.313359568833157187e+00 -1.188159756968484970e+00 -1.062651354722874419e+00 -1.043040498977912733e+00 -1.031005204072116710e+00 -1.011016012792999685e+00 -9.831786846441719074e-01 -9.476442358015328971e-01 -9.375449468181745738e-01 -9.046127892816253624e-01 -8.543401682197059310e-01 -8.136582599324662102e-01 -7.971493105071317808e-01 -7.334505900625362118e-01 -6.919997506587013403e-01 -6.637795010047721211e-01 -5.888703539277136967e-01 -5.739465365992144630e-01 -5.098102278207042870e-01 -4.616522783519036999e-01 -4.283866439271777904e-01 -3.590513902927603418e-01 -3.479389859733247881e-01 -2.755302843007079172e-01 -2.743334129310076586e-01 -2.264761197200607645e-01 -2.239892805863230585e-01 2.239892805863230030e-01 2.264761197200607645e-01 2.743334129310093239e-01 2.755302843007089719e-01 3.479389859733241774e-01 3.590513902927587875e-01 4.283866439271779014e-01 4.616522783519051987e-01 5.098102278207037319e-01 5.739465365992132417e-01 5.888703539277135857e-01 6.637795010047718991e-01 6.919997506587002301e-01 7.334505900625361008e-01 7.971493105071313368e-01 8.136582599324672094e-01 8.543401682197060421e-01 9.046127892816244742e-01 9.375449468181735746e-01 9.476442358015314538e-01 9.831786846441715744e-01 1.011016012792998797e+00 1.031005204072116044e+00 1.043040498977912733e+00 1.062651354722874419e+00 1.188159756968486302e+00 1.313359568833160074e+00 1.437605614038874213e+00 1.560296367465211498e+00 1.680862357735545265e+00 1.798760022210954101e+00 1.913468620514521046e+00 2.024488924700059922e+00 2.131342967414663114e+00 2.233574428178877191e+00 2.330749403019141575e+00 2.422457397333548368e+00 2.508312437954764995e+00 2.587954234635919004e+00 2.661049342726756528e+00 2.727292292732870216e+00 2.786406661706303023e+00 2.838146067745463075e+00 2.882295073344150360e+00 2.918669986578633857e+00 2.947119551572389362e+00 2.967525521597469851e+00 2.979803109734751043e+00
-2.977426465269291445e+00 -2.965153762159417283e+00 -2.944756002131263095e+00 -2.916318076641186696e+00 -2.879958383107437125e+00 -2.835828378872521593e+00 -2.784112014479608987e+00 -2.725025051719510039e+00 -2.658814273619814816e+00 -2.585756595673208480e+00 -2.506158090339247746e+00 -2.420352940509361783e+00 -2.328702342673140357e+00 -2.231593387715586907e+00 -2.129437957819410254e+00 -2.022671693837074347e+00 -1.911753112095046392e+00 -1.797162988712564413e+00 -1.679404193505802834e+00 -1.559002263394686949e+00 -1.436507193002121596e+00 -1.312497259004755668e+00 -1.187586331283185803e+00 -1.062437374261282486e+00 -1.049805553046373907e+00 -1.037806638496775902e+00 -1.017879716516639110e+00 -9.901331689976904382e-01 -9.547220532914425517e-01 -9.377874251510551762e-01 -9.118524036115500664e-01 -8.617885461441385786e-01 -8.144949832780328247e-01 -8.048656662718213228e-01 -7.415119897109643254e-01 -6.936338782544611004e-01 -6.722895019681844886e-01 -5.979725799404574937e-01 -5.766902226009110732e-01 -5.197094896712100009e-01 -4.660037802023480058e-01 -4.393783057888740462e-01 -3.658110459767273115e-01 -3.604264364316412950e-01 -2.898857811495245684e-01 -2.846078546991572811e-01 -2.421694819479121574e-01 -2.381877366831196829e-01 2.381877366831203213e-01 2.421694819479129068e-01 2.846078546991570590e-01 2.898857811495247350e-01 3.604264364316414060e-01 3.658110459767262568e-01 4.393783057888749344e-01 4.660037802023480058e-01 5.197094896712104450e-01 5.766902226009119614e-01 5.979725799404576048e-01 6.722895019681844886e-01 6.936338782544611004e-01 7.415119897109648806e-01 8.048656662718205457e-01 8.144949832780342680e-01 8.617885461441379125e-01 9.118524036115498443e-01 9.377874251510575077e-01 9.547220532914426627e-01 9.901331689976911044e-01 1.017879716516638444e+00 1.037806638496775902e+00 1.049805553046373685e+00 1.062437374261283818e+00 1.187586331283185581e+00 1.312497259004757000e+00 1.436507193002120708e+00 1.559002263394687837e+00 1.679404193505803500e+00 1.797162988712564191e+00 1.911753112095046392e+00 2.022671693837074791e+00 2.129437957819410698e+00 2.231593387715584687e+00 2.328702342673139025e+00 2.420352940509359563e+00 2.506158090339247302e+00 2.585756595673207148e+00 2.658814273619813928e+00 2.725025051719510483e+00 2.784112014479608543e+00 2.835828378872520261e+00 2.879958383107436681e+00 2.916318076641186696e+00 2.944756002131260875e+00 2.965153762159414619e+00 2.977426465269290112e+00
-2.974886962595719719e+00 -2.962619474913538387e+00 -2.942230480289517836e+00 -2.913804981976332531e+00 -2.877461538551552511e+00 -2.833351822829048849e+00 -2.781660061963557862e+00 -2.722602364610445580e+00 -2.656425942880124236e+00 -2.583408239172373833e+00 -2.503855971019488091e+00 -2.418104111156658576e+00 -2.326514825712536538e+00 -2.229476401523585949e+00 -2.127402205493669207e+00 -2.020729736901380580e+00 -1.909919861400907637e+00 -1.795456359729241891e+00 -1.677845996473078749e+00 -1.557619435987450451e+00 -1.435333544062136868e+00 -1.311575994507210741e+00 -1.186973811807598977e+00 -1.062208872017824657e+00 -1.056980423220314158e+00 -1.045019281649455234e+00 -1.025156978340098446e+00 -9.975045581366838165e-01 -9.622211708481376302e-01 -9.380462361767006874e-01 -9.195188135444617439e-01 -8.696703439302910787e-01 -8.153873571000926912e-01 -8.130231469396862476e-01 -7.500230546343332749e-01 -6.953743039469828524e-01 -6.812578192581877357e-01 -6.075400040520567702e-01 -5.796051636073924485e-01 -5.300743512884695807e-01 -4.706052199739990116e-01 -4.508177704006799957e-01 -3.732977889355711398e-01 -3.728927173366639591e-01 -3.044661530867455168e-01 -2.951828234544685015e-01 -2.578723898348498911e-01 -2.524667949209534745e-01 2.524667949209537521e-01 2.578723898348501131e-01 2.951828234544686125e-01 3.044661530867457389e-01 3.728927173366690107e-01 3.732977889355736933e-01 4.508177704006798847e-01 4.706052199739979014e-01 5.300743512884693587e-01 5.796051636073908941e-01 6.075400040520569922e-01 6.812578192581872916e-01 6.953743039469836296e-01 7.500230546343340521e-01 8.130231469396865807e-01 8.153873571000913589e-01 8.696703439302910787e-01 9.195188135444624100e-01 9.380462361766981338e-01 9.622211708481378523e-01 9.975045581366840386e-01 1.025156978340098224e+00 1.045019281649455678e+00 1.056980423220313270e+00 1.062208872017823102e+00 1.186973811807600976e+00 1.311575994507209186e+00 1.435333544062134870e+00 1.557619435987449341e+00 1.677845996473079637e+00 1.795456359729241003e+00 1.909919861400906971e+00 2.020729736901379692e+00 2.127402205493670539e+00 2.229476401523585505e+00 2.326514825712537871e+00 2.418104111156658576e+00 2.503855971019489424e+00 2.583408239172376053e+00 2.656425942880124236e+00 2.722602364610446912e+00 2.781660061963556529e+00 2.833351822829047961e+00 2.877461538551551179e+00 2.913804981976332087e+00 2.942230480289516947e+00 2.962619474913537054e+00 2.974886962595720163e+00
-2.972184811686340744e+00 -2.959922868525521444e+00 -2.939543192541266503e+00 -2.911130906051538236e+00 -2.874804739277522891e+00 -2.830716594532076247e+00 -2.779050993604952335e+00 -2.720024414639334864e+00 -2.653884526844271008e+00 -2.580909333968466779e+00 -2.501406240830422512e+00 -2.415711061751326660e+00 -2.324186996077117762e+00 -2.227223605063008982e+00 -2.125235837768113534e+00 -2.018663173802792254e+00 -1.907968982045042949e+00 -1.793640244136147643e+00 -1.676187872684426816e+00 -1.556147990385151392e+00 -1.434084772471293512e+00 -1.310595878574623230e+00 -1.186322289239289507e+00 -1.064555071602226288e+00 -1.061965895017062733e+00 -1.052632920127316796e+00 -1.032837280779690614e+00 -1.005281883018448230e+00 -9.701299905163858206e-01 -9.383213025500750648e-01 -9.275995697668510953e-01 -8.779719712942194443e-01 -8.216066315506758144e-01 -8.163349790923999372e-01 -7.589665939065693978e-01 -6.972198039503288980e-01 -6.906644310796551389e-01 -6.175487012925640062e-01 -5.826880758658771198e-01 -5.408755646347001012e-01 -4.754482226834954584e-01 -4.626691081488975565e-01 -3.865116779928842172e-01 -3.802767176532344529e-01 -3.192372412185567887e-01 -3.060246943793155094e-01 -2.735796589096104459e-01 -2.668102754118098496e-01 2.668102754118098496e-01 2.735796589096104459e-01 3.060246943793153429e-01 3.192372412185568997e-01 3.802767176532338977e-01 3.865116779928842727e-01 4.626691081488977786e-01 4.754482226834954584e-01 5.408755646347004342e-01 5.826880758658782300e-01 6.175487012925644503e-01 6.906644310796561381e-01 6.972198039503294531e-01 7.589665939065686207e-01 8.163349790924007143e-01 8.216066315506770357e-01 8.779719712942195553e-01 9.275995697668507622e-01 9.383213025500712900e-01 9.701299905163857096e-01 1.005281883018448008e+00 1.032837280779690170e+00 1.052632920127318128e+00 1.061965895017063399e+00 1.064555071602227176e+00 1.186322289239290173e+00 1.310595878574622120e+00 1.434084772471294400e+00 1.556147990385151836e+00 1.676187872684425706e+00 1.793640244136147865e+00 1.907968982045042505e+00 2.018663173802791810e+00 2.125235837768111757e+00 2.227223605063009870e+00 2.324186996077117318e+00 2.415711061751324440e+00 2.501406240830422956e+00 2.580909333968465003e+00 2.653884526844271896e+00 2.720024414639332644e+00 2.779050993604952335e+00 2.830716594532073582e+00 2.874804739277522003e+00 2.911130906051536016e+00 2.939543192541266947e+00 2.959922868525523665e+00 2.972184811686339856e+00
-2.969320236161917315e+00 -2.957064165222949903e+00 -2.936694358798622506e+00 -2.908296065551659204e+00 -2.871988197847433533e+00 -2.827922901549046131e+00 -2.776285011138130976e+00 -2.717291396915075374e+00 -2.651190213266325646e+00 -2.578260059816157135e+00 -2.498809070995860360e+00 -2.413173954604027838e+00 -2.321719006976587618e+00 -2.224835142504498098e+00 -2.122938990150444738e+00 -2.016472132145677332e+00 -1.905900594932483427e+00 -1.791714757808261949e+00 -1.674429935028263428e+00 -1.554588038544951756e+00 -1.432760990337154761e+00 -1.309557021179180714e+00 -1.185631860171119323e+00 -1.072519179507906317e+00 -1.061708493293480160e+00 -1.060637060879175086e+00 -1.040909829132394604e+00 -1.013453902054891609e+00 -9.784366504260125774e-01 -9.386125421424674764e-01 -9.360819746610488101e-01 -8.866796176549224251e-01 -8.306008292154664074e-01 -8.173374237014396915e-01 -7.683253383628759758e-01 -7.004894078292069892e-01 -6.991690927362522734e-01 -6.279751641922836081e-01 -5.859355535879541277e-01 -5.520849346861184115e-01 -4.805243082775300656e-01 -4.748986723638174423e-01 -4.000310648583813022e-01 -3.879440155547038138e-01 -3.341703553784798331e-01 -3.171035565975464099e-01 -2.892870189215667742e-01 -2.812050528481431777e-01 2.812050528481429001e-01 2.892870189215668852e-01 3.171035565975456882e-01 3.341703553784790004e-01 3.879440155547040359e-01 4.000310648583807471e-01 4.748986723638176088e-01 4.805243082775293439e-01 5.520849346861181894e-01 5.859355535879531285e-01 6.279751641922826089e-01 6.991690927362504970e-01 7.004894078292067672e-01 7.683253383628757538e-01 8.173374237014400245e-01 8.306008292154664074e-01 8.866796176549225361e-01 9.360819746610486991e-01 9.386125421424678095e-01 9.784366504260129105e-01 1.013453902054891609e+00 1.040909829132394604e+00 1.060637060879173976e+00 1.061708493293476607e+00 1.072519179507905429e+00 1.185631860171120433e+00 1.309557021179180936e+00 1.432760990337153428e+00 1.554588038544950424e+00 1.674429935028262983e+00 1.791714757808263947e+00 1.905900594932483871e+00 2.016472132145678664e+00 2.122938990150445626e+00 2.224835142504499430e+00 2.321719006976588062e+00 2.413173954604029170e+00 2.498809070995858583e+00 2.578260059816157579e+00 2.651190213266326978e+00 2.717291396915074486e+00 2.776285011138131420e+00 2.827922901549047907e+00 2.871988197847432644e+00 2.908296065551661425e+00 2.936694358798622062e+00 2.957064165222949459e+00 2.969320236161919091e+00
-2.966293473311479190e+00 -2.954043600814660220e+00 -2.933684212410332837e+00 -2.905300690396577235e+00 -2.869012139800727113e+00 -2.824970964112523575e+00 -2.773362328597731352e+00 -2.714403518432387585e+00 -2.648343201325982221e+00 -2.575460607395220425e+00 -2.496064643131124416e+00 -2.410492961860005945e+00 -2.319111020887636432e+00 -2.222311166723881737e+00 -2.120511806318338799e+00 -2.014156747221177657e+00 -1.903714828253294966e+00 -1.789680023615888071e+00 -1.672572303234468372e+00 -1.552939699245848848e+00 -1.431362316634941401e+00 -1.308459539045996545e+00 -1.184902627099509553e+00 -1.080862195417483518e+00 -1.069020980449901126e+00 -1.061436719886938551e+00 -1.049363602970130316e+00 -1.022009155964236582e+00 -9.871290843389631808e-01 -9.449531482100418378e-01 -9.389198680794386132e-01 -8.957793264805238298e-01 -8.399903644471020669e-01 -8.183942426046418861e-01 -7.780820396847761833e-01 -7.107130266708022726e-01 -7.012208258721785992e-01 -6.387964287973157962e-01 -5.893440819315817203e-01 -5.636754306424909267e-01 -4.874750959451925603e-01 -4.858249385723705238e-01 -4.138228394241692532e-01 -3.958763152506192817e-01 -3.492412655733913018e-01 -3.283928318720855111e-01 -3.049908796342368777e-01 -2.956403426460075257e-01 2.956403426460070816e-01 3.049908796342362671e-01 3.283928318720851780e-01 3.492412655733911353e-01 3.958763152506190042e-01 4.138228394241689756e-01 4.858249385723704128e-01 4.874750959451928378e-01 5.636754306424911487e-01 5.893440819315803880e-01 6.387964287973151301e-01 7.012208258721770449e-01 7.107130266708013844e-01 7.780820396847762943e-01 8.183942426046401097e-01 8.399903644471027331e-01 8.957793264805232747e-01 9.389198680794355045e-01 9.449531482100422819e-01 9.871290843389634029e-01 1.022009155964237692e+00 1.049363602970130316e+00 1.061436719886938995e+00 1.069020980449899794e+00 1.080862195417482852e+00 1.184902627099507777e+00 1.308459539045997211e+00 1.431362316634941845e+00 1.552939699245849958e+00 1.672572303234467039e+00 1.789680023615888071e+00 1.903714828253294300e+00 2.014156747221177213e+00 2.120511806318338355e+00 2.222311166723882181e+00 2.319111020887636876e+00 2.410492961860005945e+00 2.496064643131124861e+00 2.575460607395219981e+00 2.648343201325982665e+00 2.714403518432388029e+00 2.773362328597732684e+00 2.824970964112522687e+00 2.869012139800726668e+00 2.905300690396578123e+00 2.933684212410332837e+00 2.954043600814661996e+00 2.966293473311478746e+00
-2.963104774113502149e+00 -2.950861424711485270e+00 -2.930513000181737659e+00 -2.902145023760041020e+00 -2.865876803671672413e+00 -2.821861015135913142e+00 -2.770283172332409283e+00 -2.711360998083185425e+00 -2.645343701637303813e+00 -2.572511178316422953e+00 -2.493173149245967668e+00 -2.407668265498933202e+00 -2.316363209550882374e+00 -2.219651839296573392e+00 -2.117954438111976589e+00 -2.011717161998960002e+00 -1.901411817475089583e+00 -1.787536171419902953e+00 -1.670615103874555141e+00 -1.551203098095483845e+00 -1.429888877220920618e+00 -1.307303555668970274e+00 -1.184134698433156219e+00 -1.089573381153723153e+00 -1.077773772322292434e+00 -1.061150630837853992e+00 -1.058187405495794930e+00 -1.030936020109099793e+00 -9.961950781089359275e-01 -9.542000899428926264e-01 -9.392431887807747293e-01 -9.052570643341122381e-01 -8.497598550858098676e-01 -8.195049652090909964e-01 -7.882195586874397586e-01 -7.213158697555341892e-01 -7.033736029256362210e-01 -6.499901753199539556e-01 -5.929100498306769662e-01 -5.756212588117121109e-01 -5.003692414691413015e-01 -4.913415603138121535e-01 -4.278574254142141209e-01 -4.040561114865985348e-01 -3.644293901382659184e-01 -3.398689082870148259e-01 -3.206881649757404307e-01 -3.101071748241222004e-01 3.101071748241225889e-01 3.206881649757413189e-01 3.398689082870154921e-01 3.644293901382658074e-01 4.040561114865987014e-01 4.278574254142156197e-01 4.913415603138095999e-01 5.003692414691400803e-01 5.756212588117129991e-01 5.929100498306771883e-01 6.499901753199535115e-01 7.033736029256374422e-01 7.213158697555350773e-01 7.882195586874417570e-01 8.195049652090916625e-01 8.497598550858103117e-01 9.052570643341115719e-01 9.392431887807730639e-01 9.542000899428934035e-01 9.961950781089365936e-01 1.030936020109100903e+00 1.058187405495796263e+00 1.061150630837859987e+00 1.077773772322293100e+00 1.089573381153725151e+00 1.184134698433157773e+00 1.307303555668970718e+00 1.429888877220920840e+00 1.551203098095484512e+00 1.670615103874555585e+00 1.787536171419903619e+00 1.901411817475088917e+00 2.011717161998958669e+00 2.117954438111977034e+00 2.219651839296574281e+00 2.316363209550881486e+00 2.407668265498933202e+00 2.493173149245965892e+00 2.572511178316422953e+00 2.645343701637303369e+00 2.711360998083183649e+00 2.770283172332410615e+00 2.821861015135911366e+00 2.865876803671672413e+00 2.902145023760039688e+00 2.930513000181737215e+00 2.950861424711482606e+00 2.963104774113500373e+00
-2.959754403258568978e+00 -2.947517899948398856e+00 -2.927180982396111908e+00 -2.898829322089879756e+00 -2.862582441008057810e+00 -2.818593300230341825e+00 -2.767047781019527530e+00 -2.708164066668777181e+00 -2.642191936258145635e+00 -2.569411985127916687e+00 -2.490134791747737442e+00 -2.404700057334860475e+00 -2.313475753967709547e+00 -2.216857330491682987e+00 -2.115267045526163070e+00 -2.009153527118500815e+00 -1.898991705335118407e+00 -1.785283338066767422e+00 -1.668558470361899415e+00 -1.549378367537426637e+00 -1.428340804846645495e+00 -1.306089201327625293e+00 -1.183328188502315470e+00 -1.098641855967859238e+00 -1.086884392030674995e+00 -1.067369910425913782e+00 -1.060850285182031616e+00 -1.040222753974115122e+00 -1.005622322695843618e+00 -9.638097365598421451e-01 -9.395824080025413361e-01 -9.150987842795099692e-01 -8.598939825618824306e-01 -8.206690991694299830e-01 -7.987209427966756037e-01 -7.322789067050557987e-01 -7.056259704210775530e-01 -6.615348056307925884e-01 -5.966297625834294793e-01 -5.878979031603532857e-01 -5.135541180565219577e-01 -4.970656441957084226e-01 -4.421084034714010125e-01 -4.124667229086733111e-01 -3.797171426546154804e-01 -3.515107989463653881e-01 -3.363761934262666231e-01 -3.245980015029985011e-01 3.245980015029986121e-01 3.363761934262671227e-01 3.515107989463661098e-01 3.797171426546157580e-01 4.124667229086741993e-01 4.421084034714000688e-01 4.970656441957099214e-01 5.135541180565218466e-01 5.878979031603528416e-01 5.966297625834304785e-01 6.615348056307930324e-01 7.056259704210789963e-01 7.322789067050540224e-01 7.987209427966742714e-01 8.206690991694317594e-01 8.598939825618833188e-01 9.150987842795091920e-01 9.395824080025401148e-01 9.638097365598415900e-01 1.005622322695844284e+00 1.040222753974116010e+00 1.060850285182030950e+00 1.067369910425914448e+00 1.086884392030677216e+00 1.098641855967859904e+00 1.183328188502315026e+00 1.306089201327625515e+00 1.428340804846644607e+00 1.549378367537426637e+00 1.668558470361899637e+00 1.785283338066766534e+00 1.898991705335117963e+00 2.009153527118500815e+00 2.115267045526163070e+00 2.216857330491682099e+00 2.313475753967709547e+00 2.404700057334860031e+00 2.490134791747737442e+00 2.569411985127916687e+00 2.642191936258143858e+00 2.708164066668776737e+00 2.767047781019528863e+00 2.818593300230341381e+00 2.862582441008056922e+00 2.898829322089878424e+00 2.927180982396114128e+00 2.947517899948401965e+00 2.959754403258568090e+00
-2.956242639173507047e+00 -2.944013303208158572e+00 -2.923688432837415085e+00 -2.895353855129510379e+00 -2.859129316391129549e+00 -2.815168077722639328e+00 -2.763656405680861017e+00 -2.704812966912926164e+00 -2.638888138700254071e+00 -2.566163251322120864e+00 -2.486949783444875717e+00 -2.401588539016245250e+00 -2.310448844396981727e+00 -2.213927819265845809e+00 -2.112449796702034810e+00 -2.006466000879900680e+00 -1.896454641831947674e+00 -1.782921667383288833e+00 -1.666402542952057031e+00 -1.547465646858987132e+00 -1.426718239174113112e+00 -1.304816613104976764e+00 -1.182483217568517819e+00 -1.108056638275066286e+00 -1.096341699785932766e+00 -1.076899706136455803e+00 -1.060535744945255265e+00 -1.049857547517872858e+00 -1.015398463473632162e+00 -9.737690149939703943e-01 -9.399374248810762333e-01 -9.252904834559158020e-01 -8.703775544335893288e-01 -8.218861309235879764e-01 -8.095694929508452375e-01 -7.435835622766339137e-01 -7.079764248353083156e-01 -6.734095000495650130e-01 -6.004994541198559466e-01 -6.004821392451555884e-01 -5.270047758739226929e-01 -5.029887197780229524e-01 -4.565521604981396253e-01 -4.210923074177210235e-01 -3.950894059935094460e-01 -3.632998306219351048e-01 -3.520525903180930505e-01 -3.391064006847722689e-01 3.391064006847722689e-01 3.520525903180931615e-01 3.632998306219350493e-01 3.950894059935086688e-01 4.210923074177191916e-01 4.565521604981407910e-01 5.029887197780235075e-01 5.270047758739226929e-01 6.004821392451551443e-01 6.004994541198533931e-01 6.734095000495644578e-01 7.079764248353073164e-01 7.435835622766339137e-01 8.095694929508457927e-01 8.218861309235867552e-01 8.703775544335885517e-01 9.252904834559174674e-01 9.399374248810757893e-01 9.737690149939710604e-01 1.015398463473633495e+00 1.049857547517873080e+00 1.060535744945253267e+00 1.076899706136456469e+00 1.096341699785933654e+00 1.108056638275066730e+00 1.182483217568517819e+00 1.304816613104976541e+00 1.426718239174112224e+00 1.547465646858986688e+00 1.666402542952057697e+00 1.782921667383289277e+00 1.896454641831946564e+00 2.006466000879900236e+00 2.112449796702036142e+00 2.213927819265844921e+00 2.310448844396981727e+00 2.401588539016245250e+00 2.486949783444874829e+00 2.566163251322121308e+00 2.638888138700253183e+00 2.704812966912925276e+00 2.763656405680860573e+00 2.815168077722640660e+00 2.859129316391130438e+00 2.895353855129509490e+00 2.923688432837414197e+00 2.944013303208159016e+00 2.956242639173507047e+00
-2.952569774047071771e+00 -2.940347924846406169e+00 -2.920035638814498569e+00 -2.891718905940858342e+00 -2.855517707456837861e+00 -2.811585618674542264e+00 -2.760109309699330549e+00 -2.701307953475799994e+00 -2.635432553940081579e+00 -2.562765211343123628e+00 -2.483618347550705430e+00 -2.398333922026089748e+00 -2.307282680351685045e+00 -2.210863493256778778e+00 -2.109502867918363389e+00 -2.003654749234236032e+00 -1.893800784216711053e+00 -1.780451310171152102e+00 -1.664147468743172764e+00 -1.545465082199538376e+00 -1.425021326791865439e+00 -1.303485934906416066e+00 -1.181599911834847028e+00 -1.117806684841619935e+00 -1.106134500414642119e+00 -1.086765336876958088e+00 -1.060207075137526989e+00 -1.059828564211100721e+00 -1.025511145659699475e+00 -9.840648907736752049e-01 -9.403081339789567394e-01 -9.358182547621209935e-01 -8.811955593002558373e-01 -8.231555262449604671e-01 -8.207488203600626919e-01 -7.552117703356894252e-01 -7.104234156180874171e-01 -6.855942559874762532e-01 -6.133520267722075703e-01 -6.045152988789244120e-01 -5.406981869013607334e-01 -5.091024063335476413e-01 -4.711675692990501263e-01 -4.299178628519089163e-01 -4.105331077501176984e-01 -3.752193639253716406e-01 -3.677152225673416264e-01 -3.536268502411726855e-01 3.536268502411723524e-01 3.677152225673416264e-01 3.752193639253719737e-01 4.105331077501188086e-01 4.299178628519090273e-01 4.711675692990496822e-01 5.091024063335467531e-01 5.406981869013610664e-01 6.045152988789249671e-01 6.133520267722074593e-01 6.855942559874770303e-01 7.104234156180880833e-01 7.552117703356905354e-01 8.207488203600625809e-01 8.231555262449635757e-01 8.811955593002560594e-01 9.358182547621218816e-01 9.403081339789581827e-01 9.840648907736754269e-01 1.025511145659700141e+00 1.059828564211100055e+00 1.060207075137525212e+00 1.086765336876958754e+00 1.106134500414643673e+00 1.117806684841620601e+00 1.181599911834848138e+00 1.303485934906415622e+00 1.425021326791866771e+00 1.545465082199537488e+00 1.664147468743171876e+00 1.780451310171152324e+00 1.893800784216711053e+00 2.003654749234237809e+00 2.109502867918362501e+00 2.210863493256779222e+00 2.307282680351683268e+00 2.398333922026087972e+00 2.483618347550704986e+00 2.562765211343123628e+00 2.635432553940079803e+00 2.701307953475798662e+00 2.760109309699330105e+00 2.811585618674542264e+00 2.855517707456837861e+00 2.891718905940858342e+00 2.920035638814498569e+00 2.940347924846407057e+00 2.952569774047070439e+00
-2.948736113857190588e+00 -2.936522068918367090e+00 -2.916222901186807270e+00 -2.887924770928687934e+00 -2.851747904918389587e+00 -2.807846206903064079e+00 -2.756406768836845433e+00 -2.697649292968833823e+00 -2.631825438430349440e+00 -2.559218110594625450e+00 -2.480140717687572049e+00 -2.394936427682207380e+00 -2.303977470595464982e+00 -2.207664548776573810e+00 -2.106426443582457786e+00 -2.000719945773448583e+00 -1.891030296983947423e+00 -1.777872424201218271e+00 -1.661793401676491033e+00 -1.543376826559406334e+00 -1.423250221232042589e+00 -1.302097317479664396e+00 -1.180678403456704162e+00 -1.127880927282387091e+00 -1.116251580474359795e+00 -1.096955340922179056e+00 -1.070123980644315242e+00 -1.059864343747029647e+00 -1.035948055775673504e+00 -9.946844116457173035e-01 -9.466683327044149721e-01 -9.406944253328678451e-01 -8.923332143245884529e-01 -8.322428937037955610e-01 -8.244767308097091796e-01 -7.671460153899032353e-01 -7.129653482249921348e-01 -6.980699109700223559e-01 -6.264868854552446686e-01 -6.086734232355371921e-01 -5.546131186311737959e-01 -5.153984397260554795e-01 -4.859356997071428985e-01 -4.389292160108945740e-01 -4.260368764453716928e-01 -3.872545444789723956e-01 -3.833621494369894300e-01 -3.681545536865261092e-01 3.681545536865258317e-01 3.833621494369883198e-01 3.872545444789715074e-01 4.260368764453720813e-01 4.389292160108950736e-01 4.859356997071412887e-01 5.153984397260554795e-01 5.546131186311732408e-01 6.086734232355360819e-01 6.264868854552450017e-01 6.980699109700239102e-01 7.129653482249941332e-01 7.671460153899029022e-01 8.244767308097107339e-01 8.322428937037962271e-01 8.923332143245871206e-01 9.406944253328721750e-01 9.466683327044155272e-01 9.946844116457171925e-01 1.035948055775673060e+00 1.059864343747029203e+00 1.070123980644313688e+00 1.096955340922177724e+00 1.116251580474359573e+00 1.127880927282386647e+00 1.180678403456704606e+00 1.302097317479664840e+00 1.423250221232042811e+00 1.543376826559406334e+00 1.661793401676490811e+00 1.777872424201218271e+00 1.891030296983947867e+00 2.000719945773449027e+00 2.106426443582457342e+00 2.207664548776570701e+00 2.303977470595465427e+00 2.394936427682204716e+00 2.480140717687572049e+00 2.559218110594624118e+00 2.631825438430349440e+00 2.697649292968832935e+00 2.756406768836844101e+00 2.807846206903063635e+00 2.851747904918389143e+00 2.887924770928689711e+00 2.916222901186805938e+00 2.936522068918367978e+00 2.948736113857191476e+00
-2.944741978399871396e+00 -2.932536053207118965e+00 -2.912250534391633838e+00 -2.883971759866425622e+00 -2.847820212590214339e+00 -2.803950139002179043e+00 -2.752549071253245216e+00 -2.693837263970576323e+00 -2.628067060112386333e+00 -2.555522205448477635e+00 -2.476517137891335985e+00 -2.391396287137623311e+00 -2.300533433139110961e+00 -2.204331190804724727e+00 -2.103220716220658648e+00 -1.997661771719762891e+00 -1.888143351862021868e+00 -1.775185174207597694e+00 -1.659340502536987394e+00 -1.541201039809308115e+00 -1.421405082988413504e+00 -1.300650918435772185e+00 -1.179718830553069475e+00 -1.138268305779704725e+00 -1.126681742461697500e+00 -1.107458285589001612e+00 -1.080732022652474367e+00 -1.059507621733758453e+00 -1.046696959121620196e+00 -1.005614746501151346e+00 -9.578271335568993017e-01 -9.410961845033314344e-01 -9.037760057036378081e-01 -8.440360774527426724e-01 -8.258491707777132484e-01 -7.793693630005519291e-01 -7.156005871500584758e-01 -7.108181524581516086e-01 -6.398672582270558129e-01 -6.129699164274095002e-01 -5.687300056955384431e-01 -5.218686954812933321e-01 -5.008395605582343091e-01 -4.481130026720502313e-01 -4.415907621033642316e-01 -3.993920833319978825e-01 -3.989915849314568108e-01 -3.826853045657349628e-01 3.826853045657351293e-01 3.989915849314583651e-01 3.993920833319996588e-01 4.415907621033637320e-01 4.481130026720490100e-01 5.008395605582343091e-01 5.218686954812929990e-01 5.687300056955384431e-01 6.129699164274077239e-01 6.398672582270565901e-01 7.108181524581508315e-01 7.156005871500571436e-01 7.793693630005528172e-01 8.258491707777113611e-01 8.440360774527424503e-01 9.037760057036381411e-01 9.410961845033330997e-01 9.578271335568993017e-01 1.005614746501150680e+00 1.046696959121619974e+00 1.059507621733761118e+00 1.080732022652474367e+00 1.107458285589003166e+00 1.126681742461697056e+00 1.138268305779704503e+00 1.179718830553068809e+00 1.300650918435771963e+00 1.421405082988413504e+00 1.541201039809306783e+00 1.659340502536988060e+00 1.775185174207599026e+00 1.888143351862022534e+00 1.997661771719764001e+00 2.103220716220658648e+00 2.204331190804726059e+00 2.300533433139111850e+00 2.391396287137624199e+00 2.476517137891335985e+00 2.555522205448478523e+00 2.628067060112386333e+00 2.693837263970574991e+00 2.752549071253247437e+00 2.803950139002178599e+00 2.847820212590214339e+00 2.883971759866427398e+00 2.912250534391632950e+00 2.932536053207120297e+00 2.944741978399870952e+00
-2.940587701319762992e+00 -2.928390209253526333e+00 -2.908118866472984898e+00 -2.879860195923486632e+00 -2.843734947413337544e+00 -2.799897724365781215e+00 -2.748536517526423584e+00 -2.689872157043509571e+00 -2.624157698429273822e+00 -2.551677763253805242e+00 -2.472747862616272663e+00 -2.387713741381155330e+00 -2.296950795236974319e+00 -2.200863632980911255e+00 -2.099885886468440432e+00 -1.994480415914646976e+00 -1.885140127803131227e+00 -1.772389731881500952e+00 -1.656788938954129264e+00 -1.538937888700398382e+00 -1.419486079535431600e+00 -1.299146902271220982e+00 -1.178721337218284093e+00 -1.148957799982200267e+00 -1.137413836079113505e+00 -1.118262799098658666e+00 -1.091640997960909854e+00 -1.059136983022853196e+00 -1.057745733308286695e+00 -1.016843219715912960e+00 -9.692812900591077918e-01 -9.415132926262415047e-01 -9.155097225066477495e-01 -8.561131620667645770e-01 -8.272722533858357652e-01 -7.918654803943562248e-01 -7.238215167153971841e-01 -7.183274589464168081e-01 -6.534748652444297701e-01 -6.174008409416473775e-01 -5.830308230526990432e-01 -5.285052082572125887e-01 -5.158638708000448103e-01 -4.574566408772658965e-01 -4.571860082345257092e-01 -4.146018687483170595e-01 -4.116200642288427858e-01 -3.972153799360177429e-01 3.972153799360185755e-01 4.116200642288404543e-01 4.146018687483159493e-01 4.571860082345264309e-01 4.574566408772661741e-01 5.158638708000446993e-01 5.285052082572111454e-01 5.830308230527001534e-01 6.174008409416474885e-01 6.534748652444306583e-01 7.183274589464184734e-01 7.238215167153972951e-01 7.918654803943564469e-01 8.272722533858383187e-01 8.561131620667652431e-01 9.155097225066474165e-01 9.415132926262387292e-01 9.692812900591069036e-01 1.016843219715912294e+00 1.057745733308286029e+00 1.059136983022851641e+00 1.091640997960907855e+00 1.118262799098659110e+00 1.137413836079114393e+00 1.148957799982202044e+00 1.178721337218282983e+00 1.299146902271220982e+00 1.419486079535431822e+00 1.538937888700397938e+00 1.656788938954129486e+00 1.772389731881502950e+00 1.885140127803131671e+00 1.994480415914646532e+00 2.099885886468443541e+00 2.200863632980912143e+00 2.296950795236973875e+00 2.387713741381156662e+00 2.472747862616271775e+00 2.551677763253805686e+00 2.624157698429272489e+00 2.689872157043508683e+00 2.748536517526424472e+00 2.799897724365782548e+00 2.843734947413338876e+00 2.879860195923485744e+00 2.908118866472984898e+00 2.928390209253525889e+00 2.940587701319762104e+00
-2.936273630142481661e+00 -2.924084882387879336e+00 -2.903828239112081988e+00 -2.875590415694209590e+00 -2.839492439482241171e+00 -2.795689285212024977e+00 -2.744369420673651749e+00 -2.685754274751932957e+00 -2.620097644339852039e+00 -2.547685062346797924e+00 -2.468833156740354529e+00 -2.383889041238152373e+00 -2.293229793383340986e+00 -2.197262097597532549e+00 -2.096422163060120525e+00 -1.991176074807307073e+00 -1.882020810972895530e+00 -1.769486275864880387e+00 -1.654138885402784087e+00 -1.536587546874927934e+00 -1.417493385348312041e+00 -1.297585440391129774e+00 -1.177686073534332856e+00 -1.159938457084202845e+00 -1.148436786569804857e+00 -1.129357599310029547e+00 -1.102839325405634785e+00 -1.069082397944619345e+00 -1.058752504497578295e+00 -1.028357341074390474e+00 -9.810176809345987348e-01 -9.419456264661784095e-01 -9.275204843526756449e-01 -8.684593868537153760e-01 -8.287453675520762841e-01 -8.046186485653452625e-01 -7.370633787626232891e-01 -7.211442552237958825e-01 -6.672925515478680403e-01 -6.219622423299541181e-01 -5.974989632696213748e-01 -5.353001879520724593e-01 -5.309948574478230432e-01 -4.728148649789832292e-01 -4.669482994100067619e-01 -4.301914436057787117e-01 -4.239277750756245688e-01 -4.117414559845111732e-01 4.117414559845112287e-01 4.239277750756241803e-01 4.301914436057794333e-01 4.669482994100065398e-01 4.728148649789831182e-01 5.309948574478228212e-01 5.353001879520717932e-01 5.974989632696213748e-01 6.219622423299553393e-01 6.672925515478682623e-01 7.211442552237964376e-01 7.370633787626236222e-01 8.046186485653462617e-01 8.287453675520741747e-01 8.684593868537143768e-01 9.275204843526756449e-01 9.419456264661745237e-01 9.810176809345970694e-01 1.028357341074391584e+00 1.058752504497580960e+00 1.069082397944620233e+00 1.102839325405634563e+00 1.129357599310030658e+00 1.148436786569803525e+00 1.159938457084201957e+00 1.177686073534333300e+00 1.297585440391129552e+00 1.417493385348312041e+00 1.536587546874929044e+00 1.654138885402783421e+00 1.769486275864882163e+00 1.882020810972894642e+00 1.991176074807308183e+00 2.096422163060118304e+00 2.197262097597534325e+00 2.293229793383339654e+00 2.383889041238151041e+00 2.468833156740354084e+00 2.547685062346797480e+00 2.620097644339851151e+00 2.685754274751932957e+00 2.744369420673649529e+00 2.795689285212023201e+00 2.839492439482240282e+00 2.875590415694208257e+00 2.903828239112081988e+00 2.924084882387880224e+00 2.936273630142479885e+00
-2.931800126308717225e+00 -2.919620431763304325e+00 -2.899379007659582008e+00 -2.871162769228398748e+00 -2.835093032073253028e+00 -2.791325156609042235e+00 -2.740048106174165721e+00 -2.681483931680918253e+00 -2.615887200333617546e+00 -2.543544392061138470e+00 -2.464773295571011769e+00 -2.379922447371455974e+00 -2.289370673308791293e+00 -2.193526815592007129e+00 -2.092829762818173567e+00 -1.987748952442721873e+00 -1.878785594739540432e+00 -1.766474991743861356e+00 -1.651390523204285365e+00 -1.534150194877550666e+00 -1.415427181924197475e+00 -1.295966711133591964e+00 -1.176613195583634974e+00 -1.171199417122962716e+00 -1.159739620167550722e+00 -1.140731519388772153e+00 -1.114315560822100037e+00 -1.080695140620848038e+00 -1.058354265992022869e+00 -1.040144831488581278e+00 -9.930234555569659172e-01 -9.423930584714318437e-01 -9.397947634346223156e-01 -8.810604562800001816e-01 -8.302678844892210641e-01 -8.176137670920563538e-01 -7.505279352386077241e-01 -7.240492356124045292e-01 -6.813042307105401374e-01 -6.266501584300845362e-01 -6.121191195861508394e-01 -5.462200778564720860e-01 -5.422460327100712130e-01 -4.884704353153825895e-01 -4.765768630499575553e-01 -4.457588373768051060e-01 -4.363055609297889492e-01 -4.262605406444653910e-01 4.262605406444653355e-01 4.363055609297910586e-01 4.457588373768062162e-01 4.765768630499581660e-01 4.884704353153838108e-01 5.422460327100688815e-01 5.462200778564704207e-01 6.121191195861509504e-01 6.266501584300850913e-01 6.813042307105386941e-01 7.240492356124053064e-01 7.505279352386080571e-01 8.176137670920571310e-01 8.302678844892200649e-01 8.810604562800008477e-01 9.397947634346225376e-01 9.423930584714316216e-01 9.930234555569651400e-01 1.040144831488581501e+00 1.058354265992027088e+00 1.080695140620848704e+00 1.114315560822099815e+00 1.140731519388773041e+00 1.159739620167551832e+00 1.171199417122963160e+00 1.176613195583634974e+00 1.295966711133591742e+00 1.415427181924196365e+00 1.534150194877550444e+00 1.651390523204286032e+00 1.766474991743860690e+00 1.878785594739541764e+00 1.987748952442722539e+00 2.092829762818171346e+00 2.193526815592006241e+00 2.289370673308789961e+00 2.379922447371456418e+00 2.464773295571010880e+00 2.543544392061138470e+00 2.615887200333617546e+00 2.681483931680919142e+00 2.740048106174165277e+00 2.791325156609044456e+00 2.835093032073250363e+00 2.871162769228396971e+00 2.899379007659582452e+00 2.919620431763302104e+00 2.931800126308716781e+00
-2.927167565210220701e+00 -2.914997230390994343e+00 -2.894771541169583351e+00 -2.866577620063569753e+00 -2.830537081674536104e+00 -2.786805686502165536e+00 -2.735572911993070733e+00 -2.677061454456412637e+00 -2.611526680446535131e+00 -2.539256052739173430e+00 -2.460568564851336681e+00 -2.375814230282580652e+00 -2.285373689976529121e+00 -2.189658026538854774e+00 -2.089108910642160755e+00 -1.984199260449214464e+00 -1.875434679662666859e+00 -1.763356072041971201e+00 -1.648544040527680332e+00 -1.531626020167278890e+00 -1.413287657804408459e+00 -1.294290899795156768e+00 -1.182729935561898538e+00 -1.175502865462338509e+00 -1.171311486739949892e+00 -1.152373530509427813e+00 -1.126058419729737414e+00 -1.092572339361211453e+00 -1.057942350283433752e+00 -1.052193644758463220e+00 -1.005286054118270433e+00 -9.523194014120556217e-01 -9.428554568306961592e-01 -8.939025505084290391e-01 -8.318391583266400158e-01 -8.308363528105880969e-01 -7.642001817579924250e-01 -7.270406306835720533e-01 -6.954948263455346114e-01 -6.314606279793335553e-01 -6.268771757947009249e-01 -5.615282637487722939e-01 -5.493353390955119098e-01 -5.041465479305563546e-01 -4.863318958942866588e-01 -4.613026488862265739e-01 -4.487446959546637637e-01 -4.407699193796136838e-01 4.407699193796138504e-01 4.487446959546639857e-01 4.613026488862261854e-01 4.863318958942870474e-01 5.041465479305561326e-01 5.493353390955121318e-01 5.615282637487732931e-01 6.268771757947013690e-01 6.314606279793339993e-01 6.954948263455353885e-01 7.270406306835736077e-01 7.642001817579923140e-01 8.308363528105887630e-01 8.318391583266393496e-01 8.939025505084284839e-01 9.428554568306961592e-01 9.523194014120552886e-01 1.005286054118270878e+00 1.052193644758464774e+00 1.057942350283432642e+00 1.092572339361210343e+00 1.126058419729738302e+00 1.152373530509428035e+00 1.171311486739949226e+00 1.175502865462337843e+00 1.182729935561898316e+00 1.294290899795157657e+00 1.413287657804408015e+00 1.531626020167278890e+00 1.648544040527680332e+00 1.763356072041971201e+00 1.875434679662666859e+00 1.984199260449215130e+00 2.089108910642159422e+00 2.189658026538852997e+00 2.285373689976528677e+00 2.375814230282581985e+00 2.460568564851337126e+00 2.539256052739173874e+00 2.611526680446536464e+00 2.677061454456413525e+00 2.735572911993071177e+00 2.786805686502166424e+00 2.830537081674536104e+00 2.866577620063573306e+00 2.894771541169583795e+00 2.914997230390993899e+00 2.927167565210221589e+00
-2.922376336227691329e+00 -2.910215665177341648e+00 -2.890006222435435035e+00 -2.861835345258957553e+00 -2.825824958017709942e+00 -2.782131235742623776e+00 -2.730944188606592604e+00 -2.672487181766495912e+00 -2.607016410277841700e+00 -2.534820355743812037e+00 -2.456219260766800971e+00 -2.371564670313146994e+00 -2.281239107578720393e+00 -2.185655978641549257e+00 -2.085259839497282552e+00 -1.980527218025567970e+00 -1.871968273481612322e+00 -1.760129716213180817e+00 -1.645599632391170575e+00 -1.529015217130164528e+00 -1.411075008597850733e+00 -1.292558198657507651e+00 -1.194519403253627043e+00 -1.183141679729238449e+00 -1.174355251294123548e+00 -1.164272761713744275e+00 -1.138056796965821071e+00 -1.104702581745887757e+00 -1.064491985642038285e+00 -1.057516843084225000e+00 -1.017793223671101588e+00 -9.650816216962549987e-01 -9.433326855313721726e-01 -9.069723309074029238e-01 -8.442725333865535031e-01 -8.334585267388275875e-01 -7.780658861379963209e-01 -7.301166448181999336e-01 -7.098502129386968784e-01 -6.417601034831562634e-01 -6.363896986131223343e-01 -5.769091845370415417e-01 -5.565609097098309643e-01 -5.198376516707264861e-01 -4.962036037731964444e-01 -4.768215365276208262e-01 -4.612372719740239213e-01 -4.552671112540335185e-01 4.552671112540335185e-01 4.612372719740244764e-01 4.768215365276214368e-01 4.962036037731973881e-01 5.198376516707272632e-01 5.565609097098317415e-01 5.769091845370415417e-01 6.363896986131222233e-01 6.417601034831557083e-01 7.098502129386972115e-01 7.301166448181996005e-01 7.780658861379966540e-01 8.334585267388251451e-01 8.442725333865530590e-01 9.069723309074023687e-01 9.433326855313726167e-01 9.650816216962544436e-01 1.017793223671101810e+00 1.057516843084227443e+00 1.064491985642037397e+00 1.104702581745887979e+00 1.138056796965820849e+00 1.164272761713744275e+00 1.174355251294122660e+00 1.183141679729238671e+00 1.194519403253627043e+00 1.292558198657507651e+00 1.411075008597849623e+00 1.529015217130164528e+00 1.645599632391169909e+00 1.760129716213180817e+00 1.871968273481612322e+00 1.980527218025568192e+00 2.085259839497282108e+00 2.185655978641548813e+00 2.281239107578720837e+00 2.371564670313147882e+00 2.456219260766800971e+00 2.534820355743810705e+00 2.607016410277842144e+00 2.672487181766495468e+00 2.730944188606592160e+00 2.782131235742624664e+00 2.825824958017711275e+00 2.861835345258957108e+00 2.890006222435435479e+00 2.910215665177341648e+00 2.922376336227690885e+00
-2.917426842770685536e+00 -2.905276136963018896e+00 -2.885083448027490505e+00 -2.856936335431322860e+00 -2.820957044111206180e+00 -2.777302178117850850e+00 -2.726162299028761726e+00 -2.667761464383901160e+00 -2.602356727007866688e+00 -2.530237623471212949e+00 -2.451725689952509057e+00 -2.367174057646584728e+00 -2.276967199532870634e+00 -2.181520928724179242e+00 -2.081282790402548599e+00 -1.976733051927679563e+00 -1.868386591103408323e+00 -1.756796130634754816e+00 -1.642557500663761161e+00 -1.526317987092688622e+00 -1.408789437005567580e+00 -1.290768807015306274e+00 -1.206557363896990198e+00 -1.195219653515352309e+00 -1.176418517068607672e+00 -1.173170527244514094e+00 -1.150299783441604440e+00 -1.117074680919407870e+00 -1.077028324517397939e+00 -1.057077833033655434e+00 -1.030533030421225238e+00 -9.780690376401698360e-01 -9.438246044194466000e-01 -9.202569412324373976e-01 -8.579090367252684146e-01 -8.351253115793872972e-01 -7.921115586585079082e-01 -7.332754590149652696e-01 -7.243571571342581894e-01 -6.567558668338696615e-01 -6.414334342485240592e-01 -5.923535276447146058e-01 -5.639157585224578995e-01 -5.355387275342021747e-01 -5.061827965633366455e-01 -4.923142090711386532e-01 -4.737761014883358213e-01 -4.697498330987524007e-01 4.697498330987524562e-01 4.737761014883358768e-01 4.923142090711385421e-01 5.061827965633365345e-01 5.355387275342030629e-01 5.639157585224585656e-01 5.923535276447148279e-01 6.414334342485238372e-01 6.567558668338694394e-01 7.243571571342588555e-01 7.332754590149637153e-01 7.921115586585073531e-01 8.351253115793881854e-01 8.579090367252686367e-01 9.202569412324375087e-01 9.438246044194487094e-01 9.780690376401689479e-01 1.030533030421226126e+00 1.057077833033652103e+00 1.077028324517398161e+00 1.117074680919407870e+00 1.150299783441604218e+00 1.173170527244517203e+00 1.176418517068608116e+00 1.195219653515352753e+00 1.206557363896989532e+00 1.290768807015306052e+00 1.408789437005570466e+00 1.526317987092689510e+00 1.642557500663761161e+00 1.756796130634754372e+00 1.868386591103407879e+00 1.976733051927679341e+00 2.081282790402549931e+00 2.181520928724178354e+00 2.276967199532871522e+00 2.367174057646583396e+00 2.451725689952509502e+00 2.530237623471211617e+00 2.602356727007864912e+00 2.667761464383901604e+00 2.726162299028761282e+00 2.777302178117849518e+00 2.820957044111205736e+00 2.856936335431321528e+00 2.885083448027488284e+00 2.905276136963018452e+00 2.917426842770685091e+00
-2.912319502319579811e+00 -2.900179060564104017e+00 -2.880003628332787891e+00 -2.851880994792672652e+00 -2.815933736275374688e+00 -2.772318900383418327e+00 -2.721227618839566098e+00 -2.662884665189801936e+00 -2.597547979416910735e+00 -2.525508189364313427e+00 -2.447088169501020261e+00 -2.362642692310146675e+00 -2.272558248478210530e+00 -2.177253142222903115e+00 -2.077178012418568365e+00 -1.972816996454755278e+00 -1.864689854590329876e+00 -1.753355528599927382e+00 -1.639417854067152680e+00 -1.523534538335921340e+00 -1.406431152846536303e+00 -1.288922931205299882e+00 -1.218833529117912873e+00 -1.207535038341179590e+00 -1.188800290281789351e+00 -1.171948873535692659e+00 -1.162776680207303626e+00 -1.129677688713927486e+00 -1.089791408925484539e+00 -1.056625411689150251e+00 -1.043493868644984834e+00 -9.912696571262010758e-01 -9.443310692608752888e-01 -9.337440051302610122e-01 -8.717331770547200875e-01 -8.368388195191246437e-01 -8.063244203307142755e-01 -7.390032603176283077e-01 -7.365152336309561676e-01 -6.718533349198484439e-01 -6.465879218583433508e-01 -6.078527937381209556e-01 -5.713931141781352085e-01 -5.512452149811523094e-01 -5.162608510136261764e-01 -5.077794181885451064e-01 -4.863546332490338298e-01 -4.842159700993093896e-01 4.842159700993097782e-01 4.863546332490341073e-01 5.077794181885456615e-01 5.162608510136259543e-01 5.512452149811526425e-01 5.713931141781340983e-01 6.078527937381213997e-01 6.465879218583427956e-01 6.718533349198502203e-01 7.365152336309587211e-01 7.390032603176283077e-01 8.063244203307142755e-01 8.368388195191261980e-01 8.717331770547207537e-01 9.337440051302600130e-01 9.443310692608729573e-01 9.912696571262006318e-01 1.043493868644986167e+00 1.056625411689154692e+00 1.089791408925484761e+00 1.129677688713927708e+00 1.162776680207302737e+00 1.171948873535689772e+00 1.188800290281790240e+00 1.207535038341179812e+00 1.218833529117911763e+00 1.288922931205299216e+00 1.406431152846535193e+00 1.523534538335922672e+00 1.639417854067154012e+00 1.753355528599926716e+00 1.864689854590329876e+00 1.972816996454756611e+00 2.077178012418569253e+00 2.177253142222903559e+00 2.272558248478209197e+00 2.362642692310144898e+00 2.447088169501021593e+00 2.525508189364314315e+00 2.597547979416912067e+00 2.662884665189803268e+00 2.721227618839566986e+00 2.772318900383415663e+00 2.815933736275373800e+00 2.851880994792671764e+00 2.880003628332787002e+00 2.900179060564102684e+00 2.912319502319578923e+00
-2.907054746469671880e+00 -2.894924864815302534e+00 -2.874767187596821483e+00 -2.846669741189917779e+00 -2.810755444179464213e+00 -2.767181802296679205e+00 -2.716140536214654677e+00 -2.657857159198953934e+00 -2.592590527905268338e+00 -2.520632397927214718e+00 -2.442307026970778505e+00 -2.357970884177246429e+00 -2.268012546272167640e+00 -2.172852893177227962e+00 -2.072945762634986533e+00 -1.968779293435053646e+00 -1.860878293147043339e+00 -1.749808130310406940e+00 -1.636180908177872428e+00 -1.520665086110465358e+00 -1.404000373084659747e+00 -1.287020784636652149e+00 -1.231337791315255670e+00 -1.220077652950915859e+00 -1.201407776943677952e+00 -1.175477010020731905e+00 -1.170690476461808904e+00 -1.142500906121010296e+00 -1.102770272282041164e+00 -1.056664466595950369e+00 -1.056159673517281350e+00 -1.004671884018340622e+00 -9.474216205604854002e-01 -9.448519318044099613e-01 -8.857328384133833499e-01 -8.385983426869864088e-01 -8.206923699795646288e-01 -7.537769031079375459e-01 -7.398341110482673511e-01 -6.870422012666398404e-01 -6.518492776466544569e-01 -6.233992049931519341e-01 -5.789864215310136508e-01 -5.669529499777072878e-01 -5.264296745413361567e-01 -5.232159523352003516e-01 -4.989668787147399365e-01 -4.986635515109026917e-01 4.986635515109036354e-01 4.989668787147411577e-01 5.232159523352005737e-01 5.264296745413356016e-01 5.669529499777069548e-01 5.789864215310148721e-01 6.233992049931517121e-01 6.518492776466553451e-01 6.870422012666392853e-01 7.398341110482659078e-01 7.537769031079368798e-01 8.206923699795636296e-01 8.385983426869880741e-01 8.857328384133832389e-01 9.448519318044078519e-01 9.474216205604850671e-01 1.004671884018340400e+00 1.056159673517284237e+00 1.056664466595950369e+00 1.102770272282041386e+00 1.142500906121009852e+00 1.170690476461807794e+00 1.175477010020731683e+00 1.201407776943677508e+00 1.220077652950917635e+00 1.231337791315256336e+00 1.287020784636652593e+00 1.404000373084656861e+00 1.520665086110466468e+00 1.636180908177872650e+00 1.749808130310407828e+00 1.860878293147044005e+00 1.968779293435052091e+00 2.072945762634985645e+00 2.172852893177227962e+00 2.268012546272168528e+00 2.357970884177247761e+00 2.442307026970778061e+00 2.520632397927215163e+00 2.592590527905268338e+00 2.657857159198954822e+00 2.716140536214655121e+00 2.767181802296680981e+00 2.810755444179464657e+00 2.846669741189920000e+00 2.874767187596821039e+00 2.894924864815303867e+00 2.907054746469672324e+00
-2.901633020977528510e+00 -2.889513992615371230e+00 -2.869374563967403979e+00 -2.841303006146589372e+00 -2.805422590880512601e+00 -2.761891296652205785e+00 -2.710901451956631014e+00 -2.652679333586234645e+00 -2.587484744514404245e+00 -2.515610604740496914e+00 -2.437382600395184173e+00 -2.353158952970164641e+00 -2.263330393986914491e+00 -2.168320464221113575e+00 -2.068586306157544463e+00 -1.964620192211170568e+00 -1.856952143107355235e+00 -1.746154162868724269e+00 -1.632846885429685813e+00 -1.517709852652232572e+00 -1.401497321857104073e+00 -1.285062587822573654e+00 -1.244060234420266919e+00 -1.232837515099251879e+00 -1.214230884568893165e+00 -1.188390526618213316e+00 -1.169395528404820972e+00 -1.155533891345941866e+00 -1.115954240041995504e+00 -1.070033889750394041e+00 -1.055680715884366849e+00 -1.018264516914239248e+00 -9.612783516728137245e-01 -9.453870398458602553e-01 -8.998964561777520466e-01 -8.404031593125692590e-01 -8.352039507954457376e-01 -7.686671921859139500e-01 -7.432302182608495622e-01 -7.023129103357773628e-01 -6.572136526409690926e-01 -6.389856247324162686e-01 -5.866893416408538453e-01 -5.826581126975355351e-01 -5.386226317124109819e-01 -5.366816703279860823e-01 -5.130907304954168691e-01 -5.116073479251030953e-01 5.116073479251044276e-01 5.130907304954178683e-01 5.366816703279851941e-01 5.386226317124102048e-01 5.826581126975349800e-01 5.866893416408526241e-01 6.389856247324166016e-01 6.572136526409713131e-01 7.023129103357765857e-01 7.432302182608502283e-01 7.686671921859129508e-01 8.352039507954455155e-01 8.404031593125697031e-01 8.998964561777517135e-01 9.453870398458628088e-01 9.612783516728138355e-01 1.018264516914238360e+00 1.055680715884368182e+00 1.070033889750395373e+00 1.115954240041995726e+00 1.155533891345942976e+00 1.169395528404823192e+00 1.188390526618214205e+00 1.214230884568893609e+00 1.232837515099252546e+00 1.244060234420267808e+00 1.285062587822573654e+00 1.401497321857104961e+00 1.517709852652231906e+00 1.632846885429686479e+00 1.746154162868724047e+00 1.856952143107355235e+00 1.964620192211170790e+00 2.068586306157545351e+00 2.168320464221112687e+00 2.263330393986914046e+00 2.353158952970165974e+00 2.437382600395185950e+00 2.515610604740497358e+00 2.587484744514403801e+00 2.652679333586235533e+00 2.710901451956630570e+00 2.761891296652206229e+00 2.805422590880512157e+00 2.841303006146588039e+00 2.869374563967404868e+00 2.889513992615370341e+00 2.901633020977527622e+00
-2.896054785809604404e+00 -2.883946900974783567e+00 -2.863826209540750956e+00 -2.835781234906643355e+00 -2.799935612864231871e+00 -2.756447809319042097e+00 -2.705510779528039755e+00 -2.647351587714654286e+00 -2.582231012949371962e+00 -2.510443176477507254e+00 -2.432315238292361848e+00 -2.348207228263135882e+00 -2.258512101906006375e+00 -2.163656146573917916e+00 -2.064099916094787268e+00 -1.960339949624869016e+00 -1.852911647920560290e+00 -1.742393860270424977e+00 -1.629416015116307292e+00 -1.514669067199085006e+00 -1.398922230503938158e+00 -1.283048568413248214e+00 -1.256991142722281962e+00 -1.245804850092524507e+00 -1.227259740613836136e+00 -1.201507221886290111e+00 -1.168766465674997201e+00 -1.168064227850798220e+00 -1.129332933590072807e+00 -1.083591541722485063e+00 -1.055188639046753973e+00 -1.032036745599111516e+00 -9.753032186207701848e-01 -9.459362372936730434e-01 -9.142129971738837124e-01 -8.498483168803048216e-01 -8.422525343690321353e-01 -7.836639097338748972e-01 -7.467016693767587476e-01 -7.176565905176309768e-01 -6.626772377200010888e-01 -6.546054869672643939e-01 -5.983571832043635963e-01 -5.944957504498166179e-01 -5.539983040961633520e-01 -5.470097039413062134e-01 -5.274957672926235963e-01 -5.242709935202012339e-01 5.242709935202015670e-01 5.274957672926235963e-01 5.470097039413063245e-01 5.539983040961631300e-01 5.944957504498171730e-01 5.983571832043629302e-01 6.546054869672632837e-01 6.626772377199989794e-01 7.176565905176297555e-01 7.467016693767580815e-01 7.836639097338745641e-01 8.422525343690323574e-01 8.498483168803050436e-01 9.142129971738827132e-01 9.459362372936728214e-01 9.753032186207705179e-01 1.032036745599111294e+00 1.055188639046756416e+00 1.083591541722484841e+00 1.129332933590071475e+00 1.168064227850796888e+00 1.168766465674996535e+00 1.201507221886288557e+00 1.227259740613834582e+00 1.245804850092523619e+00 1.256991142722281074e+00 1.283048568413249324e+00 1.398922230503939268e+00 1.514669067199084562e+00 1.629416015116306626e+00 1.742393860270425199e+00 1.852911647920561400e+00 1.960339949624868350e+00 2.064099916094787712e+00 2.163656146573919248e+00 2.258512101906005043e+00 2.348207228263136770e+00 2.432315238292362736e+00 2.510443176477508143e+00 2.582231012949372850e+00 2.647351587714652510e+00 2.705510779528041532e+00 2.756447809319042541e+00 2.799935612864232759e+00 2.835781234906643800e+00 2.863826209540752288e+00 2.883946900974783567e+00 2.896054785809605736e+00
-2.890320515193293804e+00 -2.878224061065789208e+00 -2.858122590409853725e+00 -2.830104886480495630e+00 -2.794294960087973401e+00 -2.750851779279927634e+00 -2.699968945086083316e+00 -2.641874333164897948e+00 -2.576829728602524572e+00 -2.505130490921656516e+00 -2.427105299675639039e+00 -2.343116049485865826e+00 -2.253557989521152827e+00 -2.158860240031196920e+00 -2.059486873544416952e+00 -1.955938830001459516e+00 -1.848757058137394216e+00 -1.738527463396126960e+00 -1.625888533394421298e+00 -1.511542966008381450e+00 -1.396275337599138799e+00 -1.280978961230101465e+00 -1.270121007914503553e+00 -1.258970097523398168e+00 -1.240484698645232475e+00 -1.214817331129573796e+00 -1.182188717379243803e+00 -1.166696779406761753e+00 -1.142896272118940626e+00 -1.097327163158587249e+00 -1.054683546140687156e+00 -1.045978145568362327e+00 -9.894856857377047898e-01 -9.464993642357909520e-01 -9.286719388345668902e-01 -8.646152002017659655e-01 -8.441457202151961825e-01 -7.987574656479726753e-01 -7.502465680315857366e-01 -7.330649931859081203e-01 -6.702527345615115761e-01 -6.682362680988958026e-01 -6.140469037565572386e-01 -6.023997363405986238e-01 -5.693418413652565624e-01 -5.574070716271899428e-01 -5.418770151044313144e-01 -5.369531618047913568e-01 5.369531618047916899e-01 5.418770151044315364e-01 5.574070716271894987e-01 5.693418413652570065e-01 6.023997363405978467e-01 6.140469037565571275e-01 6.682362680988950254e-01 6.702527345615111320e-01 7.330649931859081203e-01 7.502465680315862917e-01 7.987574656479717872e-01 8.441457202151962935e-01 8.646152002017661875e-01 9.286719388345666681e-01 9.464993642357940606e-01 9.894856857377053450e-01 1.045978145568361661e+00 1.054683546140689154e+00 1.097327163158587027e+00 1.142896272118940404e+00 1.166696779406759976e+00 1.182188717379243803e+00 1.214817331129572686e+00 1.240484698645232475e+00 1.258970097523397946e+00 1.270121007914502886e+00 1.280978961230101687e+00 1.396275337599137911e+00 1.511542966008382338e+00 1.625888533394422852e+00 1.738527463396127182e+00 1.848757058137394882e+00 1.955938830001459516e+00 2.059486873544416063e+00 2.158860240031197808e+00 2.253557989521152827e+00 2.343116049485865382e+00 2.427105299675640815e+00 2.505130490921657405e+00 2.576829728602524572e+00 2.641874333164896616e+00 2.699968945086082872e+00 2.750851779279926745e+00 2.794294960087971624e+00 2.830104886480494297e+00 2.858122590409854169e+00 2.878224061065787875e+00 2.890320515193294693e+00
-2.884430697670445465e+00 -2.872345958274888478e+00 -2.852264186715232075e+00 -2.824274433693317654e+00 -2.788501096025861603e+00 -2.745103658672491509e+00 -2.694276387519177085e+00 -2.636247993766483333e+00 -2.571281298578574681e+00 -2.499672936984805194e+00 -2.421753154064822500e+00 -2.337885765927515624e+00 -2.248468385529144076e+00 -2.153933052955375960e+00 -2.054747467579297382e+00 -1.951417105133726126e+00 -1.844488631395595268e+00 -1.734555220003441312e+00 -1.622264683287058196e+00 -1.508331792375463998e+00 -1.393556888983038755e+00 -1.283440534512358955e+00 -1.278854008301443912e+00 -1.272323916358578000e+00 -1.253896342831328337e+00 -1.228311336624328565e+00 -1.195791003869152158e+00 -1.165293393817993683e+00 -1.156634472741413733e+00 -1.111230828897197709e+00 -1.060078670950550972e+00 -1.054165543171826203e+00 -1.003815648448286302e+00 -9.470762570077980724e-01 -9.432632477892279876e-01 -8.794948782742278981e-01 -8.460819572357536344e-01 -8.139388525928314966e-01 -7.538630097097583915e-01 -7.485304373539093392e-01 -6.859217648982098847e-01 -6.738870272962965702e-01 -6.297242466280239537e-01 -6.103955967584113740e-01 -5.846521365976233842e-01 -5.678674703511397137e-01 -5.562329081991874702e-01 -5.496495499075259028e-01 5.496495499075262359e-01 5.562329081991879143e-01 5.678674703511397137e-01 5.846521365976242723e-01 6.103955967584130393e-01 6.297242466280242867e-01 6.738870272962971253e-01 6.859217648982103288e-01 7.485304373539097833e-01 7.538630097097591687e-01 8.139388525928327178e-01 8.460819572357525242e-01 8.794948782742273430e-01 9.432632477892288758e-01 9.470762570078008480e-01 1.003815648448286302e+00 1.054165543171825981e+00 1.060078670950550972e+00 1.111230828897197487e+00 1.156634472741414399e+00 1.165293393817995016e+00 1.195791003869151270e+00 1.228311336624327454e+00 1.253896342831326782e+00 1.272323916358575779e+00 1.278854008301441914e+00 1.283440534512356956e+00 1.393556888983037645e+00 1.508331792375463110e+00 1.622264683287058418e+00 1.734555220003439979e+00 1.844488631395595712e+00 1.951417105133726571e+00 2.054747467579297826e+00 2.153933052955375071e+00 2.248468385529142299e+00 2.337885765927515624e+00 2.421753154064823388e+00 2.499672936984806082e+00 2.571281298578574681e+00 2.636247993766483777e+00 2.694276387519176197e+00 2.745103658672491509e+00 2.788501096025862491e+00 2.824274433693318542e+00 2.852264186715234739e+00 2.872345958274888922e+00 2.884430697670446353e+00
-2.878385836153468436e+00 -2.866313092257871897e+00 -2.846251492698167684e+00 -2.818290363235732343e+00 -2.782554497716180464e+00 -2.739203912832577359e+00 -2.688433558485388009e+00 -2.630473005630586059e+00 -2.565586141721083013e+00 -2.494070914726782107e+00 -2.416259181498274788e+00 -2.332516736741165886e+00 -2.243243627828942710e+00 -2.148874902266296960e+00 -2.049881995233125309e+00 -1.946775054265403426e+00 -1.840106632405067444e+00 -1.730477384718781098e+00 -1.618544714687330854e+00 -1.505035796653129143e+00 -1.390767137796246278e+00 -1.296940643793727643e+00 -1.285857188535039164e+00 -1.276673958899504635e+00 -1.267485490921905766e+00 -1.241979969639673165e+00 -1.209563952303178702e+00 -1.170538049067012087e+00 -1.163854287985871094e+00 -1.125292943657130396e+00 -1.074328646127846065e+00 -1.053634739004370102e+00 -1.018283419239602638e+00 -9.579773582074068150e-01 -9.476667482621973226e-01 -8.944781428066361784e-01 -8.480604744784678850e-01 -8.291996039006330754e-01 -7.640457594765650562e-01 -7.575490839709304591e-01 -7.016073820768670144e-01 -6.796258506092596186e-01 -6.453863865420718104e-01 -6.184778340614325298e-01 -5.999281016310150649e-01 -5.783849696189984346e-01 -5.705619518423965530e-01 -5.623561682168886078e-01 5.623561682168881637e-01 5.705619518423955538e-01 5.783849696189985456e-01 5.999281016310156200e-01 6.184778340614328629e-01 6.453863865420719215e-01 6.796258506092595075e-01 7.016073820768672364e-01 7.575490839709305702e-01 7.640457594765641680e-01 8.291996039006308550e-01 8.480604744784679960e-01 8.944781428066355122e-01 9.476667482621944361e-01 9.579773582074057048e-01 1.018283419239603083e+00 1.053634739004368104e+00 1.074328646127846731e+00 1.125292943657131062e+00 1.163854287985871760e+00 1.170538049067012309e+00 1.209563952303178258e+00 1.241979969639673831e+00 1.267485490921906210e+00 1.276673958899505301e+00 1.285857188535040274e+00 1.296940643793728087e+00 1.390767137796245834e+00 1.505035796653128921e+00 1.618544714687329522e+00 1.730477384718780876e+00 1.840106632405067222e+00 1.946775054265403204e+00 2.049881995233127085e+00 2.148874902266296960e+00 2.243243627828942266e+00 2.332516736741165886e+00 2.416259181498273456e+00 2.494070914726781663e+00 2.565586141721086122e+00 2.630473005630586059e+00 2.688433558485386232e+00 2.739203912832578247e+00 2.782554497716180908e+00 2.818290363235732787e+00 2.846251492698166796e+00 2.866313092257872341e+00 2.878385836153467991e+00
-2.872186447984124591e+00 -2.860125976997491826e+00 -2.840085016756503045e+00 -2.812153175716964881e+00 -2.776455655811094214e+00 -2.733153020339718076e+00 -2.682440922452887566e+00 -2.624549817184615552e+00 -2.559744688640435584e+00 -2.488324835376079847e+00 -2.410623772545872789e+00 -2.327009330948831778e+00 -2.237884063518972955e+00 -2.143686113431674034e+00 -2.044890761485754993e+00 -1.942012964074205428e+00 -1.835611332932664208e+00 -1.726294219029055776e+00 -1.614728884362577555e+00 -1.501655236272138483e+00 -1.387906344515077439e+00 -1.310612476405335070e+00 -1.299561021214572953e+00 -1.281243195876296648e+00 -1.274439069578908956e+00 -1.255814211099135713e+00 -1.223498458841047798e+00 -1.184597808456012924e+00 -1.162379684986162953e+00 -1.139504236492798750e+00 -1.088718756317854197e+00 -1.053091245349818461e+00 -1.032879712970807606e+00 -9.728051501584126237e-01 -9.482706670388075798e-01 -9.095562694909108403e-01 -8.500804902873634328e-01 -8.445317542660489840e-01 -7.796042679572021683e-01 -7.613028765794668251e-01 -7.173047547973900873e-01 -6.854491281233914268e-01 -6.610306769772333890e-01 -6.266411507466660424e-01 -6.151686650052781147e-01 -5.889539850689937683e-01 -5.848627137375822516e-01 -5.750693073896354646e-01 5.750693073896356866e-01 5.848627137375824736e-01 5.889539850689935463e-01 6.151686650052790029e-01 6.266411507466670416e-01 6.610306769772329449e-01 6.854491281233923150e-01 7.173047547973914195e-01 7.613028765794674912e-01 7.796042679572021683e-01 8.445317542660494281e-01 8.500804902873650981e-01 9.095562694909108403e-01 9.482706670388054704e-01 9.728051501584119576e-01 1.032879712970805830e+00 1.053091245349817129e+00 1.088718756317854419e+00 1.139504236492799194e+00 1.162379684986162287e+00 1.184597808456011814e+00 1.223498458841049352e+00 1.255814211099134603e+00 1.274439069578908068e+00 1.281243195876296204e+00 1.299561021214572953e+00 1.310612476405334625e+00 1.387906344515077883e+00 1.501655236272137373e+00 1.614728884362577555e+00 1.726294219029057109e+00 1.835611332932664652e+00 1.942012964074204762e+00 2.044890761485754549e+00 2.143686113431675366e+00 2.237884063518973843e+00 2.327009330948830890e+00 2.410623772545871013e+00 2.488324835376078958e+00 2.559744688640435140e+00 2.624549817184616884e+00 2.682440922452886678e+00 2.733153020339718520e+00 2.776455655811092882e+00 2.812153175716964881e+00 2.840085016756501712e+00 2.860125976997491826e+00 2.872186447984123259e+00
-2.865833064995116697e+00 -2.853785140863890568e+00 -2.833765281503130229e+00 -2.805863385720591907e+00 -2.770205074628822484e+00 -2.726951473064905151e+00 -2.676298956742450219e+00 -2.618478889208649907e+00 -2.553757381743370747e+00 -2.482435121351831864e+00 -2.404847328322892164e+00 -2.321363927447040343e+00 -2.232390048894655088e+00 -2.138367020457458079e+00 -2.039774079248207084e+00 -1.937131128654405732e+00 -1.831003011786580981e+00 -1.722005991273275249e+00 -1.610817455958929001e+00 -1.498190375762806781e+00 -1.384974776988567857e+00 -1.324447393773598991e+00 -1.313426747839626652e+00 -1.295160746290424436e+00 -1.272149604216621377e+00 -1.269805291045099205e+00 -1.237585686719326894e+00 -1.198804848146707958e+00 -1.160869814087847063e+00 -1.153855754231962738e+00 -1.103240037349413782e+00 -1.052535176755299950e+00 -1.047595631759133950e+00 -9.877379281990973370e-01 -9.488878388362577132e-01 -9.247209890511655095e-01 -8.599278031522579191e-01 -8.521412129309244854e-01 -7.951997019399523747e-01 -7.651224715356456096e-01 -7.330093791996352692e-01 -6.913533072863602413e-01 -6.766546297350667372e-01 -6.348804441816875421e-01 -6.303727702199446448e-01 -5.995692537993131399e-01 -5.991338167219325550e-01 -5.877855093260450081e-01 5.877855093260447861e-01 5.991338167219327770e-01 5.995692537993141391e-01 6.303727702199444227e-01 6.348804441816888744e-01 6.766546297350664041e-01 6.913533072863581319e-01 7.330093791996350472e-01 7.651224715356451656e-01 7.951997019399515976e-01 8.521412129309255956e-01 8.599278031522578081e-01 9.247209890511642882e-01 9.488878388362550487e-01 9.877379281990970039e-01 1.047595631759133283e+00 1.052535176755299284e+00 1.103240037349414226e+00 1.153855754231962516e+00 1.160869814087848173e+00 1.198804848146707069e+00 1.237585686719326450e+00 1.269805291045102091e+00 1.272149604216626040e+00 1.295160746290423548e+00 1.313426747839627318e+00 1.324447393773600323e+00 1.384974776988567857e+00 1.498190375762806781e+00 1.610817455958927669e+00 1.722005991273274139e+00 1.831003011786581203e+00 1.937131128654405288e+00 2.039774079248207084e+00 2.138367020457458523e+00 2.232390048894656420e+00 2.321363927447042563e+00 2.404847328322892608e+00 2.482435121351833640e+00 2.553757381743369415e+00 2.618478889208650351e+00 2.676298956742450219e+00 2.726951473064905596e+00 2.770205074628821595e+00 2.805863385720593683e+00 2.833765281503131117e+00 2.853785140863891900e+00 2.865833064995118029e+00
-2.859326233574575937e+00 -2.847291126677891970e+00 -2.827292823827264101e+00 -2.799421521862956563e+00 -2.763803272208364969e+00 -2.720599776220735233e+00 -2.670008151572136335e+00 -2.612260694873762557e+00 -2.547624675264172467e+00 -2.476402206287092511e+00 -2.398930260504865242e+00 -2.315580915013034868e+00 -2.226761949446188105e+00 -2.132917965878133426e+00 -2.034532269347348432e+00 -1.932129849498971597e+00 -1.826281954800364371e+00 -1.717612976634067756e+00 -1.606810700006334303e+00 -1.494641486777712247e+00 -1.381972710477127997e+00 -1.338436978451066572e+00 -1.327445928125685848e+00 -1.309229665764924944e+00 -1.283944687057836820e+00 -1.269805834053394644e+00 -1.251817063313232836e+00 -1.213150550434115349e+00 -1.168338854088693202e+00 -1.159324910772385531e+00 -1.117883864835584218e+00 -1.062422649643111949e+00 -1.051966650591535934e+00 -1.002767400357903682e+00 -9.495180856844613881e-01 -9.399644596300281707e-01 -8.753806807977955184e-01 -8.542418412243361070e-01 -8.108261939946717067e-01 -7.690059530077066885e-01 -7.487170460254207738e-01 -6.973348950732558560e-01 -6.922558972656694953e-01 -6.455393742536080781e-01 -6.431908009568767515e-01 -6.133739325092664174e-01 -6.102258113752795365e-01 -6.005015415908527832e-01 6.005015415908524501e-01 6.102258113752783153e-01 6.133739325092656403e-01 6.431908009568746420e-01 6.455393742536074120e-01 6.922558972656692733e-01 6.973348950732538576e-01 7.487170460254205517e-01 7.690059530077055783e-01 8.108261939946721508e-01 8.542418412243341086e-01 8.753806807977958515e-01 9.399644596300291699e-01 9.495180856844621653e-01 1.002767400357903904e+00 1.051966650591532826e+00 1.062422649643111283e+00 1.117883864835585106e+00 1.159324910772383976e+00 1.168338854088693868e+00 1.213150550434114461e+00 1.251817063313233724e+00 1.269805834053393978e+00 1.283944687057838374e+00 1.309229665764925388e+00 1.327445928125685626e+00 1.338436978451065684e+00 1.381972710477127775e+00 1.494641486777712469e+00 1.606810700006334081e+00 1.717612976634068422e+00 1.826281954800363705e+00 1.932129849498972263e+00 2.034532269347349320e+00 2.132917965878132982e+00 2.226761949446187661e+00 2.315580915013035312e+00 2.398930260504865686e+00 2.476402206287092955e+00 2.547624675264174243e+00 2.612260694873764333e+00 2.670008151572136335e+00 2.720599776220736121e+00 2.763803272208362749e+00 2.799421521862957007e+00 2.827292823827264545e+00 2.847291126677891970e+00 2.859326233574574605e+00
-2.852666514733559922e+00 -2.840644491777249758e+00 -2.820668194958603436e+00 -2.792828126854383974e+00 -2.757250780366859555e+00 -2.714098448414017373e+00 -2.663569010104235524e+00 -2.605895719782393982e+00 -2.541347035297562673e+00 -2.470226535053526629e+00 -2.392872991343479860e+00 -2.309660692311636954e+00 -2.221000139856616595e+00 -2.127339300746965201e+00 -2.029165660510267699e+00 -1.927009435481259692e+00 -1.821448454816542828e+00 -1.713115457129133379e+00 -1.602708893924073896e+00 -1.491008848115594976e+00 -1.378900427692866026e+00 -1.352573033521986767e+00 -1.341610347117107249e+00 -1.323441711346991401e+00 -1.298224121769655515e+00 -1.267408037736742266e+00 -1.266184276335073244e+00 -1.227626577061417867e+00 -1.182945195622889356e+00 -1.157745216753502726e+00 -1.132641942920136202e+00 -1.077352597190845085e+00 -1.051385787040367781e+00 -1.017885657646070863e+00 -9.552792405534771270e-01 -9.501612262180365587e-01 -8.908837166977262578e-01 -8.563815651449577793e-01 -8.264782363294040923e-01 -7.729514071645313678e-01 -7.644238115549215618e-01 -7.078322573326948364e-01 -7.033904597723475982e-01 -6.606674463017342402e-01 -6.515674909582616081e-01 -6.275817763110641545e-01 -6.209189704463340398e-01 -6.132143748314883291e-01 6.132143748314881071e-01 6.209189704463330406e-01 6.275817763110631553e-01 6.515674909582610530e-01 6.606674463017340182e-01 7.033904597723480423e-01 7.078322573326953915e-01 7.644238115549215618e-01 7.729514071645313678e-01 8.264782363294052026e-01 8.563815651449566690e-01 8.908837166977265909e-01 9.501612262180362256e-01 9.552792405534771270e-01 1.017885657646072195e+00 1.051385787040367781e+00 1.077352597190847083e+00 1.132641942920136202e+00 1.157745216753500950e+00 1.182945195622890466e+00 1.227626577061418311e+00 1.266184276335074133e+00 1.267408037736742266e+00 1.298224121769657291e+00 1.323441711346992067e+00 1.341610347117109248e+00 1.352573033521987655e+00 1.378900427692866248e+00 1.491008848115596086e+00 1.602708893924073674e+00 1.713115457129132713e+00 1.821448454816543050e+00 1.927009435481259247e+00 2.029165660510268143e+00 2.127339300746965645e+00 2.221000139856616151e+00 2.309660692311636065e+00 2.392872991343480749e+00 2.470226535053525740e+00 2.541347035297561785e+00 2.605895719782393094e+00 2.663569010104235080e+00 2.714098448414017373e+00 2.757250780366859555e+00 2.792828126854382642e+00 2.820668194958604769e+00 2.840644491777250202e+00 2.852666514733560366e+00
-2.845854484176713495e+00 -2.833845808086020490e+00 -2.813891960534530501e+00 -2.786083757563306840e+00 -2.750548144759730196e+00 -2.707448021700983087e+00 -2.656982048494573867e+00 -2.599384462010793317e+00 -2.534924939833402391e+00 -2.463908563787553518e+00 -2.386675953683564444e+00 -2.303603667902811569e+00 -2.215105004000234246e+00 -2.121631384626225358e+00 -2.023674589348332997e+00 -1.921770202836258212e+00 -1.816502811669879813e+00 -1.708513721602635815e+00 -1.598512322026800270e+00 -1.487292745746483069e+00 -1.375758218841700575e+00 -1.366847581182435656e+00 -1.355912013424692919e+00 -1.337788871168849925e+00 -1.312635559603458457e+00 -1.280679269306190138e+00 -1.264956501365514185e+00 -1.242224862968994481e+00 -1.197666732197447903e+00 -1.156130979997435526e+00 -1.147506292749177481e+00 -1.092377646192101093e+00 -1.050792709081890930e+00 -1.033085154195182431e+00 -9.706582674876703676e-01 -9.508170757506381188e-01 -9.064306104227359828e-01 -8.585595664401536320e-01 -8.421506501941283807e-01 -7.801259718428478207e-01 -7.769569239091971280e-01 -7.233815996696533190e-01 -7.095166324194479568e-01 -6.757559666975544443e-01 -6.600059612477197080e-01 -6.417561021967319590e-01 -6.316443008940635373e-01 -6.259211628074606848e-01 6.259211628074607958e-01 6.316443008940627601e-01 6.417561021967318480e-01 6.600059612477180426e-01 6.757559666975542223e-01 7.095166324194480678e-01 7.233815996696542072e-01 7.769569239091975721e-01 7.801259718428477097e-01 8.421506501941281586e-01 8.585595664401520777e-01 9.064306104227363159e-01 9.508170757506394510e-01 9.706582674876705896e-01 1.033085154195183319e+00 1.050792709081887599e+00 1.092377646192101093e+00 1.147506292749177703e+00 1.156130979997435748e+00 1.197666732197448791e+00 1.242224862968994703e+00 1.264956501365515962e+00 1.280679269306190804e+00 1.312635559603458679e+00 1.337788871168850147e+00 1.355912013424693585e+00 1.366847581182436988e+00 1.375758218841700353e+00 1.487292745746482847e+00 1.598512322026800936e+00 1.708513721602636926e+00 1.816502811669880035e+00 1.921770202836259100e+00 2.023674589348332553e+00 2.121631384626226247e+00 2.215105004000236022e+00 2.303603667902811125e+00 2.386675953683565332e+00 2.463908563787553962e+00 2.534924939833403279e+00 2.599384462010794206e+00 2.656982048494575643e+00 2.707448021700985308e+00 2.750548144759729752e+00 2.786083757563307284e+00 2.813891960534530945e+00 2.833845808086020046e+00 2.845854484176714383e+00
-2.838890732376181614e+00 -2.826895662187132618e+00 -2.806964700670436130e+00 -2.779188985083425933e+00 -2.743695924943700515e+00 -2.700649041645185822e+00 -2.650247795944291163e+00 -2.592727432153695499e+00 -2.528358878793297126e+00 -2.457448759918046122e+00 -2.380339590981261910e+00 -2.297410260250013270e+00 -2.209076934941339942e+00 -2.115794585577389419e+00 -2.018059400340964871e+00 -1.916412475141398009e+00 -1.811445332170253719e+00 -1.703808065716560849e+00 -1.594221275531136683e+00 -1.483493472838119276e+00 -1.381252860602145027e+00 -1.372546381667252291e+00 -1.370343156754423752e+00 -1.352263361396077723e+00 -1.327171202853842491e+00 -1.295294236426285606e+00 -1.262451518536074513e+00 -1.256937609530339062e+00 -1.212495702065523595e+00 -1.162469240797280090e+00 -1.154482454743662956e+00 -1.107490294547395893e+00 -1.050187542481148206e+00 -1.048358688093626201e+00 -9.860948289797878408e-01 -9.514854463501074555e-01 -9.220154046351866084e-01 -8.607750192267332734e-01 -8.578385581678220628e-01 -7.958200398432706546e-01 -7.810205985140762364e-01 -7.389019143365636033e-01 -7.157101079085386175e-01 -6.908039259870196735e-01 -6.685018298249714164e-01 -6.558956990786878327e-01 -6.423976114271727766e-01 -6.386192246980388898e-01 6.386192246980387788e-01 6.423976114271721105e-01 6.558956990786874997e-01 6.685018298249706392e-01 6.908039259870195625e-01 7.157101079085392836e-01 7.389019143365632702e-01 7.810205985140756813e-01 7.958200398432693223e-01 8.578385581678222849e-01 8.607750192267333844e-01 9.220154046351863864e-01 9.514854463501087878e-01 9.860948289797883959e-01 1.048358688093624869e+00 1.050187542481146652e+00 1.107490294547395449e+00 1.154482454743662734e+00 1.162469240797279424e+00 1.212495702065523373e+00 1.256937609530339950e+00 1.262451518536076067e+00 1.295294236426285384e+00 1.327171202853842269e+00 1.352263361396077723e+00 1.370343156754424419e+00 1.372546381667252513e+00 1.381252860602144583e+00 1.483493472838120386e+00 1.594221275531136461e+00 1.703808065716560627e+00 1.811445332170255273e+00 1.916412475141398675e+00 2.018059400340963538e+00 2.115794585577391640e+00 2.209076934941340387e+00 2.297410260250013270e+00 2.380339590981261910e+00 2.457448759918048786e+00 2.528358878793296238e+00 2.592727432153695499e+00 2.650247795944288942e+00 2.700649041645187154e+00 2.743695924943700515e+00 2.779188985083425489e+00 2.806964700670436130e+00 2.826895662187135727e+00 2.838890732376182058e+00
-2.831775864648927055e+00 -2.819794655398331962e+00 -2.799887010033335510e+00 -2.772144394804020973e+00 -2.736694694442829867e+00 -2.693702067378213272e+00 -2.643366794754199223e+00 -2.585925153371284591e+00 -2.521649354069179338e+00 -2.450847602195647124e+00 -2.373864357323400842e+00 -2.291080897729318000e+00 -2.202916334933377573e+00 -2.109829280151363395e+00 -2.012320445819113068e+00 -1.910936583296920288e+00 -1.806276330085167414e+00 -1.698998791942047282e+00 -1.589836052562872970e+00 -1.479611329783732554e+00 -1.395781325166949971e+00 -1.384896224828100486e+00 -1.369265221496642759e+00 -1.366857622589372490e+00 -1.341823487218124056e+00 -1.310021616951525081e+00 -1.271757277389538032e+00 -1.259893390390132373e+00 -1.227424619203087319e+00 -1.177523407157495372e+00 -1.152799901526080584e+00 -1.122683351445129096e+00 -1.063699382972453034e+00 -1.049570415774399468e+00 -1.001582544358210924e+00 -9.521661469143978263e-01 -9.376324601603986952e-01 -8.735373590482367057e-01 -8.630270905812885696e-01 -8.115027250667258274e-01 -7.851405331586056580e-01 -7.543912815330858779e-01 -7.219676458055966917e-01 -7.058103241340054623e-01 -6.770508793349676591e-01 -6.699993872276163165e-01 -6.531749325370387327e-01 -6.513060294010768470e-01 6.513060294010766249e-01 6.531749325370380665e-01 6.699993872276164275e-01 6.770508793349665488e-01 7.058103241340059064e-01 7.219676458055949153e-01 7.543912815330866550e-01 7.851405331586072123e-01 8.115027250667264935e-01 8.630270905812870152e-01 8.735373590482364836e-01 9.376324601603994724e-01 9.521661469143986034e-01 1.001582544358211146e+00 1.049570415774397025e+00 1.063699382972454144e+00 1.122683351445128430e+00 1.152799901526077697e+00 1.177523407157495594e+00 1.227424619203086209e+00 1.259893390390133927e+00 1.271757277389538032e+00 1.310021616951524859e+00 1.341823487218124278e+00 1.366857622589370491e+00 1.369265221496640761e+00 1.384896224828100264e+00 1.395781325166948639e+00 1.479611329783733220e+00 1.589836052562873858e+00 1.698998791942047726e+00 1.806276330085167192e+00 1.910936583296920066e+00 2.012320445819113512e+00 2.109829280151364284e+00 2.202916334933376241e+00 2.291080897729318444e+00 2.373864357323404395e+00 2.450847602195646679e+00 2.521649354069179338e+00 2.585925153371284146e+00 2.643366794754200555e+00 2.693702067378214604e+00 2.736694694442830311e+00 2.772144394804020973e+00 2.799887010033336399e+00 2.819794655398331962e+00 2.831775864648926611e+00
-2.824510501237597726e+00 -2.812543403851593737e+00 -2.792659497918892342e+00 -2.764950586483564177e+00 -2.729545040817673129e+00 -2.686607671663345798e+00 -2.636339600381860215e+00 -2.578978161438582717e+00 -2.514796879563978571e+00 -2.444105580723801907e+00 -2.367250717448198927e+00 -2.284616018639435975e+00 -2.196623615418523467e+00 -2.103735853378727594e+00 -2.006458085948463310e+00 -1.905342865505808447e+00 -1.800996126121888086e+00 -1.694086209550710764e+00 -1.585356958164793273e+00 -1.475646624231230497e+00 -1.410425639192480318e+00 -1.399563879787916854e+00 -1.381564315574010493e+00 -1.365915051288227211e+00 -1.356585076874193163e+00 -1.324854089180949046e+00 -1.286676579001331477e+00 -1.257282425664277836e+00 -1.242446263986236143e+00 -1.192661693886814867e+00 -1.151083587194660529e+00 -1.137949922898567001e+00 -1.079100670372737492e+00 -1.048941460254956715e+00 -1.017115342955021484e+00 -9.532764329735120556e-01 -9.528589832482310396e-01 -8.892427050895225227e-01 -8.653149411207521347e-01 -8.271709154604144354e-01 -7.893148383712748073e-01 -7.698478626630053112e-01 -7.282860708915148695e-01 -7.207741698359986238e-01 -6.856490507742343254e-01 -6.840660152392251669e-01 -6.639791815748722348e-01 -6.639725007272021529e-01 6.639725007272024859e-01 6.639791815748726789e-01 6.840660152392253890e-01 6.856490507742355467e-01 7.207741698359980687e-01 7.282860708915166459e-01 7.698478626630049781e-01 7.893148383712771388e-01 8.271709154604131031e-01 8.653149411207533559e-01 8.892427050895219676e-01 9.528589832482334820e-01 9.532764329735117226e-01 1.017115342955020818e+00 1.048941460254955382e+00 1.079100670372736603e+00 1.137949922898567223e+00 1.151083587194661195e+00 1.192661693886813312e+00 1.242446263986236810e+00 1.257282425664277392e+00 1.286676579001330145e+00 1.324854089180950156e+00 1.356585076874192941e+00 1.365915051288231430e+00 1.381564315574011381e+00 1.399563879787916854e+00 1.410425639192480984e+00 1.475646624231231607e+00 1.585356958164792385e+00 1.694086209550710542e+00 1.800996126121887642e+00 1.905342865505808003e+00 2.006458085948461978e+00 2.103735853378726706e+00 2.196623615418523023e+00 2.284616018639438639e+00 2.367250717448197150e+00 2.444105580723802795e+00 2.514796879563976351e+00 2.578978161438582717e+00 2.636339600381857107e+00 2.686607671663342689e+00 2.729545040817669133e+00 2.764950586483561068e+00 2.792659497918891010e+00 2.812543403851593293e+00 2.824510501237596394e+00
-2.817095277395078146e+00 -2.805142538576214761e+00 -2.785282788331981951e+00 -2.757608174326755979e+00 -2.722247565737710762e+00 -2.679366440962283935e+00 -2.629166781501448114e+00 -2.571887004797364540e+00 -2.507801981234480948e+00 -2.437223196991598062e+00 -2.360499146767302214e+00 -2.278016071212652260e+00 -2.190199197027732581e+00 -2.097514698760047480e+00 -2.000472688712356728e+00 -1.899631667253280698e+00 -1.795605047909231144e+00 -1.689070634605977173e+00 -1.580784304305191013e+00 -1.471599671113868135e+00 -1.425178674191882378e+00 -1.414338994168762076e+00 -1.396376316902328218e+00 -1.371448859192281766e+00 -1.362496191681374258e+00 -1.339784564139675505e+00 -1.301688470962240274e+00 -1.257553673798557536e+00 -1.254618940741252020e+00 -1.207877273482926173e+00 -1.153283397698063650e+00 -1.149333784937560221e+00 -1.094556272911624495e+00 -1.048300809958567559e+00 -1.032687444604784455e+00 -9.689422529663423989e-01 -9.535637581404114993e-01 -9.049504813570459216e-01 -8.676377255726243076e-01 -8.428216612429253463e-01 -7.935416343775685277e-01 -7.852698924769265787e-01 -7.356944799338784868e-01 -7.346622734590895210e-01 -6.980944573868266279e-01 -6.942924372411028999e-01 -6.766364092084402593e-01 -6.747867439316029836e-01 6.747867439316044269e-01 6.766364092084421467e-01 6.942924372411036771e-01 6.980944573868279601e-01 7.346622734590869674e-01 7.356944799338781538e-01 7.852698924769256905e-01 7.935416343775681947e-01 8.428216612429260124e-01 8.676377255726226423e-01 9.049504813570466988e-01 9.535637581404136087e-01 9.689422529663409556e-01 1.032687444604784899e+00 1.048300809958565560e+00 1.094556272911624051e+00 1.149333784937562664e+00 1.153283397698061874e+00 1.207877273482925284e+00 1.254618940741253352e+00 1.257553673798558425e+00 1.301688470962241828e+00 1.339784564139677281e+00 1.362496191681373148e+00 1.371448859192281322e+00 1.396376316902329773e+00 1.414338994168762520e+00 1.425178674191883266e+00 1.471599671113868801e+00 1.580784304305191235e+00 1.689070634605976506e+00 1.795605047909230922e+00 1.899631667253280254e+00 2.000472688712359837e+00 2.097514698760049701e+00 2.190199197027731692e+00 2.278016071212652260e+00 2.360499146767300438e+00 2.437223196991599838e+00 2.507801981234481836e+00 2.571887004797365428e+00 2.629166781501449446e+00 2.679366440962284823e+00 2.722247565737710318e+00 2.757608174326755091e+00 2.785282788331981507e+00 2.805142538576214761e+00 2.817095277395078146e+00
-2.809530843472880957e+00 -2.797592705585650208e+00 -2.777757520070970099e+00 -2.750117787065156971e+00 -2.714802885057218340e+00 -2.671978975505083120e+00 -2.621848920066613076e+00 -2.564652244610713616e+00 -2.500665197136488604e+00 -2.430200963908476286e+00 -2.353610131389326288e+00 -2.271281513626729698e+00 -2.183643509581309150e+00 -2.091166218256265363e+00 -1.994364629894469942e+00 -1.893803341285853703e+00 -1.790103429978975313e+00 -1.683952389954447293e+00 -1.576118409887092398e+00 -1.467470792682470826e+00 -1.440033504772564976e+00 -1.429214646513980558e+00 -1.411286713985952401e+00 -1.386407939158386782e+00 -1.359008971048322856e+00 -1.354806179036999625e+00 -1.316786146209670605e+00 -1.272740133640983373e+00 -1.251903259703000204e+00 -1.223163577554257087e+00 -1.168677433819923284e+00 -1.147550774303674581e+00 -1.110060188252168123e+00 -1.048293341367311893e+00 -1.047648601648343281e+00 -9.846251043641425227e-01 -9.542802714417437659e-01 -9.206567869910570190e-01 -8.699945933342199123e-01 -8.584521604600550138e-01 -8.006556721466879800e-01 -7.978190523560647618e-01 -7.505702789021120314e-01 -7.410932093876598792e-01 -7.120836113047595006e-01 -7.029772777668680250e-01 -6.892755525342819656e-01 -6.856142680388468413e-01 6.856142680388480626e-01 6.892755525342827427e-01 7.029772777668684691e-01 7.120836113047604998e-01 7.410932093876597682e-01 7.505702789021120314e-01 7.978190523560642067e-01 8.006556721466886462e-01 8.584521604600550138e-01 8.699945933342206894e-01 9.206567869910574631e-01 9.542802714417411014e-01 9.846251043641413014e-01 1.047648601648341060e+00 1.048293341367310560e+00 1.110060188252169011e+00 1.147550774303677468e+00 1.168677433819923506e+00 1.223163577554257753e+00 1.251903259703004645e+00 1.272740133640983373e+00 1.316786146209671493e+00 1.354806179036998515e+00 1.359008971048320191e+00 1.386407939158387226e+00 1.411286713985951291e+00 1.429214646513981890e+00 1.440033504772566086e+00 1.467470792682470160e+00 1.576118409887095062e+00 1.683952389954447737e+00 1.790103429978975758e+00 1.893803341285852815e+00 1.994364629894470387e+00 2.091166218256262699e+00 2.183643509581308706e+00 2.271281513626727033e+00 2.353610131389324511e+00 2.430200963908475842e+00 2.500665197136482831e+00 2.564652244610712284e+00 2.621848920066613964e+00 2.671978975505082676e+00 2.714802885057218340e+00 2.750117787065157415e+00 2.777757520070970099e+00 2.797592705585650208e+00 2.809530843472879180e+00
-2.801817865013537023e+00 -2.789894565968329410e+00 -2.770084346815858911e+00 -2.742480068041525776e+00 -2.707211628894664823e+00 -2.664445889363431963e+00 -2.614386611376382952e+00 -2.557274454820375631e+00 -2.493387077472361657e+00 -2.423039405840970328e+00 -2.346584168144887794e+00 -2.264412814017886078e+00 -2.176956992090027576e+00 -2.084690822279177791e+00 -1.988134293061231350e+00 -1.887858247589973004e+00 -1.784491613746930883e+00 -1.678731805217299033e+00 -1.571359600758258646e+00 -1.463260318539280735e+00 -1.454983404229742261e+00 -1.444184116702749376e+00 -1.426288799966487053e+00 -1.401455633578353011e+00 -1.369912290568018776e+00 -1.355453725548231292e+00 -1.331963026155463803e+00 -1.287999166805182227e+00 -1.249135714385558371e+00 -1.238514285733214093e+00 -1.184125945321445661e+00 -1.145734841225612755e+00 -1.125606673872347585e+00 -1.063927780418050251e+00 -1.046984974799227253e+00 -1.000320407668571221e+00 -9.550083201435047853e-01 -9.363579181913375127e-01 -8.740597460584172973e-01 -8.723846890205377846e-01 -8.160035631470531348e-01 -8.021452356050033927e-01 -7.654005984079033098e-01 -7.475759000180129954e-01 -7.260323959564032315e-01 -7.116999512582293796e-01 -7.018945541223423623e-01 -6.964518444431803124e-01 6.964518444431805344e-01 7.018945541223423623e-01 7.116999512582291576e-01 7.260323959564034535e-01 7.475759000180125513e-01 7.654005984079030878e-01 8.021452356050032817e-01 8.160035631470532458e-01 8.723846890205376736e-01 8.740597460584181855e-01 9.363579181913371796e-01 9.550083201435047853e-01 1.000320407668569889e+00 1.046984974799227475e+00 1.063927780418050029e+00 1.125606673872347807e+00 1.145734841225610534e+00 1.184125945321446105e+00 1.238514285733216092e+00 1.249135714385556595e+00 1.287999166805183338e+00 1.331963026155463581e+00 1.355453725548231292e+00 1.369912290568019220e+00 1.401455633578353455e+00 1.426288799966487053e+00 1.444184116702749598e+00 1.454983404229742483e+00 1.463260318539278737e+00 1.571359600758259090e+00 1.678731805217299256e+00 1.784491613746931327e+00 1.887858247589972782e+00 1.988134293061230906e+00 2.084690822279176903e+00 2.176956992090024023e+00 2.264412814017887410e+00 2.346584168144887350e+00 2.423039405840970328e+00 2.493387077472361657e+00 2.557274454820373855e+00 2.614386611376382952e+00 2.664445889363432407e+00 2.707211628894666156e+00 2.742480068041524000e+00 2.770084346815859355e+00 2.789894565968330742e+00 2.801817865013536579e+00
-2.793957022847173288e+00 -2.782048795982581257e+00 -2.762263937220442056e+00 -2.734695675298080442e+00 -2.699474441715859818e+00 -2.656767810527433493e+00 -2.606780464144332399e+00 -2.549754222206984888e+00 -2.485968184641147438e+00 -2.415739058651508842e+00 -2.339421764613293320e+00 -2.257410450494884646e+00 -2.170140092756860817e+00 -2.078088929682087027e+00 -1.981782069544006930e+00 -1.881796753370209130e+00 -1.778769947493650694e+00 -1.673409216781773790e+00 -1.566508209721992451e+00 -1.470021839897609262e+00 -1.459240881050141381e+00 -1.458968585673489970e+00 -1.441376068385870290e+00 -1.416585465123631371e+00 -1.385096468118621527e+00 -1.351830799183483922e+00 -1.347212752810848180e+00 -1.303324525661355260e+00 -1.253923314872066985e+00 -1.246316644435801813e+00 -1.199623089741762128e+00 -1.143886278043128701e+00 -1.141190232621033918e+00 -1.079585748047434901e+00 -1.046310071581987966e+00 -1.016023803010096316e+00 -9.557476984564264866e-01 -9.520503527537370614e-01 -8.896418742997088680e-01 -8.748071530002331508e-01 -8.313119818387325610e-01 -8.065183406219640361e-01 -7.801844769296535365e-01 -7.541074318485831984e-01 -7.399397498477531254e-01 -7.204569705752964515e-01 -7.144914500150034709e-01 -7.072963985466488301e-01 7.072963985466487191e-01 7.144914500150039149e-01 7.204569705752971176e-01 7.399397498477531254e-01 7.541074318485841976e-01 7.801844769296542026e-01 8.065183406219661455e-01 8.313119818387337823e-01 8.748071530002357044e-01 8.896418742997098672e-01 9.520503527537366173e-01 9.557476984564260425e-01 1.016023803010097204e+00 1.046310071581987966e+00 1.079585748047434235e+00 1.141190232621034584e+00 1.143886278043128479e+00 1.199623089741763238e+00 1.246316644435801368e+00 1.253923314872068984e+00 1.303324525661355482e+00 1.347212752810847736e+00 1.351830799183482368e+00 1.385096468118620860e+00 1.416585465123632703e+00 1.441376068385870068e+00 1.458968585673489526e+00 1.459240881050138938e+00 1.470021839897608151e+00 1.566508209721991340e+00 1.673409216781774900e+00 1.778769947493650028e+00 1.881796753370209574e+00 1.981782069544008484e+00 2.078088929682086139e+00 2.170140092756859929e+00 2.257410450494883314e+00 2.339421764613292432e+00 2.415739058651510174e+00 2.485968184641146550e+00 2.549754222206986221e+00 2.606780464144330622e+00 2.656767810527432161e+00 2.699474441715858930e+00 2.734695675298080442e+00 2.762263937220442944e+00 2.782048795982580813e+00 2.793957022847172844e+00
-2.785949013192398738e+00 -2.774056087155831296e+00 -2.754296975008654780e+00 -2.726765281668787289e+00 -2.691591982420946216e+00 -2.648945380986035936e+00 -2.599031100571097319e+00 -2.542092146453358570e+00 -2.478409093291284115e+00 -2.408300469739456329e+00 -2.332123439150911803e+00 -2.250274911154286350e+00 -2.163193268979370920e+00 -2.071360967750567550e+00 -1.975308358421054011e+00 -1.875619233027036259e+00 -1.772938786344799178e+00 -1.667984967792734974e+00 -1.561564576548817529e+00 -1.485142468312479203e+00 -1.474378607234178240e+00 -1.456542207710527670e+00 -1.454595938498583152e+00 -1.431791156272203880e+00 -1.400352486925738660e+00 -1.362529180951239871e+00 -1.348140543858336260e+00 -1.318710182602353287e+00 -1.269384808551864197e+00 -1.243446397370122636e+00 -1.215163256019804683e+00 -1.156805599042831423e+00 -1.142005383526959461e+00 -1.095262454709574840e+00 -1.045624036846741545e+00 -1.031731134800238037e+00 -9.677307360064664188e-01 -9.564981978900869430e-01 -9.051961143609573712e-01 -8.772611219193439114e-01 -8.465793946622438559e-01 -8.109365380993677208e-01 -7.949209594266164469e-01 -7.606849560729284088e-01 -7.538046294535165615e-01 -7.292449767643676140e-01 -7.270643617811293202e-01 -7.181449991411040790e-01 7.181449991411037459e-01 7.270643617811299864e-01 7.292449767643688352e-01 7.538046294535164504e-01 7.606849560729281867e-01 7.949209594266156698e-01 8.109365380993679429e-01 8.465793946622431898e-01 8.772611219193435783e-01 9.051961143609571492e-01 9.564981978900853887e-01 9.677307360064654196e-01 1.031731134800237593e+00 1.045624036846738658e+00 1.095262454709574174e+00 1.142005383526957241e+00 1.156805599042832311e+00 1.215163256019804461e+00 1.243446397370122636e+00 1.269384808551864641e+00 1.318710182602353953e+00 1.348140543858337148e+00 1.362529180951240759e+00 1.400352486925739548e+00 1.431791156272205656e+00 1.454595938498582486e+00 1.456542207710528114e+00 1.474378607234178906e+00 1.485142468312480091e+00 1.561564576548817751e+00 1.667984967792734974e+00 1.772938786344800066e+00 1.875619233027036481e+00 1.975308358421055122e+00 2.071360967750566662e+00 2.163193268979371808e+00 2.250274911154285906e+00 2.332123439150910915e+00 2.408300469739455441e+00 2.478409093291284115e+00 2.542092146453360346e+00 2.599031100571095987e+00 2.648945380986035492e+00 2.691591982420947105e+00 2.726765281668786400e+00 2.754296975008656556e+00 2.774056087155831296e+00 2.785949013192399182e+00
-2.777794547761755162e+00 -2.765917146388293890e+00 -2.746184159075314213e+00 -2.718689574875917003e+00 -2.683564924435496213e+00 -2.640979256811297304e+00 -2.591139156420445566e+00 -2.534288840210968896e+00 -2.470710390376150478e+00 -2.400724198084446037e+00 -2.324689720921376601e+00 -2.243006694096993936e+00 -2.156116987352795444e+00 -2.064507372193463919e+00 -1.968713566499265433e+00 -1.869326068134173680e+00 -1.766998492251176556e+00 -1.662459408144349782e+00 -1.556529047989073433e+00 -1.500339130236243212e+00 -1.489591149098083545e+00 -1.471781095757073610e+00 -1.450142728891507637e+00 -1.447066623191399115e+00 -1.415674321237530231e+00 -1.377906370361702049e+00 -1.344383319440009217e+00 -1.334150321178118714e+00 -1.284893126926998974e+00 -1.240525328635071034e+00 -1.230741052933927548e+00 -1.172447726449205918e+00 -1.140092462903050663e+00 -1.110953321060793808e+00 -1.047438437581271087e+00 -1.044927018105969774e+00 -9.833958680094063709e-01 -9.572596073327368504e-01 -9.207201389855547147e-01 -8.797457292123631589e-01 -8.618043138651078072e-01 -8.153980138387465493e-01 -8.096090970528240227e-01 -7.676260078276326837e-01 -7.673056879769540872e-01 -7.396114893828179548e-01 -7.380607334601460012e-01 -7.289948486029855790e-01 7.289948486029853569e-01 7.380607334601460012e-01 7.396114893828172887e-01 7.673056879769549754e-01 7.676260078276342380e-01 8.096090970528242448e-01 8.153980138387478815e-01 8.618043138651093615e-01 8.797457292123644912e-01 9.207201389855562690e-01 9.572596073327378496e-01 9.833958680094065929e-01 1.044927018105969330e+00 1.047438437581271531e+00 1.110953321060793142e+00 1.140092462903052661e+00 1.172447726449206140e+00 1.230741052933926882e+00 1.240525328635066593e+00 1.284893126926999196e+00 1.334150321178117826e+00 1.344383319440006330e+00 1.377906370361702937e+00 1.415674321237530675e+00 1.447066623191398227e+00 1.450142728891506527e+00 1.471781095757074498e+00 1.489591149098083989e+00 1.500339130236241658e+00 1.556529047989074321e+00 1.662459408144348671e+00 1.766998492251177222e+00 1.869326068134172569e+00 1.968713566499265211e+00 2.064507372193462587e+00 2.156116987352794112e+00 2.243006694096992604e+00 2.324689720921375269e+00 2.400724198084446481e+00 2.470710390376148702e+00 2.534288840210968452e+00 2.591139156420444678e+00 2.640979256811297304e+00 2.683564924435495769e+00 2.718689574875917003e+00 2.746184159075315101e+00 2.765917146388296111e+00 2.777794547761755162e+00
-2.769494353871857495e+00 -2.757632696061310007e+00 -2.737926203591396934e+00 -2.710469257630998552e+00 -2.675393955805779544e+00 -2.632870108246617047e+00 -2.583105281099032258e+00 -2.526344929169747289e+00 -2.462872675212503637e+00 -2.393010814292187760e+00 -2.317121149927692247e+00 -2.235606307446112329e+00 -2.148911723673901708e+00 -2.057528587134088038e+00 -1.961998108295707866e+00 -1.862917647415510913e+00 -1.760949433968406419e+00 -1.656832894471899298e+00 -1.551401977786488029e+00 -1.515605845582842948e+00 -1.504872541370117611e+00 -1.487086794061355022e+00 -1.462405969603113531e+00 -1.445609316233816610e+00 -1.431056137511638626e+00 -1.393338578197114819e+00 -1.349639327447603510e+00 -1.340559493822294002e+00 -1.300442836921487988e+00 -1.246351298062142066e+00 -1.237553801670013609e+00 -1.188111774710093327e+00 -1.138147827877224127e+00 -1.126653964929464014e+00 -1.063141922978195320e+00 -1.044219165517057624e+00 -9.990426918936589074e-01 -9.580317131314159962e-01 -9.362117160668008697e-01 -8.822601056004395481e-01 -8.769852936958708600e-01 -8.242479469094943223e-01 -8.199009695868295644e-01 -7.814028733743375588e-01 -7.739669062132037425e-01 -7.521311047620632406e-01 -7.469011214683211053e-01 -7.398432738382072493e-01 7.398432738382058060e-01 7.469011214683205502e-01 7.521311047620623524e-01 7.739669062132027433e-01 7.814028733743381139e-01 8.199009695868296754e-01 8.242479469094954325e-01 8.769852936958705270e-01 8.822601056004385489e-01 9.362117160668000926e-01 9.580317131314139978e-01 9.990426918936585743e-01 1.044219165517057624e+00 1.063141922978196430e+00 1.126653964929463125e+00 1.138147827877225460e+00 1.188111774710093105e+00 1.237553801670013831e+00 1.246351298062141844e+00 1.300442836921489098e+00 1.340559493822295334e+00 1.349639327447604842e+00 1.393338578197115707e+00 1.431056137511640403e+00 1.445609316233817720e+00 1.462405969603114642e+00 1.487086794061355910e+00 1.504872541370119166e+00 1.515605845582844280e+00 1.551401977786486919e+00 1.656832894471901296e+00 1.760949433968404199e+00 1.862917647415511357e+00 1.961998108295707866e+00 2.057528587134088927e+00 2.148911723673903484e+00 2.235606307446112773e+00 2.317121149927694468e+00 2.393010814292189536e+00 2.462872675212501417e+00 2.526344929169746401e+00 2.583105281099032702e+00 2.632870108246616159e+00 2.675393955805778656e+00 2.710469257630996331e+00 2.737926203591396490e+00 2.757632696061309119e+00 2.769494353871856607e+00
-2.761049174558460884e+00 -2.749203474150529569e+00 -2.729523838114100709e+00 -2.702105047740387178e+00 -2.667079779298500153e+00 -2.624618619799160335e+00 -2.574930137740015557e+00 -2.518261052131402611e+00 -2.454896559541996925e+00 -2.385160900642806947e+00 -2.309418277046354273e+00 -2.228074269366251414e+00 -2.141577962945661717e+00 -2.050425065101688649e+00 -1.955162406018974064e+00 -1.856394366721612510e+00 -1.754791987036292022e+00 -1.651105790143751140e+00 -1.546183726692778482e+00 -1.530936808285375816e+00 -1.520216994338234429e+00 -1.502453542227163874e+00 -1.477803480666313618e+00 -1.446492287683859512e+00 -1.440996067454848983e+00 -1.408820251485071839e+00 -1.365171781569306741e+00 -1.336669442991799350e+00 -1.316028702787346960e+00 -1.261989007257367845e+00 -1.234532187971862038e+00 -1.203793098737875544e+00 -1.142360189160042339e+00 -1.136171796660167210e+00 -1.078837967664591169e+00 -1.043500631864319184e+00 -1.014668283230920620e+00 -9.588142991723795916e-01 -9.516687010601313501e-01 -8.921209270075810549e-01 -8.848033795763595721e-01 -8.388365718308429253e-01 -8.244436237965153680e-01 -7.951342287592343405e-01 -7.806659519681367065e-01 -7.646215460660973351e-01 -7.557631335360958102e-01 -7.506877179186379756e-01 7.506877179186371984e-01 7.557631335360960323e-01 7.646215460660975571e-01 7.806659519681361514e-01 7.951342287592338964e-01 8.244436237965181435e-01 8.388365718308443686e-01 8.848033795763631248e-01 8.921209270075814990e-01 9.516687010601305730e-01 9.588142991723770381e-01 1.014668283230921064e+00 1.043500631864318295e+00 1.078837967664590058e+00 1.136171796660166322e+00 1.142360189160041894e+00 1.203793098737875100e+00 1.234532187971861372e+00 1.261989007257366735e+00 1.316028702787347404e+00 1.336669442991802903e+00 1.365171781569306964e+00 1.408820251485071617e+00 1.440996067454846985e+00 1.446492287683857070e+00 1.477803480666314062e+00 1.502453542227164762e+00 1.520216994338233762e+00 1.530936808285376927e+00 1.546183726692777816e+00 1.651105790143752028e+00 1.754791987036293133e+00 1.856394366721612510e+00 1.955162406018973842e+00 2.050425065101687316e+00 2.141577962945661717e+00 2.228074269366250970e+00 2.309418277046354273e+00 2.385160900642803394e+00 2.454896559541998258e+00 2.518261052131402167e+00 2.574930137740015557e+00 2.624618619799160335e+00 2.667079779298501041e+00 2.702105047740388066e+00 2.729523838114100265e+00 2.749203474150529125e+00 2.761049174558463548e+00
-2.752459768696668085e+00 -2.740630234344201721e+00 -2.720977807701841389e+00 -2.693597678215664093e+00 -2.658623112505118513e+00 -2.616225490336625992e+00 -2.566614403290722102e+00 -2.510037861086385824e+00 -2.446782667595913896e+00 -2.377175051141908302e+00 -2.301581664063589550e+00 -2.220411108084313856e+00 -2.134116199382794843e+00 -2.043197267023202368e+00 -1.948206889550360366e+00 -1.849756629005798736e+00 -1.748526533757844614e+00 -1.645278465253523059e+00 -1.546326381136683858e+00 -1.540874662483355584e+00 -1.535618888511914193e+00 -1.517875752286125923e+00 -1.493253616906631942e+00 -1.461977302534283707e+00 -1.436303357077049592e+00 -1.424346019794273444e+00 -1.380742449646400472e+00 -1.332713551096900817e+00 -1.331645677030857344e+00 -1.277649384628581908e+00 -1.231460867161917827e+00 -1.219487237634159005e+00 -1.158067970276268621e+00 -1.134164693992842032e+00 -1.094523102260711811e+00 -1.042771572540499347e+00 -1.030269840333690512e+00 -9.670890301330385963e-01 -9.596071469617469818e-01 -9.072098422213463742e-01 -8.873746778761830711e-01 -8.533740401991152247e-01 -8.290242123159855536e-01 -8.088190899429233971e-01 -7.874002280371832363e-01 -7.770812124403367882e-01 -7.646438693155359623e-01 -7.615257323559511127e-01 7.615257323559504465e-01 7.646438693155346300e-01 7.770812124403365662e-01 7.874002280371843465e-01 8.088190899429228420e-01 8.290242123159849985e-01 8.533740401991156688e-01 8.873746778761840703e-01 9.072098422213465962e-01 9.596071469617487582e-01 9.670890301330392624e-01 1.030269840333690068e+00 1.042771572540498903e+00 1.094523102260710035e+00 1.134164693992842254e+00 1.158067970276268399e+00 1.219487237634158783e+00 1.231460867161919603e+00 1.277649384628581908e+00 1.331645677030856900e+00 1.332713551096900817e+00 1.380742449646399805e+00 1.424346019794273221e+00 1.436303357077049592e+00 1.461977302534283263e+00 1.493253616906632608e+00 1.517875752286124813e+00 1.535618888511913749e+00 1.540874662483354696e+00 1.546326381136683414e+00 1.645278465253524391e+00 1.748526533757846169e+00 1.849756629005800068e+00 1.948206889550359922e+00 2.043197267023201924e+00 2.134116199382796175e+00 2.220411108084312968e+00 2.301581664063589105e+00 2.377175051141910078e+00 2.446782667595913896e+00 2.510037861086387156e+00 2.566614403290724322e+00 2.616225490336626436e+00 2.658623112505118957e+00 2.693597678215664981e+00 2.720977807701840945e+00 2.740630234344201277e+00 2.752459768696667641e+00
-2.743726911126445511e+00 -2.731913746166693802e+00 -2.712288873034445658e+00 -2.684947897389030391e+00 -2.650024687950994551e+00 -2.607691433188581875e+00 -2.558158768604549493e+00 -2.501676021294723995e+00 -2.438531636163264515e+00 -2.369053871574504644e+00 -2.293611883713858823e+00 -2.212617361911906499e+00 -2.126526936418275504e+00 -2.035845662215343577e+00 -1.941131996424884543e+00 -1.843004844299816369e+00 -1.742153463177989581e+00 -1.639351296612450604e+00 -1.561769090632006085e+00 -1.551072769299227438e+00 -1.535475159974183601e+00 -1.533348003095717171e+00 -1.508751008218313761e+00 -1.477505885173409084e+00 -1.439910688086514456e+00 -1.431531567263535587e+00 -1.396346275837976769e+00 -1.347288891708491310e+00 -1.328692210519544892e+00 -1.293327813015898498e+00 -1.235189904468937394e+00 -1.228340227054888656e+00 -1.173773447910662737e+00 -1.132126851172222892e+00 -1.110194001088378846e+00 -1.045844675397249901e+00 -1.042032145527759246e+00 -9.824707139725415983e-01 -9.604100357063495297e-01 -9.222507006071133384e-01 -8.899731259372969383e-01 -8.678594257851151017e-01 -8.336409890090983321e-01 -8.224564853220246441e-01 -7.941671978210936844e-01 -7.895085593265034341e-01 -7.735405305222499139e-01 -7.723549699624635556e-01 7.723549699624642217e-01 7.735405305222505801e-01 7.895085593265034341e-01 7.941671978210944616e-01 8.224564853220251992e-01 8.336409890090983321e-01 8.678594257851154348e-01 8.899731259372973824e-01 9.222507006071132274e-01 9.604100357063494187e-01 9.824707139725420424e-01 1.042032145527757026e+00 1.045844675397249235e+00 1.110194001088379734e+00 1.132126851172223336e+00 1.173773447910662959e+00 1.228340227054885103e+00 1.235189904468936062e+00 1.293327813015899386e+00 1.328692210519546890e+00 1.347288891708490866e+00 1.396346275837978546e+00 1.431531567263533811e+00 1.439910688086513790e+00 1.477505885173409750e+00 1.508751008218314649e+00 1.533348003095717393e+00 1.535475159974183601e+00 1.551072769299225218e+00 1.561769090632004531e+00 1.639351296612451048e+00 1.742153463177991135e+00 1.843004844299816369e+00 1.941131996424882766e+00 2.035845662215343577e+00 2.126526936418274616e+00 2.212617361911904279e+00 2.293611883713857935e+00 2.369053871574503756e+00 2.438531636163263627e+00 2.501676021294725327e+00 2.558158768604550826e+00 2.607691433188583208e+00 2.650024687950994551e+00 2.684947897389030835e+00 2.712288873034446102e+00 2.731913746166695578e+00 2.743726911126444179e+00
-2.734851392783760993e+00 -2.723054795107571646e+00 -2.703457810538747452e+00 -2.676156469033974528e+00 -2.641285253209575412e+00 -2.599017176252568895e+00 -2.549563938537293240e+00 -2.493176211370831119e+00 -2.430144114662445620e+00 -2.360797979561874094e+00 -2.285509519720703597e+00 -2.204693579269428216e+00 -2.118810686710830726e+00 -2.028370728377058896e+00 -1.933938171812165097e+00 -1.836139429689089164e+00 -1.735673171061960618e+00 -1.633324667742006575e+00 -1.577259621838363213e+00 -1.566573341723192625e+00 -1.548865034798425633e+00 -1.529985601039874243e+00 -1.524290447959692374e+00 -1.493072904666561618e+00 -1.455509229766350998e+00 -1.426681087867998743e+00 -1.411978374744153220e+00 -1.362953650091110580e+00 -1.324605821949968787e+00 -1.309019844945469968e+00 -1.250896976661430404e+00 -1.225170663730136278e+00 -1.189472914949954330e+00 -1.130058606077362970e+00 -1.125847472713239483e+00 -1.061390206403496572e+00 -1.041282511378125220e+00 -9.978118321797265766e-01 -9.612227423946640981e-01 -9.372421938445774092e-01 -8.925978483428151922e-01 -8.822918076111126995e-01 -8.382922263103615990e-01 -8.360454549646448852e-01 -8.019020942111304562e-01 -8.009643842559857063e-01 -7.831731782524961050e-01 -7.824504162900177695e-01 7.824504162900174364e-01 7.831731782524958829e-01 8.009643842559859284e-01 8.019020942111299011e-01 8.360454549646449962e-01 8.382922263103635974e-01 8.822918076111132546e-01 8.925978483428163024e-01 9.372421938445765210e-01 9.612227423946660965e-01 9.978118321797273538e-01 1.041282511378124109e+00 1.061390206403495684e+00 1.125847472713239483e+00 1.130058606077362304e+00 1.189472914949953442e+00 1.225170663730137388e+00 1.250896976661431070e+00 1.309019844945469524e+00 1.324605821949964790e+00 1.362953650091109026e+00 1.411978374744153886e+00 1.426681087867998077e+00 1.455509229766351664e+00 1.493072904666562950e+00 1.524290447959692374e+00 1.529985601039874688e+00 1.548865034798425855e+00 1.566573341723193957e+00 1.577259621838364989e+00 1.633324667742005465e+00 1.735673171061959286e+00 1.836139429689088054e+00 1.933938171812163764e+00 2.028370728377057119e+00 2.118810686710829838e+00 2.204693579269425552e+00 2.285509519720705374e+00 2.360797979561870985e+00 2.430144114662442956e+00 2.493176211370831563e+00 2.549563938537293240e+00 2.599017176252568895e+00 2.641285253209576744e+00 2.676156469033974528e+00 2.703457810538746120e+00 2.723054795107571646e+00 2.734851392783761437e+00
-2.725834020837507587e+00 -2.714054182756390432e+00 -2.694485412519803003e+00 -2.667224172491397649e+00 -2.632405571021843915e+00 -2.590203462105155729e+00 -2.540830632048107773e+00 -2.484539123372588421e+00 -2.421620765216605520e+00 -2.352408004621618698e+00 -2.277275166840128762e+00 -2.196640318711972739e+00 -2.110967972153528827e+00 -2.020772951582394228e+00 -1.926625868497158445e+00 -1.829160809287565748e+00 -1.729086059873378156e+00 -1.627198968866794049e+00 -1.592792813311827871e+00 -1.582115465197991178e+00 -1.564421743361447570e+00 -1.539866887159774489e+00 -1.524406374633084482e+00 -1.508673389811385768e+00 -1.471136779939027139e+00 -1.427634024069525998e+00 -1.421752316487084222e+00 -1.378635418692362613e+00 -1.324721194048517070e+00 -1.320454794464487769e+00 -1.266604486931996121e+00 -1.221952581605191268e+00 -1.205162808348642534e+00 -1.141480451210442837e+00 -1.127960303195794989e+00 -1.076903949714777653e+00 -1.040522833193398666e+00 -1.013110528189157034e+00 -9.620450418778926371e-01 -9.521830418319494616e-01 -8.966702698334070298e-01 -8.952479692522000709e-01 -8.495850499290096280e-01 -8.429762157176973192e-01 -8.142603727761609234e-01 -8.077893686884395352e-01 -7.939781933412753956e-01 -7.913709187203205042e-01 7.913709187203212814e-01 7.939781933412755066e-01 8.077893686884399793e-01 8.142603727761611454e-01 8.429762157176965420e-01 8.495850499290087399e-01 8.952479692521996268e-01 8.966702698334075849e-01 9.521830418319477962e-01 9.620450418778923041e-01 1.013110528189157256e+00 1.040522833193396224e+00 1.076903949714777653e+00 1.127960303195794989e+00 1.141480451210443725e+00 1.205162808348642089e+00 1.221952581605191046e+00 1.266604486931996343e+00 1.320454794464488879e+00 1.324721194048516626e+00 1.378635418692362613e+00 1.421752316487085110e+00 1.427634024069526220e+00 1.471136779939028028e+00 1.508673389811388432e+00 1.524406374633085148e+00 1.539866887159774933e+00 1.564421743361448014e+00 1.582115465197992066e+00 1.592792813311828093e+00 1.627198968866795381e+00 1.729086059873377712e+00 1.829160809287565304e+00 1.926625868497158445e+00 2.020772951582395560e+00 2.110967972153529271e+00 2.196640318711968742e+00 2.277275166840128318e+00 2.352408004621618698e+00 2.421620765216605964e+00 2.484539123372588865e+00 2.540830632048107773e+00 2.590203462105156174e+00 2.632405571021844803e+00 2.667224172491397205e+00 2.694485412519803447e+00 2.714054182756390876e+00 2.725834020837508920e+00
-2.716675618832478545e+00 -2.704912726943499379e+00 -2.685372487298007371e+00 -2.658151802801458352e+00 -2.623386419421240845e+00 -2.581251048118257785e+00 -2.531959582305328915e+00 -2.475765462894808255e+00 -2.412962262732923246e+00 -2.343884588231005317e+00 -2.268909430906548064e+00 -2.188458148957121097e+00 -2.102999323883534721e+00 -2.013052826273820095e+00 -1.919195546860809065e+00 -1.822069414212149630e+00 -1.722392538752031133e+00 -1.620974596907741816e+00 -1.608363652080633699e+00 -1.597694148382348134e+00 -1.580013175213106580e+00 -1.555475428850267017e+00 -1.524302523079991589e+00 -1.518737876805290821e+00 -1.486788628884183394e+00 -1.443308657566758857e+00 -1.416745658515337292e+00 -1.394329819655076852e+00 -1.340427726927632346e+00 -1.316239545606447070e+00 -1.282308614794932744e+00 -1.220839700565492292e+00 -1.218686393511627220e+00 -1.157089988095044930e+00 -1.125832293650223637e+00 -1.092383513293140984e+00 -1.039753276604512555e+00 -1.028365004658232218e+00 -9.670719907144467165e-01 -9.628767069510164589e-01 -9.109939016421864100e-01 -8.979226128180631816e-01 -8.630743316555387068e-01 -8.476912682262021104e-01 -8.265819954091168098e-01 -8.146397897058902382e-01 -8.047679343018213638e-01 -8.002995186244837855e-01 8.002995186244834525e-01 8.047679343018203646e-01 8.146397897058894610e-01 8.265819954091164767e-01 8.476912682262021104e-01 8.630743316555394840e-01 8.979226128180612942e-01 9.109939016421865210e-01 9.628767069510174581e-01 9.670719907144472716e-01 1.028365004658232440e+00 1.039753276604511445e+00 1.092383513293141650e+00 1.125832293650222304e+00 1.157089988095045152e+00 1.218686393511631882e+00 1.220839700565491848e+00 1.282308614794932300e+00 1.316239545606448180e+00 1.340427726927633012e+00 1.394329819655076852e+00 1.416745658515335071e+00 1.443308657566757081e+00 1.486788628884183394e+00 1.518737876805291265e+00 1.524302523079992255e+00 1.555475428850267461e+00 1.580013175213105470e+00 1.597694148382349022e+00 1.608363652080632589e+00 1.620974596907742260e+00 1.722392538752031577e+00 1.822069414212150074e+00 1.919195546860809953e+00 2.013052826273820539e+00 2.102999323883535165e+00 2.188458148957121541e+00 2.268909430906548508e+00 2.343884588231004873e+00 2.412962262732923246e+00 2.475765462894808699e+00 2.531959582305328027e+00 2.581251048118257785e+00 2.623386419421239069e+00 2.658151802801456576e+00 2.685372487298007371e+00 2.704912726943499823e+00 2.716675618832477657e+00
-2.707377026838700296e+00 -2.695631261887103669e+00 -2.676119859352335428e+00 -2.648940170841389552e+00 -2.614228591864348861e+00 -2.572160706580843392e+00 -2.522951536797372274e+00 -2.466855949167344964e+00 -2.404169294985997407e+00 -2.335228383893788617e+00 -2.260412928881603278e+00 -2.180147648914775527e+00 -2.094905282293080262e+00 -2.005210855256037927e+00 -1.911647674860597723e+00 -1.814865682556731086e+00 -1.715593023491356783e+00 -1.623967268709262335e+00 -1.614651955475641776e+00 -1.613304544124589013e+00 -1.595634521989331533e+00 -1.571111322534574750e+00 -1.539955634734573531e+00 -1.512980510729024175e+00 -1.502460215750301975e+00 -1.458997858259811986e+00 -1.411661527202848321e+00 -1.410032623487762482e+00 -1.356135455452773586e+00 -1.311960501470466944e+00 -1.298005678562670795e+00 -1.236500291580399757e+00 -1.215372520773301934e+00 -1.172673244863207120e+00 -1.123674935225489335e+00 -1.107826590486898466e+00 -1.043573519277914308e+00 -1.038974009750309069e+00 -9.819078111079663218e-01 -9.637175084338869269e-01 -9.252617971766418092e-01 -9.006209035891489245e-01 -8.765123714238767239e-01 -8.524357147060860340e-01 -8.388656040352460153e-01 -8.215133419316370533e-01 -8.155403979433537565e-01 -8.092337814550009112e-01 8.092337814549996899e-01 8.155403979433533124e-01 8.215133419316359431e-01 8.388656040352462373e-01 8.524357147060844797e-01 8.765123714238749475e-01 9.006209035891482584e-01 9.252617971766411431e-01 9.637175084338898134e-01 9.819078111079668769e-01 1.038974009750310179e+00 1.043573519277913642e+00 1.107826590486899576e+00 1.123674935225486449e+00 1.172673244863205344e+00 1.215372520773301712e+00 1.236500291580400201e+00 1.298005678562669463e+00 1.311960501470466056e+00 1.356135455452772920e+00 1.410032623487763370e+00 1.411661527202850097e+00 1.458997858259810876e+00 1.502460215750302419e+00 1.512980510729023287e+00 1.539955634734574197e+00 1.571111322534574972e+00 1.595634521989333088e+00 1.613304544124588569e+00 1.614651955475641332e+00 1.623967268709261891e+00 1.715593023491356561e+00 1.814865682556729753e+00 1.911647674860597723e+00 2.005210855256038371e+00 2.094905282293080262e+00 2.180147648914775527e+00 2.260412928881601502e+00 2.335228383893788617e+00 2.404169294985997851e+00 2.466855949167343631e+00 2.522951536797370942e+00 2.572160706580845169e+00 2.614228591864348417e+00 2.648940170841389552e+00 2.676119859352335428e+00 2.695631261887104557e+00 2.707377026838699408e+00
-2.697939101607341961e+00 -2.686210638346856694e+00 -2.666728369470011462e+00 -2.639590103469567239e+00 -2.604932897367587152e+00 -2.562933224826392298e+00 -2.513807257448943400e+00 -2.457811315158066279e+00 -2.395242562705501843e+00 -2.326440057210688916e+00 -2.251786288905826883e+00 -2.171709407719085938e+00 -2.086686397041768171e+00 -1.997247549690361001e+00 -1.903982728010999992e+00 -1.807550059365812478e+00 -1.708687936515633776e+00 -1.639598932456090452e+00 -1.628941944511311135e+00 -1.611281115401003161e+00 -1.608231454865069576e+00 -1.586769958802812130e+00 -1.555628197122932876e+00 -1.518147122472623067e+00 -1.507134686721657735e+00 -1.474697351944443735e+00 -1.425739742141980848e+00 -1.406500343715738177e+00 -1.371840529468918435e+00 -1.313692127832719603e+00 -1.307618096790108764e+00 -1.252141401451624558e+00 -1.212011393287067529e+00 -1.188227486094743712e+00 -1.123230954332242737e+00 -1.121488592395789352e+00 -1.058734380961812382e+00 -1.038185203255769462e+00 -9.966892964964350066e-01 -9.645672152522236642e-01 -9.394730554535911660e-01 -9.033419668994961960e-01 -8.898982498675145347e-01 -8.572079062279278627e-01 -8.511098792384654832e-01 -8.284077747929070590e-01 -8.262936539777324674e-01 -8.181713534218543193e-01 8.181713534218542083e-01 8.262936539777323564e-01 8.284077747929070590e-01 8.511098792384654832e-01 8.572079062279267525e-01 8.898982498675153119e-01 9.033419668994960849e-01 9.394730554535917211e-01 9.645672152522238862e-01 9.966892964964337853e-01 1.038185203255769462e+00 1.058734380961812827e+00 1.121488592395788464e+00 1.123230954332242515e+00 1.188227486094743046e+00 1.212011393287069305e+00 1.252141401451624558e+00 1.307618096790108764e+00 1.313692127832719603e+00 1.371840529468917991e+00 1.406500343715739065e+00 1.425739742141981070e+00 1.474697351944444845e+00 1.507134686721658623e+00 1.518147122472624178e+00 1.555628197122933543e+00 1.586769958802811242e+00 1.608231454865070020e+00 1.611281115401003827e+00 1.628941944511311579e+00 1.639598932456090674e+00 1.708687936515633998e+00 1.807550059365814255e+00 1.903982728011001102e+00 1.997247549690360779e+00 2.086686397041766838e+00 2.171709407719085494e+00 2.251786288905827771e+00 2.326440057210686696e+00 2.395242562705500067e+00 2.457811315158064058e+00 2.513807257448943844e+00 2.562933224826393186e+00 2.604932897367583156e+00 2.639590103469567683e+00 2.666728369470012794e+00 2.686210638346857138e+00 2.697939101607343737e+00
-2.688362716733517566e+00 -2.676651723784248649e+00 -2.657198874902846786e+00 -2.630102443676053170e+00 -2.595500160650130450e+00 -2.553569405366268530e+00 -2.504527520742839908e+00 -2.448632307680904230e+00 -2.386182779668391873e+00 -2.317520285953733161e+00 -2.243030150353459096e+00 -2.163144024762698958e+00 -2.078343227070288179e+00 -1.989163429089682689e+00 -1.896201189363928563e+00 -1.800122996607735226e+00 -1.701677706856892458e+00 -1.655254046534903489e+00 -1.644601776029362306e+00 -1.626948422230751756e+00 -1.602446864099652979e+00 -1.601713512048711818e+00 -1.571315819158255467e+00 -1.533845067915359017e+00 -1.501200822270819302e+00 -1.490403000962042146e+00 -1.441447222420365826e+00 -1.401262537199599034e+00 -1.387539229897159387e+00 -1.329364536429741950e+00 -1.303212775029107595e+00 -1.267759963375897136e+00 -1.208603449605987423e+00 -1.203750073071672588e+00 -1.138594452322834849e+00 -1.119273636352147161e+00 -1.073845946375420635e+00 -1.037387030209646621e+00 -1.011415261783997543e+00 -9.654255945185340471e-01 -9.536267803080219485e-01 -9.060849292438210023e-01 -9.032310565395712532e-01 -8.633135376416354312e-01 -8.620062143382916098e-01 -8.370258405430970328e-01 -8.353208912694916055e-01 -8.271099577889133858e-01 8.271099577889134968e-01 8.353208912694911614e-01 8.370258405430971438e-01 8.620062143382924980e-01 8.633135376416348761e-01 9.032310565395712532e-01 9.060849292438218905e-01 9.536267803080225036e-01 9.654255945185350463e-01 1.011415261783998210e+00 1.037387030209645955e+00 1.073845946375419524e+00 1.119273636352148049e+00 1.138594452322834405e+00 1.203750073071671922e+00 1.208603449605987423e+00 1.267759963375897136e+00 1.303212775029104931e+00 1.329364536429741284e+00 1.387539229897159387e+00 1.401262537199600144e+00 1.441447222420366492e+00 1.490403000962041480e+00 1.501200822270820190e+00 1.533845067915359461e+00 1.571315819158253912e+00 1.601713512048710930e+00 1.602446864099648760e+00 1.626948422230754421e+00 1.644601776029364970e+00 1.655254046534905488e+00 1.701677706856891348e+00 1.800122996607735892e+00 1.896201189363927231e+00 1.989163429089680246e+00 2.078343227070285515e+00 2.163144024762696738e+00 2.243030150353457763e+00 2.317520285953731385e+00 2.386182779668389653e+00 2.448632307680903786e+00 2.504527520742840352e+00 2.553569405366268974e+00 2.595500160650129118e+00 2.630102443676053170e+00 2.657198874902845898e+00 2.676651723784247761e+00 2.688362716733516233e+00
-2.678648762826260743e+00 -2.666955402530127639e+00 -2.647532249530579751e+00 -2.620478050739977860e+00 -2.585931222283452957e+00 -2.544070066029367805e+00 -2.495113117847555628e+00 -2.439319687509258650e+00 -2.376990672795860515e+00 -2.308469760144628680e+00 -2.234145163890477015e+00 -2.154452109733338450e+00 -2.069876340615621757e+00 -1.980959021314092627e+00 -1.888303549489115163e+00 -1.792584953147511317e+00 -1.694562770131547547e+00 -1.670928143488619622e+00 -1.660279594848855345e+00 -1.642632039465815152e+00 -1.618137695650021080e+00 -1.595098550672155779e+00 -1.587014240985705094e+00 -1.549549902237498999e+00 -1.506110798241608650e+00 -1.495179342061542682e+00 -1.457151239704319812e+00 -1.403227962211079927e+00 -1.395948544846057793e+00 -1.345019595776183019e+00 -1.298744988476278950e+00 -1.283353017216353198e+00 -1.219238457871218095e+00 -1.205149137025119943e+00 -1.153915001604949975e+00 -1.117030445030053887e+00 -1.088906616771638358e+00 -1.036579666141502987e+00 -1.026084541985490040e+00 -9.677220803442460051e-01 -9.662924116128751573e-01 -9.165098895240668675e-01 -9.088489186392302299e-01 -8.754753295200971008e-01 -8.668290312887171334e-01 -8.477351600564143608e-01 -8.422505466297273147e-01 -8.360473913450190420e-01 8.360473913450187089e-01 8.422505466297272037e-01 8.477351600564143608e-01 8.668290312887159121e-01 8.754753295200958796e-01 9.088489186392286756e-01 9.165098895240663124e-01 9.662924116128716046e-01 9.677220803442462271e-01 1.026084541985488929e+00 1.036579666141502987e+00 1.088906616771638580e+00 1.117030445030052777e+00 1.153915001604951085e+00 1.205149137025119721e+00 1.219238457871219872e+00 1.283353017216352976e+00 1.298744988476277840e+00 1.345019595776183019e+00 1.395948544846058459e+00 1.403227962211080149e+00 1.457151239704319146e+00 1.495179342061543126e+00 1.506110798241609317e+00 1.549549902237499666e+00 1.587014240985706426e+00 1.595098550672156223e+00 1.618137695650021746e+00 1.642632039465814264e+00 1.660279594848854012e+00 1.670928143488619400e+00 1.694562770131548657e+00 1.792584953147510207e+00 1.888303549489117383e+00 1.980959021314090851e+00 2.069876340615621757e+00 2.154452109733337117e+00 2.234145163890476571e+00 2.308469760144629568e+00 2.376990672795859627e+00 2.439319687509259094e+00 2.495113117847556516e+00 2.544070066029367361e+00 2.585931222283453401e+00 2.620478050739977860e+00 2.647532249530582416e+00 2.666955402530128083e+00 2.678648762826260299e+00
-2.668798147686024969e+00 -2.657122575959638855e+00 -2.637729384031514801e+00 -2.610717800394017019e+00 -2.576226938847664183e+00 -2.534436040108257515e+00 -2.485564854751027841e+00 -2.429874229494975779e+00 -2.367666982255243191e+00 -2.299289182137411736e+00 -2.225131991536082321e+00 -2.145634282652973734e+00 -2.061286315227854882e+00 -1.972634862567219205e+00 -1.880290306454507121e+00 -1.784936394719253139e+00 -1.687343568516770143e+00 -1.686616880681744091e+00 -1.675971082233139509e+00 -1.658327689571880370e+00 -1.633838236545887890e+00 -1.602719328836904156e+00 -1.588387001049174074e+00 -1.565257601480115168e+00 -1.521816861603732640e+00 -1.489070678005243842e+00 -1.472848091989902519e+00 -1.418903250270405758e+00 -1.390558811962578911e+00 -1.360654108666121687e+00 -1.298917703465536810e+00 -1.294215198344286888e+00 -1.234690177895195307e+00 -1.201648911669936926e+00 -1.169190584559953727e+00 -1.114759403137314697e+00 -1.103914835102396630e+00 -1.040695991040604174e+00 -1.035763288998162723e+00 -9.817580688964527846e-01 -9.671674302634293285e-01 -9.297338550877959351e-01 -9.116330649733354052e-01 -8.875940366252710323e-01 -8.716747702209725057e-01 -8.584198753689642469e-01 -8.491946471598746937e-01 -8.449815210440165814e-01 8.449815210440160262e-01 8.491946471598741386e-01 8.584198753689638028e-01 8.716747702209713955e-01 8.875940366252708102e-01 9.116330649733348501e-01 9.297338550877949359e-01 9.671674302634289955e-01 9.817580688964530067e-01 1.035763288998163167e+00 1.040695991040603063e+00 1.103914835102396186e+00 1.114759403137314919e+00 1.169190584559954171e+00 1.201648911669936481e+00 1.234690177895195307e+00 1.294215198344285112e+00 1.298917703465535256e+00 1.360654108666121243e+00 1.390558811962578689e+00 1.418903250270406868e+00 1.472848091989903407e+00 1.489070678005245174e+00 1.521816861603732862e+00 1.565257601480115168e+00 1.588387001049174518e+00 1.602719328836904156e+00 1.633838236545888334e+00 1.658327689571881258e+00 1.675971082233140175e+00 1.686616880681744313e+00 1.687343568516769254e+00 1.784936394719252917e+00 1.880290306454506899e+00 1.972634862567219649e+00 2.061286315227854882e+00 2.145634282652976399e+00 2.225131991536082321e+00 2.299289182137411292e+00 2.367666982255243191e+00 2.429874229494975779e+00 2.485564854751029173e+00 2.534436040108257959e+00 2.576226938847664183e+00 2.610717800394018351e+00 2.637729384031515689e+00 2.657122575959642408e+00 2.668798147686026301e+00
-2.658811796489978008e+00 -2.647154162674905553e+00 -2.627791186060747908e+00 -2.600822584996290487e+00 -2.566388183095047459e+00 -2.524668176512168571e+00 -2.475883552400744758e+00 -2.420296722693225711e+00 -2.358212461567186669e+00 -2.289979266705559624e+00 -2.215991306727822074e+00 -2.136691173919643028e+00 -2.052573737788681019e+00 -1.964191497393328989e+00 -1.872161965806657280e+00 -1.777177793898231384e+00 -1.702316035916572767e+00 -1.691672040080178130e+00 -1.680020550726591955e+00 -1.674031215911320425e+00 -1.649544390996122933e+00 -1.618427070072026908e+00 -1.581579300157555101e+00 -1.580964262372057672e+00 -1.537517428319562063e+00 -1.488534194220114459e+00 -1.482875269270630625e+00 -1.434561730494301468e+00 -1.385093792045703598e+00 -1.376264983418090226e+00 -1.314451257612935464e+00 -1.289623874872385390e+00 -1.250102850800893783e+00 -1.198103238587430175e+00 -1.184419244739576049e+00 -1.118869083379504525e+00 -1.112460902182029532e+00 -1.055248480738884220e+00 -1.034938079119524845e+00 -9.957338639976425210e-01 -9.680504126268638654e-01 -9.429020673684190834e-01 -9.144365003389169910e-01 -8.996684701977000209e-01 -8.765418653114278591e-01 -8.690783062008951010e-01 -8.561511488922125546e-01 -8.539102808077031481e-01 8.539102808077024820e-01 8.561511488922122215e-01 8.690783062008949900e-01 8.765418653114275260e-01 8.996684701976996879e-01 9.144365003389161028e-01 9.429020673684183063e-01 9.680504126268646425e-01 9.957338639976419659e-01 1.034938079119525067e+00 1.055248480738883332e+00 1.112460902182028422e+00 1.118869083379505858e+00 1.184419244739575605e+00 1.198103238587430175e+00 1.250102850800894005e+00 1.289623874872385834e+00 1.314451257612935686e+00 1.376264983418090893e+00 1.385093792045706040e+00 1.434561730494301246e+00 1.482875269270629959e+00 1.488534194220114237e+00 1.537517428319562729e+00 1.580964262372057672e+00 1.581579300157555101e+00 1.618427070072027352e+00 1.649544390996122267e+00 1.674031215911321535e+00 1.680020550726593287e+00 1.691672040080177464e+00 1.702316035916572323e+00 1.777177793898231606e+00 1.872161965806657946e+00 1.964191497393329211e+00 2.052573737788682795e+00 2.136691173919641251e+00 2.215991306727822518e+00 2.289979266705559624e+00 2.358212461567188001e+00 2.420296722693227043e+00 2.475883552400743426e+00 2.524668176512168571e+00 2.566388183095047903e+00 2.600822584996290043e+00 2.627791186060747908e+00 2.647154162674906441e+00 2.658811796489978896e+00
-2.648690651985477817e+00 -2.637051098695800011e+00 -2.617718580436394493e+00 -2.590793313710024748e+00 -2.556415844121072922e+00 -2.514767339927116652e+00 -2.466070046850593833e+00 -2.410587970493512699e+00 -2.348627877718294066e+00 -2.280540741133834981e+00 -2.206723794390510474e+00 -2.127623424352091064e+00 -2.043739204531745735e+00 -1.955629478675273480e+00 -1.863919040551181405e+00 -1.769309630072524175e+00 -1.718021503176758502e+00 -1.707378386598412456e+00 -1.689738578307944605e+00 -1.672594171987773715e+00 -1.665252179740048799e+00 -1.634133568408215220e+00 -1.596666097349977331e+00 -1.574675891635523461e+00 -1.553208849917242063e+00 -1.504206072901600688e+00 -1.476593562316671493e+00 -1.450200146357058850e+00 -1.391849228383906567e+00 -1.379553946857862590e+00 -1.329951004888627164e+00 -1.284971497433320842e+00 -1.265474169801535265e+00 -1.199599083122863341e+00 -1.194512591839981930e+00 -1.133767880260778682e+00 -1.110135340500693957e+00 -1.069740899744201501e+00 -1.034104219213787923e+00 -1.009648588356012011e+00 -9.689411193684036583e-01 -9.560136480949721349e-01 -9.172583593552834369e-01 -9.116974691511430251e-01 -8.814287718772588764e-01 -8.797088258329716082e-01 -8.631180563366132041e-01 -8.628316684855339425e-01 8.628316684855333873e-01 8.631180563366132041e-01 8.797088258329716082e-01 8.814287718772590985e-01 9.116974691511426920e-01 9.172583593552835479e-01 9.560136480949724680e-01 9.689411193684037693e-01 1.009648588356011345e+00 1.034104219213789033e+00 1.069740899744200835e+00 1.110135340500693735e+00 1.133767880260780014e+00 1.194512591839978821e+00 1.199599083122863563e+00 1.265474169801536375e+00 1.284971497433319065e+00 1.329951004888626498e+00 1.379553946857864366e+00 1.391849228383906789e+00 1.450200146357058184e+00 1.476593562316670605e+00 1.504206072901600910e+00 1.553208849917242951e+00 1.574675891635524572e+00 1.596666097349975999e+00 1.634133568408215442e+00 1.665252179740048799e+00 1.672594171987772160e+00 1.689738578307945049e+00 1.707378386598411568e+00 1.718021503176758280e+00 1.769309630072524842e+00 1.863919040551182293e+00 1.955629478675274369e+00 2.043739204531747511e+00 2.127623424352094617e+00 2.206723794390508697e+00 2.280540741133834537e+00 2.348627877718294954e+00 2.410587970493516696e+00 2.466070046850594277e+00 2.514767339927115319e+00 2.556415844121072922e+00 2.590793313710025192e+00 2.617718580436395825e+00 2.637051098695798235e+00 2.648690651985478706e+00
-2.638435674692079402e+00 -2.626814337659165055e+00 -2.607512509334089845e+00 -2.580630912691328938e+00 -2.546310827543260213e+00 -2.504734410983495252e+00 -2.456125189414704035e+00 -2.400748790757157192e+00 -2.338914011279549676e+00 -2.270974345315074583e+00 -2.197330151009173616e+00 -2.118431685237485596e+00 -2.034783321064879136e+00 -1.946949367633330485e+00 -1.855562051133265555e+00 -1.761332389414298705e+00 -1.733729288500699184e+00 -1.723086152119029046e+00 -1.705445848759298944e+00 -1.680957735624390770e+00 -1.665064894015415353e+00 -1.649835039332052000e+00 -1.612359429787935561e+00 -1.568887587227817848e+00 -1.567677225778803196e+00 -1.519860360993782411e+00 -1.470226010927707216e+00 -1.465815343189510900e+00 -1.407403946791717209e+00 -1.373939746507942372e+00 -1.345414355356564728e+00 -1.280801899307027369e+00 -1.280258554644523095e+00 -1.214728254666639806e+00 -1.190877454602035757e+00 -1.148609778840018469e+00 -1.107783123286391058e+00 -1.084172152708636538e+00 -1.033261894332007991e+00 -1.023501369338007505e+00 -9.698393097416118103e-01 -9.690677263374083417e-01 -9.236798984113534505e-01 -9.200977794765006212e-01 -8.903098580354273928e-01 -8.863339664471296953e-01 -8.717437429648269287e-01 -8.700934212197189987e-01 8.700934212197211082e-01 8.717437429648293712e-01 8.863339664471300283e-01 8.903098580354283920e-01 9.200977794764995110e-01 9.236798984113531175e-01 9.690677263374080086e-01 9.698393097416124764e-01 1.023501369338006395e+00 1.033261894332006658e+00 1.084172152708636760e+00 1.107783123286390836e+00 1.148609778840019136e+00 1.190877454602035979e+00 1.214728254666640472e+00 1.280258554644519098e+00 1.280801899307026481e+00 1.345414355356564950e+00 1.373939746507941484e+00 1.407403946791716765e+00 1.465815343189511344e+00 1.470226010927708771e+00 1.519860360993781523e+00 1.567677225778804750e+00 1.568887587227819180e+00 1.612359429787933562e+00 1.649835039332052222e+00 1.665064894015416241e+00 1.680957735624390548e+00 1.705445848759297833e+00 1.723086152119029268e+00 1.733729288500699628e+00 1.761332389414298039e+00 1.855562051133265777e+00 1.946949367633330041e+00 2.034783321064877804e+00 2.118431685237486040e+00 2.197330151009173616e+00 2.270974345315074139e+00 2.338914011279548788e+00 2.400748790757156748e+00 2.456125189414703147e+00 2.504734410983495696e+00 2.546310827543260213e+00 2.580630912691330270e+00 2.607512509334091622e+00 2.626814337659165943e+00 2.638435674692080291e+00
-2.628047843112431448e+00 -2.616444851026868967e+00 -2.597173932490189241e+00 -2.570336325285438317e+00 -2.536074055688213313e+00 -2.494570286431518014e+00 -2.446049846828653784e+00 -2.390780015961528449e+00 -2.329071656530801171e+00 -2.261280831852220174e+00 -2.187811084706284603e+00 -2.109116618382196329e+00 -2.025706702394402203e+00 -1.938151733825026257e+00 -1.847091525418276703e+00 -1.753246564850708067e+00 -1.749435505986167261e+00 -1.738791475045556201e+00 -1.721149207296546635e+00 -1.696657299342359426e+00 -1.665527805693127306e+00 -1.657433184988357899e+00 -1.628040689431280663e+00 -1.584550205662305533e+00 -1.560583759538372473e+00 -1.535493793058473333e+00 -1.481404263269967769e+00 -1.463773076250873828e+00 -1.422926331902625963e+00 -1.368251669535796244e+00 -1.360838799332908078e+00 -1.296083870878220967e+00 -1.275485544483809353e+00 -1.229804965124008831e+00 -1.187198319259667789e+00 -1.163393364621696735e+00 -1.105404662617011535e+00 -1.098541159466843053e+00 -1.037291338957310405e+00 -1.032411291842029399e+00 -9.820634382822063246e-01 -9.707447416678212093e-01 -9.356146473948627751e-01 -9.229539012866843084e-01 -9.008798742154898731e-01 -8.912559467988693251e-01 -8.806446214252060534e-01 -8.770753412353835543e-01 8.770753412353823331e-01 8.806446214252041660e-01 8.912559467988678819e-01 9.008798742154887629e-01 9.229539012866833092e-01 9.356146473948619979e-01 9.707447416678194330e-01 9.820634382822062136e-01 1.032411291842030954e+00 1.037291338957310183e+00 1.098541159466841943e+00 1.105404662617010425e+00 1.163393364621696069e+00 1.187198319259665125e+00 1.229804965124008387e+00 1.275485544483808908e+00 1.296083870878220301e+00 1.360838799332907190e+00 1.368251669535796688e+00 1.422926331902627295e+00 1.463773076250874050e+00 1.481404263269968213e+00 1.535493793058475109e+00 1.560583759538373805e+00 1.584550205662306865e+00 1.628040689431280885e+00 1.657433184988358121e+00 1.665527805693125751e+00 1.696657299342359870e+00 1.721149207296549077e+00 1.738791475045557089e+00 1.749435505986166151e+00 1.753246564850709177e+00 1.847091525418274038e+00 1.938151733825024037e+00 2.025706702394403091e+00 2.109116618382194108e+00 2.187811084706285936e+00 2.261280831852220619e+00 2.329071656530802059e+00 2.390780015961528449e+00 2.446049846828652896e+00 2.494570286431520678e+00 2.536074055688214202e+00 2.570336325285438317e+00 2.597173932490189685e+00 2.616444851026869411e+00 2.628047843112431448e+00
-2.617528153952489944e+00 -2.605943628303050374e+00 -2.586703827414035040e+00 -2.559910512231826640e+00 -2.525706467787268483e+00 -2.484275879324840730e+00 -2.435844901418400710e+00 -2.380682493351420348e+00 -2.319101621591630469e+00 -2.251460966165819144e+00 -2.178167315323434217e+00 -2.099678896166039976e+00 -2.016509972951639806e+00 -1.929237155146004135e+00 -1.838507998672502808e+00 -1.765136373926687208e+00 -1.754490597940851604e+00 -1.745052656034410843e+00 -1.736844937991203652e+00 -1.712347215332959749e+00 -1.681208293475078275e+00 -1.649699519524343794e+00 -1.643706408029033339e+00 -1.600193370711463503e+00 -1.553395956518977217e+00 -1.551103200658217496e+00 -1.496963941189181968e+00 -1.457235226835926101e+00 -1.438413662461463405e+00 -1.376221903106552791e+00 -1.362490203000884526e+00 -1.311317979470111750e+00 -1.270652974409705038e+00 -1.244827468107870594e+00 -1.183475687513083185e+00 -1.178117253663189201e+00 -1.112846854302962596e+00 -1.103000377483500882e+00 -1.051017633869149925e+00 -1.031552601401778402e+00 -9.949999270313893973e-01 -9.716571718151800763e-01 -9.475006286146850920e-01 -9.258258687825632327e-01 -9.114173907666610619e-01 -8.961932319666099378e-01 -8.895324767310327507e-01 -8.840619588095007808e-01 8.840619588094997816e-01 8.895324767310311964e-01 8.961932319666091606e-01 9.114173907666607288e-01 9.258258687825636768e-01 9.475006286146850920e-01 9.716571718151799653e-01 9.949999270313895083e-01 1.031552601401780178e+00 1.051017633869150147e+00 1.103000377483501548e+00 1.112846854302963040e+00 1.178117253663190533e+00 1.183475687513086738e+00 1.244827468107870816e+00 1.270652974409705704e+00 1.311317979470111528e+00 1.362490203000883859e+00 1.376221903106553679e+00 1.438413662461463627e+00 1.457235226835926545e+00 1.496963941189180636e+00 1.551103200658217718e+00 1.553395956518977661e+00 1.600193370711463947e+00 1.643706408029032673e+00 1.649699519524342461e+00 1.681208293475078941e+00 1.712347215332959749e+00 1.736844937991204096e+00 1.745052656034411731e+00 1.754490597940851604e+00 1.765136373926687430e+00 1.838507998672502142e+00 1.929237155146004135e+00 2.016509972951639362e+00 2.099678896166040865e+00 2.178167315323431552e+00 2.251460966165819144e+00 2.319101621591630469e+00 2.380682493351420348e+00 2.435844901418400266e+00 2.484275879324839842e+00 2.525706467787268039e+00 2.559910512231828417e+00 2.586703827414034595e+00 2.605943628303050819e+00 2.617528153952490388e+00
-2.606877622351403190e+00 -2.595311677260995875e+00 -2.576103189609697086e+00 -2.549354451878577787e+00 -2.515209020181056854e+00 -2.473852119212742284e+00 -2.425511251277272518e+00 -2.370457085097853245e+00 -2.309004728558877062e+00 -2.241515526607326336e+00 -2.168399574507752448e+00 -2.090119201600017185e+00 -2.007193766621684805e+00 -1.920206217832033380e+00 -1.829812013544047433e+00 -1.780828211079462875e+00 -1.770179863750809046e+00 -1.752529425107274719e+00 -1.736751169313721643e+00 -1.728023927837933016e+00 -1.696873027740044781e+00 -1.659353215158705375e+00 -1.641864378654981804e+00 -1.615813843659688276e+00 -1.566685507991786963e+00 -1.546114286978451657e+00 -1.512491499474401202e+00 -1.453863298423345718e+00 -1.450612938677630748e+00 -1.391561304940645671e+00 -1.356655842575247295e+00 -1.326502179941490223e+00 -1.265761361486639869e+00 -1.259794062378580382e+00 -1.192780090869202336e+00 -1.179710070482147932e+00 -1.127088185283054322e+00 -1.100570693818073043e+00 -1.064679395369366732e+00 -1.030686014931856409e+00 -1.007876342422626692e+00 -9.725763556773027174e-01 -9.593367764012006305e-01 -9.287128296435561703e-01 -9.219209666042471607e-01 -9.011443622196892989e-01 -8.984055349557232839e-01 -8.910514598819812004e-01 8.910514598819815335e-01 8.984055349557241721e-01 9.011443622196892989e-01 9.219209666042476048e-01 9.287128296435563923e-01 9.593367764011998533e-01 9.725763556773019403e-01 1.007876342422626026e+00 1.030686014931856631e+00 1.064679395369366954e+00 1.100570693818072154e+00 1.127088185283054544e+00 1.179710070482149931e+00 1.192780090869201670e+00 1.259794062378581270e+00 1.265761361486640313e+00 1.326502179941490889e+00 1.356655842575247961e+00 1.391561304940645671e+00 1.450612938677627861e+00 1.453863298423343720e+00 1.512491499474401424e+00 1.546114286978451435e+00 1.566685507991788073e+00 1.615813843659688054e+00 1.641864378654981582e+00 1.659353215158705375e+00 1.696873027740045670e+00 1.728023927837930129e+00 1.736751169313721199e+00 1.752529425107274941e+00 1.770179863750807714e+00 1.780828211079462209e+00 1.829812013544048099e+00 1.920206217832032047e+00 2.007193766621683473e+00 2.090119201600018517e+00 2.168399574507751559e+00 2.241515526607326336e+00 2.309004728558877506e+00 2.370457085097852357e+00 2.425511251277271629e+00 2.473852119212742284e+00 2.515209020181057298e+00 2.549354451878576455e+00 2.576103189609695310e+00 2.595311677260996763e+00 2.606877622351402746e+00
-2.596097282121561101e+00 -2.584550024180068739e+00 -2.565373032807610532e+00 -2.538669140406426106e+00 -2.504582686533496805e+00 -2.463299952341337473e+00 -2.415049810451436851e+00 -2.360104668464718003e+00 -2.298781813651246342e+00 -2.231445304578470790e+00 -2.158508605803318936e+00 -2.080438228387814892e+00 -1.997758726774698346e+00 -1.911059516462218388e+00 -1.821004120043919317e+00 -1.796507433063949222e+00 -1.785855712163476605e+00 -1.768199149396798120e+00 -1.743683977113299255e+00 -1.728342617702393502e+00 -1.712518628742028870e+00 -1.674977834237239227e+00 -1.633928249800513655e+00 -1.631408477504458165e+00 -1.582237727755582135e+00 -1.538739227827911948e+00 -1.527984144458264471e+00 -1.469272676938770505e+00 -1.443906695260861905e+00 -1.406854711335369323e+00 -1.350749092641032378e+00 -1.341634483810396627e+00 -1.274703089336811423e+00 -1.260811232515152147e+00 -1.207380548424534350e+00 -1.175901988814955113e+00 -1.141264113646723422e+00 -1.098116044522336354e+00 -1.078275769397744055e+00 -1.029811726587494869e+00 -1.020691840868315436e+00 -9.735020476514388843e-01 -9.711220457276705798e-01 -9.323892008728539293e-01 -9.316139354895651703e-01 -9.072620730318587956e-01 -9.061078990155414514e-01 -8.980420727081480647e-01 8.980420727081473986e-01 9.061078990155426727e-01 9.072620730318585736e-01 9.316139354895659475e-01 9.323892008728539293e-01 9.711220457276691365e-01 9.735020476514403276e-01 1.020691840868315881e+00 1.029811726587493315e+00 1.078275769397745165e+00 1.098116044522339241e+00 1.141264113646723866e+00 1.175901988814956889e+00 1.207380548424536126e+00 1.260811232515151481e+00 1.274703089336812090e+00 1.341634483810396183e+00 1.350749092641033267e+00 1.406854711335369101e+00 1.443906695260862794e+00 1.469272676938771172e+00 1.527984144458264026e+00 1.538739227827912392e+00 1.582237727755582801e+00 1.631408477504457499e+00 1.633928249800513877e+00 1.674977834237239227e+00 1.712518628742028648e+00 1.728342617702392392e+00 1.743683977113298811e+00 1.768199149396798342e+00 1.785855712163477271e+00 1.796507433063948778e+00 1.821004120043918872e+00 1.911059516462219499e+00 1.997758726774698124e+00 2.080438228387815780e+00 2.158508605803318936e+00 2.231445304578471678e+00 2.298781813651248562e+00 2.360104668464716227e+00 2.415049810451435963e+00 2.463299952341335697e+00 2.504582686533496805e+00 2.538669140406426106e+00 2.565373032807611864e+00 2.584550024180068739e+00 2.596097282121562433e+00
-2.585188185999225841e+00 -2.573659714093135431e+00 -2.554514389206589353e+00 -2.527855592062954404e+00 -2.493828458055557640e+00 -2.452620341864145903e+00 -2.404461509134256048e+00 -2.349626135983608144e+00 -2.288433727361281367e+00 -2.221251104657062214e+00 -2.148495164747817654e+00 -2.070636680991300160e+00 -1.988205506299779879e+00 -1.901797653963535728e+00 -1.812170548889652677e+00 -1.812084875527345762e+00 -1.801514676101795942e+00 -1.783850684536287812e+00 -1.759323995792023476e+00 -1.728141808204425312e+00 -1.719827520849036340e+00 -1.690577078711622105e+00 -1.646974213072797344e+00 -1.625891626744386809e+00 -1.597756957219976348e+00 -1.543439162378918761e+00 -1.531271262632896590e+00 -1.484639308581014783e+00 -1.437116987608552554e+00 -1.422099893533772974e+00 -1.356712956236486800e+00 -1.344770466392775088e+00 -1.289552930704479738e+00 -1.255803124167331974e+00 -1.221917324352812084e+00 -1.172051972799563524e+00 -1.155373613252359766e+00 -1.095636869495314913e+00 -1.091805906545167737e+00 -1.033445585211824502e+00 -1.028929932729794938e+00 -9.828554111309499852e-01 -9.744340011161967130e-01 -9.428207308128012665e-01 -9.345283421267872592e-01 -9.161004165212437433e-01 -9.110824249287078347e-01 -9.050320666815578896e-01 9.050320666815578896e-01 9.110824249287076126e-01 9.161004165212438544e-01 9.345283421267857049e-01 9.428207308128004893e-01 9.744340011161944926e-01 9.828554111309500962e-01 1.028929932729794494e+00 1.033445585211823836e+00 1.091805906545166405e+00 1.095636869495316246e+00 1.155373613252361098e+00 1.172051972799566633e+00 1.221917324352812972e+00 1.255803124167332196e+00 1.289552930704480405e+00 1.344770466392774866e+00 1.356712956236486578e+00 1.422099893533772530e+00 1.437116987608551888e+00 1.484639308581016115e+00 1.531271262632896368e+00 1.543439162378918761e+00 1.597756957219978124e+00 1.625891626744387919e+00 1.646974213072797344e+00 1.690577078711623438e+00 1.719827520849036118e+00 1.728141808204424423e+00 1.759323995792023920e+00 1.783850684536289144e+00 1.801514676101795942e+00 1.812084875527347316e+00 1.812170548889658450e+00 1.901797653963536394e+00 1.988205506299778991e+00 2.070636680991302381e+00 2.148495164747818542e+00 2.221251104657059994e+00 2.288433727361278258e+00 2.349626135983609032e+00 2.404461509134255159e+00 2.452620341864145015e+00 2.493828458055558084e+00 2.527855592062953072e+00 2.554514389206588465e+00 2.573659714093134987e+00 2.585188185999223176e+00
-2.574151405906186962e+00 -2.562641811044953588e+00 -2.543528309726597936e+00 -2.516914839407337734e+00 -2.482947343739343893e+00 -2.441814268062532101e+00 -2.393747293869926462e+00 -2.339022395637316620e+00 -2.277961334615084432e+00 -2.210933744729503658e+00 -2.138360018974743149e+00 -2.060715274700208877e+00 -1.978534767641638936e+00 -1.892421241616745853e+00 -1.827814157611266310e+00 -1.817153378347672543e+00 -1.803054844675356039e+00 -1.799480693701225764e+00 -1.774940705394039142e+00 -1.743739365756695525e+00 -1.711206405006179265e+00 -1.706147848422625124e+00 -1.662508075326350809e+00 -1.617755009607666938e+00 -1.613240374509999908e+00 -1.558853915698402481e+00 -1.523710881615518264e+00 -1.499960773800604441e+00 -1.437294684253668686e+00 -1.430244314332674627e+00 -1.371735713212956176e+00 -1.338720485944707272e+00 -1.304342006378127916e+00 -1.250737583127703667e+00 -1.236389141189973007e+00 -1.169415670070954150e+00 -1.168160562478924192e+00 -1.105268962064206439e+00 -1.093133615661306290e+00 -1.046136744599203361e+00 -1.028040831896308571e+00 -9.945358657188754226e-01 -9.753719685087345326e-01 -9.532142297734128578e-01 -9.374552097817712148e-01 -9.249189374991761969e-01 -9.160665435579700144e-01 -9.120197511798704415e-01 9.120197511798701084e-01 9.160665435579709026e-01 9.249189374991755308e-01 9.374552097817707708e-01 9.532142297734124137e-01 9.753719685087333113e-01 9.945358657188753115e-01 1.028040831896309015e+00 1.046136744599202473e+00 1.093133615661303626e+00 1.105268962064206217e+00 1.168160562478925080e+00 1.169415670070953484e+00 1.236389141189972118e+00 1.250737583127704333e+00 1.304342006378126584e+00 1.338720485944708383e+00 1.371735713212955510e+00 1.430244314332675293e+00 1.437294684253668242e+00 1.499960773800604219e+00 1.523710881615518486e+00 1.558853915698402481e+00 1.613240374510000796e+00 1.617755009607667160e+00 1.662508075326351697e+00 1.706147848422624014e+00 1.711206405006178377e+00 1.743739365756695525e+00 1.774940705394039808e+00 1.799480693701225098e+00 1.803054844675354929e+00 1.817153378347671655e+00 1.827814157611265866e+00 1.892421241616745853e+00 1.978534767641640046e+00 2.060715274700210653e+00 2.138360018974743149e+00 2.210933744729500994e+00 2.277961334615083100e+00 2.339022395637316176e+00 2.393747293869928683e+00 2.441814268062531657e+00 2.482947343739343449e+00 2.516914839407337734e+00 2.543528309726597048e+00 2.562641811044953144e+00 2.574151405906187406e+00
-2.562988033223033035e+00 -2.551497398362033930e+00 -2.532415864272901551e+00 -2.505847933566204055e+00 -2.471940370602885295e+00 -2.430882728576486684e+00 -2.382908127766927286e+00 -2.328294371052332945e+00 -2.267365514940272941e+00 -2.200494056130444243e+00 -2.128103948321484307e+00 -2.050674735706281115e+00 -1.968747182840220766e+00 -1.882930899063835817e+00 -1.843434945108863410e+00 -1.832768528294800303e+00 -1.815085926275399109e+00 -1.793914599476665428e+00 -1.790530912979594325e+00 -1.759308185525066293e+00 -1.721687126135129420e+00 -1.702479802998970948e+00 -1.678007169846796875e+00 -1.628685235080158167e+00 -1.609518904823277863e+00 -1.574225839626959500e+00 -1.516058581657706794e+00 -1.515234719592548407e+00 -1.452436974629892630e+00 -1.423289181688417449e+00 -1.386700918952099792e+00 -1.332599682443303291e+00 -1.319068772440605608e+00 -1.250794744762464106e+00 -1.245615166239753435e+00 -1.183389281724000153e+00 -1.164228307769063830e+00 -1.118664095882782927e+00 -1.090606736997478787e+00 -1.058764494364917041e+00 -1.027144624770888859e+00 -1.006162420256666135e+00 -9.763157014014112178e-01 -9.635684053621603740e-01 -9.403937033240111765e-01 -9.337160525473686690e-01 -9.210588794135287083e-01 -9.190034744351265328e-01 9.190034744351273099e-01 9.210588794135293744e-01 9.337160525473690020e-01 9.403937033240120646e-01 9.635684053621603740e-01 9.763157014014106627e-01 1.006162420256666357e+00 1.027144624770889747e+00 1.058764494364916153e+00 1.090606736997478565e+00 1.118664095882782705e+00 1.164228307769063386e+00 1.183389281724000153e+00 1.245615166239751437e+00 1.250794744762463662e+00 1.319068772440605608e+00 1.332599682443303735e+00 1.386700918952099126e+00 1.423289181688417449e+00 1.452436974629893296e+00 1.515234719592548407e+00 1.516058581657706128e+00 1.574225839626960166e+00 1.609518904823278751e+00 1.628685235080159055e+00 1.678007169846797986e+00 1.702479802998970948e+00 1.721687126135130308e+00 1.759308185525067403e+00 1.790530912979597655e+00 1.793914599476667426e+00 1.815085926275398442e+00 1.832768528294801413e+00 1.843434945108863188e+00 1.882930899063833818e+00 1.968747182840220544e+00 2.050674735706279339e+00 2.128103948321482530e+00 2.200494056130445131e+00 2.267365514940272941e+00 2.328294371052335610e+00 2.382908127766925066e+00 2.430882728576488461e+00 2.471940370602883963e+00 2.505847933566204500e+00 2.532415864272901107e+00 2.551497398362034374e+00 2.562988033223033479e+00
-2.551699179074404800e+00 -2.540227578934464603e+00 -2.521178142011971879e+00 -2.494655944501035005e+00 -2.460808583946207939e+00 -2.419826738646186470e+00 -2.371944990721627011e+00 -2.317443001700886462e+00 -2.256647162642455129e+00 -2.189932883789899698e+00 -2.117727744943540991e+00 -2.040515801182100297e+00 -1.958843433573459025e+00 -1.873327254317058710e+00 -1.859029680990592848e+00 -1.848356918827330331e+00 -1.830663214691644392e+00 -1.806091507941721019e+00 -1.784664719209912764e+00 -1.774845232872006129e+00 -1.737191974228489810e+00 -1.693648254193541369e+00 -1.693468679493517870e+00 -1.644088868373509538e+00 -1.601183825110105818e+00 -1.589552438841618676e+00 -1.530458856362951758e+00 -1.508314866305619395e+00 -1.467524711352369726e+00 -1.416252103631742365e+00 -1.401606783449905080e+00 -1.333731719318174358e+00 -1.326408596185351785e+00 -1.265132903061039205e+00 -1.240436440658333028e+00 -1.197293457061456179e+00 -1.160255768580611857e+00 -1.131990472620607369e+00 -1.088056694561270854e+00 -1.071328015930269606e+00 -1.026241514152822054e+00 -1.017734102325450918e+00 -9.772649505778769896e-01 -9.738819977194991262e-01 -9.433429924773564235e-01 -9.424902208501921841e-01 -9.260580777860204504e-01 -9.259816224295231990e-01 9.259816224295225329e-01 9.260580777860191182e-01 9.424902208501917400e-01 9.433429924773570896e-01 9.738819977194997923e-01 9.772649505778761014e-01 1.017734102325451806e+00 1.026241514152820500e+00 1.071328015930270272e+00 1.088056694561272408e+00 1.131990472620607369e+00 1.160255768580612301e+00 1.197293457061455069e+00 1.240436440658333694e+00 1.265132903061038983e+00 1.326408596185352451e+00 1.333731719318175024e+00 1.401606783449906191e+00 1.416252103631742809e+00 1.467524711352370614e+00 1.508314866305620727e+00 1.530458856362952424e+00 1.589552438841620452e+00 1.601183825110108039e+00 1.644088868373511092e+00 1.693468679493514095e+00 1.693648254193538483e+00 1.737191974228490032e+00 1.774845232872006351e+00 1.784664719209911654e+00 1.806091507941721908e+00 1.830663214691645502e+00 1.848356918827331219e+00 1.859029680990593514e+00 1.873327254317057600e+00 1.958843433573459691e+00 2.040515801182101185e+00 2.117727744943543211e+00 2.189932883789896589e+00 2.256647162642454241e+00 2.317443001700885130e+00 2.371944990721625679e+00 2.419826738646185138e+00 2.460808583946207051e+00 2.494655944501037226e+00 2.521178142011971435e+00 2.540227578934464159e+00 2.551699179074406132e+00
-2.540285974626932841e+00 -2.528833475510262829e+00 -2.509816251659788833e+00 -2.483339961287721831e+00 -2.449553047619179580e+00 -2.408647331364888622e+00 -2.360858879652711018e+00 -2.306469243112927003e+00 -2.245807186990774973e+00 -2.179251086388226621e+00 -2.107232213435320745e+00 -2.030239219364931458e+00 -1.948824211203377121e+00 -1.874595215615008303e+00 -1.863915423321243159e+00 -1.863610943769699491e+00 -1.846209471400389157e+00 -1.821619458933469105e+00 -1.790347551279195759e+00 -1.775305790426282115e+00 -1.752659531540484927e+00 -1.708889861225664886e+00 -1.684712304465015187e+00 -1.659448674655587652e+00 -1.604831284387912005e+00 -1.592750289446978051e+00 -1.545630954982420535e+00 -1.500480245775307253e+00 -1.482555893986458040e+00 -1.416451560216264838e+00 -1.409133601880526054e+00 -1.348329370071276179e+00 -1.320147776741799506e+00 -1.279402405201957471e+00 -1.235201984008178711e+00 -1.211127215776147237e+00 -1.156243514943716688e+00 -1.145247261608093980e+00 -1.085483956517390158e+00 -1.083826496713329535e+00 -1.029249955546662543e+00 -1.025331704925258380e+00 -9.841537779100770766e-01 -9.782194661085562570e-01 -9.512399423890468553e-01 -9.463022520205104371e-01 -9.329526178175291395e-01 -9.310628045990906321e-01 9.310628045990909651e-01 9.329526178175289175e-01 9.463022520205101040e-01 9.512399423890478545e-01 9.782194661085573673e-01 9.841537779100764105e-01 1.025331704925260601e+00 1.029249955546662543e+00 1.083826496713329535e+00 1.085483956517389936e+00 1.145247261608093314e+00 1.156243514943716244e+00 1.211127215776148125e+00 1.235201984008178933e+00 1.279402405201957471e+00 1.320147776741800394e+00 1.348329370071276845e+00 1.409133601880527165e+00 1.416451560216264838e+00 1.482555893986457596e+00 1.500480245775307031e+00 1.545630954982421201e+00 1.592750289446978051e+00 1.604831284387912227e+00 1.659448674655586764e+00 1.684712304465016075e+00 1.708889861225665774e+00 1.752659531540485371e+00 1.775305790426282337e+00 1.790347551279195759e+00 1.821619458933468438e+00 1.846209471400388935e+00 1.863610943769698602e+00 1.863915423321240938e+00 1.874595215615009192e+00 1.948824211203378010e+00 2.030239219364933234e+00 2.107232213435322521e+00 2.179251086388225289e+00 2.245807186990775861e+00 2.306469243112925227e+00 2.360858879652711462e+00 2.408647331364887734e+00 2.449553047619178692e+00 2.483339961287718722e+00 2.509816251659787056e+00 2.528833475510261497e+00 2.540285974626930621e+00
-2.528749571400283003e+00 -2.517316231002783677e+00 -2.498331321783023640e+00 -2.471901092408751222e+00 -2.438174844301679745e+00 -2.397345557943721950e+00 -2.349650808746820640e+00 -2.295374067098627346e+00 -2.234846512412961950e+00 -2.168449536519455823e+00 -2.096618170957760263e+00 -2.019845749645800659e+00 -1.938690216825713630e+00 -1.890128477230019088e+00 -1.879440992765152973e+00 -1.861721685962211215e+00 -1.853782612208689118e+00 -1.837111810925503574e+00 -1.805812259368704042e+00 -1.768087010358486921e+00 -1.765838406932571214e+00 -1.724268043080988022e+00 -1.675672506165178710e+00 -1.674762122014111787e+00 -1.620060010754293733e+00 -1.584218823046511737e+00 -1.560748844014528736e+00 -1.497528572463061147e+00 -1.492555236959724807e+00 -1.431233544158469373e+00 -1.401934205979466386e+00 -1.362860278808337267e+00 -1.313817783087704028e+00 -1.293602060468159065e+00 -1.229912384548774718e+00 -1.224889588051351508e+00 -1.158433636907511666e+00 -1.152192127136398847e+00 -1.096259130049298980e+00 -1.082888998164441396e+00 -1.040709038866690417e+00 -1.024415404022899656e+00 -9.943825464217406207e-01 -9.791789974255217244e-01 -9.599637562299661031e-01 -9.492706619769479826e-01 -9.399149188750395290e-01 -9.360717462471690453e-01 9.360717462471693784e-01 9.399149188750394179e-01 9.492706619769474274e-01 9.599637562299663252e-01 9.791789974255217244e-01 9.943825464217403987e-01 1.024415404022901877e+00 1.040709038866691305e+00 1.082888998164440952e+00 1.096259130049298536e+00 1.152192127136399291e+00 1.158433636907512998e+00 1.224889588051351508e+00 1.229912384548774940e+00 1.293602060468159065e+00 1.313817783087704250e+00 1.362860278808337489e+00 1.401934205979465498e+00 1.431233544158468929e+00 1.492555236959725251e+00 1.497528572463061813e+00 1.560748844014528514e+00 1.584218823046510405e+00 1.620060010754291957e+00 1.674762122014112453e+00 1.675672506165179820e+00 1.724268043080988022e+00 1.765838406932571436e+00 1.768087010358488476e+00 1.805812259368703820e+00 1.837111810925503352e+00 1.853782612208689118e+00 1.861721685962211659e+00 1.879440992765152529e+00 1.890128477230020643e+00 1.938690216825714296e+00 2.019845749645800659e+00 2.096618170957759819e+00 2.168449536519455823e+00 2.234846512412959285e+00 2.295374067098627346e+00 2.349650808746822417e+00 2.397345557943720618e+00 2.438174844301678856e+00 2.471901092408750777e+00 2.498331321783023196e+00 2.517316231002783677e+00 2.528749571400282115e+00
-2.517091141592008530e+00 -2.505677008811828088e+00 -2.486724501113771968e+00 -2.460340466058701381e+00 -2.426675075796686176e+00 -2.385922487988881180e+00 -2.338321809716007227e+00 -2.284158461981865784e+00 -2.223766078700342153e+00 -2.157529120863321381e+00 -2.085886447373232588e+00 -2.009336162664165926e+00 -1.928442161323315363e+00 -1.905626469225282227e+00 -1.894930652997073750e+00 -1.877196922260566447e+00 -1.852565682389587520e+00 -1.843842912829201319e+00 -1.821236548057108218e+00 -1.783471693551611059e+00 -1.756263169774748611e+00 -1.739600621304035588e+00 -1.690026743515833596e+00 -1.666529418089827130e+00 -1.635236313109291295e+00 -1.575810407108315214e+00 -1.575589957328884294e+00 -1.512440844726888445e+00 -1.484540363437191424e+00 -1.445951069606667971e+00 -1.394654453369017055e+00 -1.377323029212802030e+00 -1.307730697423695743e+00 -1.307419183738540269e+00 -1.238579614238633164e+00 -1.224568241345810327e+00 -1.171548777336155700e+00 -1.148102195816450344e+00 -1.108625115120385862e+00 -1.080272301961122228e+00 -1.052110425896685353e+00 -1.023492820398923531e+00 -1.004567131764438237e+00 -9.801432933966932604e-01 -9.686602388996303770e-01 -9.522474077945073390e-01 -9.468670184759606645e-01 -9.410836094198898882e-01 9.410836094198902213e-01 9.468670184759604425e-01 9.522474077945064508e-01 9.686602388996299329e-01 9.801432933966921501e-01 1.004567131764437127e+00 1.023492820398921088e+00 1.052110425896684465e+00 1.080272301961122006e+00 1.108625115120384974e+00 1.148102195816449900e+00 1.171548777336155034e+00 1.224568241345809883e+00 1.238579614238633386e+00 1.307419183738536050e+00 1.307730697423694632e+00 1.377323029212804473e+00 1.394654453369018610e+00 1.445951069606666861e+00 1.484540363437192534e+00 1.512440844726889555e+00 1.575589957328882962e+00 1.575810407108313882e+00 1.635236313109290851e+00 1.666529418089827130e+00 1.690026743515832708e+00 1.739600621304037142e+00 1.756263169774750388e+00 1.783471693551611059e+00 1.821236548057108884e+00 1.843842912829203762e+00 1.852565682389590407e+00 1.877196922260567558e+00 1.894930652997075526e+00 1.905626469225283337e+00 1.928442161323317139e+00 2.009336162664165482e+00 2.085886447373233477e+00 2.157529120863321381e+00 2.223766078700344817e+00 2.284158461981865784e+00 2.338321809716007671e+00 2.385922487988882956e+00 2.426675075796686620e+00 2.460340466058702269e+00 2.486724501113772412e+00 2.505677008811830309e+00 2.517091141592009418e+00
-2.505311878416777827e+00 -2.493916993159031925e+00 -2.474996958878380227e+00 -2.448659230463583025e+00 -2.415054863336887792e+00 -2.374379209791886325e+00 -2.326872932067609145e+00 -2.272823432845294533e+00 -2.212566841223415182e+00 -2.146490740366530314e+00 -2.075037885388153480e+00 -1.998711240408480361e+00 -1.921086267494717115e+00 -1.918080765423522793e+00 -1.910381502053641212e+00 -1.892632315830744982e+00 -1.867978262603459338e+00 -1.836617677837351303e+00 -1.833792507251351012e+00 -1.798810931837740101e+00 -1.754885057616601296e+00 -1.746580687222056172e+00 -1.705240134512270522e+00 -1.657283605445773134e+00 -1.650357944692062651e+00 -1.590813580544520711e+00 -1.566864229895510219e+00 -1.527290854532094233e+00 -1.476436155481384516e+00 -1.460602508470875582e+00 -1.391716233174558726e+00 -1.387294889458539959e+00 -1.321787163095308415e+00 -1.300952556893222756e+00 -1.252196344563303088e+00 -1.219170164449507654e+00 -1.184591866491289114e+00 -1.143974322156879442e+00 -1.120923656894289966e+00 -1.077634357551869426e+00 -1.063453204302888144e+00 -1.022564164991166979e+00 -1.014706389161749600e+00 -9.811121023993977230e-01 -9.773280028453199542e-01 -9.552316805149977386e-01 -9.538074430966035910e-01 -9.460971209146716854e-01 9.460971209146719074e-01 9.538074430966042572e-01 9.552316805149982937e-01 9.773280028453192880e-01 9.811121023994018309e-01 1.014706389161749822e+00 1.022564164991166091e+00 1.063453204302887256e+00 1.077634357551869870e+00 1.120923656894290410e+00 1.143974322156880108e+00 1.184591866491289558e+00 1.219170164449508764e+00 1.252196344563303532e+00 1.300952556893223200e+00 1.321787163095308193e+00 1.387294889458540403e+00 1.391716233174558948e+00 1.460602508470875582e+00 1.476436155481384294e+00 1.527290854532094455e+00 1.566864229895510663e+00 1.590813580544521155e+00 1.650357944692059542e+00 1.657283605445770025e+00 1.705240134512272077e+00 1.746580687222056172e+00 1.754885057616601074e+00 1.798810931837740101e+00 1.833792507251351678e+00 1.836617677837351081e+00 1.867978262603459561e+00 1.892632315830745648e+00 1.910381502053642322e+00 1.918080765423523459e+00 1.921086267494719113e+00 1.998711240408481249e+00 2.075037885388153480e+00 2.146490740366528538e+00 2.212566841223416514e+00 2.272823432845294533e+00 2.326872932067610034e+00 2.374379209791887213e+00 2.415054863336888680e+00 2.448659230463584802e+00 2.474996958878380227e+00 2.493916993159033257e+00 2.505311878416776050e+00
-2.493412996460601327e+00 -2.482037389438169317e+00 -2.463149885141054707e+00 -2.436858554214701211e+00 -2.403315347905458310e+00 -2.362716830633498688e+00 -2.315305243387119738e+00 -2.261370001787541550e+00 -2.201249771158439117e+00 -2.135335310433743139e+00 -2.064073340703640014e+00 -1.987971776323018691e+00 -1.936505017905802317e+00 -1.925790707628186382e+00 -1.908025071301135744e+00 -1.907606759759791215e+00 -1.883346809072665939e+00 -1.851952976183219635e+00 -1.823632065539164682e+00 -1.814102141179513739e+00 -1.770118876623559379e+00 -1.736791574751711087e+00 -1.720399950086466623e+00 -1.665422714347471356e+00 -1.647935639817538656e+00 -1.605756350925931164e+00 -1.558042184502672844e+00 -1.542076789375300017e+00 -1.475186268519919741e+00 -1.468243150072993553e+00 -1.406038529517602997e+00 -1.379856067703940647e+00 -1.335770322215650729e+00 -1.294418490584184678e+00 -1.265738838855094528e+00 -1.213718775080087076e+00 -1.197562092776745635e+00 -1.139809117985001619e+00 -1.133153966070569396e+00 -1.074975661791925496e+00 -1.074736475243335043e+00 -1.024799199328377153e+00 -1.021629650687565283e+00 -9.859656949744268761e-01 -9.820851723932367827e-01 -9.607347518479895099e-01 -9.582226769340970174e-01 -9.511110274387408747e-01 9.511110274387393204e-01 9.582226769340993489e-01 9.607347518479874005e-01 9.820851723932376709e-01 9.859656949744253218e-01 1.021629650687567947e+00 1.024799199328376709e+00 1.074736475243335265e+00 1.074975661791925718e+00 1.133153966070568952e+00 1.139809117985003617e+00 1.197562092776745635e+00 1.213718775080086409e+00 1.265738838855093862e+00 1.294418490584182901e+00 1.335770322215650729e+00 1.379856067703941314e+00 1.406038529517603441e+00 1.468243150072992664e+00 1.475186268519919297e+00 1.542076789375300239e+00 1.558042184502674621e+00 1.605756350925929832e+00 1.647935639817538434e+00 1.665422714347470912e+00 1.720399950086466401e+00 1.736791574751712419e+00 1.770118876623558712e+00 1.814102141179513517e+00 1.823632065539164016e+00 1.851952976183220079e+00 1.883346809072665495e+00 1.907606759759790993e+00 1.908025071301135300e+00 1.925790707628186382e+00 1.936505017905801429e+00 1.987971776323019579e+00 2.064073340703639570e+00 2.135335310433744027e+00 2.201249771158439117e+00 2.261370001787542883e+00 2.315305243387118406e+00 2.362716830633501797e+00 2.403315347905460087e+00 2.436858554214701211e+00 2.463149885141054263e+00 2.482037389438170205e+00 2.493412996460600439e+00
-2.481395732050822200e+00 -2.470039424581112808e+00 -2.451184491162924139e+00 -2.424939626617725441e+00 -2.391457690571659800e+00 -2.350936477101974287e+00 -2.303619829634719895e+00 -2.249799208193203448e+00 -2.189815855725700811e+00 -2.124063761128812011e+00 -2.052993682174762746e+00 -1.977118575421289659e+00 -1.951879933872198603e+00 -1.941155504634059170e+00 -1.923372459942808144e+00 -1.898668645064917060e+00 -1.897020884937816509e+00 -1.867239835071407450e+00 -1.829342800303504823e+00 -1.813362266221959063e+00 -1.785299663347482690e+00 -1.735503902633274587e+00 -1.726896455034277578e+00 -1.680428484197378891e+00 -1.638486099133731777e+00 -1.620636753002798969e+00 -1.556796878556744979e+00 -1.549124371035100589e+00 -1.489700791773539645e+00 -1.459961890913142213e+00 -1.420288582816539691e+00 -1.372338549690048648e+00 -1.349679056523107601e+00 -1.287817582834821950e+00 -1.279206166301904757e+00 -1.210458649430944611e+00 -1.208214705820618962e+00 -1.145315259034134447e+00 -1.135607205925220686e+00 -1.085959352847083004e+00 -1.072296718771724722e+00 -1.034844467327374895e+00 -1.020689492290794309e+00 -9.945719952693794497e-01 -9.830622509921803642e-01 -9.676475355361167097e-01 -9.612195997518616641e-01 -9.561240954018667138e-01 9.561240954018664917e-01 9.612195997518611090e-01 9.676475355361159325e-01 9.830622509921824737e-01 9.945719952693788946e-01 1.020689492290796085e+00 1.034844467327373785e+00 1.072296718771725166e+00 1.085959352847083892e+00 1.135607205925219798e+00 1.145315259034133559e+00 1.208214705820619628e+00 1.210458649430945499e+00 1.279206166301904979e+00 1.287817582834820840e+00 1.349679056523106713e+00 1.372338549690047538e+00 1.420288582816540135e+00 1.459961890913141769e+00 1.489700791773538757e+00 1.549124371035100367e+00 1.556796878556744312e+00 1.620636753002798747e+00 1.638486099133731777e+00 1.680428484197378225e+00 1.726896455034276245e+00 1.735503902633273032e+00 1.785299663347482690e+00 1.813362266221958174e+00 1.829342800303503269e+00 1.867239835071406562e+00 1.897020884937816065e+00 1.898668645064919058e+00 1.923372459942806367e+00 1.941155504634056506e+00 1.951879933872198158e+00 1.977118575421289215e+00 2.052993682174762302e+00 2.124063761128812455e+00 2.189815855725699034e+00 2.249799208193204336e+00 2.303619829634720340e+00 2.350936477101971622e+00 2.391457690571658024e+00 2.424939626617725441e+00 2.451184491162923251e+00 2.470039424581117249e+00 2.481395732050822645e+00
-2.469261343642501494e+00 -2.457924347440111124e+00 -2.439102009777271984e+00 -2.412903658057668377e+00 -2.379483072841976021e+00 -2.339039295426331488e+00 -2.291817795456154716e+00 -2.238112109016266782e+00 -2.178266098440035048e+00 -2.112677037386793799e+00 -2.041799791978826217e+00 -1.967208294026286497e+00 -1.966152454406477235e+00 -1.956473192869562672e+00 -1.938671817323540880e+00 -1.913941157252617042e+00 -1.886323891606446423e+00 -1.882475708616273335e+00 -1.844530448337029949e+00 -1.802983796318304188e+00 -1.800425060885743944e+00 -1.750549759566074393e+00 -1.716895957919757354e+00 -1.695373167440255457e+00 -1.635452867624952233e+00 -1.628935567633112314e+00 -1.571449391360961512e+00 -1.540111345479539651e+00 -1.504144552999479467e+00 -1.451592928438706798e+00 -1.434465082295132587e+00 -1.364742905218022884e+00 -1.363512264113667882e+00 -1.292597405224677587e+00 -1.281150441824759234e+00 -1.223280734556237759e+00 -1.202658600817613443e+00 -1.157406757815298226e+00 -1.131369219545543148e+00 -1.097120963732564292e+00 -1.069598039840544912e+00 -1.044841121501510317e+00 -1.019743906482113216e+00 -1.003145615474074770e+00 -9.840430855360204898e-01 -9.745444157501199633e-01 -9.642216577141371481e-01 -9.611351107010053241e-01 9.611351107010047690e-01 9.642216577141361489e-01 9.745444157501199633e-01 9.840430855360223772e-01 1.003145615474074548e+00 1.019743906482112328e+00 1.044841121501510983e+00 1.069598039840547576e+00 1.097120963732565846e+00 1.131369219545543370e+00 1.157406757815299558e+00 1.202658600817613888e+00 1.223280734556236871e+00 1.281150441824761010e+00 1.292597405224677365e+00 1.363512264113667882e+00 1.364742905218022440e+00 1.434465082295133698e+00 1.451592928438706576e+00 1.504144552999479911e+00 1.540111345479541205e+00 1.571449391360961956e+00 1.628935567633113202e+00 1.635452867624954898e+00 1.695373167440254791e+00 1.716895957919756910e+00 1.750549759566073948e+00 1.800425060885745498e+00 1.802983796318305076e+00 1.844530448337030615e+00 1.882475708616273335e+00 1.886323891606446645e+00 1.913941157252616154e+00 1.938671817323539770e+00 1.956473192869560673e+00 1.966152454406477679e+00 1.967208294026285387e+00 2.041799791978824885e+00 2.112677037386794687e+00 2.178266098440034160e+00 2.238112109016270779e+00 2.291817795456154272e+00 2.339039295426330600e+00 2.379483072841974245e+00 2.412903658057667933e+00 2.439102009777271540e+00 2.457924347440111124e+00 2.469261343642501050e+00
-2.457011112221958005e+00 -2.445693429187111079e+00 -2.426903695781671644e+00 -2.400751880380511682e+00 -2.367392697027553616e+00 -2.327026451825397135e+00 -2.279900264508626595e+00 -2.226309779077635831e+00 -2.166601519374255602e+00 -2.101176099237386019e+00 -2.030492565793196924e+00 -1.982487439988157574e+00 -1.971741134780907512e+00 -1.955074241799280799e+00 -1.953920541062340588e+00 -1.929161793459271523e+00 -1.897658110812490362e+00 -1.875516540533672449e+00 -1.859662682557195135e+00 -1.815492768184006067e+00 -1.792497351362743796e+00 -1.765535341143130266e+00 -1.710254726271718484e+00 -1.706790720424487651e+00 -1.650202819812670807e+00 -1.619284635830358088e+00 -1.586032635348995079e+00 -1.531003669898323594e+00 -1.518516058308106320e+00 -1.448566740800670827e+00 -1.443136819839653917e+00 -1.377268858840673627e+00 -1.357069712398062844e+00 -1.305911642871609546e+00 -1.274417686063241240e+00 -1.236027551149409209e+00 -1.197051115989599346e+00 -1.169427690055776736e+00 -1.127095803507894844e+00 -1.108220446561883898e+00 -1.066880143629323374e+00 -1.054788112473449724e+00 -1.018793111784461747e+00 -1.011685297848026632e+00 -9.850274231609965625e-01 -9.814240439781266589e-01 -9.672280657452064778e-01 -9.661428784979055884e-01 9.661428784979058104e-01 9.672280657452065888e-01 9.814240439781265479e-01 9.850274231609956743e-01 1.011685297848026632e+00 1.018793111784461081e+00 1.054788112473450168e+00 1.066880143629323374e+00 1.108220446561884565e+00 1.127095803507895289e+00 1.169427690055776736e+00 1.197051115989599346e+00 1.236027551149409653e+00 1.274417686063241240e+00 1.305911642871609768e+00 1.357069712398063288e+00 1.377268858840673849e+00 1.443136819839654583e+00 1.448566740800672825e+00 1.518516058308105654e+00 1.531003669898322261e+00 1.586032635348995523e+00 1.619284635830357866e+00 1.650202819812669919e+00 1.706790720424487429e+00 1.710254726271718040e+00 1.765535341143131154e+00 1.792497351362742908e+00 1.815492768184005623e+00 1.859662682557195135e+00 1.875516540533672227e+00 1.897658110812489918e+00 1.929161793459271301e+00 1.953920541062344585e+00 1.955074241799281243e+00 1.971741134780907734e+00 1.982487439988157352e+00 2.030492565793197368e+00 2.101176099237386463e+00 2.166601519374253826e+00 2.226309779077634055e+00 2.279900264508627927e+00 2.327026451825394027e+00 2.367392697027553616e+00 2.400751880380511682e+00 2.426903695781671200e+00 2.445693429187112411e+00 2.457011112221958893e+00
-2.444646341728301309e+00 -2.433347963730997598e+00 -2.414590826347807972e+00 -2.388485547292269473e+00 -2.355187786628671898e+00 -2.314899132873361687e+00 -2.267868379802556067e+00 -2.214393311377484519e+00 -2.154823155436153215e+00 -2.089561922040345188e+00 -2.019072912983227663e+00 -1.997714774227647316e+00 -1.986956753319590430e+00 -1.969116088680677779e+00 -1.944328060505607247e+00 -1.943884778073616371e+00 -1.912784613380961174e+00 -1.874737156246996550e+00 -1.864599602688016722e+00 -1.830500537920344284e+00 -1.781903635435461819e+00 -1.780458518407198820e+00 -1.725071169919012659e+00 -1.696581386718906570e+00 -1.664884776938988731e+00 -1.609533900481534996e+00 -1.600544954754766547e+00 -1.532813843837636192e+00 -1.521801912402968693e+00 -1.462592293848481440e+00 -1.434594129078551994e+00 -1.390947769758672514e+00 -1.349319557747758136e+00 -1.319147975230118286e+00 -1.267619944571146684e+00 -1.248698307133213836e+00 -1.191392919244033344e+00 -1.181377288980107743e+00 -1.122787613722274536e+00 -1.119256951628214036e+00 -1.064684412209953912e+00 -1.064143556072535413e+00 -1.020189813984672123e+00 -1.017837328524714424e+00 -9.882851007505407681e-01 -9.860150108696752458e-01 -9.711462229907332766e-01 -9.702380450719451099e-01 9.702380450719458871e-01 9.711462229907336097e-01 9.860150108696746907e-01 9.882851007505407681e-01 1.017837328524715312e+00 1.020189813984671900e+00 1.064143556072538077e+00 1.064684412209953024e+00 1.119256951628215146e+00 1.122787613722273425e+00 1.181377288980107965e+00 1.191392919244032900e+00 1.248698307133213614e+00 1.267619944571146240e+00 1.319147975230117176e+00 1.349319557747758358e+00 1.390947769758673846e+00 1.434594129078551772e+00 1.462592293848482550e+00 1.521801912402969581e+00 1.532813843837636858e+00 1.600544954754766103e+00 1.609533900481534108e+00 1.664884776938988731e+00 1.696581386718907458e+00 1.725071169919011993e+00 1.780458518407198154e+00 1.781903635435461375e+00 1.830500537920344284e+00 1.864599602688016722e+00 1.874737156246996994e+00 1.912784613380960508e+00 1.943884778073615927e+00 1.944328060505607247e+00 1.969116088680676890e+00 1.986956753319589764e+00 1.997714774227647094e+00 2.019072912983228996e+00 2.089561922040346964e+00 2.154823155436153659e+00 2.214393311377485407e+00 2.267868379802553847e+00 2.314899132873359910e+00 2.355187786628674562e+00 2.388485547292269029e+00 2.414590826347810637e+00 2.433347963730997154e+00 2.444646341728301309e+00
-2.432168359493682708e+00 -2.420889268153449958e+00 -2.402164701449827078e+00 -2.376105934776300277e+00 -2.342869586737102328e+00 -2.302658545882681818e+00 -2.255723304059864986e+00 -2.202363817423273140e+00 -2.142932060659860749e+00 -2.077835496733618115e+00 -2.012887758016027373e+00 -2.007541756800868882e+00 -2.002117529890683922e+00 -1.984255975546638906e+00 -1.959437522151293187e+00 -1.932584915800642955e+00 -1.927852843713475872e+00 -1.889751576653487808e+00 -1.853573859325665873e+00 -1.845446174494443037e+00 -1.795317211232290378e+00 -1.771203361195095471e+00 -1.739820552782861185e+00 -1.686268608116264778e+00 -1.679496947016543507e+00 -1.614984728978697603e+00 -1.599683964549285742e+00 -1.547036474523610927e+00 -1.512506647127839443e+00 -1.476540498731351514e+00 -1.425965426912389811e+00 -1.404547940607916434e+00 -1.341493036296393049e+00 -1.332305506855091970e+00 -1.261292215388860383e+00 -1.260757857072012378e+00 -1.193254793372069633e+00 -1.185684690702849098e+00 -1.130229640473696007e+00 -1.118445317504789704e+00 -1.074529013145640866e+00 -1.061388810429112706e+00 -1.028657963690469801e+00 -1.016876778795153147e+00 -9.951262948104682149e-01 -9.870055956000645114e-01 -9.761439871806502078e-01 -9.732508233398089459e-01 9.732508233398068365e-01 9.761439871806493196e-01 9.870055956000670649e-01 9.951262948104686590e-01 1.016876778795154257e+00 1.028657963690469135e+00 1.061388810429110929e+00 1.074529013145640866e+00 1.118445317504789704e+00 1.130229640473696229e+00 1.185684690702850652e+00 1.193254793372070077e+00 1.260757857072011046e+00 1.261292215388859494e+00 1.332305506855092636e+00 1.341493036296393937e+00 1.404547940607915768e+00 1.425965426912390033e+00 1.476540498731350848e+00 1.512506647127840331e+00 1.547036474523610705e+00 1.599683964549285520e+00 1.614984728978697603e+00 1.679496947016543507e+00 1.686268608116264556e+00 1.739820552782860963e+00 1.771203361195095471e+00 1.795317211232290378e+00 1.845446174494443259e+00 1.853573859325666318e+00 1.889751576653487364e+00 1.927852843713476094e+00 1.932584915800642511e+00 1.959437522151294520e+00 1.984255975546638906e+00 2.002117529890683922e+00 2.007541756800867994e+00 2.012887758016026929e+00 2.077835496733618115e+00 2.142932060659859417e+00 2.202363817423273140e+00 2.255723304059867207e+00 2.302658545882686703e+00 2.342869586737103660e+00 2.376105934776299389e+00 2.402164701449828854e+00 2.420889268153448626e+00 2.432168359493684928e+00
-2.419578516703208226e+00 -2.408318683164366814e+00 -2.389626644312035086e+00 -2.363614341529729046e+00 -2.330439364457186358e+00 -2.290305919305191118e+00 -2.243466220089773255e+00 -2.190222427574124442e+00 -2.130929306512242771e+00 -2.065997830094828736e+00 -2.028003909464003662e+00 -2.017221002388573936e+00 -1.999337772908342359e+00 -1.995900034594547456e+00 -1.974487797128294586e+00 -1.942860482911786368e+00 -1.921175519801609166e+00 -1.904703703043211904e+00 -1.860327532116599958e+00 -1.842440102083694464e+00 -1.810109386471824733e+00 -1.760397249914910089e+00 -1.754500972680500759e+00 -1.694037577082512458e+00 -1.675853043062380587e+00 -1.629350371172204381e+00 -1.589735437167731247e+00 -1.561182542946736529e+00 -1.503118454203880239e+00 -1.490410133689079375e+00 -1.418068329336341860e+00 -1.417251290916877959e+00 -1.345383350712103798e+00 -1.333590751695571841e+00 -1.273808493789307272e+00 -1.253832074192567037e+00 -1.205059447555621777e+00 -1.179927122937016515e+00 -1.141137685535437152e+00 -1.114069593739626551e+00 -1.084320927362144804e+00 -1.058616447302181518e+00 -1.037088573921535417e+00 -1.015911686414098902e+00 -1.001946362310825789e+00 -9.879989242939055671e-01 -9.811350326342169748e-01 -9.762656347209224261e-01 9.762656347209222041e-01 9.811350326342171968e-01 9.879989242939041239e-01 1.001946362310826011e+00 1.015911686414100679e+00 1.037088573921534751e+00 1.058616447302181296e+00 1.084320927362143916e+00 1.114069593739627217e+00 1.141137685535437152e+00 1.179927122937017403e+00 1.205059447555621110e+00 1.253832074192567259e+00 1.273808493789307938e+00 1.333590751695571619e+00 1.345383350712104908e+00 1.417251290916878403e+00 1.418068329336341415e+00 1.490410133689079153e+00 1.503118454203880017e+00 1.561182542946736529e+00 1.589735437167730581e+00 1.629350371172204603e+00 1.675853043062381698e+00 1.694037577082512458e+00 1.754500972680500315e+00 1.760397249914910311e+00 1.810109386471823845e+00 1.842440102083695797e+00 1.860327532116600402e+00 1.904703703043212126e+00 1.921175519801609610e+00 1.942860482911785702e+00 1.974487797128294808e+00 1.995900034594548123e+00 1.999337772908342581e+00 2.017221002388574380e+00 2.028003909464000998e+00 2.065997830094828291e+00 2.130929306512244104e+00 2.190222427574126218e+00 2.243466220089773699e+00 2.290305919305188898e+00 2.330439364457185469e+00 2.363614341529729490e+00 2.389626644312035086e+00 2.408318683164369034e+00 2.419578516703210003e+00
-2.406878188875337443e+00 -2.395637573577713120e+00 -2.376978001876876689e+00 -2.351012089419896256e+00 -2.317898409346558442e+00 -2.277842503152219589e+00 -2.231098331182842287e+00 -2.177970291402512970e+00 -2.118815982215235927e+00 -2.054049945016903411e+00 -2.043060801642760715e+00 -2.032264763316729894e+00 -2.014359106013001277e+00 -1.989476557261997014e+00 -1.984148698030985258e+00 -1.957805263916848171e+00 -1.919591344850288817e+00 -1.909657467310045265e+00 -1.875142512991497146e+00 -1.831199133079771446e+00 -1.824833056202719073e+00 -1.769110569184091819e+00 -1.749486031522564211e+00 -1.708504951675641204e+00 -1.665335357126512150e+00 -1.643640326907156224e+00 -1.579688933607106938e+00 -1.575250668253660447e+00 -1.504199997133746747e+00 -1.493637919732462516e+00 -1.431507907656179412e+00 -1.408452305513393732e+00 -1.358380628034382420e+00 -1.325613316336530678e+00 -1.286246365233309596e+00 -1.246843257673236449e+00 -1.216790501380005107e+00 -1.174120921210412671e+00 -1.151980269817472813e+00 -1.109661133044981707e+00 -1.094059185818904600e+00 -1.055827014657675811e+00 -1.045480497774792905e+00 -1.014942276885730132e+00 -1.008744066037732923e+00 -9.889947439641251226e-01 -9.861182392424621135e-01 -9.792817200146241019e-01 9.792817200146239909e-01 9.861182392424615584e-01 9.889947439641246785e-01 1.008744066037732257e+00 1.014942276885729244e+00 1.045480497774791795e+00 1.055827014657674701e+00 1.094059185818904378e+00 1.109661133044982151e+00 1.151980269817472591e+00 1.174120921210412227e+00 1.216790501380005329e+00 1.246843257673236227e+00 1.286246365233308042e+00 1.325613316336531344e+00 1.358380628034380866e+00 1.408452305513395064e+00 1.431507907656177636e+00 1.493637919732462516e+00 1.504199997133747413e+00 1.575250668253660447e+00 1.579688933607106494e+00 1.643640326907156002e+00 1.665335357126512150e+00 1.708504951675641426e+00 1.749486031522565543e+00 1.769110569184092485e+00 1.824833056202717962e+00 1.831199133079770336e+00 1.875142512991498034e+00 1.909657467310045931e+00 1.919591344850289039e+00 1.957805263916848837e+00 1.984148698030985480e+00 1.989476557261995460e+00 2.014359106013002165e+00 2.032264763316730338e+00 2.043060801642761604e+00 2.054049945016903855e+00 2.118815982215235927e+00 2.177970291402511638e+00 2.231098331182844063e+00 2.277842503152218256e+00 2.317898409346559330e+00 2.351012089419897144e+00 2.376978001876876245e+00 2.395637573577714008e+00 2.406878188875337443e+00
-2.394068776363744266e+00 -2.382847328808717524e+00 -2.364220145294133602e+00 -2.338300523961765798e+00 -2.305248033877461467e+00 -2.265269569434861019e+00 -2.218620861524323917e+00 -2.165608578074101231e+00 -2.106593195084887515e+00 -2.058056060784834607e+00 -2.047246457988211699e+00 -2.041992880798599863e+00 -2.029317652308153974e+00 -2.004401525676352769e+00 -1.972684969724240345e+00 -1.972288713329652721e+00 -1.934412359912776491e+00 -1.898031648143877259e+00 -1.889889065591945805e+00 -1.839486276060239289e+00 -1.819851765018763778e+00 -1.783647522049023770e+00 -1.738470444643710477e+00 -1.722897391399721867e+00 -1.657853072924731830e+00 -1.654716222993455554e+00 -1.589239495145667869e+00 -1.569545075238145015e+00 -1.517908906926684232e+00 -1.484065635759384216e+00 -1.444865660632517868e+00 -1.399569061998756414e+00 -1.371296468192432005e+00 -1.317561351474559439e+00 -1.298605057680103148e+00 -1.239792080589169787e+00 -1.228447210208649887e+00 -1.168266803733403858e+00 -1.162756586586653818e+00 -1.105220637942966100e+00 -1.103742837632023077e+00 -1.053832613530732765e+00 -1.053021067841565905e+00 -1.015518194659676965e+00 -1.013968777359056883e+00 -9.910925049773445794e-01 -9.899928017615258202e-01 -9.822983267406820707e-01 9.822983267406836250e-01 9.899928017615251541e-01 9.910925049773450235e-01 1.013968777359056661e+00 1.015518194659677853e+00 1.053021067841565683e+00 1.053832613530731432e+00 1.103742837632022411e+00 1.105220637942964768e+00 1.162756586586656926e+00 1.168266803733406745e+00 1.228447210208649887e+00 1.239792080589170231e+00 1.298605057680103592e+00 1.317561351474560105e+00 1.371296468192431783e+00 1.399569061998755526e+00 1.444865660632517423e+00 1.484065635759384438e+00 1.517908906926685564e+00 1.569545075238144349e+00 1.589239495145667203e+00 1.654716222993454444e+00 1.657853072924730498e+00 1.722897391399722533e+00 1.738470444643710699e+00 1.783647522049023992e+00 1.819851765018763556e+00 1.839486276060240622e+00 1.889889065591947137e+00 1.898031648143877925e+00 1.934412359912776491e+00 1.972288713329652943e+00 1.972684969724241011e+00 2.004401525676353213e+00 2.029317652308153086e+00 2.041992880798598975e+00 2.047246457988210366e+00 2.058056060784834163e+00 2.106593195084886183e+00 2.165608578074100787e+00 2.218620861524323917e+00 2.265269569434859687e+00 2.305248033877460578e+00 2.338300523961764021e+00 2.364220145294131381e+00 2.382847328808714860e+00 2.394068776363743378e+00
-2.381151704881628195e+00 -2.369949363393445640e+00 -2.351354470432307497e+00 -2.325481014817271319e+00 -2.292489573919607171e+00 -2.252588412625149861e+00 -2.206035056627693169e+00 -2.153138476746740082e+00 -2.094262070888097682e+00 -2.072987364561662105e+00 -2.062163782803664969e+00 -2.044211139721649140e+00 -2.029827693450787951e+00 -2.019260475079428296e+00 -1.987497431681793492e+00 -1.960321061510575946e+00 -1.949164652793041519e+00 -1.904565183018051666e+00 -1.886298964888046159e+00 -1.854067143658726158e+00 -1.808398821306664406e+00 -1.798110049726953985e+00 -1.737213251568264560e+00 -1.727351236649688593e+00 -1.671987115958603054e+00 -1.643996320456966531e+00 -1.603147692930662727e+00 -1.559304489496189161e+00 -1.531535699703385101e+00 -1.474402200249034678e+00 -1.458140586301448938e+00 -1.390602158578025271e+00 -1.384130008575321202e+00 -1.310883804184675538e+00 -1.309435487360926853e+00 -1.240028834911562461e+00 -1.232679227582302417e+00 -1.173465839090711338e+00 -1.162365501926537981e+00 -1.113370949397958443e+00 -1.100748823033560475e+00 -1.062143823745042459e+00 -1.050199169595713355e+00 -1.022267562001940133e+00 -1.012991416586066729e+00 -9.960567456463278457e-01 -9.909928450405695033e-01 -9.853147092255404305e-01 9.853147092255404305e-01 9.909928450405715017e-01 9.960567456463277347e-01 1.012991416586069171e+00 1.022267562001939245e+00 1.050199169595714466e+00 1.062143823745042015e+00 1.100748823033562473e+00 1.113370949397958887e+00 1.162365501926539313e+00 1.173465839090711116e+00 1.232679227582301085e+00 1.240028834911562683e+00 1.309435487360926187e+00 1.310883804184674206e+00 1.384130008575322313e+00 1.390602158578025715e+00 1.458140586301448494e+00 1.474402200249033568e+00 1.531535699703385323e+00 1.559304489496189605e+00 1.603147692930662060e+00 1.643996320456966975e+00 1.671987115958602832e+00 1.727351236649688593e+00 1.737213251568264338e+00 1.798110049726953763e+00 1.808398821306664184e+00 1.854067143658726158e+00 1.886298964888045493e+00 1.904565183018050556e+00 1.949164652793042407e+00 1.960321061510575724e+00 1.987497431681792825e+00 2.019260475079427408e+00 2.029827693450788839e+00 2.044211139721650472e+00 2.062163782803665857e+00 2.072987364561662105e+00 2.094262070888097682e+00 2.153138476746741414e+00 2.206035056627692281e+00 2.252588412625149861e+00 2.292489573919606283e+00 2.325481014817269099e+00 2.351354470432307497e+00 2.369949363393444752e+00 2.381151704881626419e+00
-2.368128426049468160e+00 -2.356945117531755063e+00 -2.338382398413267449e+00 -2.312554956317680155e+00 -2.279624389245690885e+00 -2.239800350139373286e+00 -2.193342183789463995e+00 -2.140561196989566817e+00 -2.087852440434774692e+00 -2.081823754217952960e+00 -2.077014483603648376e+00 -2.059037345017106002e+00 -2.034051226125852985e+00 -2.017555456019371363e+00 -2.002240527865729369e+00 -1.963846173178147803e+00 -1.948246738656282950e+00 -1.919168901437442898e+00 -1.874460333088286745e+00 -1.868573797093572741e+00 -1.812496407958770428e+00 -1.796841136172320663e+00 -1.751450920925447186e+00 -1.716129163709600114e+00 -1.686040991627627550e+00 -1.633176336414609686e+00 -1.616973954634139732e+00 -1.548967809845085863e+00 -1.545079230242978774e+00 -1.471331695315549526e+00 -1.464648217058776458e+00 -1.396880394482693744e+00 -1.381552200400534725e+00 -1.323081842933526042e+00 -1.301236363382795691e+00 -1.251534641860891028e+00 -1.225505395105046080e+00 -1.184107240296745633e+00 -1.156417760694635533e+00 -1.122942604559013180e+00 -1.096246415172592137e+00 -1.070413054386513130e+00 -1.047361890072155299e+00 -1.028991006345695070e+00 -1.012010424879011161e+00 -1.001009894645687126e+00 -9.919946214243592353e-01 -9.883301286818185760e-01 9.883301286818181319e-01 9.919946214243589022e-01 1.001009894645686460e+00 1.012010424879010495e+00 1.028991006345696180e+00 1.047361890072155965e+00 1.070413054386514462e+00 1.096246415172591471e+00 1.122942604559014068e+00 1.156417760694636643e+00 1.184107240296745633e+00 1.225505395105045192e+00 1.251534641860891250e+00 1.301236363382794803e+00 1.323081842933526264e+00 1.381552200400533614e+00 1.396880394482692633e+00 1.464648217058776014e+00 1.471331695315549748e+00 1.545079230242978996e+00 1.548967809845085641e+00 1.616973954634139066e+00 1.633176336414608798e+00 1.686040991627627328e+00 1.716129163709598116e+00 1.751450920925446519e+00 1.796841136172320885e+00 1.812496407958770428e+00 1.868573797093571853e+00 1.874460333088285635e+00 1.919168901437442232e+00 1.948246738656282284e+00 1.963846173178148469e+00 2.002240527865728481e+00 2.017555456019370919e+00 2.034051226125852985e+00 2.059037345017107334e+00 2.077014483603650152e+00 2.081823754217953404e+00 2.087852440434774248e+00 2.140561196989565929e+00 2.193342183789462663e+00 2.239800350139372398e+00 2.279624389245690885e+00 2.312554956317680599e+00 2.338382398413268337e+00 2.356945117531755063e+00 2.368128426049469049e+00
-2.355000417967334947e+00 -2.343836057654716587e+00 -2.325305376171197924e+00 -2.299523768010053981e+00 -2.266653864060611312e+00 -2.226906722844498976e+00 -2.180543532566342702e+00 -2.127877969223335164e+00 -2.102649064077660057e+00 -2.091796354092268828e+00 -2.073794092221650676e+00 -2.069279408888700100e+00 -2.048771645852802692e+00 -2.016912181531692383e+00 -2.005177258925775252e+00 -1.978454914356372552e+00 -1.936066756188735694e+00 -1.933698298602454457e+00 -1.883004413520073417e+00 -1.862516681456741985e+00 -1.826804888442882691e+00 -1.785179554797457380e+00 -1.765608820438730575e+00 -1.704804990847056168e+00 -1.700013263393654439e+00 -1.630716996165178845e+00 -1.622256964864168038e+00 -1.558538370879082979e+00 -1.538535675740829056e+00 -1.484438010614695269e+00 -1.454804295913580070e+00 -1.409546779026672692e+00 -1.372419799599380541e+00 -1.335198417280880179e+00 -1.292964628211591860e+00 -1.262963902929419957e+00 -1.218271291676233492e+00 -1.194680012648714929e+00 -1.150424338711827144e+00 -1.132456902807837285e+00 -1.091714153653744690e+00 -1.078639254018765703e+00 -1.044509806845746569e+00 -1.035687389751259513e+00 -1.011026034066818902e+00 -1.005950902713156792e+00 -9.929978788687149338e-01 -9.913438532813941828e-01 9.913438532813941828e-01 9.929978788687169322e-01 1.005950902713156569e+00 1.011026034066821566e+00 1.035687389751259513e+00 1.044509806845746125e+00 1.078639254018765259e+00 1.091714153653745356e+00 1.132456902807838395e+00 1.150424338711828698e+00 1.194680012648714262e+00 1.218271291676232604e+00 1.262963902929420179e+00 1.292964628211593192e+00 1.335198417280879735e+00 1.372419799599378765e+00 1.409546779026673802e+00 1.454804295913579182e+00 1.484438010614694825e+00 1.538535675740829722e+00 1.558538370879081869e+00 1.622256964864166040e+00 1.630716996165178179e+00 1.700013263393652885e+00 1.704804990847054169e+00 1.765608820438731463e+00 1.785179554797458268e+00 1.826804888442884245e+00 1.862516681456743317e+00 1.883004413520073639e+00 1.933698298602458010e+00 1.936066756188739246e+00 1.978454914356372996e+00 2.005177258925774364e+00 2.016912181531691939e+00 2.048771645852803580e+00 2.069279408888700100e+00 2.073794092221652452e+00 2.091796354092268384e+00 2.102649064077661389e+00 2.127877969223335164e+00 2.180543532566343590e+00 2.226906722844499864e+00 2.266653864060611312e+00 2.299523768010053537e+00 2.325305376171196148e+00 2.343836057654717919e+00 2.355000417967334059e+00
-2.341769185812830223e+00 -2.330623677017606088e+00 -2.312124877037010418e+00 -2.286388895228908424e+00 -2.253579407555555303e+00 -2.213908895588957204e+00 -2.167640415275879917e+00 -2.117375057865396926e+00 -2.115090045183047440e+00 -2.106507234329150879e+00 -2.088479251122852709e+00 -2.063419646186273937e+00 -2.056630218351438444e+00 -2.031510359637227481e+00 -1.992988911766191418e+00 -1.992694210326017457e+00 -1.948151492440345356e+00 -1.923782141162104775e+00 -1.897357207805023815e+00 -1.850468952090136510e+00 -1.841033817574596165e+00 -1.779685402158847296e+00 -1.773414933455529807e+00 -1.713902521580285665e+00 -1.693379492001913844e+00 -1.644375555533787336e+00 -1.611238906901726553e+00 -1.571912010949147342e+00 -1.528008732594999586e+00 -1.497458567120333095e+00 -1.444871052380943599e+00 -1.422128323042931797e+00 -1.363205575334608399e+00 -1.347232775785267567e+00 -1.284620939960371411e+00 -1.274315895491736628e+00 -1.210977638149927538e+00 -1.205183387842434950e+00 -1.144386008717832581e+00 -1.141912959528348370e+00 -1.087152790394656288e+00 -1.086821393023461368e+00 -1.042355597404832190e+00 -1.041643504924992580e+00 -1.010878737680457551e+00 -1.010038477450683425e+00 -9.943551582223095764e-01 -9.940023657254315470e-01 9.940023657254328793e-01 9.943551582223093543e-01 1.010038477450686090e+00 1.010878737680456663e+00 1.041643504924993469e+00 1.042355597404832412e+00 1.086821393023462257e+00 1.087152790394658730e+00 1.141912959528349703e+00 1.144386008717835468e+00 1.205183387842435172e+00 1.210977638149927760e+00 1.274315895491737072e+00 1.284620939960372299e+00 1.347232775785268011e+00 1.363205575334608843e+00 1.422128323042930687e+00 1.444871052380943155e+00 1.497458567120332873e+00 1.528008732595000030e+00 1.571912010949146898e+00 1.611238906901725443e+00 1.644375555533787558e+00 1.693379492001913178e+00 1.713902521580286109e+00 1.773414933455530917e+00 1.779685402158848184e+00 1.841033817574596165e+00 1.850468952090136954e+00 1.897357207805023371e+00 1.923782141162105219e+00 1.948151492440345134e+00 1.992694210326015458e+00 1.992988911766188309e+00 2.031510359637227925e+00 2.056630218351438000e+00 2.063419646186274381e+00 2.088479251122852709e+00 2.106507234329150879e+00 2.115090045183046552e+00 2.117375057865403587e+00 2.167640415275878585e+00 2.213908895588958092e+00 2.253579407555553082e+00 2.286388895228907980e+00 2.312124877037011306e+00 2.330623677017606976e+00 2.341769185812830667e+00
-2.328436262465917839e+00 -2.317309496319718054e+00 -2.298842401349454168e+00 -2.273151809694362591e+00 -2.240402454488203077e+00 -2.200808257758931408e+00 -2.154634167521824573e+00 -2.132028289429276136e+00 -2.121145009286864891e+00 -2.103090735831898428e+00 -2.102198698404110999e+00 -2.077993182514514370e+00 -2.046033071432390660e+00 -2.043877386131665919e+00 -2.007446241614208038e+00 -1.980107436489420003e+00 -1.962526639712812493e+00 -1.911630431247148598e+00 -1.911393936572350905e+00 -1.855181555252522152e+00 -1.838318100701292312e+00 -1.793679148143119129e+00 -1.761548139659976808e+00 -1.727707382448766316e+00 -1.681853450097366309e+00 -1.657948392116175951e+00 -1.600122870721573110e+00 -1.585199056279605889e+00 -1.517387631737987741e+00 -1.510392411451517258e+00 -1.434849107846150496e+00 -1.434624195010150594e+00 -1.359184172246438171e+00 -1.353910153840360620e+00 -1.285589902427842324e+00 -1.276205966350693721e+00 -1.215616606616864992e+00 -1.203625167997802059e+00 -1.151309905270669232e+00 -1.138303557825982582e+00 -1.094958462862817283e+00 -1.082563090127049543e+00 -1.048994536988174797e+00 -1.038763576760996621e+00 -1.015792384226176681e+00 -1.009047989758740993e+00 -9.973633257897758231e-01 -9.950078308046140796e-01 9.950078308046123032e-01 9.973633257897759341e-01 1.009047989758739661e+00 1.015792384226176015e+00 1.038763576760995955e+00 1.048994536988174797e+00 1.082563090127049765e+00 1.094958462862816617e+00 1.138303557825983692e+00 1.151309905270668787e+00 1.203625167997801837e+00 1.215616606616865658e+00 1.276205966350692611e+00 1.285589902427842324e+00 1.353910153840361286e+00 1.359184172246439060e+00 1.434624195010151482e+00 1.434849107846151606e+00 1.510392411451518369e+00 1.517387631737989295e+00 1.585199056279604335e+00 1.600122870721573332e+00 1.657948392116176617e+00 1.681853450097367197e+00 1.727707382448767204e+00 1.761548139659976364e+00 1.793679148143120017e+00 1.838318100701292979e+00 1.855181555252521708e+00 1.911393936572347574e+00 1.911630431247144157e+00 1.962526639712813603e+00 1.980107436489420447e+00 2.007446241614208038e+00 2.043877386131666807e+00 2.046033071432391104e+00 2.077993182514513926e+00 2.102198698404112331e+00 2.103090735831900204e+00 2.121145009286866223e+00 2.132028289429279244e+00 2.154634167521826349e+00 2.200808257758931408e+00 2.240402454488203965e+00 2.273151809694364811e+00 2.298842401349455500e+00 2.317309496319719386e+00 2.328436262465918727e+00
-2.315003209161782483e+00 -2.303895064352163402e+00 -2.285459477094076597e+00 -2.259814010137968676e+00 -2.227124465790265795e+00 -2.187606223861473076e+00 -2.146606670273718098e+00 -2.141526148745472646e+00 -2.135707607471081015e+00 -2.117626503410116268e+00 -2.092490252325614808e+00 -2.089205224733259758e+00 -2.060478367115327725e+00 -2.031022136289881264e+00 -2.021825019558678882e+00 -1.976821934741294529e+00 -1.967418082198078455e+00 -1.925822370362683555e+00 -1.898903201684602138e+00 -1.869246493748233151e+00 -1.826065096864813553e+00 -1.807588569438345782e+00 -1.749580052322484480e+00 -1.741426487327410344e+00 -1.671434285964816802e+00 -1.670227657112721475e+00 -1.598398428704345786e+00 -1.588909571618052352e+00 -1.523238601661109470e+00 -1.506673030382025491e+00 -1.447033570977297234e+00 -1.424739089487910171e+00 -1.371051865742542564e+00 -1.344534168476234637e+00 -1.296785212129010212e+00 -1.267720384889631680e+00 -1.225978918560451936e+00 -1.196214627605787006e+00 -1.160646885257848870e+00 -1.132177787843375860e+00 -1.103049475379315636e+00 -1.077945830590886001e+00 -1.055603138070555502e+00 -1.035870622254303486e+00 -1.020690843629475708e+00 -1.008054807099886263e+00 -1.000367645411535777e+00 -9.960140234361480882e-01 9.960140234361483103e-01 1.000367645411536000e+00 1.008054807099886707e+00 1.020690843629475042e+00 1.035870622254302820e+00 1.055603138070555724e+00 1.077945830590886445e+00 1.103049475379315636e+00 1.132177787843374306e+00 1.160646885257849314e+00 1.196214627605788339e+00 1.225978918560451492e+00 1.267720384889631902e+00 1.296785212129010878e+00 1.344534168476233971e+00 1.371051865742542120e+00 1.424739089487909283e+00 1.447033570977296790e+00 1.506673030382024603e+00 1.523238601661107916e+00 1.588909571618052130e+00 1.598398428704346452e+00 1.670227657112721698e+00 1.671434285964817024e+00 1.741426487327408790e+00 1.749580052322483148e+00 1.807588569438344672e+00 1.826065096864813553e+00 1.869246493748233595e+00 1.898903201684603026e+00 1.925822370362683555e+00 1.967418082198078455e+00 1.976821934741294973e+00 2.021825019558678882e+00 2.031022136289879931e+00 2.060478367115327725e+00 2.089205224733259314e+00 2.092490252325615252e+00 2.117626503410116712e+00 2.135707607471082792e+00 2.141526148745472646e+00 2.146606670273720319e+00 2.187606223861473520e+00 2.227124465790265795e+00 2.259814010137967788e+00 2.285459477094076597e+00 2.303895064352164290e+00 2.315003209161783815e+00
-2.301471616173081269e+00 -2.290381958675009599e+00 -2.271977660571437241e+00 -2.246377022957568581e+00 -2.213746929203742830e+00 -2.174304234135801206e+00 -2.161108154452861196e+00 -2.150192999600765820e+00 -2.132084552556118950e+00 -2.128317742804330504e+00 -2.106908893906391356e+00 -2.076110942865569076e+00 -2.074844336549811707e+00 -2.036123399455454841e+00 -2.018065713906535219e+00 -1.991035608194693163e+00 -1.954627311168297688e+00 -1.939931345732610168e+00 -1.886311012379405128e+00 -1.883227056635625285e+00 -1.821412205119730565e+00 -1.813710924277824654e+00 -1.755058501791237235e+00 -1.737511561921919023e+00 -1.684832037160351792e+00 -1.658502914162302222e+00 -1.611509065614253222e+00 -1.577599731989538956e+00 -1.535996206990724477e+00 -1.495865591584031762e+00 -1.459355634498084031e+00 -1.414541630254428028e+00 -1.382835120667541773e+00 -1.335078259783176735e+00 -1.307901118505700566e+00 -1.259164883057537709e+00 -1.236269581931488615e+00 -1.188746776585789977e+00 -1.169923058922318848e+00 -1.126009515603697997e+00 -1.111093462130676279e+00 -1.073301802732565369e+00 -1.062180351522399535e+00 -1.032965248759578847e+00 -1.025573133525031322e+00 -1.007059166916728810e+00 -1.003367413707857869e+00 -9.970206935302974305e-01 9.970206935302970974e-01 1.003367413707857647e+00 1.007059166916729698e+00 1.025573133525031322e+00 1.032965248759580845e+00 1.062180351522399535e+00 1.073301802732564703e+00 1.111093462130675391e+00 1.126009515603697109e+00 1.169923058922319292e+00 1.188746776585789533e+00 1.236269581931488171e+00 1.259164883057539264e+00 1.307901118505701010e+00 1.335078259783176069e+00 1.382835120667541551e+00 1.414541630254428695e+00 1.459355634498083587e+00 1.495865591584031762e+00 1.535996206990724477e+00 1.577599731989538290e+00 1.611509065614253666e+00 1.658502914162301778e+00 1.684832037160351570e+00 1.737511561921919689e+00 1.755058501791236791e+00 1.813710924277822878e+00 1.821412205119729011e+00 1.883227056635625285e+00 1.886311012379404906e+00 1.939931345732610390e+00 1.954627311168298132e+00 1.991035608194694273e+00 2.018065713906536551e+00 2.036123399455455285e+00 2.074844336549812596e+00 2.076110942865569964e+00 2.106908893906392244e+00 2.128317742804330948e+00 2.132084552556122947e+00 2.150192999600770261e+00 2.161108154452864305e+00 2.174304234135800318e+00 2.213746929203742386e+00 2.246377022957569025e+00 2.271977660571437241e+00 2.290381958675009155e+00 2.301471616173081713e+00
-2.287843103522880561e+00 -2.276771786325069158e+00 -2.258398537095907876e+00 -2.232842402902588841e+00 -2.200271359947274963e+00 -2.175530737304297801e+00 -2.164599197345845827e+00 -2.160903755194152343e+00 -2.146462922350896196e+00 -2.121247185099783383e+00 -2.115010358579548555e+00 -2.089129108041815286e+00 -2.062917194908975738e+00 -2.050339572163284441e+00 -2.005165925936342131e+00 -2.005009385592688709e+00 -1.953955710908255927e+00 -1.941736306495270403e+00 -1.897121697776608551e+00 -1.873618461518975264e+00 -1.835148621382539424e+00 -1.801256581036703386e+00 -1.768602114888700783e+00 -1.725343570684617855e+00 -1.698140465202625071e+00 -1.646680031580854742e+00 -1.624529919535655509e+00 -1.566194081344701283e+00 -1.548664307643079274e+00 -1.484965984208304501e+00 -1.471589576572080782e+00 -1.404257368839968656e+00 -1.394533206768816536e+00 -1.325543075544221239e+00 -1.318936920997349826e+00 -1.250540158507221333e+00 -1.246487863491457349e+00 -1.181222388103212673e+00 -1.179137599470137854e+00 -1.119799573313109864e+00 -1.119089473758190234e+00 -1.068725148949952963e+00 -1.068631810907076041e+00 -1.030438287659568797e+00 -1.030048071087921624e+00 -1.006361934536372571e+00 -1.006061307937621718e+00 -9.980275916373723133e-01 9.980275916373732015e-01 1.006061307937622384e+00 1.006361934536372571e+00 1.030048071087922512e+00 1.030438287659569241e+00 1.068631810907074930e+00 1.068725148949952297e+00 1.119089473758189346e+00 1.119799573313107866e+00 1.179137599470137410e+00 1.181222388103212007e+00 1.246487863491457349e+00 1.250540158507220889e+00 1.318936920997351825e+00 1.325543075544223237e+00 1.394533206768816314e+00 1.404257368839968212e+00 1.471589576572081448e+00 1.484965984208304057e+00 1.548664307643080162e+00 1.566194081344701283e+00 1.624529919535656397e+00 1.646680031580854742e+00 1.698140465202624627e+00 1.725343570684618300e+00 1.768602114888700338e+00 1.801256581036704052e+00 1.835148621382540091e+00 1.873618461518976375e+00 1.897121697776609439e+00 1.941736306495271736e+00 1.953955710908257482e+00 2.005009385592690041e+00 2.005165925936343019e+00 2.050339572163285329e+00 2.062917194908974405e+00 2.089129108041816174e+00 2.115010358579548555e+00 2.121247185099783827e+00 2.146462922350897529e+00 2.160903755194151898e+00 2.164599197345845827e+00 2.175530737304297357e+00 2.200271359947275851e+00 2.232842402902590173e+00 2.258398537095909209e+00 2.276771786325069158e+00 2.287843103522881449e+00
-2.274119321729738630e+00 -2.263066184555806437e+00 -2.244723721726491927e+00 -2.219211733791197627e+00 -2.189872454237564714e+00 -2.186699301414109176e+00 -2.178924252119870619e+00 -2.160759691058321330e+00 -2.147406280693735958e+00 -2.135503242118125478e+00 -2.103330847172376838e+00 -2.101605430613591619e+00 -2.064471764405610088e+00 -2.049625346977774765e+00 -2.019211187927205220e+00 -1.991854440027807094e+00 -1.967893851372156000e+00 -1.928746271122331990e+00 -1.910928900360002514e+00 -1.860826659334675170e+00 -1.848796410683402058e+00 -1.788703079930830553e+00 -1.782056038412616727e+00 -1.713076992776802143e+00 -1.711358408438331979e+00 -1.637459957735780458e+00 -1.634759829015952182e+00 -1.561241994570502944e+00 -1.554693356311214192e+00 -1.483734595591996053e+00 -1.473974882889049098e+00 -1.406145399184903111e+00 -1.393886949661941932e+00 -1.329891924583892493e+00 -1.315929270850406896e+00 -1.256633038350436493e+00 -1.241846919275259253e+00 -1.188289693471255681e+00 -1.173642249221197975e+00 -1.127036579386687887e+00 -1.113548808909725629e+00 -1.075236522150384566e+00 -1.063936673084106888e+00 -1.035285355650338079e+00 -1.027119711506653488e+00 -1.009350519032028881e+00 -1.005061470127827317e+00 -9.990344690065229294e-01 9.990344690065232625e-01 1.005061470127826873e+00 1.009350519032028881e+00 1.027119711506653710e+00 1.035285355650337857e+00 1.063936673084106221e+00 1.075236522150384566e+00 1.113548808909725407e+00 1.127036579386688109e+00 1.173642249221196199e+00 1.188289693471254571e+00 1.241846919275258587e+00 1.256633038350435161e+00 1.315929270850407118e+00 1.329891924583892937e+00 1.393886949661939934e+00 1.406145399184902223e+00 1.473974882889050209e+00 1.483734595591995831e+00 1.554693356311213970e+00 1.561241994570501612e+00 1.634759829015951071e+00 1.637459957735779792e+00 1.711358408438331757e+00 1.713076992776801255e+00 1.782056038412617616e+00 1.788703079930831885e+00 1.848796410683402280e+00 1.860826659334676281e+00 1.910928900360001848e+00 1.928746271122331990e+00 1.967893851372155556e+00 1.991854440027807982e+00 2.019211187927205664e+00 2.049625346977773432e+00 2.064471764405608312e+00 2.101605430613592507e+00 2.103330847172379503e+00 2.135503242118125033e+00 2.147406280693735514e+00 2.160759691058321330e+00 2.178924252119870175e+00 2.186699301414109620e+00 2.189872454237565602e+00 2.219211733791197183e+00 2.244723721726491039e+00 2.263066184555806881e+00 2.274119321729737742e+00
-2.260301952586363239e+00 -2.249266821610820255e+00 -2.230954860031182818e+00 -2.205486629260874576e+00 -2.204131379575015703e+00 -2.193166253925332931e+00 -2.174972974978616858e+00 -2.173032325903177853e+00 -2.149675218409762500e+00 -2.133813332041337940e+00 -2.117447755684105815e+00 -2.088104419779760246e+00 -2.078518237686057368e+00 -2.036236789816693094e+00 -2.033169727182450259e+00 -1.981744183551223060e+00 -1.978602188526232375e+00 -1.924647175990648718e+00 -1.915658428336263430e+00 -1.862354190928344089e+00 -1.847936733836997192e+00 -1.795419006212580104e+00 -1.776051448754430107e+00 -1.724484723522917040e+00 -1.700712754509906777e+00 -1.650298161853366086e+00 -1.622743135527859870e+00 -1.573728369278495798e+00 -1.543098300647145704e+00 -1.495789897296629034e+00 -1.462892967992773574e+00 -1.417670978483355881e+00 -1.383431022838621960e+00 -1.340765439798850212e+00 -1.306237508172229722e+00 -1.266704389823742893e+00 -1.233085884006244415e+00 -1.197378540474148378e+00 -1.166007161262448077e+00 -1.134933866054461671e+00 -1.107258086437181932e+00 -1.081713482586675212e+00 -1.059217221057992209e+00 -1.040113402745830307e+00 -1.024180799736466030e+00 -1.012332485642396085e+00 -1.004059894639774964e+00 -1.000041077643623266e+00 1.000041077643622822e+00 1.004059894639775186e+00 1.012332485642396751e+00 1.024180799736465364e+00 1.040113402745831861e+00 1.059217221057991543e+00 1.081713482586675212e+00 1.107258086437181488e+00 1.134933866054461227e+00 1.166007161262447633e+00 1.197378540474148823e+00 1.233085884006243527e+00 1.266704389823742005e+00 1.306237508172229056e+00 1.340765439798850434e+00 1.383431022838622848e+00 1.417670978483355659e+00 1.462892967992773796e+00 1.495789897296629478e+00 1.543098300647145482e+00 1.573728369278495354e+00 1.622743135527860758e+00 1.650298161853366974e+00 1.700712754509907221e+00 1.724484723522918594e+00 1.776051448754430107e+00 1.795419006212580770e+00 1.847936733836995860e+00 1.862354190928343645e+00 1.915658428336263208e+00 1.924647175990648718e+00 1.978602188526232597e+00 1.981744183551223060e+00 2.033169727182450259e+00 2.036236789816693538e+00 2.078518237686056924e+00 2.088104419779761578e+00 2.117447755684105370e+00 2.133813332041339272e+00 2.149675218409762056e+00 2.173032325903178297e+00 2.174972974978618190e+00 2.193166253925334708e+00 2.204131379575014371e+00 2.205486629260875020e+00 2.230954860031182818e+00 2.249266821610819811e+00 2.260301952586364571e+00
-2.246392709973412227e+00 -2.235375397532442410e+00 -2.218305625442828166e+00 -2.217093628886423584e+00 -2.207323330249285398e+00 -2.191668733553994386e+00 -2.189100927352440884e+00 -2.163761303576572370e+00 -2.159272035384964372e+00 -2.131478070418811654e+00 -2.120126459132230412e+00 -2.092477287255071428e+00 -2.074508813985211475e+00 -2.047039908778674366e+00 -2.022752939457167720e+00 -1.995505153879460369e+00 -1.965253965633953825e+00 -1.938275063825976252e+00 -1.902474022290146172e+00 -1.875820604704853789e+00 -1.834949831249450991e+00 -1.808689773546344748e+00 -1.763302730637655191e+00 -1.737518284914552957e+00 -1.688251794559701091e+00 -1.663043527552788392e+00 -1.610630789697405918e+00 -1.586122543643286420e+00 -1.531409665255205388e+00 -1.507754694729124489e+00 -1.451720925580568977e+00 -1.429109230698674349e+00 -1.372890244167529694e+00 -1.351556782743863039e+00 -1.296468457437055077e+00 -1.276701209298992890e+00 -1.224257782190731447e+00 -1.206403352643256266e+00 -1.158317940189583339e+00 -1.142780438171566715e+00 -1.100928286432798497e+00 -1.088155060881702996e+00 -1.054474300661496056e+00 -1.044921509589007647e+00 -1.021231972945697120e+00 -1.015307160158527955e+00 -1.003056823762430882e+00 -1.001047170368247974e+00 1.001047170368248640e+00 1.003056823762431105e+00 1.015307160158528843e+00 1.021231972945697342e+00 1.044921509589008313e+00 1.054474300661496500e+00 1.088155060881702552e+00 1.100928286432799164e+00 1.142780438171566493e+00 1.158317940189583339e+00 1.206403352643257820e+00 1.224257782190731447e+00 1.276701209298995110e+00 1.296468457437055299e+00 1.351556782743863705e+00 1.372890244167530138e+00 1.429109230698674349e+00 1.451720925580569199e+00 1.507754694729122935e+00 1.531409665255203612e+00 1.586122543643287752e+00 1.610630789697404586e+00 1.663043527552786838e+00 1.688251794559701535e+00 1.737518284914552513e+00 1.763302730637654081e+00 1.808689773546346524e+00 1.834949831249451435e+00 1.875820604704853567e+00 1.902474022290145284e+00 1.938275063825976252e+00 1.965253965633953825e+00 1.995505153879460369e+00 2.022752939457168608e+00 2.047039908778673478e+00 2.074508813985211919e+00 2.092477287255070095e+00 2.120126459132230856e+00 2.131478070418812099e+00 2.159272035384963928e+00 2.163761303576571926e+00 2.189100927352441772e+00 2.191668733553994830e+00 2.207323330249284510e+00 2.217093628886424028e+00 2.218305625442828166e+00 2.235375397532441966e+00 2.246392709973411339e+00
-2.232393340710031371e+00 -2.232393340710030483e+00 -2.221393645007129436e+00 -2.221393645007128104e+00 -2.203141737313342841e+00 -2.203141737313341508e+00 -2.177759722340089521e+00 -2.177759722340088189e+00 -2.145420062303863951e+00 -2.145420062303863507e+00 -2.106347241125132719e+00 -2.106347241125132275e+00 -2.060820128909233606e+00 -2.060820128909233162e+00 -2.009175237907598888e+00 -2.009175237907597555e+00 -1.951811129757382357e+00 -1.951811129757381247e+00 -1.889194318555416974e+00 -1.889194318555415641e+00 -1.821867116467817294e+00 -1.821867116467816849e+00 -1.750457984398172462e+00 -1.750457984398171796e+00 -1.675695064200117823e+00 -1.675695064200117601e+00 -1.598423639742410973e+00 -1.598423639742409641e+00 -1.519628208200080266e+00 -1.519628208200079600e+00 -1.440459447370293855e+00 -1.440459447370292745e+00 -1.362265275104544315e+00 -1.362265275104541651e+00 -1.286622796112897316e+00 -1.286622796112894651e+00 -1.215363354417818842e+00 -1.215363354417818398e+00 -1.150575417005040624e+00 -1.150575417005039736e+00 -1.094560306330887300e+00 -1.094560306330886412e+00 -1.049708771983288935e+00 -1.049708771983288713e+00 -1.018273875741624535e+00 -1.018273875741623424e+00 -1.002052500869753615e+00 -1.002052500869751839e+00 1.002052500869752949e+00 1.002052500869753393e+00 1.018273875741624090e+00 1.018273875741624757e+00 1.049708771983288047e+00 1.049708771983288047e+00 1.094560306330884858e+00 1.094560306330885524e+00 1.150575417005038181e+00 1.150575417005038847e+00 1.215363354417817954e+00 1.215363354417818176e+00 1.286622796112895539e+00 1.286622796112895761e+00 1.362265275104544759e+00 1.362265275104545204e+00 1.440459447370293189e+00 1.440459447370293411e+00 1.519628208200079600e+00 1.519628208200080044e+00 1.598423639742409419e+00 1.598423639742409641e+00 1.675695064200117823e+00 1.675695064200119155e+00 1.750457984398171796e+00 1.750457984398173128e+00 1.821867116467815961e+00 1.821867116467818182e+00 1.889194318555415197e+00 1.889194318555417196e+00 1.951811129757379026e+00 1.951811129757382579e+00 2.009175237907596667e+00 2.009175237907598444e+00 2.060820128909233606e+00 2.060820128909234494e+00 2.106347241125132275e+00 2.106347241125133163e+00 2.145420062303863507e+00 2.145420062303864395e+00 2.177759722340089077e+00 2.177759722340089965e+00 2.203141737313338844e+00 2.203141737313341064e+00 2.221393645007129436e+00 2.221393645007130324e+00 2.232393340710031815e+00 2.232393340710031815e+00


==> anc/TB/tb-armchair-bands-49.dat <==
-2.232538779647279092e+00 -2.232538779647278204e+00 -2.221973519702082900e+00 -2.221973519702081568e+00 -2.204439378113289383e+00 -2.204439378113288939e+00 -2.180048935250704645e+00 -2.180048935250702868e+00 -2.148961141749635484e+00 -2.148961141749635040e+00 -2.111382782643361988e+00 -2.111382782643361544e+00 -2.067570550065312318e+00 -2.067570550065312318e+00 -2.017833885620418766e+00 -2.017833885620417433e+00 -1.962538810604812722e+00 -1.962538810604811168e+00 -1.902113032590307951e+00 -1.902113032590307284e+00 -1.837052701794765985e+00 -1.837052701794765097e+00 -1.767931287991314049e+00 -1.767931287991314049e+00 -1.695411148052699657e+00 -1.695411148052699213e+00 -1.620258427174058102e+00 -1.620258427174057436e+00 -1.543361918426817914e+00 -1.543361918426817248e+00 -1.465756261071349043e+00 -1.465756261071346378e+00 -1.388649131365443656e+00 -1.388649131365443434e+00 -1.313450425597639803e+00 -1.313450425597638693e+00 -1.241798190189203455e+00 -1.241798190189202344e+00 -1.175570504584946274e+00 -1.175570504584946274e+00 -1.116864647086778017e+00 -1.116864647086777129e+00 -1.067917144830767828e+00 -1.067917144830767606e+00 -1.030938251178382004e+00 -1.030938251178380449e+00 -1.007854452473692763e+00 -1.007854452473690987e+00 -9.999999999999977796e-01 1.000000000000003331e+00 1.007854452473690987e+00 1.007854452473691209e+00 1.030938251178380449e+00 1.030938251178380671e+00 1.067917144830766496e+00 1.067917144830767162e+00 1.116864647086776907e+00 1.116864647086778461e+00 1.175570504584946052e+00 1.175570504584947606e+00 1.241798190189201012e+00 1.241798190189201678e+00 1.313450425597639359e+00 1.313450425597639581e+00 1.388649131365444545e+00 1.388649131365445655e+00 1.465756261071346156e+00 1.465756261071347266e+00 1.543361918426815693e+00 1.543361918426817248e+00 1.620258427174057436e+00 1.620258427174057880e+00 1.695411148052698547e+00 1.695411148052700101e+00 1.767931287991313161e+00 1.767931287991314493e+00 1.837052701794766207e+00 1.837052701794767096e+00 1.902113032590306840e+00 1.902113032590308395e+00 1.962538810604809836e+00 1.962538810604810724e+00 2.017833885620416989e+00 2.017833885620417433e+00 2.067570550065312762e+00 2.067570550065313650e+00 2.111382782643361988e+00 2.111382782643363321e+00 2.148961141749635040e+00 2.148961141749635484e+00 2.180048935250701980e+00 2.180048935250705533e+00 2.204439378113288495e+00 2.204439378113288939e+00 2.221973519702082012e+00 2.221973519702083788e+00 2.232538779647277760e+00 2.232538779647278648e+00
-2.246538379967135235e+00 -2.235956207967931153e+00 -2.218450836190099196e+00 -2.218393419105526121e+00 -2.207902280574070897e+00 -2.193961880322140789e+00 -2.190396443939384152e+00 -2.166046626430001787e+00 -2.162819496555731469e+00 -2.135012834345079380e+00 -2.125171624131681369e+00 -2.097503296224146219e+00 -2.081273072424421500e+00 -2.053776608347598565e+00 -2.031430849992601484e+00 -2.004144675819169663e+00 -1.976007866809874614e+00 -1.948976674197457459e+00 -1.915427872647546437e+00 -1.888704328947409472e+00 -1.850181994604964908e+00 -1.823828896904118313e+00 -1.780837332611743706e+00 -1.754930332774935264e+00 -1.708048171268075288e+00 -1.682679222701264354e+00 -1.632570443902850554e+00 -1.607852134790993315e+00 -1.555280080604766857e+00 -1.531351002668636996e+00 -1.477195661664866488e+00 -1.454226877381315175e+00 -1.399505141592203294e+00 -1.377707580998595915e+00 -1.323594886002617210e+00 -1.303227002004241353e+00 -1.251076233406397842e+00 -1.232450302657277730e+00 -1.183799528295089942e+00 -1.167283469988561695e+00 -1.123837908148694220e+00 -1.109847573332716220e+00 -1.073415138373553734e+00 -1.062390698922709875e+00 -1.034750343425883345e+00 -1.027112010574063428e+00 -1.009809724566331779e+00 -1.005895379705743276e+00 -9.999999999999971134e-01 1.000000000000005329e+00 1.005895379705743276e+00 1.009809724566330447e+00 1.027112010574062539e+00 1.034750343425882235e+00 1.062390698922707655e+00 1.073415138373552624e+00 1.109847573332715776e+00 1.123837908148693332e+00 1.167283469988561695e+00 1.183799528295089276e+00 1.232450302657278396e+00 1.251076233406396732e+00 1.303227002004241353e+00 1.323594886002616766e+00 1.377707580998596582e+00 1.399505141592202850e+00 1.454226877381315841e+00 1.477195661664864934e+00 1.531351002668637440e+00 1.555280080604766413e+00 1.607852134790992205e+00 1.632570443902850332e+00 1.682679222701264798e+00 1.708048171268075732e+00 1.754930332774936153e+00 1.780837332611743484e+00 1.823828896904117869e+00 1.850181994604964242e+00 1.888704328947408806e+00 1.915427872647546659e+00 1.948976674197457015e+00 1.976007866809874391e+00 2.004144675819170995e+00 2.031430849992601484e+00 2.053776608347599453e+00 2.081273072424421500e+00 2.097503296224146663e+00 2.125171624131682258e+00 2.135012834345078936e+00 2.162819496555731469e+00 2.166046626430002231e+00 2.190396443939384596e+00 2.193961880322141678e+00 2.207902280574072673e+00 2.218393419105526121e+00 2.218450836190094755e+00 2.235956207967933818e+00 2.246538379967134791e+00
-2.260447856312930881e+00 -2.249848578393820464e+00 -2.232256823147625191e+00 -2.207783750590873062e+00 -2.204276365192936904e+00 -2.193744292029913723e+00 -2.176586230123221277e+00 -2.176266394323974840e+00 -2.151956698170842230e+00 -2.138868204359913427e+00 -2.120976275288757318e+00 -2.094882621462813344e+00 -2.083534812299483896e+00 -2.044934087441363957e+00 -2.039892830833974990e+00 -1.990364729876497707e+00 -1.989382443708012982e+00 -1.935322882344603812e+00 -1.928647541763809592e+00 -1.875203092240464997e+00 -1.863215567912848591e+00 -1.810511807702478881e+00 -1.793647365226625823e+00 -1.741835585620191251e+00 -1.720589299580000731e+00 -1.669853401964839890e+00 -1.644787298199683168e+00 -1.595352464296867945e+00 -1.567104698176816857e+00 -1.519248132285296649e+00 -1.488544363574233031e+00 -1.442608232130640600e+00 -1.410274939297603947e+00 -1.366681168258770729e+00 -1.333659710531081233e+00 -1.292925294636699141e+00 -1.260283710795973455e+00 -1.223033302333459194e+00 -1.191969733128967146e+00 -1.158939246813511792e+00 -1.130766462376683767e+00 -1.102787598492413146e+00 -1.078883768316253100e+00 -1.056836728596576958e+00 -1.038547507704207673e+00 -1.023272412276834631e+00 -1.011760736981005326e+00 -1.003932968801075409e+00 -9.999999999999997780e-01 1.000000000000001332e+00 1.003932968801075853e+00 1.011760736981005548e+00 1.023272412276835297e+00 1.038547507704207451e+00 1.056836728596578068e+00 1.078883768316252878e+00 1.102787598492413146e+00 1.130766462376683990e+00 1.158939246813511348e+00 1.191969733128968034e+00 1.223033302333459416e+00 1.260283710795972567e+00 1.292925294636699363e+00 1.333659710531081233e+00 1.366681168258770951e+00 1.410274939297601726e+00 1.442608232130640600e+00 1.488544363574233254e+00 1.519248132285297093e+00 1.567104698176813971e+00 1.595352464296868167e+00 1.644787298199682057e+00 1.669853401964839001e+00 1.720589299580000509e+00 1.741835585620192584e+00 1.793647365226625157e+00 1.810511807702477771e+00 1.863215567912849258e+00 1.875203092240464775e+00 1.928647541763809592e+00 1.935322882344603812e+00 1.989382443708012538e+00 1.990364729876497707e+00 2.039892830833974546e+00 2.044934087441363513e+00 2.083534812299484340e+00 2.094882621462815120e+00 2.120976275288758206e+00 2.138868204359914316e+00 2.151956698170843563e+00 2.176266394323977504e+00 2.176586230123222609e+00 2.193744292029914167e+00 2.204276365192936904e+00 2.207783750590872618e+00 2.232256823147624747e+00 2.249848578393821352e+00 2.260447856312931769e+00
-2.274265461679310985e+00 -2.263648897545816663e+00 -2.246027879527133120e+00 -2.221512867358482968e+00 -2.190259705235354293e+00 -2.190017217984943532e+00 -2.179501390950263406e+00 -2.162051041936767337e+00 -2.152470937238581961e+00 -2.137780928985975937e+00 -2.108397671998417877e+00 -2.106853198759260248e+00 -2.069479010289522414e+00 -2.058342143492684961e+00 -2.025920831549547607e+00 -2.002661167135341369e+00 -1.976495585686425027e+00 -1.941770755116329683e+00 -1.921578886204883929e+00 -1.876152234105544769e+00 -1.861610676826588318e+00 -1.806360301247964539e+00 -1.797102682876988267e+00 -1.733033553903907009e+00 -1.728648182885290208e+00 -1.656934706898838483e+00 -1.656908113881247369e+00 -1.582760324184172562e+00 -1.578834987992724148e+00 -1.507054114220927499e+00 -1.499801657185439785e+00 -1.430901052778814186e+00 -1.420957857522542334e+00 -1.355570576262615790e+00 -1.343644233176255254e+00 -1.282545989685138776e+00 -1.269419910644770111e+00 -1.213547930974700151e+00 -1.200080325022439887e+00 -1.150538672098528448e+00 -1.137649432628147439e+00 -1.095685652121721976e+00 -1.084322139800373064e+00 -1.051256178857339796e+00 -1.042328975371713540e+00 -1.019420258081047193e+00 -1.013707034317117062e+00 -1.001967685765405625e+00 -1.000000000000000666e+00 9.999999999999995559e-01 1.001967685765405847e+00 1.013707034317117506e+00 1.019420258081047859e+00 1.042328975371713762e+00 1.051256178857340240e+00 1.084322139800372842e+00 1.095685652121720866e+00 1.137649432628146551e+00 1.150538672098527782e+00 1.200080325022441441e+00 1.213547930974701261e+00 1.269419910644770555e+00 1.282545989685139665e+00 1.343644233176255698e+00 1.355570576262616234e+00 1.420957857522541667e+00 1.430901052778813964e+00 1.499801657185439563e+00 1.507054114220927721e+00 1.578834987992724592e+00 1.582760324184173673e+00 1.656908113881248923e+00 1.656934706898840259e+00 1.728648182885291318e+00 1.733033553903907897e+00 1.797102682876989155e+00 1.806360301247965205e+00 1.861610676826588540e+00 1.876152234105545213e+00 1.921578886204885706e+00 1.941770755116330793e+00 1.976495585686426804e+00 2.002661167135342257e+00 2.025920831549547607e+00 2.058342143492685850e+00 2.069479010289523746e+00 2.106853198759261581e+00 2.108397671998418765e+00 2.137780928985976825e+00 2.152470937238582405e+00 2.162051041936766005e+00 2.179501390950264739e+00 2.190017217984938203e+00 2.190259705235353849e+00 2.221512867358483856e+00 2.246027879527133120e+00 2.263648897545817551e+00 2.274265461679310985e+00
-2.287989482003263575e+00 -2.277355464649751582e+00 -2.259704909712241250e+00 -2.235147583419531792e+00 -2.203838315255803870e+00 -2.175675282642230091e+00 -2.165978266101272531e+00 -2.165175450660855816e+00 -2.147752235378978636e+00 -2.123521132578924941e+00 -2.121816726847880474e+00 -2.092645373136654552e+00 -2.071653589957993091e+00 -2.055337602551603471e+00 -2.015842687193536875e+00 -2.011862255887142847e+00 -1.962538810604810058e+00 -1.954796249814613862e+00 -1.907746164128925059e+00 -1.888990824870221186e+00 -1.847928461605185424e+00 -1.818975072507611257e+00 -1.783602792636022283e+00 -1.745379968555722527e+00 -1.715369279109657086e+00 -1.668932025199236335e+00 -1.643924173204826644e+00 -1.590470174729019304e+00 -1.570076634091942536e+00 -1.510966838884193031e+00 -1.494769763474514734e+00 -1.431553234766355542e+00 -1.419106072685202946e+00 -1.353547794572247387e+00 -1.344376493439987330e+00 -1.278484130842243216e+00 -1.272089780170348350e+00 -1.208130523466262263e+00 -1.203994940811176972e+00 -1.144485958314623852e+00 -1.142082598050309095e+00 -1.089729374016866092e+00 -1.088542682234004744e+00 -1.046093988674966058e+00 -1.045650012122508743e+00 -1.015648164839622281e+00 -1.015556360988189022e+00 -1.000000000000000222e+00 -9.999999999999955591e-01 9.999999999999987788e-01 9.999999999999997780e-01 1.015556360988188356e+00 1.015648164839620282e+00 1.045650012122508965e+00 1.046093988674966724e+00 1.088542682234004744e+00 1.089729374016865426e+00 1.142082598050309761e+00 1.144485958314623852e+00 1.203994940811176750e+00 1.208130523466262707e+00 1.272089780170347684e+00 1.278484130842242994e+00 1.344376493439987330e+00 1.353547794572247609e+00 1.419106072685202724e+00 1.431553234766354654e+00 1.494769763474512736e+00 1.510966838884190810e+00 1.570076634091940981e+00 1.590470174729018860e+00 1.643924173204826200e+00 1.668932025199235225e+00 1.715369279109658196e+00 1.745379968555722972e+00 1.783602792636022283e+00 1.818975072507611923e+00 1.847928461605186534e+00 1.888990824870221186e+00 1.907746164128925059e+00 1.954796249814613862e+00 1.962538810604809836e+00 2.011862255887143291e+00 2.015842687193536875e+00 2.055337602551602583e+00 2.071653589957993091e+00 2.092645373136654552e+00 2.121816726847878698e+00 2.123521132578920056e+00 2.147752235378976859e+00 2.165175450660856260e+00 2.165978266101272975e+00 2.175675282642230979e+00 2.203838315255803870e+00 2.235147583419532236e+00 2.259704909712240806e+00 2.277355464649750694e+00 2.287989482003263575e+00
-2.301618235313527716e+00 -2.290966610745561294e+00 -2.273286266514879195e+00 -2.248686282237966072e+00 -2.217320483324018987e+00 -2.179388662925922926e+00 -2.161252485048923866e+00 -2.150768381988985123e+00 -2.135138316082515253e+00 -2.133371860231554784e+00 -2.109179158879170402e+00 -2.084867024235368405e+00 -2.078354602018511521e+00 -2.041112335369025921e+00 -2.028925677608907296e+00 -1.997718781558375234e+00 -1.967722784331767949e+00 -1.948496002349491052e+00 -1.901730190713057489e+00 -1.893826222492318134e+00 -1.834157850764602360e+00 -1.831490626878673478e+00 -1.770013429348314071e+00 -1.757627590986921007e+00 -1.702000047524328874e+00 -1.680858176691960360e+00 -1.630822851594943224e+00 -1.602009490845240469e+00 -1.557302325017490441e+00 -1.522039211082639065e+00 -1.482395903172287088e+00 -1.442060415023017628e+00 -1.407224031086256044e+00 -1.363369741957760839e+00 -1.333099613497677582e+00 -1.287475678695565007e+00 -1.261557366004127045e+00 -1.216119561154611839e+00 -1.194375094801356285e+00 -1.151275194975872163e+00 -1.133571892504982248e+00 -1.095104607888334192e+00 -1.081359655830481659e+00 -1.049841800664817359e+00 -1.040019208586426602e+00 -1.017583680539960511e+00 -1.011681545281087002e+00 -9.999999999999996669e-01 -9.980303842272737480e-01 9.980303842272728598e-01 9.999999999999956701e-01 1.011681545281088557e+00 1.017583680539960067e+00 1.040019208586425492e+00 1.049841800664817804e+00 1.081359655830481215e+00 1.095104607888334192e+00 1.133571892504981804e+00 1.151275194975871274e+00 1.194375094801356507e+00 1.216119561154612283e+00 1.261557366004125491e+00 1.287475678695566339e+00 1.333099613497677582e+00 1.363369741957762171e+00 1.407224031086255156e+00 1.442060415023016962e+00 1.482395903172288198e+00 1.522039211082639287e+00 1.557302325017490885e+00 1.602009490845241135e+00 1.630822851594943446e+00 1.680858176691960804e+00 1.702000047524329540e+00 1.757627590986921229e+00 1.770013429348314959e+00 1.831490626878673478e+00 1.834157850764602582e+00 1.893826222492317246e+00 1.901730190713056379e+00 1.948496002349489942e+00 1.967722784331767061e+00 1.997718781558375678e+00 2.028925677608907741e+00 2.041112335369026809e+00 2.078354602018510633e+00 2.084867024235367960e+00 2.109179158879170846e+00 2.133371860231558337e+00 2.135138316082516141e+00 2.150768381988985123e+00 2.161252485048923866e+00 2.179388662925924258e+00 2.217320483324019875e+00 2.248686282237967404e+00 2.273286266514879639e+00 2.290966610745561738e+00 2.301618235313528604e+00
-2.315150070916716096e+00 -2.304480697878394047e+00 -2.286770333290584656e+00 -2.262127377160235930e+00 -2.230704661587088466e+00 -2.192700627592252705e+00 -2.148360996319646166e+00 -2.146750790006199949e+00 -2.136282134368125973e+00 -2.118911840151702641e+00 -2.097981068644970915e+00 -2.094756895125926111e+00 -2.063982725284641884e+00 -2.041908835123891208e+00 -2.026804989988477246e+00 -1.983492119592921821e+00 -1.980549137965644135e+00 -1.934368789947587652e+00 -1.914369200504511870e+00 -1.879820596573855473e+00 -1.843905927918665144e+00 -1.820300274571020394e+00 -1.769775481535850403e+00 -1.756335908219898378e+00 -1.692685723046241986e+00 -1.688541680594133343e+00 -1.617631808180495012e+00 -1.613452176544776240e+00 -1.544438339543706684e+00 -1.533018082246653924e+00 -1.469933364647233009e+00 -1.452478747817277815e+00 -1.395255673073754643e+00 -1.373109429143644311e+00 -1.321740635383193974e+00 -1.296393870756232358e+00 -1.250949454055621191e+00 -1.224046683652072032e+00 -1.184689166904140167e+00 -1.158016313872173519e+00 -1.125007439415656174e+00 -1.100446993760158199e+00 -1.074137559454303448e+00 -1.053571675111240280e+00 -1.034364766594077834e+00 -1.019513137194530072e+00 -1.007796646595318535e+00 -9.999999999999961142e-01 -9.960593144134819443e-01 9.960593144134822774e-01 1.000000000000002665e+00 1.007796646595318535e+00 1.019513137194529628e+00 1.034364766594078944e+00 1.053571675111240946e+00 1.074137559454303226e+00 1.100446993760158643e+00 1.125007439415657062e+00 1.158016313872173075e+00 1.184689166904139723e+00 1.224046683652073586e+00 1.250949454055621413e+00 1.296393870756231914e+00 1.321740635383192641e+00 1.373109429143643423e+00 1.395255673073756419e+00 1.452478747817276039e+00 1.469933364647233232e+00 1.533018082246653924e+00 1.544438339543706240e+00 1.613452176544776018e+00 1.617631808180494790e+00 1.688541680594132455e+00 1.692685723046241764e+00 1.756335908219899267e+00 1.769775481535850403e+00 1.820300274571021060e+00 1.843905927918664478e+00 1.879820596573855251e+00 1.914369200504511204e+00 1.934368789947586764e+00 1.980549137965644135e+00 1.983492119592921377e+00 2.026804989988476358e+00 2.041908835123890320e+00 2.063982725284641884e+00 2.094756895125925222e+00 2.097981068644970470e+00 2.118911840151703974e+00 2.136282134368126862e+00 2.146750790006199949e+00 2.148360996319645722e+00 2.192700627592251816e+00 2.230704661587090243e+00 2.262127377160236374e+00 2.286770333290585988e+00 2.304480697878393158e+00 2.315150070916715208e+00
-2.328583368618581062e+00 -2.317896118324854537e+00 -2.300155523173469607e+00 -2.275469310663422284e+00 -2.243989330466408916e+00 -2.205912687173547937e+00 -2.161483350047596286e+00 -2.132172202391460658e+00 -2.121718696992863418e+00 -2.110994369796937331e+00 -2.104374138020039808e+00 -2.080256267002789539e+00 -2.054790878919245056e+00 -2.049531620212945882e+00 -2.012417383708563712e+00 -1.993274110328187687e+00 -1.969184015388551590e+00 -1.926906741049385419e+00 -1.920158834732589304e+00 -1.865730851481683494e+00 -1.856219954533115946e+00 -1.806357190202193541e+00 -1.781822713194325392e+00 -1.742571568011292316e+00 -1.704413828968910138e+00 -1.674995390593756683e+00 -1.624797479739941597e+00 -1.604352124886416542e+00 -1.543902766923626269e+00 -1.531485632082990822e+00 -1.462807588240686574e+00 -1.457382987526252061e+00 -1.383201749574256567e+00 -1.382766216484019095e+00 -1.310300263248649122e+00 -1.305238032657410230e+00 -1.240266758224098043e+00 -1.231911149078026790e+00 -1.174937942369284505e+00 -1.164708501594134304e+00 -1.116390139367714474e+00 -1.105755699100434919e+00 -1.066877399769483148e+00 -1.057282886417210133e+00 -1.028687703024539157e+00 -1.021436094420712815e+00 -1.003902511987479373e+00 -9.999999999999973355e-01 -9.940872696884581750e-01 9.940872696884578419e-01 9.999999999999988898e-01 1.003902511987477819e+00 1.021436094420711704e+00 1.028687703024537825e+00 1.057282886417209911e+00 1.066877399769482704e+00 1.105755699100434697e+00 1.116390139367713585e+00 1.164708501594133860e+00 1.174937942369284061e+00 1.231911149078027012e+00 1.240266758224098043e+00 1.305238032657410008e+00 1.310300263248648900e+00 1.382766216484016653e+00 1.383201749574254791e+00 1.457382987526250506e+00 1.462807588240685908e+00 1.531485632082991266e+00 1.543902766923625602e+00 1.604352124886416986e+00 1.624797479739942707e+00 1.674995390593758016e+00 1.704413828968911915e+00 1.742571568011293648e+00 1.781822713194325836e+00 1.806357190202193763e+00 1.856219954533113947e+00 1.865730851481681940e+00 1.920158834732590192e+00 1.926906741049386307e+00 1.969184015388551368e+00 1.993274110328188353e+00 2.012417383708564156e+00 2.049531620212944105e+00 2.054790878919245500e+00 2.080256267002789095e+00 2.104374138020038476e+00 2.110994369796938663e+00 2.121718696992861641e+00 2.132172202391460214e+00 2.161483350047596286e+00 2.205912687173547937e+00 2.243989330466409804e+00 2.275469310663423617e+00 2.300155523173470051e+00 2.317896118324855426e+00 2.328583368618582394e+00
-2.341916537978890656e+00 -2.331211293852826660e+00 -2.313440278344737422e+00 -2.288710553636800871e+00 -2.257172997957530569e+00 -2.219023395261201070e+00 -2.174503984982663063e+00 -2.123905597990075389e+00 -2.117518768369924143e+00 -2.107080100026468727e+00 -2.089760757140690650e+00 -2.067570550065312762e+00 -2.065679239825723990e+00 -2.035003202648880016e+00 -2.005896520861393473e+00 -1.997951371022102851e+00 -1.954796249814614750e+00 -1.939341716680245131e+00 -1.905867831393982526e+00 -1.868431700658405248e+00 -1.851558583130145097e+00 -1.793768371388537952e+00 -1.792330082628740717e+00 -1.728721771797480322e+00 -1.716041669067276620e+00 -1.661362410219996200e+00 -1.636044656021041543e+00 -1.590984899893414184e+00 -1.554692585770677038e+00 -1.518445169139108097e+00 -1.473046296987507553e+00 -1.444745619825580363e+00 -1.392339470850733063e+00 -1.371063017329762435e+00 -1.314007498961369702e+00 -1.298779206414777621e+00 -1.239712227807502343e+00 -1.229509999518646257e+00 -1.171350959689163362e+00 -1.165122218047377256e+00 -1.111029906208528928e+00 -1.107720910123468627e+00 -1.060974719531749377e+00 -1.059580204165695649e+00 -1.023352115730559397e+00 -1.022989053683988070e+00 -1.000000000000001776e+00 -9.999999999999994449e-01 -9.921147322622909659e-01 9.921147322622916320e-01 9.999999999999980016e-01 1.000000000000000444e+00 1.022989053683988958e+00 1.023352115730557843e+00 1.059580204165696315e+00 1.060974719531749821e+00 1.107720910123469293e+00 1.111029906208529150e+00 1.165122218047378144e+00 1.171350959689164251e+00 1.229509999518646479e+00 1.239712227807503231e+00 1.298779206414778953e+00 1.314007498961368814e+00 1.371063017329763323e+00 1.392339470850732175e+00 1.444745619825581029e+00 1.473046296987510217e+00 1.518445169139109652e+00 1.554692585770677704e+00 1.590984899893414628e+00 1.636044656021041988e+00 1.661362410219995756e+00 1.716041669067276620e+00 1.728721771797480766e+00 1.792330082628741605e+00 1.793768371388538840e+00 1.851558583130145541e+00 1.868431700658405470e+00 1.905867831393981859e+00 1.939341716680245575e+00 1.954796249814614750e+00 1.997951371022101963e+00 2.005896520861392140e+00 2.035003202648879572e+00 2.065679239825721769e+00 2.067570550065312318e+00 2.089760757140689762e+00 2.107080100026469616e+00 2.117518768369925919e+00 2.123905597990076721e+00 2.174503984982662619e+00 2.219023395261198406e+00 2.257172997957531901e+00 2.288710553636801759e+00 2.313440278344735646e+00 2.331211293852826660e+00 2.341916537978891100e+00
-2.355148017598400312e+00 -2.344424675013393689e+00 -2.326623069333217053e+00 -2.301849604695280327e+00 -2.270254198961628056e+00 -2.232031331320381007e+00 -2.187421533456464839e+00 -2.136713446639781022e+00 -2.102792576660912793e+00 -2.092368415863437914e+00 -2.080246611000794665e+00 -2.075073742496754470e+00 -2.051027819786858331e+00 -2.020399428231181016e+00 -2.018415208378438574e+00 -1.983408844814860350e+00 -1.951673048872882399e+00 -1.940330640371821236e+00 -1.891497509082351369e+00 -1.880540174962696653e+00 -1.837305419270295337e+00 -1.805611553773404765e+00 -1.778220465545938156e+00 -1.727568427738012335e+00 -1.714787907773473785e+00 -1.647643993242631444e+00 -1.647192968629090704e+00 -1.577531248109759421e+00 -1.565386865583291875e+00 -1.505317929588268600e+00 -1.483194240390502960e+00 -1.432022118055128912e+00 -1.401828565610910182e+00 -1.358840238879842621e+00 -1.322701613016385558e+00 -1.287178179335110251e+00 -1.247449202187577599e+00 -1.218679906145375913e+00 -1.177942904303964422e+00 -1.155242802720799045e+00 -1.116268811932119798e+00 -1.099000687198051329e+00 -1.064646469862398082e+00 -1.052247021390171122e+00 -1.025260768582204385e+00 -1.017269873708372074e+00 -1.000000000000002442e+00 -9.960899807221301749e-01 -9.901421873389306683e-01 9.901421873389306683e-01 9.960899807221308411e-01 9.999999999999995559e-01 1.017269873708372518e+00 1.025260768582202831e+00 1.052247021390171344e+00 1.064646469862397193e+00 1.099000687198050219e+00 1.116268811932120020e+00 1.155242802720799267e+00 1.177942904303964200e+00 1.218679906145375469e+00 1.247449202187576045e+00 1.287178179335111805e+00 1.322701613016385780e+00 1.358840238879841511e+00 1.401828565610911514e+00 1.432022118055128246e+00 1.483194240390502960e+00 1.505317929588269044e+00 1.565386865583294096e+00 1.577531248109761641e+00 1.647192968629091592e+00 1.647643993242632332e+00 1.714787907773473785e+00 1.727568427738012113e+00 1.778220465545937934e+00 1.805611553773404099e+00 1.837305419270294893e+00 1.880540174962696431e+00 1.891497509082351369e+00 1.940330640371821680e+00 1.951673048872881511e+00 1.983408844814860128e+00 2.018415208378438130e+00 2.020399428231177463e+00 2.051027819786860107e+00 2.075073742496756690e+00 2.080246611000795998e+00 2.092368415863438802e+00 2.102792576660912793e+00 2.136713446639778802e+00 2.187421533456464839e+00 2.232031331320381007e+00 2.270254198961628056e+00 2.301849604695280327e+00 2.326623069333216165e+00 2.344424675013391024e+00 2.355148017598399424e+00
-2.368276274436551088e+00 -2.357534740463432144e+00 -2.339702394346518943e+00 -2.314884989523295467e+00 -2.283231494647122162e+00 -2.244935100075385215e+00 -2.200234651832205124e+00 -2.149416631733682248e+00 -2.092817845037615143e+00 -2.087995759861317691e+00 -2.077585760449504271e+00 -2.060315182063700234e+00 -2.036304055256776380e+00 -2.030829030628599430e+00 -2.005722293676585721e+00 -1.968791737623653670e+00 -1.963899675882560647e+00 -1.925789042411337082e+00 -1.892544400563892948e+00 -1.877049632573049909e+00 -1.822973020577211667e+00 -1.817351370039526071e+00 -1.764029882359109180e+00 -1.738993299063896325e+00 -1.700771390108403835e+00 -1.658241688431980609e+00 -1.633841415196563007e+00 -1.575984939324262202e+00 -1.563992301674853591e+00 -1.493250790456538413e+00 -1.492104904980868785e+00 -1.419213347332409558e+00 -1.411232880607371509e+00 -1.346534182545252589e+00 -1.331319726822517202e+00 -1.275497901560381786e+00 -1.255121366268475924e+00 -1.207777213602682309e+00 -1.184483565842292085e+00 -1.145300517457130018e+00 -1.121471627392557124e+00 -1.090230424468408232e+00 -1.068297443187202322e+00 -1.044878922207772787e+00 -1.027161624429042242e+00 -1.011531237975617836e+00 -9.999999999999960032e-01 -9.921733358466962027e-01 -9.881701230265862446e-01 9.881701230265860225e-01 9.921733358466958697e-01 9.999999999999960032e-01 1.011531237975616282e+00 1.027161624429042464e+00 1.044878922207771899e+00 1.068297443187203211e+00 1.090230424468409343e+00 1.121471627392556680e+00 1.145300517457129796e+00 1.184483565842292307e+00 1.207777213602681643e+00 1.255121366268475702e+00 1.275497901560380898e+00 1.331319726822518312e+00 1.346534182545252145e+00 1.411232880607373064e+00 1.419213347332411113e+00 1.492104904980868785e+00 1.493250790456538635e+00 1.563992301674852037e+00 1.575984939324262424e+00 1.633841415196562119e+00 1.658241688431980165e+00 1.700771390108404280e+00 1.738993299063897435e+00 1.764029882359109624e+00 1.817351370039524294e+00 1.822973020577209224e+00 1.877049632573049243e+00 1.892544400563892282e+00 1.925789042411337748e+00 1.963899675882561313e+00 1.968791737623655225e+00 2.005722293676586165e+00 2.030829030628600318e+00 2.036304055256780821e+00 2.060315182063699790e+00 2.077585760449504271e+00 2.087995759861316802e+00 2.092817845037615143e+00 2.149416631733681804e+00 2.200234651832204236e+00 2.244935100075384327e+00 2.283231494647122162e+00 2.314884989523293246e+00 2.339702394346517167e+00 2.357534740463429923e+00 2.368276274436549311e+00
-2.381299803158530626e+00 -2.370539996317539089e+00 -2.352676778631389354e+00 -2.327815260247738216e+00 -2.296103471840037269e+00 -2.257733330923227033e+00 -2.212942019948373140e+00 -2.162013891313629976e+00 -2.105283055890469601e+00 -2.073130495828724662e+00 -2.062734294661668244e+00 -2.045487208183329741e+00 -2.043136863884659427e+00 -2.021510038148017330e+00 -1.990973838126435913e+00 -1.976020552399871733e+00 -1.954102022956823337e+00 -1.911173350416326633e+00 -1.904443414763626663e+00 -1.862526003491731919e+00 -1.828986941731991722e+00 -1.808563081797474936e+00 -1.750315486717912927e+00 -1.749759907225945321e+00 -1.686673659851307017e+00 -1.669190093903839101e+00 -1.619955974118034936e+00 -1.586486146152940258e+00 -1.550369210496842065e+00 -1.503215324902070549e+00 -1.478807099865475649e+00 -1.420551802141749365e+00 -1.406320181506865774e+00 -1.339861200905722249e+00 -1.334145622413273502e+00 -1.263739097703151071e+00 -1.262728025548586874e+00 -1.196802664785247217e+00 -1.190972188637348994e+00 -1.135296195986681411e+00 -1.126637577718353711e+00 -1.081411094817496865e+00 -1.071926955566476991e+00 -1.037477000090559542e+00 -1.029054258766779251e+00 -1.005774241527347401e+00 -1.000000000000001998e+00 -9.882509587222553238e-01 -9.861990302449278323e-01 9.861990302449288315e-01 9.882509587222557679e-01 9.999999999999983347e-01 1.005774241527346957e+00 1.029054258766782137e+00 1.037477000090558876e+00 1.071926955566478323e+00 1.081411094817495533e+00 1.126637577718355265e+00 1.135296195986681411e+00 1.190972188637349660e+00 1.196802664785248549e+00 1.262728025548587096e+00 1.263739097703151515e+00 1.334145622413273058e+00 1.339861200905721583e+00 1.406320181506864886e+00 1.420551802141748698e+00 1.478807099865473429e+00 1.503215324902069661e+00 1.550369210496842287e+00 1.586486146152941590e+00 1.619955974118034714e+00 1.669190093903840877e+00 1.686673659851308571e+00 1.749759907225941769e+00 1.750315486717910485e+00 1.808563081797474270e+00 1.828986941731992388e+00 1.862526003491731030e+00 1.904443414763626441e+00 1.911173350416326189e+00 1.954102022956824225e+00 1.976020552399873509e+00 1.990973838126435691e+00 2.021510038148017774e+00 2.043136863884660315e+00 2.045487208183333294e+00 2.062734294661668244e+00 2.073130495828723774e+00 2.105283055890470045e+00 2.162013891313630864e+00 2.212942019948376693e+00 2.257733330923227477e+00 2.296103471840039933e+00 2.327815260247741769e+00 2.352676778631390686e+00 2.370539996317538645e+00 2.381299803158529738e+00
-2.394217125510399224e+00 -2.383438975527964132e+00 -2.365544773862009897e+00 -2.340638994838643239e+00 -2.308868742441786193e+00 -2.270424677374117461e+00 -2.225542340588608781e+00 -2.174503984982662619e+00 -2.117641067229799834e+00 -2.058199009126823409e+00 -2.055337602551603027e+00 -2.047816225750918928e+00 -2.030591999001066128e+00 -2.006647905342690663e+00 -1.988034649225108197e+00 -1.976156144558185890e+00 -1.939341716680245131e+00 -1.916236268796342568e+00 -1.896485499349294779e+00 -1.847928461605185868e+00 -1.840517402080311005e+00 -1.794077332960350102e+00 -1.761534203874252968e+00 -1.735412146159296620e+00 -1.680037471107346025e+00 -1.672496185892003995e+00 -1.605988991327999438e+00 -1.596889831454734843e+00 -1.536663142826783401e+00 -1.513087227188417483e+00 -1.465425532136725995e+00 -1.429784722960063981e+00 -1.393343503295380037e+00 -1.348325404199788080e+00 -1.321675338324876492e+00 -1.270268496732613661e+00 -1.251902497402764602e+00 -1.197408030638170917e+00 -1.185757010097454600e+00 -1.131765901786669248e+00 -1.125230685105872430e+00 -1.075534333254394292e+00 -1.072543690815845663e+00 -1.030938251178379783e+00 -1.030042371938051815e+00 -1.000000000000000444e+00 -9.999999999999996669e-01 -9.843237544001987027e-01 -9.842294026289567510e-01 9.842294026289564179e-01 9.843237544001985917e-01 1.000000000000000444e+00 1.000000000000004663e+00 1.030042371938052703e+00 1.030938251178381115e+00 1.072543690815846107e+00 1.075534333254395181e+00 1.125230685105872652e+00 1.131765901786670137e+00 1.185757010097454378e+00 1.197408030638169807e+00 1.251902497402764602e+00 1.270268496732613883e+00 1.321675338324874938e+00 1.348325404199788968e+00 1.393343503295380259e+00 1.429784722960064869e+00 1.465425532136724662e+00 1.513087227188418371e+00 1.536663142826785844e+00 1.596889831454736619e+00 1.605988991328000548e+00 1.672496185892003107e+00 1.680037471107345581e+00 1.735412146159296620e+00 1.761534203874253857e+00 1.794077332960350768e+00 1.840517402080310561e+00 1.847928461605185646e+00 1.896485499349293891e+00 1.916236268796342568e+00 1.939341716680245131e+00 1.976156144558183891e+00 1.988034649225107087e+00 2.006647905342689331e+00 2.030591999001065240e+00 2.047816225750918928e+00 2.055337602551603915e+00 2.058199009126821188e+00 2.117641067229799834e+00 2.174503984982662619e+00 2.225542340588606116e+00 2.270424677374117906e+00 2.308868742441785749e+00 2.340638994838642351e+00 2.365544773862008121e+00 2.383438975527961912e+00 2.394217125510397892e+00
-2.407026789721059323e+00 -2.396230237291328891e+00 -2.378304957554924659e+00 -2.353354796536270666e+00 -2.321525942873055914e+00 -2.283007816517557131e+00 -2.238034338976355286e+00 -2.186885693435701494e+00 -2.129890722256956082e+00 -2.067430158795429129e+00 -2.043203572535797541e+00 -2.032833808850411650e+00 -2.015631779969417003e+00 -1.999940952960102214e+00 -1.991719840187163415e+00 -1.961271341264938517e+00 -1.927922027592603227e+00 -1.924512878472206090e+00 -1.881727466068724430e+00 -1.851941895838797425e+00 -1.833258886181172942e+00 -1.779517540656464503e+00 -1.772648673125762464e+00 -1.720988238194233855e+00 -1.690783113678820948e+00 -1.658240465980714617e+00 -1.607195346870819330e+00 -1.591941812265912581e+00 -1.522875285872006934e+00 -1.522865886556858506e+00 -1.451961233408996188e+00 -1.438931042240660707e+00 -1.380284204429929718e+00 -1.356711713935640828e+00 -1.309124115863922411e+00 -1.277742107502168212e+00 -1.239988835290628089e+00 -1.203790363109367600e+00 -1.174641007576973983e+00 -1.136855851972555342e+00 -1.115104845108373599e+00 -1.079118912610608882e+00 -1.063629225442836557e+00 -1.032813185376989962e+00 -1.022576178829511573e+00 -1.000000000000001110e+00 -9.942096500651913527e-01 -9.822617364295138653e-01 -9.803926396763563700e-01 9.803926396763555928e-01 9.822617364295145315e-01 9.942096500651909086e-01 9.999999999999934497e-01 1.022576178829510685e+00 1.032813185376988407e+00 1.063629225442836557e+00 1.079118912610607994e+00 1.115104845108374043e+00 1.136855851972556009e+00 1.174641007576975094e+00 1.203790363109366490e+00 1.239988835290628533e+00 1.277742107502167990e+00 1.309124115863922411e+00 1.356711713935641272e+00 1.380284204429929051e+00 1.438931042240659597e+00 1.451961233408995522e+00 1.522865886556856951e+00 1.522875285872006046e+00 1.591941812265913248e+00 1.607195346870820218e+00 1.658240465980714617e+00 1.690783113678822058e+00 1.720988238194234077e+00 1.772648673125764462e+00 1.779517540656466501e+00 1.833258886181172054e+00 1.851941895838797869e+00 1.881727466068724208e+00 1.924512878472206534e+00 1.927922027592604337e+00 1.961271341264938517e+00 1.991719840187165413e+00 1.999940952960103102e+00 2.015631779969417448e+00 2.032833808850411206e+00 2.043203572535797541e+00 2.067430158795430462e+00 2.129890722256956526e+00 2.186885693435703715e+00 2.238034338976356619e+00 2.283007816517556687e+00 2.321525942873053250e+00 2.353354796536271110e+00 2.378304957554922439e+00 2.396230237291326226e+00 2.407026789721058435e+00
-2.419727369929902228e+00 -2.408912366480954415e+00 -2.390955932509490456e+00 -2.365961293303540547e+00 -2.334073733542628482e+00 -2.295481448512843858e+00 -2.250416762293210304e+00 -2.199157818012806409e+00 -2.142030883300392485e+00 -2.079413462191022521e+00 -2.028146508630487510e+00 -2.017789348551938033e+00 -2.011738465716588653e+00 -2.000608825420572945e+00 -1.976728074056947948e+00 -1.946321603406329315e+00 -1.939499769555802278e+00 -1.909617613350647947e+00 -1.866901270818708936e+00 -1.863259579136787858e+00 -1.818519197421117894e+00 -1.783658126407449585e+00 -1.764885509387970064e+00 -1.706489856623395696e+00 -1.701426322815879244e+00 -1.643908027810303540e+00 -1.617402050327997776e+00 -1.577815807377479063e+00 -1.532550698063516403e+00 -1.509006846451581563e+00 -1.447990165584260636e+00 -1.438415249417833275e+00 -1.367143185818312734e+00 -1.365019515537535755e+00 -1.296492746348585134e+00 -1.285148196298145029e+00 -1.227998850955910992e+00 -1.210118470343710229e+00 -1.163455423029394087e+00 -1.141906693905855308e+00 -1.104919550246091120e+00 -1.082680040012028444e+00 -1.054668732850193136e+00 -1.034678649246922433e+00 -1.015079586809598089e+00 -1.000000000000000444e+00 -9.884043498791355020e-01 -9.802965304103915534e-01 -9.764585431266540327e-01 9.764585431266550319e-01 9.802965304103932187e-01 9.884043498791359461e-01 9.999999999999966693e-01 1.015079586809598977e+00 1.034678649246921545e+00 1.054668732850192914e+00 1.082680040012028000e+00 1.104919550246091564e+00 1.141906693905854198e+00 1.163455423029393421e+00 1.210118470343710451e+00 1.227998850955911658e+00 1.285148196298145917e+00 1.296492746348585801e+00 1.365019515537536643e+00 1.367143185818313622e+00 1.438415249417833053e+00 1.447990165584261302e+00 1.509006846451581341e+00 1.532550698063518180e+00 1.577815807377478174e+00 1.617402050327997332e+00 1.643908027810301986e+00 1.701426322815878800e+00 1.706489856623394807e+00 1.764885509387970508e+00 1.783658126407450029e+00 1.818519197421118561e+00 1.863259579136786970e+00 1.866901270818707825e+00 1.909617613350649057e+00 1.939499769555800945e+00 1.946321603406327982e+00 1.976728074056947948e+00 2.000608825420571169e+00 2.011738465716589097e+00 2.017789348551936257e+00 2.028146508630486622e+00 2.079413462191022521e+00 2.142030883300390265e+00 2.199157818012803745e+00 2.250416762293208972e+00 2.295481448512843858e+00 2.334073733542624041e+00 2.365961293303540103e+00 2.390955932509486903e+00 2.408912366480955747e+00 2.419727369929899563e+00
-2.432317465638971221e+00 -2.421483973103657483e+00 -2.403496326272626771e+00 -2.378457137302506741e+00 -2.346510798339974002e+00 -2.307844296102796733e+00 -2.262688379219675472e+00 -2.211319180273801255e+00 -2.154060431431817690e+00 -2.091286459388042029e+00 -2.023426204840147680e+00 -2.013030191429211690e+00 -2.002685200553660838e+00 -1.985525460211225335e+00 -1.961674887995006111e+00 -1.950968586351495393e+00 -1.931309154634152980e+00 -1.894658073276397348e+00 -1.874469619338092530e+00 -1.852008978795457450e+00 -1.803711357969780993e+00 -1.794561804925652426e+00 -1.750183082994480888e+00 -1.711966407267476731e+00 -1.691918710304963991e+00 -1.629500430165360836e+00 -1.627509306068729122e+00 -1.563612373060183414e+00 -1.542141062614047264e+00 -1.495059051697039898e+00 -1.456961505006049373e+00 -1.424788640451308597e+00 -1.373248202525764183e+00 -1.353921357719087615e+00 -1.292486112114236363e+00 -1.283782026825189604e+00 -1.216391649386911133e+00 -1.215933288911701826e+00 -1.152201030174746066e+00 -1.146917706235519807e+00 -1.094675689222204262e+00 -1.086217071764830511e+00 -1.045663269170354015e+00 -1.036534234882732886e+00 -1.007553787708794335e+00 -1.000000000000002442e+00 -9.825852795408890339e-01 -9.783342857419201621e-01 -9.725224051363093869e-01 9.725224051363104971e-01 9.783342857419222716e-01 9.825852795408899221e-01 1.000000000000000666e+00 1.007553787708795001e+00 1.036534234882733996e+00 1.045663269170354903e+00 1.086217071764830955e+00 1.094675689222204706e+00 1.146917706235519585e+00 1.152201030174747398e+00 1.215933288911702714e+00 1.216391649386909801e+00 1.283782026825190048e+00 1.292486112114236807e+00 1.353921357719088059e+00 1.373248202525765516e+00 1.424788640451309041e+00 1.456961505006047819e+00 1.495059051697041008e+00 1.542141062614047486e+00 1.563612373060184524e+00 1.627509306068729344e+00 1.629500430165361724e+00 1.691918710304963103e+00 1.711966407267475621e+00 1.750183082994480666e+00 1.794561804925652204e+00 1.803711357969781215e+00 1.852008978795457006e+00 1.874469619338093196e+00 1.894658073276397792e+00 1.931309154634153646e+00 1.950968586351496059e+00 1.961674887995007222e+00 1.985525460211226445e+00 2.002685200553659950e+00 2.013030191429208138e+00 2.023426204840147680e+00 2.091286459388044250e+00 2.154060431431817246e+00 2.211319180273801699e+00 2.262688379219677692e+00 2.307844296102798953e+00 2.346510798339975334e+00 2.378457137302506741e+00 2.403496326272625883e+00 2.421483973103656151e+00 2.432317465638970777e+00
-2.444795701188608561e+00 -2.433943691779911322e+00 -2.415924790626826191e+00 -2.390841004393883917e+00 -2.358835844150510841e+00 -2.320095104149644261e+00 -2.274847979497379047e+00 -2.223368621593291738e+00 -2.165978266101272975e+00 -2.103048113793908325e+00 -2.035003202648879128e+00 -1.997857048116208345e+00 -1.987523773382169345e+00 -1.970384061442775669e+00 -1.962327582708663476e+00 -1.946562614426850635e+00 -1.916236268796343012e+00 -1.885571194909146708e+00 -1.879636458836251967e+00 -1.837052701794766651e+00 -1.805358959092524307e+00 -1.788837374506226263e+00 -1.735412146159296620e+00 -1.722402683326180961e+00 -1.677276545047856171e+00 -1.637516484681232898e+00 -1.615019264142598443e+00 -1.551636386998076045e+00 -1.549332932670711482e+00 -1.481033149801731286e+00 -1.465844478929609673e+00 -1.411082481813680678e+00 -1.381397176425462447e+00 -1.340619639931841744e+00 -1.299755214300992945e+00 -1.270992760064716842e+00 -1.222609209774139227e+00 -1.203792898561695246e+00 -1.151888180401206441e+00 -1.140878610806961291e+00 -1.089729374016867425e+00 -1.084374165718695826e+00 -1.038379538626468035e+00 -1.036613913372568474e+00 -1.000000000000000444e+00 -9.999999999999992228e-01 -9.767536415591174803e-01 -9.763755058910368323e-01 -9.685851779220496782e-01 9.685851779220476798e-01 9.763755058910339457e-01 9.767536415591151489e-01 1.000000000000000000e+00 1.000000000000004219e+00 1.036613913372568030e+00 1.038379538626466481e+00 1.084374165718695160e+00 1.089729374016865648e+00 1.140878610806961513e+00 1.151888180401205997e+00 1.203792898561694802e+00 1.222609209774139227e+00 1.270992760064715954e+00 1.299755214300992279e+00 1.340619639931841522e+00 1.381397176425460671e+00 1.411082481813681566e+00 1.465844478929609451e+00 1.481033149801732396e+00 1.549332932670710594e+00 1.551636386998076045e+00 1.615019264142597777e+00 1.637516484681233120e+00 1.677276545047855283e+00 1.722402683326182071e+00 1.735412146159298175e+00 1.788837374506225819e+00 1.805358959092524529e+00 1.837052701794765541e+00 1.879636458836252633e+00 1.885571194909147152e+00 1.916236268796342790e+00 1.946562614426850635e+00 1.962327582708663254e+00 1.970384061442776558e+00 1.987523773382170011e+00 1.997857048116208789e+00 2.035003202648880016e+00 2.103048113793909657e+00 2.165978266101272531e+00 2.223368621593292627e+00 2.274847979497380823e+00 2.320095104149646481e+00 2.358835844150512617e+00 2.390841004393884361e+00 2.415924790626826635e+00 2.433943691779911322e+00 2.444795701188608117e+00
-2.457160725255528977e+00 -2.446290181246412843e+00 -2.428240001100388845e+00 -2.403111593658560086e+00 -2.371047600392466759e+00 -2.332232639192004076e+00 -2.286894373511583645e+00 -2.235305002774973904e+00 -2.177783304790160912e+00 -2.114697405272924602e+00 -2.046468506186029490e+00 -1.982629560840763139e+00 -1.973575876232191995e+00 -1.972307530191961034e+00 -1.955187060260215492e+00 -1.931393638955889447e+00 -1.901105271722983714e+00 -1.896563495295336299e+00 -1.864555021009877356e+00 -1.822034599944751809e+00 -1.816048848465504628e+00 -1.773899299420679476e+00 -1.732734474822507309e+00 -1.720574626000724638e+00 -1.662565145079057061e+00 -1.647422963129678175e+00 -1.600466154447390821e+00 -1.561036083923425188e+00 -1.534978937598685977e+00 -1.474638512182596894e+00 -1.466930410822504971e+00 -1.397297864323930439e+00 -1.389465846681146033e+00 -1.327238962004122502e+00 -1.306954872379878063e+00 -1.258125754562213983e+00 -1.228770473277744246e+00 -1.191578434167483769e+00 -1.156817420411932806e+00 -1.129488954967304615e+00 -1.093216322670531593e+00 -1.074015898960996918e+00 -1.040214161103127255e+00 -1.027521768169757044e+00 -9.999999999999996669e-01 -9.924194696927969295e-01 -9.744206965077271132e-01 -9.709106613270203079e-01 -9.646478255468128316e-01 9.646478255468134977e-01 9.709106613270201969e-01 9.744206965077276683e-01 9.924194696927972625e-01 9.999999999999984457e-01 1.027521768169757932e+00 1.040214161103128143e+00 1.074015898960996918e+00 1.093216322670531371e+00 1.129488954967304615e+00 1.156817420411935249e+00 1.191578434167482436e+00 1.228770473277744246e+00 1.258125754562215093e+00 1.306954872379878951e+00 1.327238962004123390e+00 1.389465846681147143e+00 1.397297864323931105e+00 1.466930410822505637e+00 1.474638512182599115e+00 1.534978937598685533e+00 1.561036083923424744e+00 1.600466154447390821e+00 1.647422963129677731e+00 1.662565145079057727e+00 1.720574626000724416e+00 1.732734474822506421e+00 1.773899299420678588e+00 1.816048848465503740e+00 1.822034599944750477e+00 1.864555021009878466e+00 1.896563495295337409e+00 1.901105271722984380e+00 1.931393638955889891e+00 1.955187060260215715e+00 1.972307530191956149e+00 1.973575876232191328e+00 1.982629560840762917e+00 2.046468506186029934e+00 2.114697405272924602e+00 2.177783304790160912e+00 2.235305002774971239e+00 2.286894373511580536e+00 2.332232639192003187e+00 2.371047600392466759e+00 2.403111593658560530e+00 2.428240001100390177e+00 2.446290181246413287e+00 2.457160725255529421e+00
-2.469411210372348897e+00 -2.458522123879972376e+00 -2.440440656498866545e+00 -2.415267626940071466e+00 -2.383144818574377322e+00 -2.344255689021947475e+00 -2.298826391893092680e+00 -2.247127203684295527e+00 -2.189474482681313283e+00 -2.126233329860741872e+00 -2.057821176985748401e+00 -1.984712597225961161e+00 -1.967350268596135932e+00 -1.957038990645623588e+00 -1.939936943733064689e+00 -1.916170402242642012e+00 -1.907445720805015732e+00 -1.885918543098267008e+00 -1.849416063024732271e+00 -1.826630741691448456e+00 -1.806956883528364699e+00 -1.758899232582123107e+00 -1.742961113121174188e+00 -1.705672493753617402e+00 -1.657228124784405621e+00 -1.647786334598359215e+00 -1.585842760771661863e+00 -1.570339572050073906e+00 -1.520551868411541774e+00 -1.483343035994026726e+00 -1.452752127537722648e+00 -1.397453630576684480e+00 -1.383435894851962278e+00 -1.314084465866805829e+00 -1.313780263456414854e+00 -1.245181824539401516e+00 -1.234874773665673331e+00 -1.179290654816532502e+00 -1.161704742631672005e+00 -1.118032861133009703e+00 -1.096677303296211159e+00 -1.063601824322615963e+00 -1.042037707254439782e+00 -1.018387960979392881e+00 -1.000000000000001998e+00 -9.848134712668658031e-01 -9.724703653078591303e-01 -9.650575876050464519e-01 -9.607113239264035709e-01 9.607113239264037929e-01 9.650575876050460078e-01 9.724703653078593524e-01 9.848134712668665802e-01 1.000000000000000444e+00 1.018387960979392215e+00 1.042037707254438894e+00 1.063601824322615963e+00 1.096677303296212047e+00 1.118032861133009925e+00 1.161704742631674447e+00 1.179290654816532724e+00 1.234874773665673109e+00 1.245181824539401294e+00 1.313780263456416186e+00 1.314084465866806273e+00 1.383435894851961168e+00 1.397453630576683148e+00 1.452752127537721982e+00 1.483343035994026060e+00 1.520551868411542218e+00 1.570339572050074350e+00 1.585842760771663418e+00 1.647786334598358327e+00 1.657228124784404288e+00 1.705672493753617402e+00 1.742961113121173744e+00 1.758899232582122663e+00 1.806956883528365143e+00 1.826630741691448900e+00 1.849416063024730938e+00 1.885918543098267453e+00 1.907445720805015510e+00 1.916170402242639570e+00 1.939936943733064023e+00 1.957038990645622034e+00 1.967350268596135932e+00 1.984712597225962050e+00 2.057821176985749290e+00 2.126233329860740096e+00 2.189474482681312839e+00 2.247127203684295083e+00 2.298826391893094456e+00 2.344255689021943923e+00 2.383144818574377766e+00 2.415267626940072354e+00 2.440440656498868766e+00 2.458522123879972376e+00 2.469411210372348009e+00
-2.481545852467626379e+00 -2.470638225241869268e+00 -2.452525478456796026e+00 -2.427307848407142643e+00 -2.395126271872280110e+00 -2.356163062281248166e+00 -2.310642885138626923e+00 -2.258834122898656815e+00 -2.201050752345218520e+00 -2.137654899493317107e+00 -2.069060290851334916e+00 -1.995736888525934560e+00 -1.952021769181540023e+00 -1.941720732877986633e+00 -1.924636256821861124e+00 -1.918217082500776050e+00 -1.900895401971540721e+00 -1.870678518422387526e+00 -1.837103916455153030e+00 -1.834221942303358333e+00 -1.791821814900409482e+00 -1.753081937119148392e+00 -1.743839323201721747e+00 -1.690707766546551527e+00 -1.666931359452177297e+00 -1.632941979426094425e+00 -1.579546276023880980e+00 -1.571150779258657204e+00 -1.506053236075694413e+00 -1.491957487993044174e+00 -1.438499616365939815e+00 -1.405359953160320030e+00 -1.369497696895559002e+00 -1.321143384104610075e+00 -1.300244494026713271e+00 -1.240921456470162942e+00 -1.232161789950746211e+00 -1.166930324390922813e+00 -1.166549475571641015e+00 -1.106511136422370534e+00 -1.100111711046381391e+00 -1.053132893972826611e+00 -1.043849786370944388e+00 -1.009213644941858057e+00 -1.000000000000002220e+00 -9.771833086460893769e-01 -9.705250219522547628e-01 -9.591956930108289647e-01 -9.567766608274265172e-01 9.567766608274271833e-01 9.591956930108292978e-01 9.705250219522569832e-01 9.771833086460888218e-01 9.999999999999967804e-01 1.009213644941858723e+00 1.043849786370943500e+00 1.053132893972826389e+00 1.100111711046380947e+00 1.106511136422369646e+00 1.166549475571642125e+00 1.166930324390923701e+00 1.232161789950746211e+00 1.240921456470162720e+00 1.300244494026713271e+00 1.321143384104609408e+00 1.369497696895559224e+00 1.405359953160318032e+00 1.438499616365940703e+00 1.491957487993043507e+00 1.506053236075694413e+00 1.571150779258658314e+00 1.579546276023882090e+00 1.632941979426094647e+00 1.666931359452178407e+00 1.690707766546552859e+00 1.743839323201721303e+00 1.753081937119148614e+00 1.791821814900410370e+00 1.834221942303360331e+00 1.837103916455153918e+00 1.870678518422387304e+00 1.900895401971541165e+00 1.918217082500776938e+00 1.924636256821861791e+00 1.941720732877987077e+00 1.952021769181541799e+00 1.995736888525933894e+00 2.069060290851335360e+00 2.137654899493315774e+00 2.201050752345220296e+00 2.258834122898657704e+00 2.310642885138626923e+00 2.356163062281248166e+00 2.395126271872280110e+00 2.427307848407143531e+00 2.452525478456796471e+00 2.470638225241870600e+00 2.481545852467626379e+00
-2.493563370425548875e+00 -2.482637213641745610e+00 -2.464493211008815798e+00 -2.439231024135341208e+00 -2.406990754725669035e+00 -2.367953588075911053e+00 -2.322342723248690621e+00 -2.270424677374117906e+00 -2.212511083441620841e+00 -2.148961141749634152e+00 -2.080184937645238374e+00 -2.006647905342689775e+00 -1.936646721250391501e+00 -1.928876802097526877e+00 -1.926355395547681315e+00 -1.909287604433775654e+00 -1.885571194909146708e+00 -1.855387691067542866e+00 -1.847467659431974996e+00 -1.818975072507610813e+00 -1.776631710504068318e+00 -1.763096293245342228e+00 -1.728721771797480322e+00 -1.676532063406405815e+00 -1.675682509280406407e+00 -1.618033988749894458e+00 -1.588655626510038887e+00 -1.556391944060612653e+00 -1.500481312209104523e+00 -1.491484583259594210e+00 -1.424174218349975485e+00 -1.413184247174495090e+00 -1.355484411201413497e+00 -1.328131026104054868e+00 -1.286632613936373071e+00 -1.246909878766218727e+00 -1.219066476493375184e+00 -1.171350959689164695e+00 -1.154498211536946428e+00 -1.103518950570435253e+00 -1.094924596817738793e+00 -1.045650012122511407e+00 -1.042610077570810034e+00 -1.000000000000000888e+00 -9.999999999999998890e-01 -9.695303162148977139e-01 -9.685851779220510105e-01 -9.533262745158502804e-01 -9.528448358559764575e-01 9.528448358559746811e-01 9.533262745158495033e-01 9.685851779220487900e-01 9.695303162148979359e-01 9.999999999999987788e-01 1.000000000000000222e+00 1.042610077570810700e+00 1.045650012122510741e+00 1.094924596817739015e+00 1.103518950570434587e+00 1.154498211536945762e+00 1.171350959689162696e+00 1.219066476493375628e+00 1.246909878766218949e+00 1.286632613936373737e+00 1.328131026104054646e+00 1.355484411201413053e+00 1.413184247174495312e+00 1.424174218349976373e+00 1.491484583259593988e+00 1.500481312209103635e+00 1.556391944060613319e+00 1.588655626510039554e+00 1.618033988749894680e+00 1.675682509280404187e+00 1.676532063406403816e+00 1.728721771797480322e+00 1.763096293245343782e+00 1.776631710504067874e+00 1.818975072507611701e+00 1.847467659431977438e+00 1.855387691067547529e+00 1.885571194909147152e+00 1.909287604433775876e+00 1.926355395547682647e+00 1.928876802097527987e+00 1.936646721250391279e+00 2.006647905342689331e+00 2.080184937645237930e+00 2.148961141749635040e+00 2.212511083441619508e+00 2.270424677374116573e+00 2.322342723248691065e+00 2.367953588075909721e+00 2.406990754725668147e+00 2.439231024135341208e+00 2.464493211008814022e+00 2.482637213641746499e+00 2.493563370425548431e+00
-2.505462505664349138e+00 -2.494517839720156172e+00 -2.476342620179300624e+00 -2.451035941707031984e+00 -2.418737082451356546e+00 -2.379626115608059589e+00 -2.333924795382217532e+00 -2.281897802127954122e+00 -2.223854462435660206e+00 -2.160151099607463099e+00 -2.091194221090213468e+00 -2.017444815112869883e+00 -1.939424111867004141e+00 -1.921227846448211318e+00 -1.910945679979524803e+00 -1.893893653571002700e+00 -1.870200399057750928e+00 -1.857721266244316549e+00 -1.840048614432370222e+00 -1.803677925684555650e+00 -1.773003535461847191e+00 -1.761388942992103468e+00 -1.713548832265830990e+00 -1.686029639417349291e+00 -1.660598836614459506e+00 -1.603064316976850145e+00 -1.597667060226256153e+00 -1.541568028995729200e+00 -1.508913959073412636e+00 -1.476847485724730236e+00 -1.420925952990181207e+00 -1.409777300211501272e+00 -1.341397196433895100e+00 -1.335046800392871269e+00 -1.272945594179107465e+00 -1.252839408959499190e+00 -1.205896715621164184e+00 -1.176108547192915132e+00 -1.141995089635680305e+00 -1.106898435930343760e+00 -1.083274067407985486e+00 -1.047438002587295802e+00 -1.032034363009924460e+00 -9.999999999999998890e-01 -9.907482340438283908e-01 -9.666513463902167702e-01 -9.618558598784731073e-01 -9.489168604363804604e-01 -9.474506539481434286e-01 9.474506539481428735e-01 9.489168604363802384e-01 9.618558598784722191e-01 9.666513463902175474e-01 9.907482340438282797e-01 9.999999999999994449e-01 1.032034363009923572e+00 1.047438002587296468e+00 1.083274067407984154e+00 1.106898435930343538e+00 1.141995089635679417e+00 1.176108547192914910e+00 1.205896715621165738e+00 1.252839408959501188e+00 1.272945594179107465e+00 1.335046800392871047e+00 1.341397196433894878e+00 1.409777300211501938e+00 1.420925952990182317e+00 1.476847485724730236e+00 1.508913959073413524e+00 1.541568028995729867e+00 1.597667060226255265e+00 1.603064316976849923e+00 1.660598836614459728e+00 1.686029639417348847e+00 1.713548832265830546e+00 1.761388942992103912e+00 1.773003535461846081e+00 1.803677925684554317e+00 1.840048614432370666e+00 1.857721266244317659e+00 1.870200399057752039e+00 1.893893653571003366e+00 1.910945679979523693e+00 1.921227846448210874e+00 1.939424111867002587e+00 2.017444815112868994e+00 2.091194221090217908e+00 2.160151099607464875e+00 2.223854462435657986e+00 2.281897802127955455e+00 2.333924795382214423e+00 2.379626115608061365e+00 2.418737082451357434e+00 2.451035941707033761e+00 2.476342620179300180e+00 2.494517839720156616e+00 2.505462505664349138e+00
-2.517242021732708501e+00 -2.506278876049000459e+00 -2.488072493589708056e+00 -2.462721409828771524e+00 -2.430364090874473249e+00 -2.391179513824479130e+00 -2.345388009527090478e+00 -2.293252449936214798e+00 -2.235079892327888285e+00 -2.171223831211458233e+00 -2.102087258581040619e+00 -2.028126797359030675e+00 -1.949858254548325398e+00 -1.905767931643550073e+00 -1.895494352401262184e+00 -1.878457135575709369e+00 -1.867864041421714028e+00 -1.854785695908407916e+00 -1.824663904199259612e+00 -1.788333034518955644e+00 -1.782803025266596952e+00 -1.746095943458237265e+00 -1.698322814066140607e+00 -1.695423496782263229e+00 -1.645458915066507766e+00 -1.606580019975655915e+00 -1.588034965697931344e+00 -1.526680849311389032e+00 -1.517254885421591482e+00 -1.462143553811133367e+00 -1.428584518545445325e+00 -1.395310255481734263e+00 -1.341890124872444856e+00 -1.327237229895560366e+00 -1.259184416835151588e+00 -1.258709426583163538e+00 -1.192653344563419759e+00 -1.180821601854355807e+00 -1.129421736774635976e+00 -1.110249590517150331e+00 -1.071560382652118948e+00 -1.049213380279229391e+00 -1.021406757216061445e+00 -1.000000000000000222e+00 -9.814595841245949970e-01 -9.647240420893020696e-01 -9.541613381683603512e-01 -9.449937577793726673e-01 -9.415701785003122160e-01 9.415701785003117719e-01 9.449937577793714460e-01 9.541613381683607953e-01 9.647240420893011814e-01 9.814595841245944419e-01 1.000000000000002220e+00 1.021406757216062111e+00 1.049213380279231833e+00 1.071560382652118726e+00 1.110249590517149443e+00 1.129421736774636420e+00 1.180821601854358915e+00 1.192653344563421536e+00 1.258709426583160429e+00 1.259184416835151810e+00 1.327237229895560144e+00 1.341890124872445078e+00 1.395310255481734485e+00 1.428584518545443993e+00 1.462143553811133367e+00 1.517254885421590371e+00 1.526680849311388366e+00 1.588034965697930900e+00 1.606580019975655915e+00 1.645458915066508654e+00 1.695423496782264117e+00 1.698322814066141939e+00 1.746095943458237709e+00 1.782803025266596286e+00 1.788333034518954534e+00 1.824663904199259390e+00 1.854785695908409249e+00 1.867864041421714694e+00 1.878457135575709591e+00 1.895494352401262850e+00 1.905767931643550961e+00 1.949858254548325398e+00 2.028126797359030675e+00 2.102087258581040619e+00 2.171223831211458233e+00 2.235079892327886952e+00 2.293252449936215243e+00 2.345388009527090034e+00 2.391179513824478686e+00 2.430364090874472804e+00 2.462721409828773300e+00 2.488072493589708056e+00 2.506278876049000903e+00 2.517242021732709389e+00
-2.528900703923304238e+00 -2.517919116749031794e+00 -2.499681640082836775e+00 -2.474286257965391478e+00 -2.441870635975744275e+00 -2.402612671080945450e+00 -2.356731292185867854e+00 -2.304487591045542683e+00 -2.246186392397410359e+00 -2.182178409652997697e+00 -2.112863181006174873e+00 -2.038693043557483264e+00 -1.960178483264245486e+00 -1.890269831255350086e+00 -1.880004246278263347e+00 -1.877895298364322008e+00 -1.862980848475309870e+00 -1.839329832797554909e+00 -1.809236240699152232e+00 -1.792494131697350390e+00 -1.772942994697494168e+00 -1.730755203784374752e+00 -1.704713051355452702e+00 -1.683046084524454589e+00 -1.630264965233868990e+00 -1.615393954679400945e+00 -1.572947985771970369e+00 -1.525503554497414704e+00 -1.511732263561033740e+00 -1.447374434024442769e+00 -1.436159399288002847e+00 -1.380774505714321920e+00 -1.348660426681743463e+00 -1.313005708303766061e+00 -1.264519322103299537e+00 -1.245350075412843038e+00 -1.185489498825214483e+00 -1.179337206348587852e+00 -1.116778935720609489e+00 -1.113571846968440804e+00 -1.059784386665982181e+00 -1.050975772174036704e+00 -1.010728287004512227e+00 -9.999999999999967804e-01 -9.721353177427632941e-01 -9.628037811752054864e-01 -9.464481833951393641e-01 -9.410765628389491377e-01 -9.356862212420002933e-01 9.356862212420001823e-01 9.410765628389504700e-01 9.464481833951401413e-01 9.628037811752068187e-01 9.721353177427638492e-01 9.999999999999984457e-01 1.010728287004510451e+00 1.050975772174037814e+00 1.059784386665981071e+00 1.113571846968440138e+00 1.116778935720610377e+00 1.179337206348586298e+00 1.185489498825216037e+00 1.245350075412842150e+00 1.264519322103298649e+00 1.313005708303765395e+00 1.348660426681746349e+00 1.380774505714321476e+00 1.436159399288003069e+00 1.447374434024442769e+00 1.511732263561032852e+00 1.525503554497415148e+00 1.572947985771970592e+00 1.615393954679401833e+00 1.630264965233870322e+00 1.683046084524453478e+00 1.704713051355452036e+00 1.730755203784373863e+00 1.772942994697494390e+00 1.792494131697350612e+00 1.809236240699152010e+00 1.839329832797553355e+00 1.862980848475309648e+00 1.877895298364322230e+00 1.880004246278265345e+00 1.890269831255349420e+00 1.960178483264246596e+00 2.038693043557483708e+00 2.112863181006174873e+00 2.182178409652998141e+00 2.246186392397411691e+00 2.304487591045543571e+00 2.356731292185867410e+00 2.402612671080948115e+00 2.441870635975744275e+00 2.474286257965389701e+00 2.499681640082837220e+00 2.517919116749030017e+00 2.528900703923303350e+00
-2.540437358902793541e+00 -2.529437377123696429e+00 -2.511168889363267986e+00 -2.485729335989999012e+00 -2.453255593554390490e+00 -2.413924494821700684e+00 -2.367953588075909277e+00 -2.315602212898615786e+00 -2.257172997957530125e+00 -2.193013922761142265e+00 -2.123521132578924497e+00 -2.049142757013603600e+00 -1.970384061442776780e+00 -1.887814359309576862e+00 -1.874736469680182704e+00 -1.864478264749718672e+00 -1.847467659431974996e+00 -1.823835625371478475e+00 -1.802076231336891654e+00 -1.793768371388537730e+00 -1.757510467390008602e+00 -1.715369279109656642e+00 -1.713897725578246600e+00 -1.667721071263124522e+00 -1.624108319409017565e+00 -1.615019264142598665e+00 -1.557805479537022419e+00 -1.533659435957600348e+00 -1.496724175602711426e+00 -1.443650058121550339e+00 -1.432541810732219201e+00 -1.366171501787025511e+00 -1.355357142068123633e+00 -1.298703848628189883e+00 -1.270268496732614327e+00 -1.231443575220088960e+00 -1.190111624460850059e+00 -1.165949149833484411e+00 -1.116864647086777129e+00 -1.104067473893887819e+00 -1.052724809733916578e+00 -1.047946933534067426e+00 -1.000000000000001998e+00 -9.999999999999987788e-01 -9.627767342147092178e-01 -9.608910810871221786e-01 -9.387178628497552246e-01 -9.371663222572625962e-01 -9.298001816358987259e-01 9.298001816358987259e-01 9.371663222572625962e-01 9.387178628497557797e-01 9.608910810871216235e-01 9.627767342147098839e-01 9.999999999999990008e-01 1.000000000000003109e+00 1.047946933534065872e+00 1.052724809733917022e+00 1.104067473893888929e+00 1.116864647086776907e+00 1.165949149833483967e+00 1.190111624460852724e+00 1.231443575220089848e+00 1.270268496732612329e+00 1.298703848628190549e+00 1.355357142068123855e+00 1.366171501787025733e+00 1.432541810732218757e+00 1.443650058121551227e+00 1.496724175602710982e+00 1.533659435957601236e+00 1.557805479537021531e+00 1.615019264142598221e+00 1.624108319409017565e+00 1.667721071263122301e+00 1.713897725578247488e+00 1.715369279109658418e+00 1.757510467390008824e+00 1.793768371388538396e+00 1.802076231336891654e+00 1.823835625371476921e+00 1.847467659431974552e+00 1.864478264749717784e+00 1.874736469680182482e+00 1.887814359309577306e+00 1.970384061442775225e+00 2.049142757013603156e+00 2.123521132578924941e+00 2.193013922761142265e+00 2.257172997957532790e+00 2.315602212898616230e+00 2.367953588075910165e+00 2.413924494821702016e+00 2.453255593554391378e+00 2.485729335989999012e+00 2.511168889363268431e+00 2.529437377123696429e+00 2.540437358902793541e+00
-2.551850814357509822e+00 -2.540832493308605056e+00 -2.522533091653264670e+00 -2.497049513849226354e+00 -2.464517858905865832e+00 -2.425113911273262701e+00 -2.379053859843300422e+00 -2.326595319872487799e+00 -2.268038760123243680e+00 -2.203729472904117248e+00 -2.134060270677524684e+00 -2.059475152744262516e+00 -1.980474262743873393e+00 -1.897620555301840151e+00 -1.859170843822811836e+00 -1.848919383169991271e+00 -1.831920507300252243e+00 -1.811548708319365319e+00 -1.808305960162934545e+00 -1.778263113443519172e+00 -1.742038181853242884e+00 -1.722976948508843087e+00 -1.699940790427550530e+00 -1.652350264763322807e+00 -1.632722575418418698e+00 -1.599724147732637825e+00 -1.542609603157428122e+00 -1.541722005877522284e+00 -1.481658536727902931e+00 -1.451055965355616983e+00 -1.417647407977826735e+00 -1.361979716264635876e+00 -1.351502725299455809e+00 -1.284332888994529798e+00 -1.275956362251940979e+00 -1.217465933768435926e+00 -1.194687376149296654e+00 -1.152490029738593158e+00 -1.120127441759174225e+00 -1.091288143343937200e+00 -1.054460128930867269e+00 -1.036048887648757022e+00 -9.999999999999962252e-01 -9.892229656251585457e-01 -9.589864604034754603e-01 -9.533851661232787267e-01 -9.332640942967459496e-01 -9.309718800551061157e-01 -9.239134860561921680e-01 9.239134860561921680e-01 9.309718800551061157e-01 9.332640942967446174e-01 9.533851661232779495e-01 9.589864604034737949e-01 9.892229656251577685e-01 1.000000000000002442e+00 1.036048887648756134e+00 1.054460128930869489e+00 1.091288143343937644e+00 1.120127441759173337e+00 1.152490029738593824e+00 1.194687376149296432e+00 1.217465933768436814e+00 1.275956362251939868e+00 1.284332888994530908e+00 1.351502725299455587e+00 1.361979716264636986e+00 1.417647407977826290e+00 1.451055965355614319e+00 1.481658536727902264e+00 1.541722005877521173e+00 1.542609603157427456e+00 1.599724147732639379e+00 1.632722575418418476e+00 1.652350264763325249e+00 1.699940790427550530e+00 1.722976948508842865e+00 1.742038181853243328e+00 1.778263113443519172e+00 1.808305960162932102e+00 1.811548708319364209e+00 1.831920507300252687e+00 1.848919383169991271e+00 1.859170843822812502e+00 1.897620555301840151e+00 1.980474262743873837e+00 2.059475152744264737e+00 2.134060270677525128e+00 2.203729472904120357e+00 2.268038760123243236e+00 2.326595319872487799e+00 2.379053859843300867e+00 2.425113911273263145e+00 2.464517858905864944e+00 2.497049513849227687e+00 2.522533091653267778e+00 2.540832493308605056e+00 2.551850814357508934e+00
-2.563139918654194105e+00 -2.552103321935939029e+00 -2.533773117363480765e+00 -2.508245681242997627e+00 -2.475656346513834372e+00 -2.436179865152031443e+00 -2.390031087789872277e+00 -2.337465933029256870e+00 -2.278782745590024472e+00 -2.214324176800837041e+00 -2.144479765693706241e+00 -2.069689457366974850e+00 -1.990448370990883786e+00 -1.907313226164843334e+00 -1.843576025733487445e+00 -1.833330651758722230e+00 -1.820910954337651155e+00 -1.816342405296742957e+00 -1.792743797284294782e+00 -1.762723356475871306e+00 -1.731950155852029161e+00 -1.726528938162772420e+00 -1.684472427317442289e+00 -1.641236190175629162e+00 -1.636936221067773367e+00 -1.584382013487114715e+00 -1.549690746757810267e+00 -1.527362569115497282e+00 -1.466537347929868229e+00 -1.458376598658776890e+00 -1.402692991420876334e+00 -1.368527603373546286e+00 -1.336769690074727457e+00 -1.281582340839309886e+00 -1.269894089660140724e+00 -1.203418181212729587e+00 -1.199216162145869236e+00 -1.138960706690024027e+00 -1.123359690877653083e+00 -1.078441740726776343e+00 -1.056181370268742370e+00 -1.024091124079522963e+00 -9.999999999999994449e-01 -9.783982761630398706e-01 -9.570904386939247388e-01 -9.439619808577373039e-01 -9.293709487587493712e-01 -9.232117760694877884e-01 -9.180275883082851252e-01 9.180275883082842370e-01 9.232117760694871222e-01 9.293709487587484830e-01 9.439619808577376370e-01 9.570904386939237396e-01 9.783982761630395375e-01 1.000000000000001554e+00 1.024091124079522075e+00 1.056181370268741482e+00 1.078441740726776787e+00 1.123359690877652195e+00 1.138960706690024693e+00 1.199216162145865905e+00 1.203418181212728033e+00 1.269894089660141834e+00 1.281582340839310774e+00 1.336769690074727235e+00 1.368527603373547841e+00 1.402692991420877888e+00 1.458376598658777112e+00 1.466537347929867563e+00 1.527362569115497726e+00 1.549690746757811377e+00 1.584382013487114493e+00 1.636936221067773145e+00 1.641236190175628940e+00 1.684472427317442955e+00 1.726528938162770421e+00 1.731950155852027384e+00 1.762723356475870640e+00 1.792743797284294116e+00 1.816342405296745843e+00 1.820910954337651377e+00 1.833330651758722674e+00 1.843576025733486778e+00 1.907313226164844666e+00 1.990448370990883786e+00 2.069689457366977070e+00 2.144479765693705797e+00 2.214324176800835264e+00 2.278782745590024028e+00 2.337465933029257315e+00 2.390031087789873165e+00 2.436179865152033219e+00 2.475656346513835704e+00 2.508245681242997183e+00 2.533773117363480765e+00 2.552103321935940805e+00 2.563139918654194549e+00
-2.574303540515106015e+00 -2.563248739813162924e+00 -2.544887856777752422e+00 -2.519316747318199656e+00 -2.486669989755682764e+00 -2.447121319384979454e+00 -2.400884269612719280e+00 -2.348213089878447679e+00 -2.289404036423348998e+00 -2.224797165341877214e+00 -2.154778800889300960e+00 -2.079784908995373716e+00 -2.000305680106488904e+00 -1.916891720476750605e+00 -1.830162368651705895e+00 -1.827955165355346745e+00 -1.817715198363252238e+00 -1.800736443785745822e+00 -1.777152173241643984e+00 -1.747152065376181396e+00 -1.740816789988741675e+00 -1.710985610078927133e+00 -1.668966950817468486e+00 -1.649648637394186101e+00 -1.621481564631402472e+00 -1.568995323214434690e+00 -1.557565147531742022e+00 -1.512066648857296691e+00 -1.465611443014992465e+00 -1.451362662321504127e+00 -1.387680370414005715e+00 -1.375000266255699932e+00 -1.321973943773652183e+00 -1.287145864906212855e+00 -1.255388734067971690e+00 -1.203697401413164503e+00 -1.189301360829704945e+00 -1.126560863260931633e+00 -1.125362047268790633e+00 -1.065529067284192388e+00 -1.057888178804069490e+00 -1.012074528974851395e+00 -9.999999999999995559e-01 -9.675270478998838630e-01 -9.552035363673547774e-01 -9.345085822489618277e-01 -9.254879668878819299e-01 -9.154391308434360885e-01 -9.121439701484582718e-01 9.121439701484576057e-01 9.154391308434353114e-01 9.254879668878804866e-01 9.345085822489619387e-01 9.552035363673537782e-01 9.675270478998848622e-01 1.000000000000003997e+00 1.012074528974851395e+00 1.057888178804070822e+00 1.065529067284191944e+00 1.125362047268789301e+00 1.126560863260931855e+00 1.189301360829704945e+00 1.203697401413164503e+00 1.255388734067971468e+00 1.287145864906211523e+00 1.321973943773652183e+00 1.375000266255701042e+00 1.387680370414005937e+00 1.451362662321502794e+00 1.465611443014990689e+00 1.512066648857296469e+00 1.557565147531741134e+00 1.568995323214434023e+00 1.621481564631404249e+00 1.649648637394185657e+00 1.668966950817470041e+00 1.710985610078927577e+00 1.740816789988742341e+00 1.747152065376180508e+00 1.777152173241644206e+00 1.800736443785746932e+00 1.817715198363253792e+00 1.827955165355344302e+00 1.830162368651707006e+00 1.916891720476749716e+00 2.000305680106489348e+00 2.079784908995375936e+00 2.154778800889301849e+00 2.224797165341877214e+00 2.289404036423348998e+00 2.348213089878445459e+00 2.400884269612718391e+00 2.447121319384980787e+00 2.486669989755684096e+00 2.519316747318199212e+00 2.544887856777754642e+00 2.563248739813162924e+00 2.574303540515107347e+00
-2.585340568706904651e+00 -2.574267643615393286e+00 -2.555876219751489486e+00 -2.530261640375666587e+00 -2.497557740621001443e+00 -2.457937254842824437e+00 -2.411612420155644365e+00 -2.358835844150511729e+00 -2.299901729858379706e+00 -2.235147583419531347e+00 -2.164956572260465784e+00 -2.089760757140691982e+00 -2.010045494052889570e+00 -1.926355395547682425e+00 -1.839302358097778978e+00 -1.812311493385220684e+00 -1.802076231336890988e+00 -1.785105793184775580e+00 -1.761534203874252746e+00 -1.749576300005466045e+00 -1.731552283289161220e+00 -1.695411148052700323e+00 -1.657959397064235674e+00 -1.653427196445552694e+00 -1.605988991327998772e+00 -1.565344703573382734e+00 -1.553566605992392713e+00 -1.496724175602711426e+00 -1.472759990682916298e+00 -1.436136587713410684e+00 -1.381397176425461559e+00 -1.372611400226596112e+00 -1.307117069630880923e+00 -1.292646376940758790e+00 -1.240818129985790552e+00 -1.208130523466262263e+00 -1.175116529539159238e+00 -1.129730436577245589e+00 -1.111694924068150403e+00 -1.059580204165696315e+00 -1.052550928825019438e+00 -1.000000000000003553e+00 -1.000000000000000222e+00 -9.566104223548949070e-01 -9.533262745158467277e-01 -9.250264123061412436e-01 -9.216162412612205479e-01 -9.076555646314694581e-01 -9.062641418020065398e-01 9.062641418020063178e-01 9.076555646314695691e-01 9.216162412612202148e-01 9.250264123061414656e-01 9.533262745158489482e-01 9.566104223548950181e-01 9.999999999999997780e-01 1.000000000000000222e+00 1.052550928825018550e+00 1.059580204165697204e+00 1.111694924068151291e+00 1.129730436577243813e+00 1.175116529539159460e+00 1.208130523466262263e+00 1.240818129985789442e+00 1.292646376940759900e+00 1.307117069630881590e+00 1.372611400226596556e+00 1.381397176425461559e+00 1.436136587713410462e+00 1.472759990682914744e+00 1.496724175602709872e+00 1.553566605992392935e+00 1.565344703573381624e+00 1.605988991328000104e+00 1.653427196445554026e+00 1.657959397064236118e+00 1.695411148052700323e+00 1.731552283289162553e+00 1.749576300005466489e+00 1.761534203874253635e+00 1.785105793184775136e+00 1.802076231336891876e+00 1.812311493385222461e+00 1.839302358097780088e+00 1.926355395547682647e+00 2.010045494052889570e+00 2.089760757140691094e+00 2.164956572260463119e+00 2.235147583419529127e+00 2.299901729858379706e+00 2.358835844150514838e+00 2.411612420155643477e+00 2.457937254842823993e+00 2.497557740621000999e+00 2.530261640375665699e+00 2.555876219751489931e+00 2.574267643615394174e+00 2.585340568706906428e+00
-2.596249911742694039e+00 -2.585158949590879107e+00 -2.566737135422912264e+00 -2.541079307589812597e+00 -2.508318569442424373e+00 -2.468626670085158015e+00 -2.422214571171942943e+00 -2.369333265581004877e+00 -2.310274938109369902e+00 -2.245374589766362394e+00 -2.175012288409085670e+00 -2.099616262618899665e+00 -2.019667126775976040e+00 -1.935703617399544996e+00 -1.848330337098459619e+00 -1.796648324251009177e+00 -1.786417042536456279e+00 -1.769453706993768138e+00 -1.758228141723455096e+00 -1.745893087423836088e+00 -1.715927134726326075e+00 -1.679808582377740223e+00 -1.666167955483296881e+00 -1.637856077375871688e+00 -1.590461271621296024e+00 -1.573028916706406655e+00 -1.538098461283948559e+00 -1.481337547330562554e+00 -1.479821741157996362e+00 -1.420861289363732904e+00 -1.387717813950963164e+00 -1.357487984426934302e+00 -1.298083329357457627e+00 -1.292200688323306368e+00 -1.226183610738381224e+00 -1.212514968223036060e+00 -1.160864758471761959e+00 -1.132867897268383439e+00 -1.097960215759839153e+00 -1.061257100573294254e+00 -1.039508135708722358e+00 -9.999999999999983347e-01 -9.878684468140022101e-01 -9.514591747546781164e-01 -9.456495676044404108e-01 -9.177568756616240053e-01 -9.155169530616931173e-01 -9.003896424782324992e-01 -8.998627394601919072e-01 8.998627394601935725e-01 9.003896424782341645e-01 9.155169530616938944e-01 9.177568756616247825e-01 9.456495676044419652e-01 9.514591747546773393e-01 9.878684468140022101e-01 9.999999999999980016e-01 1.039508135708722358e+00 1.061257100573294254e+00 1.097960215759838043e+00 1.132867897268383217e+00 1.160864758471762848e+00 1.212514968223037171e+00 1.226183610738382113e+00 1.292200688323306368e+00 1.298083329357457183e+00 1.357487984426934080e+00 1.387717813950964274e+00 1.420861289363732460e+00 1.479821741157993253e+00 1.481337547330560112e+00 1.538098461283951002e+00 1.573028916706405544e+00 1.590461271621295580e+00 1.637856077375873465e+00 1.666167955483297103e+00 1.679808582377741999e+00 1.715927134726326742e+00 1.745893087423838752e+00 1.758228141723457094e+00 1.769453706993771691e+00 1.786417042536457611e+00 1.796648324251010287e+00 1.848330337098458953e+00 1.935703617399545218e+00 2.019667126775974708e+00 2.099616262618898332e+00 2.175012288409084338e+00 2.245374589766365059e+00 2.310274938109367238e+00 2.369333265581005321e+00 2.422214571171942499e+00 2.468626670085155350e+00 2.508318569442423929e+00 2.541079307589813041e+00 2.566737135422912264e+00 2.585158949590879107e+00 2.596249911742694039e+00
-2.607030497596691809e+00 -2.595921593278983863e+00 -2.577469551936725001e+00 -2.551768714740447752e+00 -2.518951464638303772e+00 -2.479188581116968493e+00 -2.432689771098036413e+00 -2.379704439704827035e+00 -2.320522788188257746e+00 -2.255477356801916855e+00 -2.184945170421062510e+00 -2.109350697463231228e+00 -2.029169902153260985e+00 -1.944935760748021769e+00 -1.857245727673451086e+00 -1.780969059208679761e+00 -1.770741010442357100e+00 -1.766771777727749626e+00 -1.753783524951722850e+00 -1.730232107737958103e+00 -1.700279828821225747e+00 -1.674273805286701222e+00 -1.664181026494677029e+00 -1.622256587778191372e+00 -1.580617295213528672e+00 -1.574901253909313015e+00 -1.522593562234940689e+00 -1.486796201137208229e+00 -1.465909229950346893e+00 -1.405538992912174878e+00 -1.393961667359360002e+00 -1.342312077435285911e+00 -1.303456184353294134e+00 -1.277226459981968265e+00 -1.216850185859378763e+00 -1.211486536541210635e+00 -1.146547133588027956e+00 -1.135972740474904930e+00 -1.084158807170073624e+00 -1.062918526854770951e+00 -1.026401502831521206e+00 -1.000000000000001554e+00 -9.756807915897030004e-01 -9.496027590582120093e-01 -9.346456797087970836e-01 -9.139109849342070824e-01 -9.059817285314996083e-01 -8.945220408804868129e-01 -8.920623606540610817e-01 8.920623606540608597e-01 8.945220408804863688e-01 9.059817285314996083e-01 9.139109849342056391e-01 9.346456797087967505e-01 9.496027590582124533e-01 9.756807915897025563e-01 9.999999999999964473e-01 1.026401502831520540e+00 1.062918526854774282e+00 1.084158807170074290e+00 1.135972740474905596e+00 1.146547133588028844e+00 1.211486536541209746e+00 1.216850185859376765e+00 1.277226459981967821e+00 1.303456184353294800e+00 1.342312077435285023e+00 1.393961667359357559e+00 1.405538992912174212e+00 1.465909229950347781e+00 1.486796201137209117e+00 1.522593562234941134e+00 1.574901253909311682e+00 1.580617295213526674e+00 1.622256587778190928e+00 1.664181026494677029e+00 1.674273805286700112e+00 1.700279828821224859e+00 1.730232107737959657e+00 1.753783524951723516e+00 1.766771777727749626e+00 1.770741010442365537e+00 1.780969059208680427e+00 1.857245727673452196e+00 1.944935760748021103e+00 2.029169902153261429e+00 2.109350697463231672e+00 2.184945170421063843e+00 2.255477356801919075e+00 2.320522788188257746e+00 2.379704439704825258e+00 2.432689771098036413e+00 2.479188581116969825e+00 2.518951464638303328e+00 2.551768714740446864e+00 2.577469551936727665e+00 2.595921593278985195e+00 2.607030497596692253e+00
-2.617681273430949584e+00 -2.606554529240148632e+00 -2.588072436179584823e+00 -2.562328845956171275e+00 -2.529455432466657161e+00 -2.489622021156017162e+00 -2.443037084837405004e+00 -2.389948467660106157e+00 -2.330644421732073646e+00 -2.265455070487155886e+00 -2.194754451751038893e+00 -2.118963344841758190e+00 -2.038553153945384722e+00 -1.954051208986577359e+00 -1.866047959451040406e+00 -1.775206677395985366e+00 -1.765277189561696325e+00 -1.755051603404352845e+00 -1.738098676324358216e+00 -1.714554637611870103e+00 -1.684613662732407757e+00 -1.682276445477693949e+00 -1.648531680454054849e+00 -1.606631806327733170e+00 -1.588109353846513860e+00 -1.559311868051125982e+00 -1.507054659164508204e+00 -1.493682884486252416e+00 -1.450441760672875224e+00 -1.400128233546850787e+00 -1.390171987511580998e+00 -1.327085687261482683e+00 -1.308764413769876178e+00 -1.262196086359831604e+00 -1.221135636669202329e+00 -1.196728295944905707e+00 -1.139044469962621209e+00 -1.132164756353429169e+00 -1.070291589366380469e+00 -1.064564146462650518e+00 -1.013231849615353175e+00 -1.000000000000005329e+00 -9.634379695810467714e-01 -9.477575495918463266e-01 -9.235999842503173074e-01 -9.100796948251574925e-01 -8.964223067980779946e-01 -8.886629357093145387e-01 -8.842561784201115049e-01 8.842561784201108388e-01 8.886629357093130954e-01 8.964223067980769954e-01 9.100796948251562712e-01 9.235999842503165302e-01 9.477575495918443282e-01 9.634379695810472155e-01 1.000000000000007550e+00 1.013231849615352953e+00 1.064564146462651406e+00 1.070291589366380913e+00 1.132164756353429835e+00 1.139044469962620321e+00 1.196728295944906817e+00 1.221135636669203217e+00 1.262196086359832714e+00 1.308764413769874180e+00 1.327085687261483793e+00 1.390171987511581664e+00 1.400128233546851231e+00 1.450441760672876113e+00 1.493682884486252860e+00 1.507054659164510646e+00 1.559311868051126648e+00 1.588109353846514527e+00 1.606631806327734280e+00 1.648531680454055071e+00 1.682276445477692173e+00 1.684613662732404427e+00 1.714554637611871213e+00 1.738098676324359548e+00 1.755051603404353289e+00 1.765277189561694549e+00 1.775206677395987143e+00 1.866047959451039073e+00 1.954051208986575583e+00 2.038553153945383833e+00 2.118963344841759078e+00 2.194754451751038893e+00 2.265455070487154554e+00 2.330644421732076754e+00 2.389948467660107490e+00 2.443037084837405004e+00 2.489622021156018494e+00 2.529455432466657605e+00 2.562328845956170387e+00 2.588072436179583491e+00 2.606554529240148632e+00 2.617681273430948696e+00
-2.628201205333620116e+00 -2.617056730797319819e+00 -2.598544773526863860e+00 -2.572758703468867925e+00 -2.539829496789923979e+00 -2.499926040410596961e+00 -2.453255593554389158e+00 -2.400064466001281538e+00 -2.340638994838641018e+00 -2.275306930186193455e+00 -2.204439378113291603e+00 -2.128453498979768987e+00 -2.047816225750919372e+00 -1.963049354172373695e+00 -1.874736469680183593e+00 -1.783532316926992989e+00 -1.749576300005466045e+00 -1.739352383015862369e+00 -1.722402683326181183e+00 -1.698864142272901168e+00 -1.690175381457206916e+00 -1.668932025199235891e+00 -1.632863834544275417e+00 -1.595504613836706387e+00 -1.590984899893414628e+00 -1.543696129085631474e+00 -1.500481312209103413e+00 -1.491484583259593544e+00 -1.434937751592892274e+00 -1.406217017693251803e+00 -1.374762629171448536e+00 -1.314007498961369702e+00 -1.311810878441716621e+00 -1.247111313168958846e+00 -1.225370790929108278e+00 -1.181910307400916071e+00 -1.142082598050311093e+00 -1.117718744475234782e+00 -1.066193627489424145e+00 -1.056359459756356589e+00 -1.000000000000000222e+00 -9.999999999999998890e-01 -9.511409297422875886e-01 -9.459240685398794257e-01 -9.125137379928044412e-01 -9.062641418020094264e-01 -8.868403022247614009e-01 -8.828139561565446769e-01 -8.764459894926974748e-01 8.764459894926980299e-01 8.828139561565443438e-01 8.868403022247611789e-01 9.062641418020076500e-01 9.125137379928047743e-01 9.459240685398776494e-01 9.511409297422891429e-01 9.999999999999903411e-01 9.999999999999995559e-01 1.056359459756356589e+00 1.066193627489423701e+00 1.117718744475235004e+00 1.142082598050311093e+00 1.181910307400916516e+00 1.225370790929108500e+00 1.247111313168959290e+00 1.311810878441717954e+00 1.314007498961370368e+00 1.374762629171447204e+00 1.406217017693253135e+00 1.434937751592893163e+00 1.491484583259591767e+00 1.500481312209100748e+00 1.543696129085629920e+00 1.590984899893415960e+00 1.595504613836707053e+00 1.632863834544276527e+00 1.668932025199236779e+00 1.690175381457206472e+00 1.698864142272902722e+00 1.722402683326182737e+00 1.739352383015863923e+00 1.749576300005466489e+00 1.783532316926993433e+00 1.874736469680182704e+00 1.963049354172373029e+00 2.047816225750919816e+00 2.128453498979770320e+00 2.204439378113288495e+00 2.275306930186193899e+00 2.340638994838641906e+00 2.400064466001282426e+00 2.453255593554389602e+00 2.499926040410599182e+00 2.539829496789925756e+00 2.572758703468868369e+00 2.598544773526863860e+00 2.617056730797322039e+00 2.628201205333619672e+00
-2.638589278068311117e+00 -2.627427189788370310e+00 -2.608885567600306210e+00 -2.583057307378816780e+00 -2.550072698850003761e+00 -2.510099705867208542e+00 -2.463344394477376298e+00 -2.410051566520894362e+00 -2.350505677910234237e+00 -2.285032148535047547e+00 -2.213999207378440470e+00 -2.137820465086692767e+00 -2.056958470964382002e+00 -1.971929597013945434e+00 -1.883310703243160633e+00 -1.791748179369144767e+00 -1.733870072099077841e+00 -1.723647007619400595e+00 -1.706699164680125280e+00 -1.697970125053273271e+00 -1.683164183011376158e+00 -1.653238400255586438e+00 -1.617180873090884985e+00 -1.602802602906022278e+00 -1.575319127412487585e+00 -1.528057141152177723e+00 -1.507191012419753839e+00 -1.475886250485464624e+00 -1.419399893497633736e+00 -1.412227533180856920e+00 -1.359313344328868967e+00 -1.319184930667982814e+00 -1.296489775190601934e+00 -1.231973932601914345e+00 -1.229555128767525263e+00 -1.167034020959764717e+00 -1.145086645538724301e+00 -1.103210232707239946e+00 -1.067806642681967899e+00 -1.042363322199636011e+00 -9.999999999999962252e-01 -9.867067824387254493e-01 -9.441028379294031936e-01 -9.387906354043595858e-01 -9.024654728544150295e-01 -9.013882306728174809e-01 -8.772373778095183816e-01 -8.769767623879592966e-01 -8.686336388392137398e-01 8.686336388392141838e-01 8.769767623879598517e-01 8.772373778095187147e-01 9.013882306728179250e-01 9.024654728544169169e-01 9.387906354043595858e-01 9.441028379294043038e-01 9.867067824387256714e-01 1.000000000000000888e+00 1.042363322199635345e+00 1.067806642681967677e+00 1.103210232707239724e+00 1.145086645538725856e+00 1.167034020959764273e+00 1.229555128767524153e+00 1.231973932601914790e+00 1.296489775190601712e+00 1.319184930667981481e+00 1.359313344328868300e+00 1.412227533180856698e+00 1.419399893497633292e+00 1.475886250485463957e+00 1.507191012419754728e+00 1.528057141152177723e+00 1.575319127412487807e+00 1.602802602906022278e+00 1.617180873090884985e+00 1.653238400255587326e+00 1.683164183011375270e+00 1.697970125053273716e+00 1.706699164680124614e+00 1.723647007619400151e+00 1.733870072099078063e+00 1.791748179369144767e+00 1.883310703243161299e+00 1.971929597013945434e+00 2.056958470964379782e+00 2.137820465086689659e+00 2.213999207378442247e+00 2.285032148535047991e+00 2.350505677910233793e+00 2.410051566520894362e+00 2.463344394477378074e+00 2.510099705867209874e+00 2.550072698850002872e+00 2.583057307378816780e+00 2.608885567600305322e+00 2.627427189788371198e+00 2.638589278068312005e+00
-2.648844494833986207e+00 -2.637664916328983811e+00 -2.619093840035975784e+00 -2.593223695429933695e+00 -2.560184097053160190e+00 -2.520142101087688324e+00 -2.473302600710946653e+00 -2.419908916079723138e+00 -2.360243655504790983e+00 -2.294629951316951466e+00 -2.223433209475706995e+00 -2.147063559287294421e+00 -2.065979252737164096e+00 -1.980691346860544266e+00 -1.891770112668742065e+00 -1.799853754648478299e+00 -1.718162287866195959e+00 -1.707939235945396650e+00 -1.705660194550112640e+00 -1.690991839317568690e+00 -1.667458420961726029e+00 -1.637536371106269151e+00 -1.610002855278374723e+00 -1.601486278433561061e+00 -1.559637843959688519e+00 -1.513811520316020287e+00 -1.512398101623328772e+00 -1.460262665724788356e+00 -1.418159301517391890e+00 -1.403830959916100518e+00 -1.343826633663532055e+00 -1.324296208894770510e+00 -1.281124564785886433e+00 -1.233688140038246672e+00 -1.216785786053707241e+00 -1.152100920114578431e+00 -1.148056141640868333e+00 -1.088640373729317101e+00 -1.069402869455032157e+00 -1.028304087134484401e+00 -9.999999999999991118e-01 -9.733530298978301243e-01 -9.422943794501978942e-01 -9.263880650141826933e-01 -8.986848452745571647e-01 -8.902247869346561204e-01 -8.711530460119879526e-01 -8.676152476875418351e-01 -8.608210214274986116e-01 8.608210214274987226e-01 8.676152476875415021e-01 8.711530460119880637e-01 8.902247869346573417e-01 8.986848452745578308e-01 9.263880650141833595e-01 9.422943794501986714e-01 9.733530298978306794e-01 1.000000000000000000e+00 1.028304087134484179e+00 1.069402869455029492e+00 1.088640373729317101e+00 1.148056141640868333e+00 1.152100920114578209e+00 1.216785786053706575e+00 1.233688140038244674e+00 1.281124564785885989e+00 1.324296208894773619e+00 1.343826633663532277e+00 1.403830959916100296e+00 1.418159301517389892e+00 1.460262665724789910e+00 1.512398101623326552e+00 1.513811520316015846e+00 1.559637843959689185e+00 1.601486278433562394e+00 1.610002855278375167e+00 1.637536371106270483e+00 1.667458420961726917e+00 1.690991839317569134e+00 1.705660194550112196e+00 1.707939235945398648e+00 1.718162287866195959e+00 1.799853754648477633e+00 1.891770112668741399e+00 1.980691346860545599e+00 2.065979252737166316e+00 2.147063559287293977e+00 2.223433209475708328e+00 2.294629951316949690e+00 2.360243655504792315e+00 2.419908916079722250e+00 2.473302600710947541e+00 2.520142101087687436e+00 2.560184097053159302e+00 2.593223695429933251e+00 2.619093840035974896e+00 2.637664916328982034e+00 2.648844494833985763e+00
-2.658965877035029290e+00 -2.647768938585632448e+00 -2.629168630262153528e+00 -2.603256922794734862e+00 -2.570162766764348294e+00 -2.530052326015379105e+00 -2.483129341056565575e+00 -2.429635676444858117e+00 -2.369852126194319286e+00 -2.304099577343996064e+00 -2.232740666300359944e+00 -2.156182108556973454e+00 -2.074877943941320080e+00 -1.989334021693030419e+00 -1.900114158145816523e+00 -1.807848539596540460e+00 -1.713245114716843931e+00 -1.702456833526551527e+00 -1.692232930886181208e+00 -1.675284530221192947e+00 -1.651750621037189282e+00 -1.621829624170807227e+00 -1.617104911691481961e+00 -1.585783635087026244e+00 -1.543944505019124058e+00 -1.520342378155314034e+00 -1.496722305460276958e+00 -1.444616927158391961e+00 -1.424011852262856870e+00 -1.388233811424794073e+00 -1.329340842795519340e+00 -1.328305076174718158e+00 -1.265717501204772999e+00 -1.237769324198178422e+00 -1.201548767062155854e+00 -1.150990623913578093e+00 -1.137112523803925912e+00 -1.074010339109464862e+00 -1.070981989903838416e+00 -1.014182671720614382e+00 -9.999999999999983347e-01 -9.599395798605663277e-01 -9.404992142706468661e-01 -9.139342129434291362e-01 -8.949234264161969321e-01 -8.790247684220262592e-01 -8.653445305316147529e-01 -8.579756797923346889e-01 -8.530100840554238895e-01 8.530100840554236674e-01 8.579756797923344669e-01 8.653445305316149749e-01 8.790247684220264812e-01 8.949234264161965990e-01 9.139342129434291362e-01 9.404992142706484204e-01 9.599395798605675489e-01 9.999999999999991118e-01 1.014182671720613715e+00 1.070981989903840415e+00 1.074010339109465528e+00 1.137112523803925912e+00 1.150990623913577648e+00 1.201548767062156742e+00 1.237769324198177756e+00 1.265717501204774553e+00 1.328305076174717714e+00 1.329340842795516231e+00 1.388233811424793629e+00 1.424011852262856648e+00 1.444616927158391739e+00 1.496722305460276514e+00 1.520342378155314700e+00 1.543944505019123614e+00 1.585783635087026910e+00 1.617104911691483737e+00 1.621829624170809447e+00 1.651750621037189948e+00 1.675284530221192947e+00 1.692232930886181874e+00 1.702456833526552638e+00 1.713245114716843487e+00 1.807848539596541348e+00 1.900114158145815857e+00 1.989334021693029309e+00 2.074877943941319192e+00 2.156182108556973898e+00 2.232740666300359500e+00 2.304099577343995620e+00 2.369852126194318842e+00 2.429635676444857229e+00 2.483129341056564687e+00 2.530052326015376440e+00 2.570162766764348294e+00 2.603256922794733530e+00 2.629168630262152195e+00 2.647768938585634668e+00 2.658965877035029290e+00
-2.668952464061010499e+00 -2.657738302558170673e+00 -2.639108995286711501e+00 -2.613156061868570301e+00 -2.580007800110533100e+00 -2.539829496789925312e+00 -2.492823759841441777e+00 -2.439231024135342096e+00 -2.379330302430115118e+00 -2.313440278344737866e+00 -2.241920871626191580e+00 -2.165175450660852707e+00 -2.083653927135942663e+00 -1.997857048116209899e+00 -1.908342307537431504e+00 -1.815732037977990876e+00 -1.720724416835862414e+00 -1.686757703358896743e+00 -1.676532063406405149e+00 -1.659581168412611607e+00 -1.636044656021041988e+00 -1.624108319409017565e+00 -1.606121953298879301e+00 -1.570076634091941203e+00 -1.528242670967127514e+00 -1.526783135232246291e+00 -1.481033149801731508e+00 -1.429784722960065091e+00 -1.428952230901406661e+00 -1.372611400226596112e+00 -1.334318350561515931e+00 -1.312751333539505794e+00 -1.250270909032443534e+00 -1.241798190189201678e+00 -1.186264824486381597e+00 -1.153889638190410238e+00 -1.122070388589544443e+00 -1.072543690815845663e+00 -1.059321320357009322e+00 -1.000000000000002220e+00 -9.999999999999998890e-01 -9.464672743359352491e-01 -9.387178628497541144e-01 -9.014300903739889126e-01 -8.911823934314878626e-01 -8.677895760406121317e-01 -8.595529717765018063e-01 -8.483204986856214269e-01 -8.452028272428711020e-01 8.452028272428709910e-01 8.483204986856216490e-01 8.595529717765028055e-01 8.677895760406121317e-01 8.911823934314884177e-01 9.014300903739900228e-01 9.387178628497551136e-01 9.464672743359351381e-01 9.999999999999990008e-01 1.000000000000000000e+00 1.059321320357009322e+00 1.072543690815848327e+00 1.122070388589543777e+00 1.153889638190409794e+00 1.186264824486379377e+00 1.241798190189202566e+00 1.250270909032443312e+00 1.312751333539505572e+00 1.334318350561513933e+00 1.372611400226596778e+00 1.428952230901407328e+00 1.429784722960066201e+00 1.481033149801733062e+00 1.526783135232244959e+00 1.528242670967126404e+00 1.570076634091942092e+00 1.606121953298878413e+00 1.624108319409018675e+00 1.636044656021043320e+00 1.659581168412610941e+00 1.676532063406406037e+00 1.686757703358896299e+00 1.720724416835862414e+00 1.815732037977991320e+00 1.908342307537434168e+00 1.997857048116207901e+00 2.083653927135945327e+00 2.165175450660854928e+00 2.241920871626192913e+00 2.313440278344737422e+00 2.379330302430114674e+00 2.439231024135340320e+00 2.492823759841440001e+00 2.539829496789926644e+00 2.580007800110529992e+00 2.613156061868567193e+00 2.639108995286711501e+00 2.657738302558170229e+00 2.668952464061008278e+00
-2.678803313075736714e+00 -2.667572071871624484e+00 -2.648914009493572586e+00 -2.622920202072729801e+00 -2.589718305792601427e+00 -2.549472745570326992e+00 -2.502385016755162006e+00 -2.448694150275012582e+00 -2.388677410414533853e+00 -2.322651318857471114e+00 -2.250973131022675489e+00 -2.174042934096556134e+00 -2.092306594536067266e+00 -2.006259861352539087e+00 -1.916454036395219163e+00 -1.823503760517909189e+00 -1.728097638730843322e+00 -1.671069003695649924e+00 -1.660840716590565425e+00 -1.643885797086189093e+00 -1.631012632233067139e+00 -1.620344510816822847e+00 -1.590417264161354760e+00 -1.554369077561616130e+00 -1.533133347857958073e+00 -1.512536011774274769e+00 -1.465334138797331542e+00 -1.435477459068685624e+00 -1.413271875909095421e+00 -1.356966775020466143e+00 -1.339228259314974911e+00 -1.297168154772879944e+00 -1.245774256324031715e+00 -1.234787187665182806e+00 -1.170935965945036683e+00 -1.156752738515845369e+00 -1.106976111026248599e+00 -1.074087663681714711e+00 -1.044574530076566532e+00 -1.000000000000000888e+00 -9.857570030777109693e-01 -9.369508447452546962e-01 -9.329369598729048141e-01 -8.888767262682727432e-01 -8.874629329845669101e-01 -8.565206524072856986e-01 -8.537801583120231408e-01 -8.386515885669806325e-01 -8.374013071859446322e-01 8.374013071859454094e-01 8.386515885669812986e-01 8.537801583120231408e-01 8.565206524072863647e-01 8.874629329845669101e-01 8.888767262682739645e-01 9.329369598729042590e-01 9.369508447452531419e-01 9.857570030777116354e-01 1.000000000000003331e+00 1.044574530076566754e+00 1.074087663681714711e+00 1.106976111026248377e+00 1.156752738515847367e+00 1.170935965945037127e+00 1.234787187665182584e+00 1.245774256324030826e+00 1.297168154772880166e+00 1.339228259314974467e+00 1.356966775020467253e+00 1.413271875909095643e+00 1.435477459068687178e+00 1.465334138797329766e+00 1.512536011774274325e+00 1.533133347857958295e+00 1.554369077561616797e+00 1.590417264161355204e+00 1.620344510816822403e+00 1.631012632233067361e+00 1.643885797086188649e+00 1.660840716590564980e+00 1.671069003695649258e+00 1.728097638730843544e+00 1.823503760517910077e+00 1.916454036395220939e+00 2.006259861352535534e+00 2.092306594536065489e+00 2.174042934096556579e+00 2.250973131022673268e+00 2.322651318857468894e+00 2.388677410414532520e+00 2.448694150275011694e+00 2.502385016755161118e+00 2.549472745570326548e+00 2.589718305792600095e+00 2.622920202072727136e+00 2.648914009493571697e+00 2.667572071871622708e+00 2.678803313075734938e+00
-2.688517498815220286e+00 -2.677269327576823343e+00 -2.658582764447847691e+00 -2.632548449666070045e+00 -2.599293408905530622e+00 -2.558981220365837306e+00 -2.511812286693758445e+00 -2.458024260452234433e+00 -2.397892689978925240e+00 -2.331731976128922579e+00 -2.259896761776586160e+00 -2.182783918040367865e+00 -2.100835347983882162e+00 -2.014541905237080321e+00 -1.924448827974125642e+00 -1.831163224928830768e+00 -1.735364324794385293e+00 -1.655394957048697879e+00 -1.645163089827529790e+00 -1.637817410516860583e+00 -1.628202575889697634e+00 -1.604654286859392487e+00 -1.574719578820322541e+00 -1.539392579341088974e+00 -1.538664883429986308e+00 -1.496828311934615963e+00 -1.449628888696768092e+00 -1.441089613902632349e+00 -1.397579269167200433e+00 -1.344070105006960114e+00 -1.341303086180636761e+00 -1.281558381211949760e+00 -1.249697050175908375e+00 -1.219268815832502906e+00 -1.159579487080792504e+00 -1.155564261538137627e+00 -1.091831330243296927e+00 -1.075613604705495385e+00 -1.029771203233623034e+00 -1.000000000000000888e+00 -9.714546193250376271e-01 -9.351986784178734080e-01 -9.193494875807248778e-01 -8.837662409409627884e-01 -8.762751684334595392e-01 -8.480279118216746959e-01 -8.452194845032520165e-01 -8.296076377728964779e-01 -8.289708964747626307e-01 8.289708964747630748e-01 8.296076377728970330e-01 8.452194845032517945e-01 8.480279118216749179e-01 8.762751684334590951e-01 8.837662409409622333e-01 9.193494875807237676e-01 9.351986784178764056e-01 9.714546193250354067e-01 1.000000000000002887e+00 1.029771203233623256e+00 1.075613604705495385e+00 1.091831330243296705e+00 1.155564261538138293e+00 1.159579487080793170e+00 1.219268815832504016e+00 1.249697050175908375e+00 1.281558381211948872e+00 1.341303086180636317e+00 1.344070105006960780e+00 1.397579269167199101e+00 1.441089613902632793e+00 1.449628888696768758e+00 1.496828311934615297e+00 1.538664883429987196e+00 1.539392579341089418e+00 1.574719578820322763e+00 1.604654286859392931e+00 1.628202575889694081e+00 1.637817410516859695e+00 1.645163089827526903e+00 1.655394957048697435e+00 1.735364324794386182e+00 1.831163224928831212e+00 1.924448827974125864e+00 2.014541905237081210e+00 2.100835347983882606e+00 2.182783918040368309e+00 2.259896761776585716e+00 2.331731976128923467e+00 2.397892689978923464e+00 2.458024260452236209e+00 2.511812286693758889e+00 2.558981220365837306e+00 2.599293408905529290e+00 2.632548449666070045e+00 2.658582764447846802e+00 2.677269327576824232e+00 2.688517498815219842e+00
-2.698094113394168492e+00 -2.686829167959502662e+00 -2.668114368709313400e+00 -2.642039927564740154e+00 -2.608732250766389704e+00 -2.568354084874429955e+00 -2.521104759610869106e+00 -2.467220574586170390e+00 -2.406975394467505414e+00 -2.340681540018067164e+00 -2.268691092817914257e+00 -2.191397772296711288e+00 -2.109239598922195036e+00 -2.022702632213658536e+00 -1.932326173247447487e+00 -1.838709955937481322e+00 -1.742524026015290328e+00 -1.644522221177735499e+00 -1.639739906364923394e+00 -1.629503503131112696e+00 -1.612535785351726370e+00 -1.588978206687917671e+00 -1.559033040480895416e+00 -1.545560399970272725e+00 -1.522968090405860231e+00 -1.481123475629961384e+00 -1.446620748570612180e+00 -1.433921133205962928e+00 -1.381877931182159847e+00 -1.348843432319570823e+00 -1.325623591265048917e+00 -1.265924951848071967e+00 -1.253566108472049745e+00 -1.203718356464775097e+00 -1.162369454159436488e+00 -1.140151847878730029e+00 -1.077121214814085182e+00 -1.076637730758605471e+00 -1.014912598543876499e+00 -1.000000000000004219e+00 -9.570937946074531411e-01 -9.334618810318482396e-01 -9.057057131560332097e-01 -8.800935220319316965e-01 -8.636264846899311953e-01 -8.422980874590859646e-01 -8.338876065502395241e-01 -8.218239926607798784e-01 -8.192804356904987984e-01 8.192804356904980212e-01 8.218239926607787682e-01 8.338876065502394130e-01 8.422980874590856315e-01 8.636264846899300851e-01 8.800935220319314745e-01 9.057057131560335428e-01 9.334618810318487947e-01 9.570937946074534741e-01 1.000000000000003109e+00 1.014912598543875832e+00 1.076637730758607692e+00 1.077121214814086514e+00 1.140151847878730251e+00 1.162369454159435378e+00 1.203718356464774875e+00 1.253566108472051743e+00 1.265924951848071744e+00 1.325623591265049361e+00 1.348843432319573710e+00 1.381877931182160291e+00 1.433921133205962040e+00 1.446620748570610626e+00 1.481123475629961161e+00 1.522968090405860231e+00 1.545560399970271392e+00 1.559033040480894305e+00 1.588978206687917449e+00 1.612535785351727702e+00 1.629503503131114028e+00 1.639739906364925170e+00 1.644522221177735499e+00 1.742524026015290772e+00 1.838709955937481100e+00 1.932326173247448597e+00 2.022702632213657647e+00 2.109239598922195924e+00 2.191397772296713065e+00 2.268691092817917809e+00 2.340681540018067608e+00 2.406975394467504969e+00 2.467220574586173942e+00 2.521104759610869106e+00 2.568354084874431287e+00 2.608732250766391925e+00 2.642039927564741930e+00 2.668114368709311623e+00 2.686829167959501774e+00 2.698094113394168936e+00
-2.707532266120630027e+00 -2.696250708357450954e+00 -2.677507947653837039e+00 -2.651393775169704536e+00 -2.618033988749894014e+00 -2.577590518328416902e+00 -2.530261640375666143e+00 -2.476282326799317701e+00 -2.415924790626827079e+00 -2.349499312904816062e+00 -2.277355464649753358e+00 -2.199883877250658593e+00 -2.117518768369922366e+00 -2.030741503332069264e+00 -1.940085570922119862e+00 -1.846143485311214860e+00 -1.749576300005466267e+00 -1.651126637710314649e+00 -1.624108319409016898e+00 -1.613866401594770572e+00 -1.596889831454735509e+00 -1.573320618681008920e+00 -1.551636386998076933e+00 -1.543361918426817248e+00 -1.507282863137865858e+00 -1.465425532136724218e+00 -1.452070431919700422e+00 -1.418214729121562101e+00 -1.366171501787024845e+00 -1.353547794572247165e+00 -1.309931660873798087e+00 -1.257380976990728261e+00 -1.250270909032443978e+00 -1.188138461935248635e+00 -1.165122218047378366e+00 -1.124700932463321701e+00 -1.078610199665984926e+00 -1.061397045549740126e+00 -1.000000000000002665e+00 -1.000000000000000444e+00 -9.426754825403422799e-01 -9.317409682516866187e-01 -8.920064969175922620e-01 -8.764459894926981409e-01 -8.509317641554308143e-01 -8.365925741654857140e-01 -8.225266031308089421e-01 -8.140526074113071386e-01 -8.095822893596079650e-01 8.095822893596068548e-01 8.140526074113070276e-01 8.225266031308082759e-01 8.365925741654860470e-01 8.509317641554298151e-01 8.764459894926973638e-01 8.920064969175933722e-01 9.317409682516895053e-01 9.426754825403411697e-01 9.999999999999974465e-01 9.999999999999983347e-01 1.061397045549739238e+00 1.078610199665983149e+00 1.124700932463322811e+00 1.165122218047377922e+00 1.188138461935248191e+00 1.250270909032442423e+00 1.257380976990726928e+00 1.309931660873797865e+00 1.353547794572245611e+00 1.366171501787025289e+00 1.418214729121562101e+00 1.452070431919700866e+00 1.465425532136725106e+00 1.507282863137864526e+00 1.543361918426818358e+00 1.551636386998077155e+00 1.573320618681009586e+00 1.596889831454735287e+00 1.613866401594769684e+00 1.624108319409018453e+00 1.651126637710313760e+00 1.749576300005466267e+00 1.846143485311214194e+00 1.940085570922119418e+00 2.030741503332066156e+00 2.117518768369925031e+00 2.199883877250659037e+00 2.277355464649750250e+00 2.349499312904814730e+00 2.415924790626826191e+00 2.476282326799318589e+00 2.530261640375665699e+00 2.577590518328419122e+00 2.618033988749897123e+00 2.651393775169707201e+00 2.677507947653840148e+00 2.696250708357453618e+00 2.707532266120632247e+00
-2.716831083318502760e+00 -2.705533080985467187e+00 -2.686762643302448073e+00 -2.660609148201696694e+00 -2.627197796131125695e+00 -2.586689715346963681e+00 -2.539282148637245218e+00 -2.485208765295995992e+00 -2.424740158500611642e+00 -2.358184609603370063e+00 -2.285889229282012547e+00 -2.208241623823371302e+00 -2.125672286899585206e+00 -2.038657988246356467e+00 -1.947726527454207490e+00 -1.853463351884142796e+00 -1.756520711026461123e+00 -1.657630240199847949e+00 -1.608504793269924793e+00 -1.598256359977277885e+00 -1.581269250351581501e+00 -1.557686001953182409e+00 -1.557620124626308389e+00 -1.527710613140967233e+00 -1.491613497593761162e+00 -1.457438240481784053e+00 -1.449738641482307910e+00 -1.402513662255002291e+00 -1.358182753632012574e+00 -1.350463746279299659e+00 -1.294230784879418117e+00 -1.261141210461850903e+00 -1.234599404582466198e+00 -1.172531879707827018e+00 -1.167837365001113570e+00 -1.109213798413017482e+00 -1.080080269659400738e+00 -1.046111059408331823e+00 -1.000000000000000444e+00 -9.850347185512755566e-01 -9.300364540353073251e-01 -9.282006447757462642e-01 -8.782527038495867577e-01 -8.728248646737413186e-01 -8.381921186579099903e-01 -8.309132949482838093e-01 -8.111381125760757094e-01 -8.062957816838134395e-01 -7.998786143419327477e-01 7.998786143419337469e-01 8.062957816838134395e-01 8.111381125760762645e-01 8.309132949482855857e-01 8.381921186579108785e-01 8.728248646737405414e-01 8.782527038495868688e-01 9.282006447757478185e-01 9.300364540353052156e-01 9.850347185512762227e-01 9.999999999999994449e-01 1.046111059408332711e+00 1.080080269659400516e+00 1.109213798413017038e+00 1.167837365001111349e+00 1.172531879707826130e+00 1.234599404582466642e+00 1.261141210461848905e+00 1.294230784879418117e+00 1.350463746279299659e+00 1.358182753632013240e+00 1.402513662255002069e+00 1.449738641482308577e+00 1.457438240481785829e+00 1.491613497593759607e+00 1.527710613140965901e+00 1.557620124626309055e+00 1.557686001953183297e+00 1.581269250351581279e+00 1.598256359977277219e+00 1.608504793269926125e+00 1.657630240199847727e+00 1.756520711026461568e+00 1.853463351884141019e+00 1.947726527454206380e+00 2.038657988246356467e+00 2.125672286899584762e+00 2.208241623823373079e+00 2.285889229282012991e+00 2.358184609603369175e+00 2.424740158500612086e+00 2.485208765295996880e+00 2.539282148637246994e+00 2.586689715346963681e+00 2.627197796131125251e+00 2.660609148201698915e+00 2.686762643302448073e+00 2.705533080985465411e+00 2.716831083318503204e+00
-2.725989708157484426e+00 -2.714675434767680695e+00 -2.695877614157682789e+00 -2.669685218543316196e+00 -2.636222861935158868e+00 -2.595650885795155016e+00 -2.548165518695205911e+00 -2.493999152246532791e+00 -2.433420791329692356e+00 -2.366736757279955583e+00 -2.294291750168814481e+00 -2.216470413430297270e+00 -2.133699594616606188e+00 -2.046451565214025159e+00 -1.955248557064576342e+00 -1.860669101582931306e+00 -1.763356830015615717e+00 -1.664032615335715670e+00 -1.592934058985929990e+00 -1.582678087414943757e+00 -1.565678713221997587e+00 -1.563511203992577592e+00 -1.542078971410603350e+00 -1.512083661610754692e+00 -1.475964426656847683e+00 -1.462723758422722842e+00 -1.434067100357426572e+00 -1.386822053657053910e+00 -1.362747879827476138e+00 -1.334758561907232854e+00 -1.278524579051866228e+00 -1.264846372470953995e+00 -1.218913706318133894e+00 -1.170514489178809736e+00 -1.156901458424778761e+00 -1.093692809620541606e+00 -1.081531139939693187e+00 -1.030781612607720721e+00 -1.000000000000002887e+00 -9.700180939534578384e-01 -9.283488504236108163e-01 -9.136702513238995627e-01 -8.692313766241671624e-01 -8.644452036545128282e-01 -8.254086842917391920e-01 -8.252622071160594652e-01 -7.997238306465750401e-01 -7.985558814824801344e-01 -7.901716453062049839e-01 7.901716453062063161e-01 7.985558814824821328e-01 7.997238306465768165e-01 8.252622071160569117e-01 8.254086842917393030e-01 8.644452036545142715e-01 8.692313766241683837e-01 9.136702513238984524e-01 9.283488504236109273e-01 9.700180939534599478e-01 9.999999999999932276e-01 1.030781612607721165e+00 1.081531139939692521e+00 1.093692809620542272e+00 1.156901458424778317e+00 1.170514489178810180e+00 1.218913706318134116e+00 1.264846372470952884e+00 1.278524579051866894e+00 1.334758561907233965e+00 1.362747879827476583e+00 1.386822053657054132e+00 1.434067100357427904e+00 1.462723758422721509e+00 1.475964426656847683e+00 1.512083661610756469e+00 1.542078971410604904e+00 1.563511203992580478e+00 1.565678713222004692e+00 1.582678087414944201e+00 1.592934058985930212e+00 1.664032615335715670e+00 1.763356830015616161e+00 1.860669101582931306e+00 1.955248557064577675e+00 2.046451565214025603e+00 2.133699594616606188e+00 2.216470413430297270e+00 2.294291750168815813e+00 2.366736757279956471e+00 2.433420791329690580e+00 2.493999152246533235e+00 2.548165518695204135e+00 2.595650885795155460e+00 2.636222861935160200e+00 2.669685218543316640e+00 2.695877614157682789e+00 2.714675434767679807e+00 2.725989708157483538e+00
-2.735007300490267301e+00 -2.723676935177066660e+00 -2.704852035046965142e+00 -2.678621174087915779e+00 -2.645108390793266651e+00 -2.604473254649356750e+00 -2.556910999376087013e+00 -2.502652763676852743e+00 -2.441965995456801597e+00 -2.375155095374780867e+00 -2.302562402149253451e+00 -2.224569657941970036e+00 -2.141600141140372671e+00 -2.054121721096109354e+00 -1.962651181754745400e+00 -1.867760287452304713e+00 -1.770084234611837504e+00 -1.670333356425041327e+00 -1.577400986281817685e+00 -1.569309223158081634e+00 -1.567136432254379930e+00 -1.550123031264064810e+00 -1.526504282962654502e+00 -1.496485742817097231e+00 -1.467926577494111706e+00 -1.460340225941144432e+00 -1.418415348289892242e+00 -1.371144166153435151e+00 -1.367242751866469819e+00 -1.319059984721302481e+00 -1.268496035366494690e+00 -1.262816792102090080e+00 -1.203217205059651462e+00 -1.173153192582408355e+00 -1.141250154471490141e+00 -1.082962530406233137e+00 -1.078140416342082686e+00 -1.015410604917170723e+00 -1.000000000000001110e+00 -9.549514968085608402e-01 -9.266786673266076413e-01 -8.990852809137699353e-01 -8.656667616462936365e-01 -8.505848708169210237e-01 -8.196413024649726875e-01 -8.125826231338554306e-01 -7.908353414543066728e-01 -7.882855145347600345e-01 -7.804636990832005683e-01 7.804636990832020116e-01 7.882855145347604786e-01 7.908353414543064508e-01 8.125826231338549865e-01 8.196413024649727985e-01 8.505848708169229111e-01 8.656667616462926373e-01 8.990852809137702684e-01 9.266786673266059760e-01 9.549514968085605071e-01 9.999999999999967804e-01 1.015410604917170279e+00 1.078140416342083574e+00 1.082962530406233803e+00 1.141250154471491030e+00 1.173153192582404136e+00 1.203217205059651462e+00 1.262816792102090302e+00 1.268496035366497132e+00 1.319059984721303591e+00 1.367242751866469819e+00 1.371144166153436261e+00 1.418415348289893352e+00 1.460340225941143766e+00 1.467926577494110374e+00 1.496485742817097675e+00 1.526504282962654502e+00 1.550123031264064810e+00 1.567136432254381484e+00 1.569309223158082522e+00 1.577400986281817463e+00 1.670333356425040661e+00 1.770084234611837948e+00 1.867760287452304935e+00 1.962651181754745400e+00 2.054121721096108910e+00 2.141600141140371338e+00 2.224569657941969592e+00 2.302562402149253451e+00 2.375155095374780867e+00 2.441965995456800709e+00 2.502652763676852743e+00 2.556910999376087013e+00 2.604473254649356750e+00 2.645108390793267983e+00 2.678621174087915335e+00 2.704852035046966918e+00 2.723676935177066216e+00 2.735007300490267301e+00
-2.743883036696586952e+00 -2.732536764081697989e+00 -2.713685096972658695e+00 -2.687416218595060524e+00 -2.653853602805415601e+00 -2.613156061868570301e+00 -2.565517853915487034e+00 -2.511168889363268431e+00 -2.450375090235993980e+00 -2.383438975527962356e+00 -2.310700571391460567e+00 -2.232538779647277760e+00 -2.149373385586905272e+00 -2.061667951358099771e+00 -1.969933931322809473e+00 -1.874736469680183149e+00 -1.776702509180990708e+00 -1.676532063406404927e+00 -1.575013787096498641e+00 -1.561910588409795020e+00 -1.551636386998077155e+00 -1.534607160813963755e+00 -1.510966838884191921e+00 -1.480921683404125000e+00 -1.473046296987509329e+00 -1.444745619825580141e+00 -1.402787974084333866e+00 -1.371666956757129796e+00 -1.355484411201412609e+00 -1.303372196807661254e+00 -1.272089780170347684e+00 -1.247111313168959290e+00 -1.187513422119544249e+00 -1.175753085001007836e+00 -1.125581039058626276e+00 -1.084374165718695382e+00 -1.062559161276885433e+00 -1.000000000000000000e+00 -9.999999999999996669e-01 -9.398363308168458108e-01 -9.250264123061417987e-01 -8.844467213975040210e-01 -8.621322628205514427e-01 -8.366725846793267030e-01 -8.140526074113082489e-01 -7.997151251386352966e-01 -7.831366672332353840e-01 -7.768249872206093309e-01 -7.707571792929313048e-01 7.707571792929308607e-01 7.768249872206094420e-01 7.831366672332357171e-01 7.997151251386351856e-01 8.140526074113076938e-01 8.366725846793262589e-01 8.621322628205509986e-01 8.844467213975032438e-01 9.250264123061403554e-01 9.398363308168454777e-01 1.000000000000000444e+00 1.000000000000004219e+00 1.062559161276884989e+00 1.084374165718696270e+00 1.125581039058627608e+00 1.175753085001009390e+00 1.187513422119545359e+00 1.247111313168959068e+00 1.272089780170348572e+00 1.303372196807662808e+00 1.355484411201413941e+00 1.371666956757130684e+00 1.402787974084335421e+00 1.444745619825580807e+00 1.473046296987509995e+00 1.480921683404125888e+00 1.510966838884192809e+00 1.534607160813965088e+00 1.551636386998076045e+00 1.561910588409794576e+00 1.575013787096499529e+00 1.676532063406403816e+00 1.776702509180992262e+00 1.874736469680182704e+00 1.969933931322810361e+00 2.061667951358098438e+00 2.149373385586902163e+00 2.232538779647277316e+00 2.310700571391460567e+00 2.383438975527961912e+00 2.450375090235994424e+00 2.511168889363266210e+00 2.565517853915488367e+00 2.613156061868568081e+00 2.653853602805413381e+00 2.687416218595058304e+00 2.713685096972658695e+00 2.732536764081698877e+00 2.743883036696586508e+00
-2.752616109533865263e+00 -2.741254119597587469e+00 -2.722376006968541873e+00 -2.696069571552189625e+00 -2.662457733408787774e+00 -2.621698562271509658e+00 -2.573985359845508025e+00 -2.519546832732178387e+00 -2.458647407946484176e+00 -2.391587761509273768e+00 -2.318705655339773131e+00 -2.240377211219060971e+00 -2.157018796553062501e+00 -2.069089760071574524e+00 -1.977096343379489696e+00 -1.881597215622504704e+00 -1.783211244840897658e+00 -1.682628342863628168e+00 -1.580624507683947355e+00 -1.546468027083831132e+00 -1.536183093353060913e+00 -1.519136208585334602e+00 -1.495471693321492213e+00 -1.478082523691008676e+00 -1.465396463524984538e+00 -1.429185487705894486e+00 -1.387189722531039449e+00 -1.376020089732321372e+00 -1.339847356076517171e+00 -1.287699533920207529e+00 -1.275627196491384563e+00 -1.231412179775257298e+00 -1.178313783955587279e+00 -1.171806017324650728e+00 -1.109897305865525707e+00 -1.085765775302781178e+00 -1.046951686182091112e+00 -1.000000000000000666e+00 -9.845518302375184660e-01 -9.246740352662978779e-01 -9.233925903553935610e-01 -8.697555702042660819e-01 -8.586291294998936729e-01 -8.227092295319103910e-01 -8.084981830644554224e-01 -7.868074102327975439e-01 -7.754624378250696282e-01 -7.653441422152743590e-01 -7.610545812617055539e-01 7.610545812617053318e-01 7.653441422152738038e-01 7.754624378250699612e-01 7.868074102327975439e-01 8.084981830644563106e-01 8.227092295319110571e-01 8.586291294998922297e-01 8.697555702042663039e-01 9.233925903553954484e-01 9.246740352662983220e-01 9.845518302375197983e-01 1.000000000000000444e+00 1.046951686182090446e+00 1.085765775302782066e+00 1.109897305865525263e+00 1.171806017324651394e+00 1.178313783955584615e+00 1.231412179775257743e+00 1.275627196491385673e+00 1.287699533920207307e+00 1.339847356076518725e+00 1.376020089732319596e+00 1.387189722531039893e+00 1.429185487705895152e+00 1.465396463524984760e+00 1.478082523691009120e+00 1.495471693321491102e+00 1.519136208585334158e+00 1.536183093353062468e+00 1.546468027083832242e+00 1.580624507683946689e+00 1.682628342863629500e+00 1.783211244840898102e+00 1.881597215622503594e+00 1.977096343379490140e+00 2.069089760071575412e+00 2.157018796553063389e+00 2.240377211219061859e+00 2.318705655339771354e+00 2.391587761509273768e+00 2.458647407946485952e+00 2.519546832732179720e+00 2.573985359845510246e+00 2.621698562271509658e+00 2.662457733408787774e+00 2.696069571552188737e+00 2.722376006968540540e+00 2.741254119597585692e+00 2.752616109533865263e+00
-2.761205727994205272e+00 -2.749828215947760057e+00 -2.730923987962432520e+00 -2.704580468042307118e+00 -2.670920033252090597e+00 -2.630100025419211729e+00 -2.582312808887373912e+00 -2.527785910764503541e+00 -2.466782293710673368e+00 -2.399600829151468329e+00 -2.326577062664802131e+00 -2.248084395681916536e+00 -2.164535852102201119e+00 -2.076386659916586108e+00 -1.984137963364234203e+00 -1.888342099827695852e+00 -1.789610039485954429e+00 -1.688621808039605598e+00 -1.586141003689941043e+00 -1.531078617494838978e+00 -1.520781847370648032e+00 -1.503715437017383083e+00 -1.483034871848037062e+00 -1.480024057932677550e+00 -1.449915222856993369e+00 -1.413664870460996204e+00 -1.380301754177233109e+00 -1.371625501385475676e+00 -1.324237731397371665e+00 -1.279107882442067634e+00 -1.272046493527574595e+00 -1.215723586279122914e+00 -1.180834914644955491e+00 -1.156098797605515704e+00 -1.094202279292418423e+00 -1.087137093355446948e+00 -1.031320739075356263e+00 -1.000000000000001998e+00 -9.690682020258171159e-01 -9.217777036752177189e-01 -9.094660877883418149e-01 -8.551586167728864041e-01 -8.550128348498861053e-01 -8.086956947177942334e-01 -8.029801252344683782e-01 -7.738607306345867132e-01 -7.678153080264797925e-01 -7.538449487313819697e-01 -7.513584972454138144e-01 7.513584972454127042e-01 7.538449487313813036e-01 7.678153080264796815e-01 7.738607306345863801e-01 8.029801252344679341e-01 8.086956947177940114e-01 8.550128348498866604e-01 8.551586167728916221e-01 9.094660877883408157e-01 9.217777036752161646e-01 9.690682020258171159e-01 1.000000000000004885e+00 1.031320739075355597e+00 1.087137093355446948e+00 1.094202279292418645e+00 1.156098797605514372e+00 1.180834914644955491e+00 1.215723586279122470e+00 1.272046493527575484e+00 1.279107882442070077e+00 1.324237731397371665e+00 1.371625501385476786e+00 1.380301754177228446e+00 1.413664870460997980e+00 1.449915222856994923e+00 1.480024057932675330e+00 1.483034871848035952e+00 1.503715437017385304e+00 1.520781847370650253e+00 1.531078617494840088e+00 1.586141003689940376e+00 1.688621808039606043e+00 1.789610039485954429e+00 1.888342099827694298e+00 1.984137963364235535e+00 2.076386659916583444e+00 2.164535852102202451e+00 2.248084395681916980e+00 2.326577062664801243e+00 2.399600829151468329e+00 2.466782293710674256e+00 2.527785910764503985e+00 2.582312808887373468e+00 2.630100025419213505e+00 2.670920033252087933e+00 2.704580468042306673e+00 2.730923987962431632e+00 2.749828215947760057e+00 2.761205727994204384e+00
-2.769651117167422960e+00 -2.758258283327340799e+00 -2.739328278644710402e+00 -2.712948158617377814e+00 -2.679239768075358796e+00 -2.638359735502833647e+00 -2.590499506848933819e+00 -2.535885453904592080e+00 -2.474779105416191172e+00 -2.407477566287071991e+00 -2.334314213216345024e+00 -2.255659786382077758e+00 -2.171924039751159885e+00 -2.083558172184623025e+00 -1.991058344561364102e+00 -1.894970704060792821e+00 -1.795898497811349248e+00 -1.694512078850163084e+00 -1.591562900769265765e+00 -1.515747833391546395e+00 -1.505438104662772947e+00 -1.488350269718261787e+00 -1.487902963118288069e+00 -1.464629307650928913e+00 -1.434483266777028199e+00 -1.398188977128298482e+00 -1.384511561560031190e+00 -1.356100388618112884e+00 -1.308660438995192576e+00 -1.282531444557954314e+00 -1.256417743290713540e+00 -1.200049892847906419e+00 -1.183316109893049362e+00 -1.140395726192907411e+00 -1.088487858849639389e+00 -1.078499423373054045e+00 -1.015669182083291489e+00 -9.999999999999976685e-01 -9.535513015982811647e-01 -9.201822514475122006e-01 -8.942140074125269900e-01 -8.517219848947528149e-01 -8.402195335095778983e-01 -7.975005643678749756e-01 -7.946328747559792127e-01 -7.608763734248424893e-01 -7.601980108702929284e-01 -7.423294573228734761e-01 -7.416716219756748218e-01 7.416716219756762651e-01 7.423294573228746973e-01 7.601980108702928174e-01 7.608763734248424893e-01 7.946328747559798789e-01 7.975005643678773071e-01 8.402195335095794526e-01 8.517219848947542582e-01 8.942140074125267679e-01 9.201822514475114234e-01 9.535513015982807206e-01 9.999999999999993339e-01 1.015669182083291044e+00 1.078499423373053823e+00 1.088487858849639389e+00 1.140395726192907189e+00 1.183316109893049362e+00 1.200049892847907085e+00 1.256417743290714206e+00 1.282531444557957867e+00 1.308660438995193243e+00 1.356100388618114216e+00 1.384511561560031412e+00 1.398188977128299149e+00 1.434483266777027755e+00 1.464629307650929135e+00 1.487902963118285848e+00 1.488350269718257790e+00 1.505438104662775167e+00 1.515747833391548172e+00 1.591562900769266653e+00 1.694512078850162418e+00 1.795898497811349692e+00 1.894970704060793487e+00 1.991058344561365434e+00 2.083558172184620805e+00 2.171924039751160773e+00 2.255659786382078646e+00 2.334314213216344136e+00 2.407477566287071546e+00 2.474779105416189839e+00 2.535885453904589415e+00 2.590499506848931599e+00 2.638359735502830095e+00 2.679239768075356576e+00 2.712948158617376926e+00 2.739328278644706849e+00 2.758258283327339022e+00 2.769651117167419851e+00
-2.777951518109909923e+00 -2.766543567774379486e+00 -2.747588133342475203e+00 -2.721171909177218406e+00 -2.687416218595058748e+00 -2.646476991236504261e+00 -2.598544773526862528e+00 -2.543844805973433321e+00 -2.482637213641746499e+00 -2.415217372688406083e+00 -2.341916537978890211e+00 -2.263102846959271996e+00 -2.179182856458528050e+00 -2.090603826782225116e+00 -1.997857048116209011e+00 -1.901482617327206359e+00 -1.802076231336891654e+00 -1.700298781897926492e+00 -1.596889831454735731e+00 -1.500481312209103635e+00 -1.492686426540656308e+00 -1.490157485677515492e+00 -1.473046296987509773e+00 -1.449292986555950513e+00 -1.419106072685203168e+00 -1.388649131365445655e+00 -1.382763191779933232e+00 -1.340619639931842189e+00 -1.293120560132726249e+00 -1.285897497720008831e+00 -1.240818129985790108e+00 -1.185757010097453268e+00 -1.184395634981786349e+00 -1.124700932463322589e+00 -1.089817815538561385e+00 -1.062792351403642366e+00 -1.000000000000001776e+00 -9.999999999999995559e-01 -9.380034014333932246e-01 -9.186067296056815712e-01 -8.789193579575991233e-01 -8.483204986856225371e-01 -8.253766956621602091e-01 -7.920616654051710892e-01 -7.805216694843513103e-01 -7.526133600877271679e-01 -7.478556634014809079e-01 -7.319967585457586301e-01 -7.307998060418597897e-01 7.307998060418591235e-01 7.319967585457580750e-01 7.478556634014806859e-01 7.526133600877270569e-01 7.805216694843508662e-01 7.920616654051712002e-01 8.253766956621605422e-01 8.483204986856235363e-01 8.789193579575989013e-01 9.186067296056796838e-01 9.380034014333933357e-01 9.999999999999997780e-01 1.000000000000000444e+00 1.062792351403641478e+00 1.089817815538561829e+00 1.124700932463321257e+00 1.184395634981785683e+00 1.185757010097455044e+00 1.240818129985790996e+00 1.285897497720010163e+00 1.293120560132726471e+00 1.340619639931841078e+00 1.382763191779933898e+00 1.388649131365447209e+00 1.419106072685203168e+00 1.449292986555950069e+00 1.473046296987508441e+00 1.490157485677511273e+00 1.492686426540655198e+00 1.500481312209103413e+00 1.596889831454736397e+00 1.700298781897925382e+00 1.802076231336891876e+00 1.901482617327205471e+00 1.997857048116208123e+00 2.090603826782226005e+00 2.179182856458527606e+00 2.263102846959275105e+00 2.341916537978890656e+00 2.415217372688404751e+00 2.482637213641746943e+00 2.543844805973433321e+00 2.598544773526862972e+00 2.646476991236504706e+00 2.687416218595059192e+00 2.721171909177217074e+00 2.747588133342476535e+00 2.766543567774379042e+00 2.777951518109910367e+00
-2.786106187719079141e+00 -2.774683331046209123e+00 -2.755702821899127297e+00 -2.729251000853664788e+00 -2.695448680394251006e+00 -2.654451105754990436e+00 -2.606447942613358215e+00 -2.551663324085958529e+00 -2.490356001586625734e+00 -2.422819660010748777e+00 -2.349383479029657718e+00 -2.270413051320446129e+00 -2.186311808614088914e+00 -2.097523162235095828e+00 -2.004533643051271685e+00 -1.907877435896125906e+00 -1.808142858430437983e+00 -1.705981550486170173e+00 -1.602121435150760664e+00 -1.497384898498108186e+00 -1.485284860224249437e+00 -1.474945781013266455e+00 -1.457809281398013246e+00 -1.434020813835952479e+00 -1.403789296461785963e+00 -1.392714091031162615e+00 -1.367393080588662491e+00 -1.325188696541495181e+00 -1.289205665079656837e+00 -1.277623364075105128e+00 -1.225252688885752672e+00 -1.188157263179207668e+00 -1.168765533614497754e+00 -1.109018722477397967e+00 -1.091126711959505391e+00 -1.047084836348538550e+00 -1.000000000000000000e+00 -9.843163096268078283e-01 -9.224268673149025322e-01 -9.170516306024057984e-01 -8.635837518016472591e-01 -8.449554268953887171e-01 -8.104853628154763401e-01 -7.866656275531013209e-01 -7.663629842255026414e-01 -7.450642525767746660e-01 -7.347999662534316911e-01 -7.223368246531671755e-01 -7.192582271651957182e-01 7.192582271651962733e-01 7.223368246531670644e-01 7.347999662534322463e-01 7.450642525767746660e-01 7.663629842255034186e-01 7.866656275531005438e-01 8.104853628154762291e-01 8.449554268953876068e-01 8.635837518016465930e-01 9.170516306024044662e-01 9.224268673149039754e-01 9.843163096268067180e-01 9.999999999999992228e-01 1.047084836348538106e+00 1.091126711959504281e+00 1.109018722477397079e+00 1.168765533614497310e+00 1.188157263179210776e+00 1.225252688885752450e+00 1.277623364075104462e+00 1.289205665079655505e+00 1.325188696541496070e+00 1.367393080588663601e+00 1.392714091031161505e+00 1.403789296461785741e+00 1.434020813835952701e+00 1.457809281398013024e+00 1.474945781013266455e+00 1.485284860224249881e+00 1.497384898498108852e+00 1.602121435150760886e+00 1.705981550486169951e+00 1.808142858430437983e+00 1.907877435896125462e+00 2.004533643051268577e+00 2.097523162235094052e+00 2.186311808614090246e+00 2.270413051320441689e+00 2.349383479029657718e+00 2.422819660010750997e+00 2.490356001586625290e+00 2.551663324085957640e+00 2.606447942613358659e+00 2.654451105754990436e+00 2.695448680394249674e+00 2.729251000853662568e+00 2.755702821899128185e+00 2.774683331046210011e+00 2.786106187719078697e+00
-2.794114398613124717e+00 -2.782676850501077048e+00 -2.763671629559107057e+00 -2.737184729899747815e+00 -2.703336463817576085e+00 -2.662281406515911719e+00 -2.614208361607087472e+00 -2.559340378572247054e+00 -2.497934865003635707e+00 -2.430283851738442191e+00 -2.356714489499025511e+00 -2.277589883615207533e+00 -2.193310412029400691e+00 -2.104315725692721184e+00 -2.011087706282328913e+00 -1.914154763323558051e+00 -1.814098004330921610e+00 -1.711560024632641897e+00 -1.607257358127682334e+00 -1.501998022684365885e+00 -1.470164457712378470e+00 -1.459808956747398634e+00 -1.442645163414454146e+00 -1.418818689818786227e+00 -1.396706075886912535e+00 -1.388538779038621218e+00 -1.352084399068822718e+00 -1.309813193206704751e+00 -1.292455577986477699e+00 -1.262174317012372260e+00 -1.209726653612114067e+00 -1.190516524533854259e+00 -1.153164505818296659e+00 -1.093353590257177155e+00 -1.092414301437260704e+00 -1.031380822087994531e+00 -9.999999999999995559e-01 -9.686213699718615455e-01 -9.155174431748561714e-01 -9.068241661201024151e-01 -8.482088540803445209e-01 -8.416280415345652743e-01 -7.955465893242487097e-01 -7.813146839645552788e-01 -7.521577299786120774e-01 -7.375536708641122763e-01 -7.217106920953529903e-01 -7.126948592156829854e-01 -7.077070545492506470e-01 7.077070545492502029e-01 7.126948592156834295e-01 7.217106920953514360e-01 7.375536708641126094e-01 7.521577299786122994e-01 7.813146839645567221e-01 7.955465893242488207e-01 8.416280415345673838e-01 8.482088540803442989e-01 9.068241661201020820e-01 9.155174431748591690e-01 9.686213699718617676e-01 1.000000000000000222e+00 1.031380822087994531e+00 1.092414301437262480e+00 1.093353590257177599e+00 1.153164505818297547e+00 1.190516524533855147e+00 1.209726653612115177e+00 1.262174317012372260e+00 1.292455577986478144e+00 1.309813193206705639e+00 1.352084399068822274e+00 1.388538779038622106e+00 1.396706075886913423e+00 1.418818689818786671e+00 1.442645163414454590e+00 1.459808956747398634e+00 1.470164457712378470e+00 1.501998022684366552e+00 1.607257358127681668e+00 1.711560024632641674e+00 1.814098004330921832e+00 1.914154763323556274e+00 2.011087706282328025e+00 2.104315725692722072e+00 2.193310412029399359e+00 2.277589883615211086e+00 2.356714489499021070e+00 2.430283851738439083e+00 2.497934865003632154e+00 2.559340378572247499e+00 2.614208361607085696e+00 2.662281406515911275e+00 2.703336463817578750e+00 2.737184729899746927e+00 2.763671629559105725e+00 2.782676850501076604e+00 2.794114398613123385e+00
-2.801975439015938818e+00 -2.790523418984842685e+00 -2.771493856857634164e+00 -2.744972407583727403e+00 -2.711078893870903173e+00 -2.669967235206381684e+00 -2.621825391728249688e+00 -2.566875352902473928e+00 -2.505373212135366234e+00 -2.437609383133775509e+00 -2.363909033533183823e+00 -2.284632838213010775e+00 -2.200178191929388127e+00 -2.110981072933440394e+00 -2.017518822634497777e+00 -1.920314210474989514e+00 -1.819941301170980408e+00 -1.717033851083331619e+00 -1.612297253516822293e+00 -1.506525450072338179e+00 -1.455126264077914122e+00 -1.444753159751405613e+00 -1.427560067021140577e+00 -1.403692702046799745e+00 -1.400624729096142218e+00 -1.373360553062274558e+00 -1.336843099473544072e+00 -1.295646875918466057e+00 -1.294498966505486459e+00 -1.246779091330052047e+00 -1.194245466466087979e+00 -1.192834456983713265e+00 -1.137597676139486591e+00 -1.093680342087165469e+00 -1.077710229849889956e+00 -1.015684435578305234e+00 -9.999999999999977796e-01 -9.529185933966634048e-01 -9.140046521075224639e-01 -8.911978744217706749e-01 -8.383396171706573030e-01 -8.327963873695194419e-01 -7.805614433134184793e-01 -7.760111013186046236e-01 -7.379068236410969428e-01 -7.300846855460693119e-01 -7.085892994105861264e-01 -7.030740293770972871e-01 -6.961487316776970857e-01 6.961487316776959755e-01 7.030740293770976201e-01 7.085892994105852383e-01 7.300846855460688678e-01 7.379068236410953885e-01 7.760111013186049567e-01 7.805614433134179242e-01 8.327963873695193309e-01 8.383396171706591904e-01 8.911978744217693427e-01 9.140046521075227970e-01 9.529185933966629607e-01 1.000000000000003775e+00 1.015684435578305234e+00 1.077710229849890178e+00 1.093680342087163027e+00 1.137597676139485925e+00 1.192834456983709490e+00 1.194245466466087313e+00 1.246779091330050937e+00 1.294498966505487347e+00 1.295646875918466279e+00 1.336843099473544516e+00 1.373360553062274336e+00 1.400624729096140664e+00 1.403692702046798191e+00 1.427560067021141688e+00 1.444753159751407390e+00 1.455126264077913678e+00 1.506525450072339067e+00 1.612297253516821405e+00 1.717033851083331841e+00 1.819941301170980630e+00 1.920314210474987959e+00 2.017518822634497333e+00 2.110981072933440839e+00 2.200178191929388571e+00 2.284632838213009443e+00 2.363909033533185156e+00 2.437609383133777285e+00 2.505373212135367122e+00 2.566875352902473928e+00 2.621825391728250576e+00 2.669967235206383460e+00 2.711078893870901840e+00 2.744972407583725627e+00 2.771493856857634164e+00 2.790523418984844017e+00 2.801975439015940150e+00
-2.809688612646945138e+00 -2.798222344722545607e+00 -2.779168819515194677e+00 -2.752613360087726946e+00 -2.718675310125385547e+00 -2.677507947653838372e+00 -2.629298407837544982e+00 -2.574267643615393730e+00 -2.512670463653607911e+00 -2.444795701188608561e+00 -2.370966586258989039e+00 -2.291541419681794700e+00 -2.206914682944929318e+00 -2.117518768369924143e+00 -2.023826584858217092e+00 -1.926355395547682869e+00 -1.825672387999173418e+00 -1.722402683326181405e+00 -1.617240781306191089e+00 -1.510966838884191921e+00 -1.440176622925118721e+00 -1.429784722960064869e+00 -1.412560305327714705e+00 -1.404469701600170373e+00 -1.388649131365446099e+00 -1.358260849621465205e+00 -1.321675338324876048e+00 -1.298779206414777398e+00 -1.279252063331428158e+00 -1.231443575220089848e+00 -1.195110730731413051e+00 -1.178814789245138162e+00 -1.122070388589543777e+00 -1.094924596817739459e+00 -1.062093548227414308e+00 -1.000000000000001776e+00 -1.000000000000000888e+00 -9.372115578058293206e-01 -9.125137379928035530e-01 -8.755506880005413661e-01 -8.350914301895964176e-01 -8.173481369167833188e-01 -7.707571792929317489e-01 -7.655310077221183507e-01 -7.236111882643949667e-01 -7.226604576920456768e-01 -6.954372994569761879e-01 -6.934776379181397665e-01 -6.845858204743171527e-01 6.845858204743169306e-01 6.934776379181408767e-01 6.954372994569768540e-01 7.226604576920429013e-01 7.236111882643944115e-01 7.655310077221179066e-01 7.707571792929315269e-01 8.173481369167827637e-01 8.350914301895956404e-01 8.755506880005422543e-01 9.125137379928065506e-01 9.372115578058302088e-01 9.999999999999981126e-01 9.999999999999998890e-01 1.062093548227413420e+00 1.094924596817739459e+00 1.122070388589544443e+00 1.178814789245138828e+00 1.195110730731413939e+00 1.231443575220089626e+00 1.279252063331427935e+00 1.298779206414778287e+00 1.321675338324875604e+00 1.358260849621465649e+00 1.388649131365446321e+00 1.404469701600168374e+00 1.412560305327712928e+00 1.429784722960064869e+00 1.440176622925119387e+00 1.510966838884191477e+00 1.617240781306192199e+00 1.722402683326179629e+00 1.825672387999173418e+00 1.926355395547682647e+00 2.023826584858218425e+00 2.117518768369924587e+00 2.206914682944929762e+00 2.291541419681793812e+00 2.370966586258989039e+00 2.444795701188609005e+00 2.512670463653608355e+00 2.574267643615391954e+00 2.629298407837543650e+00 2.677507947653838372e+00 2.718675310125384659e+00 2.752613360087728278e+00 2.779168819515194677e+00 2.798222344722545163e+00 2.809688612646944694e+00
-2.817253238615627708e+00 -2.805772951214633437e+00 -2.786695848336602666e+00 -2.760106928410812621e+00 -2.726125066625814775e+00 -2.684902913740902175e+00 -2.636626798358884471e+00 -2.581516660250257722e+00 -2.519826052601733757e+00 -2.451842264578469877e+00 -2.377886633750767142e+00 -2.298315142768204922e+00 -2.213519429106343139e+00 -2.123928385055009027e+00 -2.030010593645152461e+00 -1.932277944092575694e+00 -1.831290910801800065e+00 -1.727666181604706308e+00 -1.622087608336828968e+00 -1.515321854563006720e+00 -1.425322067031752349e+00 -1.414910170557427405e+00 -1.408240652064719489e+00 -1.397652386116287504e+00 -1.373694457990596085e+00 -1.343246105006147939e+00 -1.306587484048143732e+00 -1.301852225010881270e+00 -1.264078749592183692e+00 -1.216173882619726143e+00 -1.197345023314602797e+00 -1.163440514547199101e+00 -1.106588219314894150e+00 -1.096146833333021986e+00 -1.046508679071676218e+00 -1.000000000000001776e+00 -9.843320489751486990e-01 -9.215040199866065818e-01 -9.110451769896351637e-01 -8.598854323773137409e-01 -8.318847580219458360e-01 -8.018659564968848574e-01 -7.655552499207436412e-01 -7.504563814860110149e-01 -7.152842411914831500e-01 -7.092717533489727444e-01 -6.839091310868280482e-01 -6.822562611985728553e-01 -6.730210109606241664e-01 6.730210109606237223e-01 6.822562611985724113e-01 6.839091310868281592e-01 7.092717533489728554e-01 7.152842411914857035e-01 7.504563814860106818e-01 7.655552499207448625e-01 8.018659564968850795e-01 8.318847580219469462e-01 8.598854323773146291e-01 9.110451769896359409e-01 9.215040199866071369e-01 9.843320489751486990e-01 1.000000000000003553e+00 1.046508679071675774e+00 1.096146833333022874e+00 1.106588219314894594e+00 1.163440514547199989e+00 1.197345023314601686e+00 1.216173882619726587e+00 1.264078749592182804e+00 1.301852225010879271e+00 1.306587484048142844e+00 1.343246105006148605e+00 1.373694457990595197e+00 1.397652386116287726e+00 1.408240652064719045e+00 1.414910170557426516e+00 1.425322067031752349e+00 1.515321854563005832e+00 1.622087608336827413e+00 1.727666181604706530e+00 1.831290910801800065e+00 1.932277944092575472e+00 2.030010593645152461e+00 2.123928385055007695e+00 2.213519429106342251e+00 2.298315142768204478e+00 2.377886633750765810e+00 2.451842264578469432e+00 2.519826052601734201e+00 2.581516660250258166e+00 2.636626798358884027e+00 2.684902913740901731e+00 2.726125066625813442e+00 2.760106928410813509e+00 2.786695848336601333e+00 2.805772951214634325e+00 2.817253238615627264e+00
-2.824668651320615620e+00 -2.813174577137667054e+00 -2.794074289114434340e+00 -2.767452468276323962e+00 -2.733427531802991695e+00 -2.692151517324083088e+00 -2.643809965205673684e+00 -2.588621825281953726e+00 -2.526839424339994977e+00 -2.458748543619118543e+00 -2.384668672999117334e+00 -2.304953532379149461e+00 -2.219991983837732441e+00 -2.130209504687876620e+00 -2.036070457643980980e+00 -1.938081489035814009e+00 -1.836796522524303032e+00 -1.732824012931527768e+00 -1.626837408299714793e+00 -1.519590169745919539e+00 -1.411937246828733228e+00 -1.410569323182835122e+00 -1.400136223037185657e+00 -1.382843017288174936e+00 -1.358835367513935077e+00 -1.328322967459792725e+00 -1.304865595176045057e+00 -1.291586124675887959e+00 -1.248985519080959561e+00 -1.200976363460128926e+00 -1.199537019561881523e+00 -1.148128777559995983e+00 -1.097346824134552534e+00 -1.091156989965537116e+00 -1.030960997496765508e+00 -1.000000000000001110e+00 -9.686853419403721466e-01 -9.095994405802496630e-01 -9.057999302158047383e-01 -8.442050744899206594e-01 -8.287208783336413864e-01 -7.863517749771016252e-01 -7.604076768239906858e-01 -7.353386808787027995e-01 -7.079593850230704311e-01 -6.948894551845216094e-01 -6.743721068607301250e-01 -6.690478168360748379e-01 -6.614571318468218664e-01 6.614571318468224215e-01 6.690478168360741718e-01 6.743721068607301250e-01 6.948894551845223866e-01 7.079593850230707641e-01 7.353386808787027995e-01 7.604076768239900197e-01 7.863517749771029575e-01 8.287208783336401652e-01 8.442050744899213255e-01 9.057999302158048494e-01 9.095994405802473315e-01 9.686853419403720356e-01 1.000000000000004663e+00 1.030960997496765730e+00 1.091156989965536672e+00 1.097346824134554755e+00 1.148128777559996205e+00 1.199537019561875972e+00 1.200976363460129370e+00 1.248985519080959783e+00 1.291586124675888625e+00 1.304865595176044391e+00 1.328322967459794279e+00 1.358835367513935077e+00 1.382843017288175380e+00 1.400136223037185657e+00 1.410569323182832013e+00 1.411937246828733450e+00 1.519590169745919095e+00 1.626837408299714349e+00 1.732824012931526880e+00 1.836796522524303032e+00 1.938081489035814675e+00 2.036070457643980092e+00 2.130209504687877509e+00 2.219991983837732441e+00 2.304953532379149905e+00 2.384668672999116446e+00 2.458748543619118099e+00 2.526839424339996754e+00 2.588621825281951505e+00 2.643809965205673684e+00 2.692151517324083532e+00 2.733427531802992583e+00 2.767452468276324851e+00 2.794074289114436560e+00 2.813174577137666166e+00 2.824668651320616952e+00
-2.831934200353094067e+00 -2.820426576249300599e+00 -2.801303502536684142e+00 -2.774649350043267404e+00 -2.740582088390050242e+00 -2.699253156156173006e+00 -2.650847323710513681e+00 -2.595582574059248859e+00 -2.533710036493495021e+00 -2.465514020225390013e+00 -2.391312211881499117e+00 -2.311456123564680443e+00 -2.226331909952111943e+00 -2.136361717620510525e+00 -2.042005793476054265e+00 -1.943765670699878712e+00 -1.842188883092261920e+00 -1.737875851101788438e+00 -1.631489861733214974e+00 -1.523771464238685702e+00 -1.415559159855386939e+00 -1.395925316816195361e+00 -1.385469802089231095e+00 -1.368139112162468862e+00 -1.344078756799592878e+00 -1.313498303879919060e+00 -1.307818988253092396e+00 -1.276678075579973370e+00 -1.233979102485760926e+00 -1.201686411549907296e+00 -1.185857614199928189e+00 -1.132885968327095982e+00 -1.098524346523055417e+00 -1.075782781778844122e+00 -1.015456135758363354e+00 -9.999999999999998890e-01 -9.530648807676181944e-01 -9.081769953253493455e-01 -8.901034482641486667e-01 -8.285127356550675559e-01 -8.256010681811035701e-01 -7.708076036926733154e-01 -7.553168543145659664e-01 -7.201790410365740414e-01 -7.006893354219513315e-01 -6.804652372423558582e-01 -6.648703236512361059e-01 -6.558136680204791347e-01 -6.498971621542042332e-01 6.498971621542046773e-01 6.558136680204793567e-01 6.648703236512365500e-01 6.804652372423568574e-01 7.006893354219508874e-01 7.201790410365742634e-01 7.553168543145670766e-01 7.708076036926724273e-01 8.256010681811061236e-01 8.285127356550666677e-01 8.901034482641484447e-01 9.081769953253499006e-01 9.530648807676178613e-01 9.999999999999942268e-01 1.015456135758362688e+00 1.075782781778844122e+00 1.098524346523052309e+00 1.132885968327096204e+00 1.185857614199928411e+00 1.201686411549907074e+00 1.233979102485761370e+00 1.276678075579972926e+00 1.307818988253090842e+00 1.313498303879917728e+00 1.344078756799592211e+00 1.368139112162469528e+00 1.385469802089231983e+00 1.395925316816196693e+00 1.415559159855385385e+00 1.523771464238685036e+00 1.631489861733214974e+00 1.737875851101789326e+00 1.842188883092262586e+00 1.943765670699878045e+00 2.042005793476053821e+00 2.136361717620510525e+00 2.226331909952111943e+00 2.311456123564680443e+00 2.391312211881500893e+00 2.465514020225389569e+00 2.533710036493495465e+00 2.595582574059250636e+00 2.650847323710514569e+00 2.699253156156173894e+00 2.740582088390048021e+00 2.774649350043266072e+00 2.801303502536684142e+00 2.820426576249300599e+00 2.831934200353094067e+00
-2.839049250404380498e+00 -2.827528317297401728e+00 -2.808382864098414533e+00 -2.781696958621608928e+00 -2.747588133342476091e+00 -2.706207241812156106e+00 -2.657738302558171117e+00 -2.602398354746008557e+00 -2.540437358902792653e+00 -2.472138187872221060e+00 -2.397816769134559767e+00 -2.317822461502126785e+00 -2.232538779647277316e+00 -2.142384622864421218e+00 -2.047816225750919816e+00 -1.949330136824327875e+00 -1.847467659431975218e+00 -1.742821376706445324e+00 -1.636044656021041988e+00 -1.527865424991605714e+00 -1.419106072685203612e+00 -1.381397176425461337e+00 -1.370918035258072765e+00 -1.353547794572247387e+00 -1.329431739718418770e+00 -1.310712083400334738e+00 -1.298779206414777621e+00 -1.261870387182885356e+00 -1.219066476493374962e+00 -1.203792898561693470e+00 -1.170824488611021064e+00 -1.117718744475233672e+00 -1.099679182599851313e+00 -1.060471950389843876e+00 -1.000000000000000222e+00 -9.999999999999994449e-01 -9.374759277301335514e-01 -9.067783026179074835e-01 -8.744189609413729469e-01 -8.225266031308082759e-01 -8.128117059757278273e-01 -7.552355447484381257e-01 -7.502852063551237460e-01 -7.049786176957113515e-01 -6.934776379181404327e-01 -6.660000506283410004e-01 -6.554077094568168116e-01 -6.425555928480362056e-01 -6.383442439776082500e-01 6.383442439776083610e-01 6.425555928480358725e-01 6.554077094568159234e-01 6.660000506283407784e-01 6.934776379181407657e-01 7.049786176957114625e-01 7.502852063551219697e-01 7.552355447484381257e-01 8.128117059757273832e-01 8.225266031308073877e-01 8.744189609413727249e-01 9.067783026179082606e-01 9.374759277301345506e-01 1.000000000000000222e+00 1.000000000000000888e+00 1.060471950389845208e+00 1.099679182599852423e+00 1.117718744475234338e+00 1.170824488611022618e+00 1.203792898561693470e+00 1.219066476493375184e+00 1.261870387182886466e+00 1.298779206414776732e+00 1.310712083400334071e+00 1.329431739718418548e+00 1.353547794572247609e+00 1.370918035258074097e+00 1.381397176425460227e+00 1.419106072685203612e+00 1.527865424991605270e+00 1.636044656021040877e+00 1.742821376706446657e+00 1.847467659431974774e+00 1.949330136824326765e+00 2.047816225750918928e+00 2.142384622864420329e+00 2.232538779647277316e+00 2.317822461502127229e+00 2.397816769134559323e+00 2.472138187872220616e+00 2.540437358902792209e+00 2.602398354746007225e+00 2.657738302558171117e+00 2.706207241812155218e+00 2.747588133342475203e+00 2.781696958621610705e+00 2.808382864098414089e+00 2.827528317297399951e+00 2.839049250404379610e+00
-2.846013181177524665e+00 -2.834479183933102941e+00 -2.815311764017308871e+00 -2.788594693391347246e+00 -2.754445077761741967e+00 -2.713013199618516502e+00 -2.664482343721677360e+00 -2.609068628265212908e+00 -2.547020873576971933e+00 -2.478620551557777940e+00 -2.404181874328104929e+00 -2.324052101481385968e+00 -2.238612174502358165e+00 -2.148277828097596043e+00 -2.053501387081687835e+00 -1.954774542586140695e+00 -1.852632525490622184e+00 -1.747660277145429930e+00 -1.640501485390656766e+00 -1.531871746076717500e+00 -1.422577674391184654e+00 -1.366992237659632625e+00 -1.356488260312063820e+00 -1.339076403697245787e+00 -1.314901652658885034e+00 -1.313544567535646967e+00 -1.284172998896136564e+00 -1.247170352590754483e+00 -1.205856187046044026e+00 -1.204254872936039611e+00 -1.155884108774866581e+00 -1.102634044378953293e+00 -1.100811119267983473e+00 -1.045231141372667816e+00 -1.000000000000000888e+00 -9.845987880833004802e-01 -9.219240249159392775e-01 -9.054038184357611208e-01 -8.587511013399441451e-01 -8.194987563433251410e-01 -7.971054603760894253e-01 -7.453151853709846231e-01 -7.396378003819131797e-01 -6.897385891748083475e-01 -6.863279392158743164e-01 -6.514948546061226642e-01 -6.459883714681550204e-01 -6.292754537507407875e-01 -6.268016965080764891e-01 6.268016965080768221e-01 6.292754537507412316e-01 6.459883714681553535e-01 6.514948546061227752e-01 6.863279392158743164e-01 6.897385891748081255e-01 7.396378003819125135e-01 7.453151853709816255e-01 7.971054603760892032e-01 8.194987563433272504e-01 8.587511013399440341e-01 9.054038184357572350e-01 9.219240249159396106e-01 9.845987880833005912e-01 1.000000000000004441e+00 1.045231141372667594e+00 1.100811119267986582e+00 1.102634044378952627e+00 1.155884108774866359e+00 1.204254872936038501e+00 1.205856187046036254e+00 1.247170352590754705e+00 1.284172998896135676e+00 1.313544567535649188e+00 1.314901652658885922e+00 1.339076403697246453e+00 1.356488260312064043e+00 1.366992237659632847e+00 1.422577674391187541e+00 1.531871746076718166e+00 1.640501485390655434e+00 1.747660277145428376e+00 1.852632525490621962e+00 1.954774542586141139e+00 2.053501387081689167e+00 2.148277828097596043e+00 2.238612174502357721e+00 2.324052101481386856e+00 2.404181874328105373e+00 2.478620551557778384e+00 2.547020873576971933e+00 2.609068628265213796e+00 2.664482343721677804e+00 2.713013199618516058e+00 2.754445077761741523e+00 2.788594693391348134e+00 2.815311764017309759e+00 2.834479183933105606e+00 2.846013181177525997e+00
-2.852825387302734494e+00 -2.841278574627669862e+00 -2.822089607152923563e+00 -2.795341968125123699e+00 -2.761152346822356662e+00 -2.719670468585753564e+00 -2.671078902401418986e+00 -2.615592868245710356e+00 -2.553460074649080092e+00 -2.484960627768539432e+00 -2.410407067840615980e+00 -2.330144608891312252e+00 -2.244551685475002945e+00 -2.154040949671640170e+00 -2.059060918100223958e+00 -1.960098550619656210e+00 -1.857683162256014597e+00 -1.752392246640652074e+00 -1.644860050912115179e+00 -1.535790128666233434e+00 -1.425973661535894887e+00 -1.352718047051533645e+00 -1.342188029255321213e+00 -1.324732498564319405e+00 -1.316316135282601385e+00 -1.300496059745593680e+00 -1.269687243039475444e+00 -1.232585515081283667e+00 -1.207875990578126890e+00 -1.189551787918790238e+00 -1.141043876237087362e+00 -1.101919948233119229e+00 -1.087639100728455155e+00 -1.030067306509614644e+00 -1.000000000000004441e+00 -9.692590085456528337e-01 -9.064150151955815415e-01 -9.040539930933345625e-01 -8.431047699509647275e-01 -8.165187976221914834e-01 -7.813976764713334022e-01 -7.404092709047290777e-01 -7.240166835456732786e-01 -6.792439888806177661e-01 -6.744601586442542374e-01 -6.369506172023918777e-01 -6.366166061229998618e-01 -6.159752064157852924e-01 -6.152730314484355922e-01 6.152730314484351481e-01 6.159752064157848483e-01 6.366166061229993067e-01 6.369506172023913226e-01 6.744601586442550145e-01 6.792439888806184323e-01 7.240166835456742778e-01 7.404092709047278564e-01 7.813976764713346235e-01 8.165187976221900401e-01 8.431047699509647275e-01 9.040539930933335633e-01 9.064150151955815415e-01 9.692590085456515014e-01 9.999999999999984457e-01 1.030067306509615088e+00 1.087639100728454711e+00 1.101919948233120783e+00 1.141043876237088028e+00 1.189551787918790904e+00 1.207875990578126002e+00 1.232585515081283667e+00 1.269687243039475222e+00 1.300496059745592570e+00 1.316316135282602495e+00 1.324732498564319849e+00 1.342188029255320103e+00 1.352718047051531869e+00 1.425973661535897774e+00 1.535790128666232546e+00 1.644860050912115623e+00 1.752392246640652518e+00 1.857683162256014153e+00 1.960098550619656654e+00 2.059060918100224402e+00 2.154040949671640615e+00 2.244551685475002945e+00 2.330144608891313585e+00 2.410407067840617312e+00 2.484960627768540764e+00 2.553460074649079647e+00 2.615592868245711244e+00 2.671078902401419874e+00 2.719670468585754008e+00 2.761152346822357551e+00 2.795341968125125920e+00 2.822089607152922230e+00 2.841278574627670750e+00 2.852825387302734939e+00
-2.859485278256482133e+00 -2.847925902592976399e+00 -2.828715812929478268e+00 -2.801938210914314276e+00 -2.767709379702201655e+00 -2.726178501344017846e+00 -2.677527446967081115e+00 -2.621970560971524034e+00 -2.559754468333811150e+00 -2.491157944446281913e+00 -2.416491900836251094e+00 -2.336099559207142740e+00 -2.250356912899153627e+00 -2.159673612619089855e+00 -2.064494467472151928e+00 -1.965301831036113001e+00 -1.862619257775923520e+00 -1.757016986248847390e+00 -1.649120060497298867e+00 -1.539620281012124448e+00 -1.429293738130392288e+00 -1.338582365300079235e+00 -1.328025111906587119e+00 -1.319026488918584539e+00 -1.310523862139001849e+00 -1.286222757687696561e+00 -1.255329744333435471e+00 -1.218123675369348069e+00 -1.209852029821230968e+00 -1.174964990854068470e+00 -1.126311483256146495e+00 -1.103005466004202795e+00 -1.072741454454602117e+00 -1.014987720773982804e+00 -9.999999999999978906e-01 -9.539875007229914328e-01 -9.027292709926609815e-01 -8.909550648542541307e-01 -8.274851578425649334e-01 -8.135879924279388886e-01 -7.656922545082409659e-01 -7.355699681050797967e-01 -7.083746298937353414e-01 -6.722296407967983667e-01 -6.591445567292570917e-01 -6.272969096021103752e-01 -6.223683159080977134e-01 -6.037619699680809582e-01 -6.026569098900784738e-01 6.026569098900785848e-01 6.037619699680814023e-01 6.223683159080974914e-01 6.272969096021095980e-01 6.591445567292580909e-01 6.722296407967990328e-01 7.083746298937353414e-01 7.355699681050795746e-01 7.656922545082409659e-01 8.135879924279371123e-01 8.274851578425650445e-01 8.909550648542549078e-01 9.027292709926626468e-01 9.539875007229914328e-01 9.999999999999996669e-01 1.014987720773982138e+00 1.072741454454601673e+00 1.103005466004202573e+00 1.126311483256146273e+00 1.174964990854068247e+00 1.209852029821231856e+00 1.218123675369347625e+00 1.255329744333433917e+00 1.286222757687695450e+00 1.310523862139000739e+00 1.319026488918583206e+00 1.328025111906586009e+00 1.338582365300077681e+00 1.429293738130392510e+00 1.539620281012125336e+00 1.649120060497298645e+00 1.757016986248847612e+00 1.862619257775923964e+00 1.965301831036112112e+00 2.064494467472151484e+00 2.159673612619089411e+00 2.250356912899154072e+00 2.336099559207144072e+00 2.416491900836251538e+00 2.491157944446281469e+00 2.559754468333812927e+00 2.621970560971523589e+00 2.677527446967081115e+00 2.726178501344018290e+00 2.767709379702200767e+00 2.801938210914316052e+00 2.828715812929478268e+00 2.847925902592977287e+00 2.859485278256483021e+00
-2.865992278284183570e+00 -2.854420595705512653e+00 -2.835189815262096680e+00 -2.808382864098414533e+00 -2.774115629516035852e+00 -2.732536764081697545e+00 -2.683827458902339647e+00 -2.628201205333620116e+00 -2.565903572887344275e+00 -2.497212040956832801e+00 -2.422435935243222538e+00 -2.341916537978890211e+00 -2.256027466483366606e+00 -2.165175450660856260e+00 -2.069801691911669295e+00 -1.970384061442776336e+00 -1.867440507176985731e+00 -1.761534203874252968e+00 -1.653281228899517119e+00 -1.543361918426817248e+00 -1.432537615594959401e+00 -1.324593170023666833e+00 -1.321675338324876048e+00 -1.314007498961368814e+00 -1.296458504922963773e+00 -1.272089780170347906e+00 -1.241108557530178569e+00 -1.211784032489570340e+00 -1.203792898561695246e+00 -1.160502533317601337e+00 -1.111694924068150847e+00 -1.104067473893889595e+00 -1.057948968950887636e+00 -1.000000000000002220e+00 -1.000000000000000000e+00 -9.387914560674249786e-01 -9.014300903739894677e-01 -8.755506880005414772e-01 -8.118977721088953547e-01 -8.107076008579114923e-01 -7.499933396455342738e-01 -7.307998060418590125e-01 -6.927142113886485264e-01 -6.652888543557985424e-01 -6.437930445041930572e-01 -6.180339887498934592e-01 -6.077489384923473459e-01 -5.922724613578244091e-01 -5.893227380530483561e-01 5.893227380530485782e-01 5.922724613578248531e-01 6.077489384923476790e-01 6.180339887498952356e-01 6.437930445041932792e-01 6.652888543557968770e-01 6.927142113886494146e-01 7.307998060418603448e-01 7.499933396455336077e-01 8.107076008579112703e-01 8.118977721088953547e-01 8.755506880005420323e-01 9.014300903739892457e-01 9.387914560674256448e-01 9.999999999999988898e-01 9.999999999999995559e-01 1.057948968950886748e+00 1.104067473893887374e+00 1.111694924068151513e+00 1.160502533317601559e+00 1.203792898561694136e+00 1.211784032489572560e+00 1.241108557530179235e+00 1.272089780170348794e+00 1.296458504922963995e+00 1.314007498961370368e+00 1.321675338324876048e+00 1.324593170023668609e+00 1.432537615594960734e+00 1.543361918426817025e+00 1.653281228899517341e+00 1.761534203874251192e+00 1.867440507176985731e+00 1.970384061442776336e+00 2.069801691911670627e+00 2.165175450660855372e+00 2.256027466483365274e+00 2.341916537978889767e+00 2.422435935243221650e+00 2.497212040956832357e+00 2.565903572887344275e+00 2.628201205333618340e+00 2.683827458902339202e+00 2.732536764081698433e+00 2.774115629516034076e+00 2.808382864098413201e+00 2.835189815262095792e+00 2.854420595705512209e+00 2.865992278284183570e+00
-2.872345826326245355e+00 -2.860762096433722146e+00 -2.841511062486301142e+00 -2.814675384197586894e+00 -2.780370563252014371e+00 -2.738744736486852460e+00 -2.689978432752155424e+00 -2.634284312784060500e+00 -2.571906918569229372e+00 -2.503122468060545280e+00 -2.428238743733502236e+00 -2.347595140820658344e+00 -2.261562965309626527e+00 -2.170546106213787407e+00 -2.074982256196142849e+00 -1.975344926961654313e+00 -1.872146612683191824e+00 -1.765943614281096918e+00 -1.657343277713433594e+00 -1.547014763264938697e+00 -1.435705012721561369e+00 -1.324262400938596818e+00 -1.310758657894011803e+00 -1.300143404445315287e+00 -1.282544667963258167e+00 -1.258105401692412251e+00 -1.227031991637327124e+00 -1.213671733312240208e+00 -1.189601520699769654e+00 -1.146172757625574912e+00 -1.105105778018809159e+00 -1.097202506074335782e+00 -1.043269844515801514e+00 -1.000000000000002220e+00 -9.851121191977461056e-01 -9.236784406785980561e-01 -9.001568830662418641e-01 -8.602087728641722997e-01 -8.078788765924844739e-01 -7.963484638163587093e-01 -7.343053468804805473e-01 -7.261013358391095185e-01 -6.770381517842060104e-01 -6.584256953299479909e-01 -6.284069169467872973e-01 -6.088327723936444169e-01 -5.930934839490864530e-01 -5.808087035612041760e-01 -5.759749926733426229e-01 5.759749926733422898e-01 5.808087035612043980e-01 5.930934839490866750e-01 6.088327723936454161e-01 6.284069169467870752e-01 6.584256953299472137e-01 6.770381517842060104e-01 7.261013358391085193e-01 7.343053468804816575e-01 7.963484638163591534e-01 8.078788765924863613e-01 8.602087728641722997e-01 9.001568830662435294e-01 9.236784406785976120e-01 9.851121191977459945e-01 1.000000000000004885e+00 1.043269844515801514e+00 1.097202506074335560e+00 1.105105778018809159e+00 1.146172757625576244e+00 1.189601520699770321e+00 1.213671733312239764e+00 1.227031991637327568e+00 1.258105401692411141e+00 1.282544667963259499e+00 1.300143404445316619e+00 1.310758657894011581e+00 1.324262400938598594e+00 1.435705012721559148e+00 1.547014763264939807e+00 1.657343277713433816e+00 1.765943614281096252e+00 1.872146612683191158e+00 1.975344926961652980e+00 2.074982256196143737e+00 2.170546106213787851e+00 2.261562965309628304e+00 2.347595140820657011e+00 2.428238743733500460e+00 2.503122468060546169e+00 2.571906918569230260e+00 2.634284312784058724e+00 2.689978432752156312e+00 2.738744736486852904e+00 2.780370563252013927e+00 2.814675384197585117e+00 2.841511062486298034e+00 2.860762096433722590e+00 2.872345826326244911e+00
-2.878545375947411777e+00 -2.866949861768585350e+00 -2.847679017290671410e+00 -2.820815241848264154e+00 -2.786473661711112104e+00 -2.744801911691366225e+00 -2.695979876072593928e+00 -2.640219407292365705e+00 -2.577764047606213360e+00 -2.508888787884377081e+00 -2.433899909703780118e+00 -2.353134973400800689e+00 -2.266963037832626870e+00 -2.175785230398319836e+00 -2.080035833180479354e+00 -1.980184120247801660e+00 -1.876737283633943765e+00 -1.770244939105898974e+00 -1.661305935375304133e+00 -1.550578544906070277e+00 -1.438795655637938875e+00 -1.326787401706479574e+00 -1.297087246051585874e+00 -1.286441267458257043e+00 -1.268790825169950898e+00 -1.244278140743448002e+00 -1.215514873998234879e+00 -1.213108614300490551e+00 -1.175558154776303654e+00 -1.131984305017679437e+00 -1.106120189299631962e+00 -1.082842860840268706e+00 -1.028712632919961623e+00 -9.999999999999973355e-01 -9.703324314521537541e-01 -9.086564190533348295e-01 -8.989100742375925046e-01 -8.449366100928902279e-01 -8.051030658086768543e-01 -7.808434586928525434e-01 -7.214771286187550148e-01 -7.186329889711685626e-01 -6.613493442843942915e-01 -6.516443363844541814e-01 -6.129875069348064143e-01 -5.996984230237596414e-01 -5.784029636008970465e-01 -5.693751657748512551e-01 -5.626161183037640123e-01 5.626161183037637903e-01 5.693751657748502559e-01 5.784029636008953812e-01 5.996984230237583091e-01 6.129875069348056371e-01 6.516443363844538483e-01 6.613493442843934034e-01 7.186329889711700059e-01 7.214771286187560140e-01 7.808434586928527654e-01 8.051030658086767433e-01 8.449366100928906720e-01 8.989100742375945030e-01 9.086564190533349405e-01 9.703324314521541982e-01 9.999999999999988898e-01 1.028712632919962511e+00 1.082842860840268928e+00 1.106120189299628853e+00 1.131984305017681214e+00 1.175558154776302766e+00 1.213108614300488552e+00 1.215514873998232215e+00 1.244278140743449113e+00 1.268790825169950898e+00 1.286441267458258375e+00 1.297087246051587428e+00 1.326787401706479574e+00 1.438795655637939541e+00 1.550578544906070722e+00 1.661305935375303022e+00 1.770244939105899196e+00 1.876737283633944431e+00 1.980184120247800328e+00 2.080035833180478910e+00 2.175785230398317616e+00 2.266963037832626870e+00 2.353134973400800245e+00 2.433899909703780118e+00 2.508888787884377081e+00 2.577764047606213360e+00 2.640219407292365705e+00 2.695979876072593484e+00 2.744801911691365337e+00 2.786473661711111216e+00 2.820815241848264598e+00 2.847679017290670078e+00 2.866949861768586683e+00 2.878545375947410889e+00
-2.884590395269235774e+00 -2.872983363157286085e+00 -2.853693156652524543e+00 -2.826801921741664447e+00 -2.792424419449325068e+00 -2.750707796217713330e+00 -2.701831309383024404e+00 -2.646006025304060483e+00 -2.583474514157955149e+00 -2.514510573895514689e+00 -2.439419027257599293e+00 -2.358535651432894120e+00 -2.272227321879469297e+00 -2.180892483046173336e+00 -2.084962103811271117e+00 -1.984901341507205208e+00 -1.881212236501693669e+00 -1.774437906869564152e+00 -1.665168937163493457e+00 -1.554052999738432694e+00 -1.441809277773310694e+00 -1.329250073040412650e+00 -1.283587572695526369e+00 -1.272909753099554342e+00 -1.255205684829204360e+00 -1.230616762202225489e+00 -1.217313203202558869e+00 -1.199347255453101724e+00 -1.161671696096937323e+00 -1.117946123313805495e+00 -1.107110523460957507e+00 -1.068624954776272951e+00 -1.014286251980478726e+00 -1.000000000000000888e+00 -9.556696873226856459e-01 -8.976900821464461888e-01 -8.937337790396446824e-01 -8.297419231527763950e-01 -8.023814060621046185e-01 -7.653893908248282640e-01 -7.169297732477354357e-01 -7.029813077527737875e-01 -6.456508717341632453e-01 -6.449490571753334622e-01 -5.975361898852699083e-01 -5.906363487834056514e-01 -5.636784023894381157e-01 -5.579766133272565654e-01 -5.492487193153948732e-01 5.492487193153942071e-01 5.579766133272573425e-01 5.636784023894381157e-01 5.906363487834050963e-01 5.975361898852704634e-01 6.449490571753341284e-01 6.456508717341632453e-01 7.029813077527736764e-01 7.169297732477345475e-01 7.653893908248264877e-01 8.023814060621038413e-01 8.297419231527761729e-01 8.937337790396437942e-01 8.976900821464498526e-01 9.556696873226859790e-01 1.000000000000002665e+00 1.014286251980476949e+00 1.068624954776271174e+00 1.107110523460958840e+00 1.117946123313805940e+00 1.161671696096937101e+00 1.199347255453102390e+00 1.217313203202557315e+00 1.230616762202224601e+00 1.255205684829204582e+00 1.272909753099556340e+00 1.283587572695527701e+00 1.329250073040414648e+00 1.441809277773310027e+00 1.554052999738431584e+00 1.665168937163495233e+00 1.774437906869562376e+00 1.881212236501693447e+00 1.984901341507205208e+00 2.084962103811273337e+00 2.180892483046172892e+00 2.272227321879467521e+00 2.358535651432894564e+00 2.439419027257599737e+00 2.514510573895512913e+00 2.583474514157956037e+00 2.646006025304060927e+00 2.701831309383024404e+00 2.750707796217713330e+00 2.792424419449326845e+00 2.826801921741664447e+00 2.853693156652524987e+00 2.872983363157287862e+00 2.884590395269235774e+00
-2.890480366905571863e+00 -2.878862086439862189e+00 -2.859552971776503139e+00 -2.832634922565103963e+00 -2.798222344722544719e+00 -2.756461909928222376e+00 -2.707532266120631359e+00 -2.651643715701256454e+00 -2.589037884284485447e+00 -2.519987410876450173e+00 -2.444795701188608117e+00 -2.363796800667458786e+00 -2.277355464649751138e+00 -2.185867532708116290e+00 -2.089760757140690650e+00 -1.989496298514247696e+00 -1.885571194909146708e+00 -1.778522252989273689e+00 -1.668932025199235891e+00 -1.557437871143492858e+00 -1.444745619825579919e+00 -1.331650154774712824e+00 -1.270268496732614105e+00 -1.259557752456648805e+00 -1.241798190189202566e+00 -1.219066476493374740e+00 -1.217130278828048917e+00 -1.185757010097453934e+00 -1.147951326842954423e+00 -1.108076601031065200e+00 -1.104067473893887374e+00 -1.054558099346839528e+00 -9.999999999999996669e-01 -9.999999999999992228e-01 -9.411330546336137415e-01 -8.964973178931039399e-01 -8.789193579575999005e-01 -8.146329009262633924e-01 -7.997151251386355186e-01 -7.499933396455342738e-01 -7.124618738820168717e-01 -6.873557093016945396e-01 -6.383442439776075839e-01 -6.299460297636418904e-01 -5.820543891577624196e-01 -5.816522156995849180e-01 -5.489208403885809107e-01 -5.466181350620654689e-01 -5.358755794279106421e-01 5.358755794279101980e-01 5.466181350620654689e-01 5.489208403885805776e-01 5.816522156995862503e-01 5.820543891577627527e-01 6.299460297636420014e-01 6.383442439776086941e-01 6.873557093016936514e-01 7.124618738820173158e-01 7.499933396455330525e-01 7.997151251386355186e-01 8.146329009262633924e-01 8.789193579575992343e-01 8.964973178931032738e-01 9.411330546336129643e-01 9.999999999999983347e-01 1.000000000000001776e+00 1.054558099346838862e+00 1.104067473893888263e+00 1.108076601031063424e+00 1.147951326842953090e+00 1.185757010097454378e+00 1.217130278828048473e+00 1.219066476493374740e+00 1.241798190189202344e+00 1.259557752456650581e+00 1.270268496732614327e+00 1.331650154774712602e+00 1.444745619825581029e+00 1.557437871143492858e+00 1.668932025199235225e+00 1.778522252989273467e+00 1.885571194909146930e+00 1.989496298514248140e+00 2.089760757140690206e+00 2.185867532708116290e+00 2.277355464649750250e+00 2.363796800667457898e+00 2.444795701188607673e+00 2.519987410876450173e+00 2.589037884284485447e+00 2.651643715701254678e+00 2.707532266120631803e+00 2.756461909928222820e+00 2.798222344722544275e+00 2.832634922565103075e+00 2.859552971776503139e+00 2.878862086439863077e+00 2.890480366905572751e+00
-2.896214787900991627e+00 -2.884585531788719237e+00 -2.865257968035942682e+00 -2.838313756946016841e+00 -2.803866959433991557e+00 -2.762063785976735186e+00 -2.713082292597111866e+00 -2.657132039765194964e+00 -2.594453735915384751e+00 -2.525318894901458666e+00 -2.450029546964864746e+00 -2.368918056884387724e+00 -2.282347122715996601e+00 -2.190710056661722582e+00 -2.094431490340127766e+00 -1.993968706628749255e+00 -1.889813889646042355e+00 -1.782497719790146151e+00 -1.672594948447632568e+00 -1.560732909481425734e+00 -1.447604429730043218e+00 -1.333987394125046189e+00 -1.257139096361862496e+00 -1.246394381530064654e+00 -1.228577518986713857e+00 -1.220774456320220747e+00 -1.203827951705076060e+00 -1.172347240067622920e+00 -1.134406519675159375e+00 -1.109018247341519325e+00 -1.090357937830855439e+00 -1.040651960632966055e+00 -1.000000000000000666e+00 -9.858635698995030783e-01 -9.267321385133130418e-01 -8.953321851724267422e-01 -8.642224698201457223e-01 -7.996182325862437601e-01 -7.971054398770228699e-01 -7.346628705145993310e-01 -7.080760473017466694e-01 -6.717620034642428628e-01 -6.318343887843573814e-01 -6.142383533872182166e-01 -5.727519600681022505e-01 -5.665435823703074414e-01 -5.353051734681941731e-01 -5.341313345843964333e-01 -5.224996841608325893e-01 5.224996841608324782e-01 5.341313345843974325e-01 5.353051734681956164e-01 5.665435823703072193e-01 5.727519600681024725e-01 6.142383533872177725e-01 6.318343887843566042e-01 6.717620034642437510e-01 7.080760473017458922e-01 7.346628705145996641e-01 7.971054398770260896e-01 7.996182325862445373e-01 8.642224698201461663e-01 8.953321851724256319e-01 9.267321385133139300e-01 9.858635698995026342e-01 1.000000000000002665e+00 1.040651960632967388e+00 1.090357937830854329e+00 1.109018247341521768e+00 1.134406519675158487e+00 1.172347240067622920e+00 1.203827951705074728e+00 1.220774456320218748e+00 1.228577518986712080e+00 1.246394381530063544e+00 1.257139096361861608e+00 1.333987394125044634e+00 1.447604429730042108e+00 1.560732909481426400e+00 1.672594948447632568e+00 1.782497719790146373e+00 1.889813889646040579e+00 1.993968706628749255e+00 2.094431490340126878e+00 2.190710056661721694e+00 2.282347122715996157e+00 2.368918056884388168e+00 2.450029546964864302e+00 2.525318894901460443e+00 2.594453735915383863e+00 2.657132039765195408e+00 2.713082292597111422e+00 2.762063785976735630e+00 2.803866959433990669e+00 2.838313756946016841e+00 2.865257968035940461e+00 2.884585531788719681e+00 2.896214787900991627e+00
-2.901793169671956552e+00 -2.890153213650896724e+00 -2.870807664916943391e+00 -2.843837951398552111e+00 -2.809357799084105434e+00 -2.767512970762567637e+00 -2.718480947957480076e+00 -2.662470571140683528e+00 -2.599721658820555614e+00 -2.530504633314394347e+00 -2.455120190714154216e+00 -2.373899065886033277e+00 -2.287201962024417057e+00 -2.195419740919139606e+00 -2.098974008713565986e+00 -1.998318288812582333e+00 -1.893940058685500860e+00 -1.786364056516676291e+00 -1.676157462718850688e+00 -1.563937872077384883e+00 -1.450385462629472544e+00 -1.336261545648985694e+00 -1.244208666463586299e+00 -1.233428978959842715e+00 -1.222436911983243002e+00 -1.215553081772709598e+00 -1.190719289488814114e+00 -1.159127574611654721e+00 -1.121047040202414635e+00 -1.109935292526646355e+00 -1.076827420985814632e+00 -1.026916568045227240e+00 -1.000000000000000444e+00 -9.718870628419680191e-01 -9.124770015042427129e-01 -8.941950800277737033e-01 -8.496529335502769342e-01 -7.945535549642612771e-01 -7.847071448015973116e-01 -7.194060792031170548e-01 -7.037749200325188470e-01 -6.562064483374404622e-01 -6.254240878137300452e-01 -5.985316476554215503e-01 -5.639418008822100203e-01 -5.510053088100531626e-01 -5.240435578139075457e-01 -5.193109609765385049e-01 -5.091242467124560411e-01 5.091242467124555970e-01 5.193109609765380608e-01 5.240435578139065464e-01 5.510053088100538288e-01 5.639418008822116857e-01 5.985316476554221055e-01 6.254240878137302673e-01 6.562064483374407953e-01 7.037749200325170706e-01 7.194060792031168328e-01 7.847071448015960904e-01 7.945535549642611661e-01 8.496529335502763791e-01 8.941950800277719269e-01 9.124770015042431570e-01 9.718870628419677971e-01 9.999999999999962252e-01 1.026916568045226796e+00 1.076827420985813299e+00 1.109935292526651907e+00 1.121047040202414857e+00 1.159127574611654499e+00 1.190719289488813448e+00 1.215553081772708488e+00 1.222436911983242780e+00 1.233428978959842048e+00 1.244208666463585855e+00 1.336261545648987470e+00 1.450385462629473210e+00 1.563937872077384439e+00 1.676157462718851354e+00 1.786364056516676513e+00 1.893940058685501304e+00 1.998318288812582555e+00 2.098974008713565986e+00 2.195419740919142271e+00 2.287201962024417057e+00 2.373899065886032833e+00 2.455120190714155992e+00 2.530504633314393903e+00 2.599721658820556947e+00 2.662470571140683084e+00 2.718480947957480520e+00 2.767512970762570301e+00 2.809357799084107210e+00 2.843837951398552555e+00 2.870807664916942503e+00 2.890153213650897168e+00 2.901793169671956552e+00
-2.907215037950705572e+00 -2.895564660692974357e+00 -2.876201595965008462e+00 -2.849207046272647759e+00 -2.814694412722804184e+00 -2.772809023886670499e+00 -2.723727804140896325e+00 -2.667658895802313523e+00 -2.604841254582557220e+00 -2.535544244707726769e+00 -2.460067269210236329e+00 -2.378739483490906803e+00 -2.291919657895939988e+00 -2.199996280234834067e+00 -2.103388025710683618e+00 -2.002544775645859865e+00 -1.897949447199937634e+00 -1.790121019343937414e+00 -1.679619330669503752e+00 -1.567052523208554149e+00 -1.453088480845593056e+00 -1.338472371208149658e+00 -1.231486714654763448e+00 -1.224053619603458154e+00 -1.220671102410681552e+00 -1.202734518886587223e+00 -1.177814046293281347e+00 -1.146107909617073650e+00 -1.110827571522905899e+00 -1.107882948121460043e+00 -1.063486157852825853e+00 -1.013362321957341328e+00 -1.000000000000000444e+00 -9.580810011084969213e-01 -8.983781835225727042e-01 -8.930863906065363844e-01 -8.352211020462712021e-01 -7.920606617053683740e-01 -7.699094412972635748e-01 -7.042316406076218893e-01 -6.995611252488449505e-01 -6.406958003686277214e-01 -6.191180393579156505e-01 -5.828300230745867561e-01 -5.552282521683402639e-01 -5.354411781635604051e-01 -5.128395405540429053e-01 -5.044608170685435100e-01 -4.957527378726851452e-01 4.957527378726853673e-01 5.044608170685445092e-01 5.128395405540444596e-01 5.354411781635609602e-01 5.552282521683401528e-01 5.828300230745875332e-01 6.191180393579166497e-01 6.406958003686276104e-01 6.995611252488450615e-01 7.042316406076220003e-01 7.699094412972637969e-01 7.920606617053718157e-01 8.352211020462714242e-01 8.930863906065311664e-01 8.983781835225728152e-01 9.580810011084959221e-01 9.999999999999971134e-01 1.013362321957341550e+00 1.063486157852826297e+00 1.107882948121460043e+00 1.110827571522906565e+00 1.146107909617072096e+00 1.177814046293281791e+00 1.202734518886587445e+00 1.220671102410682440e+00 1.224053619603458820e+00 1.231486714654764114e+00 1.338472371208149214e+00 1.453088480845593278e+00 1.567052523208554815e+00 1.679619330669503974e+00 1.790121019343937858e+00 1.897949447199938744e+00 2.002544775645859865e+00 2.103388025710680953e+00 2.199996280234833179e+00 2.291919657895940432e+00 2.378739483490906803e+00 2.460067269210236773e+00 2.535544244707726769e+00 2.604841254582557220e+00 2.667658895802313523e+00 2.723727804140897657e+00 2.772809023886671831e+00 2.814694412722805517e+00 2.849207046272647759e+00 2.876201595965008018e+00 2.895564660692973469e+00 2.907215037950708236e+00
-2.912479932731731669e+00 -2.900819415748532304e+00 -2.881439308734158988e+00 -2.854420595705513097e+00 -2.819876362903993350e+00 -2.777951518109910811e+00 -2.728822445843420930e+00 -2.672696612022394724e+00 -2.609812136570393015e+00 -2.540437358902792209e+00 -2.464870429859992385e+00 -2.383438975527962800e+00 -2.296499895027516391e+00 -2.204439378113288051e+00 -2.107673262939669723e+00 -2.006647905342691107e+00 -1.901841807576549748e+00 -1.793768371388538396e+00 -1.682980321804193213e+00 -1.570076634091941203e+00 -1.455713253851850020e+00 -1.340619639931842633e+00 -1.225624362094001940e+00 -1.218982955866441120e+00 -1.208130523466262707e+00 -1.190131695920505273e+00 -1.165122218047377922e+00 -1.133298405291007116e+00 -1.111694924068148405e+00 -1.094924596817738571e+00 -1.050344713918192507e+00 -1.000000000000000444e+00 -1.000000000000000222e+00 -9.444563399491638922e-01 -8.920064969175938163e-01 -8.844467213975031328e-01 -8.209378918923868618e-01 -7.896279367696833473e-01 -7.552355447484382367e-01 -6.954372994569760769e-01 -6.891488620184739178e-01 -6.252373708285503540e-01 -6.129210409054373088e-01 -5.671379366516199338e-01 -5.466181350620649138e-01 -5.198528808456291950e-01 -5.016998372874017509e-01 -4.895820248313615397e-01 -4.823889206971406218e-01 4.823889206971406773e-01 4.895820248313618728e-01 5.016998372874028611e-01 5.198528808456298611e-01 5.466181350620655799e-01 5.671379366516201559e-01 6.129210409054375308e-01 6.252373708285503540e-01 6.891488620184725855e-01 6.954372994569775202e-01 7.552355447484372375e-01 7.896279367696825702e-01 8.209378918923868618e-01 8.844467213975033548e-01 8.920064969175920400e-01 9.444563399491640032e-01 9.999999999999983347e-01 1.000000000000000222e+00 1.050344713918191397e+00 1.094924596817739681e+00 1.111694924068153512e+00 1.133298405291007338e+00 1.165122218047377256e+00 1.190131695920502830e+00 1.208130523466262041e+00 1.218982955866441342e+00 1.225624362094001052e+00 1.340619639931840856e+00 1.455713253851851130e+00 1.570076634091940537e+00 1.682980321804193213e+00 1.793768371388537730e+00 1.901841807576550192e+00 2.006647905342690663e+00 2.107673262939670611e+00 2.204439378113288939e+00 2.296499895027515059e+00 2.383438975527962356e+00 2.464870429859991940e+00 2.540437358902791765e+00 2.609812136570393015e+00 2.672696612022394724e+00 2.728822445843420930e+00 2.777951518109910811e+00 2.819876362903992906e+00 2.854420595705511765e+00 2.881439308734157212e+00 2.900819415748533192e+00 2.912479932731729448e+00
-2.917587408220708056e+00 -2.905917035768062373e+00 -2.886520364738454969e+00 -2.859478167575387086e+00 -2.824903225642263926e+00 -2.782940039313378744e+00 -2.733764470482613618e+00 -2.677583330340547629e+00 -2.614633929914703891e+00 -2.545183616931171233e+00 -2.469529330691410340e+00 -2.387997217831403063e+00 -2.300942367493634677e+00 -2.208748746816656006e+00 -2.111829450179749212e+00 -2.010627423766503608e+00 -1.905616899432357014e+00 -1.797305882719331782e+00 -1.686240212477198686e+00 -1.573009982872856094e+00 -1.458259558247436694e+00 -1.342703128182212380e+00 -1.227148929132394040e+00 -1.206707305293989174e+00 -1.195817220877623654e+00 -1.177754697508434756e+00 -1.152654037140006471e+00 -1.120709482094141007e+00 -1.112537194700800036e+00 -1.082182631200527156e+00 -1.037413986276294553e+00 -1.000000000000000666e+00 -9.868407617231920170e-01 -9.310244780880220228e-01 -8.909557705909788572e-01 -8.706941676644842643e-01 -8.068148134471367916e-01 -7.872565409157888938e-01 -7.406965409307189052e-01 -6.914060789555556141e-01 -6.741677412599453856e-01 -6.098390895088243724e-01 -6.068379854660856942e-01 -5.514602395945772395e-01 -5.381185894229518762e-01 -5.042422002746130838e-01 -4.906316705423796054e-01 -4.746757342458379769e-01 -4.690368908174761819e-01 4.690368908174760154e-01 4.746757342458371443e-01 4.906316705423789393e-01 5.042422002746120846e-01 5.381185894229515432e-01 5.514602395945773505e-01 6.068379854660866934e-01 6.098390895088251495e-01 6.741677412599460517e-01 6.914060789555560582e-01 7.406965409307191273e-01 7.872565409157918914e-01 8.068148134471369026e-01 8.706941676644842643e-01 8.909557705909790792e-01 9.310244780880233550e-01 9.868407617231909068e-01 1.000000000000000000e+00 1.037413986276294775e+00 1.082182631200527601e+00 1.112537194700797816e+00 1.120709482094141451e+00 1.152654037140006471e+00 1.177754697508434090e+00 1.195817220877622988e+00 1.206707305293989174e+00 1.227148929132394040e+00 1.342703128182212824e+00 1.458259558247436249e+00 1.573009982872855872e+00 1.686240212477198908e+00 1.797305882719332670e+00 1.905616899432354794e+00 2.010627423766504052e+00 2.111829450179750101e+00 2.208748746816656450e+00 2.300942367493632901e+00 2.387997217831401731e+00 2.469529330691409452e+00 2.545183616931171233e+00 2.614633929914705668e+00 2.677583330340548518e+00 2.733764470482611841e+00 2.782940039313379188e+00 2.824903225642263482e+00 2.859478167575387531e+00 2.886520364738455413e+00 2.905917035768060597e+00 2.917587408220707612e+00
-2.922537032785864408e+00 -2.910857091771225758e+00 -2.891444339405787822e+00 -2.864379343457521543e+00 -2.829774590371688880e+00 -2.787774186460640458e+00 -2.738553488163923966e+00 -2.682318673534843434e+00 -2.619306271484311388e+00 -2.549782671017132518e+00 -2.474043640342365347e+00 -2.392413896235995541e+00 -2.305246778748054837e+00 -2.212924107372324922e+00 -2.115856325393409509e+00 -2.014483084444932626e+00 -1.909274489628818516e+00 -1.800733330367865870e+00 -1.689398785894280053e+00 -1.575852354614079465e+00 -1.460727177732546567e+00 -1.344722619520839491e+00 -1.228627117133760160e+00 -1.194669869567783760e+00 -1.183741372006439585e+00 -1.165613819269158746e+00 -1.140419965166040495e+00 -1.113354232758930529e+00 -1.108351814717025485e+00 -1.069667983530104172e+00 -1.024705202221576794e+00 -9.999999999999971134e-01 -9.738961513027294403e-01 -9.177972665154560117e-01 -8.899345746401045032e-01 -8.571326082237953337e-01 -7.928640009638430186e-01 -7.849476176975511699e-01 -7.263042249733635547e-01 -6.874700960740067757e-01 -6.592990299966056122e-01 -6.008738570266246581e-01 -5.945095765986472269e-01 -5.358022329114613402e-01 -5.297370847481529532e-01 -4.886110275310399653e-01 -4.796428176604822236e-01 -4.597431275577982257e-01 -4.557011234433111513e-01 4.557011234433115954e-01 4.597431275577981147e-01 4.796428176604821125e-01 4.886110275310404094e-01 5.297370847481537304e-01 5.358022329114613402e-01 5.945095765986482261e-01 6.008738570266266565e-01 6.592990299966050571e-01 6.874700960740063316e-01 7.263042249733638878e-01 7.849476176975486164e-01 7.928640009638435737e-01 8.571326082237945565e-01 8.899345746401059465e-01 9.177972665154554566e-01 9.738961513027301065e-01 9.999999999999992228e-01 1.024705202221576572e+00 1.069667983530103283e+00 1.108351814717025485e+00 1.113354232758926754e+00 1.140419965166040717e+00 1.165613819269158968e+00 1.183741372006438697e+00 1.194669869567783316e+00 1.228627117133760827e+00 1.344722619520840157e+00 1.460727177732545901e+00 1.575852354614079909e+00 1.689398785894280275e+00 1.800733330367866536e+00 1.909274489628819405e+00 2.014483084444932626e+00 2.115856325393409065e+00 2.212924107372325366e+00 2.305246778748055281e+00 2.392413896235995541e+00 2.474043640342368011e+00 2.549782671017132074e+00 2.619306271484313164e+00 2.682318673534843878e+00 2.738553488163924854e+00 2.787774186460640902e+00 2.829774590371691101e+00 2.864379343457523319e+00 2.891444339405789155e+00 2.910857091771226646e+00 2.922537032785865296e+00
-2.927328388911620838e+00 -2.915639168801394732e+00 -2.896210822033899568e+00 -2.869123718582264448e+00 -2.834490059906611847e+00 -2.792453571561865466e+00 -2.743189121648761830e+00 -2.686902276594460126e+00 -2.623828809864012790e+00 -2.554234184561115839e+00 -2.478413038050158335e+00 -2.396688706572841276e+00 -2.309412841625705592e+00 -2.216965189580398565e+00 -2.119753634738318127e+00 -2.018214648584270243e+00 -1.912814352286007713e+00 -1.804050498338568786e+00 -1.692455832114595049e+00 -1.578603541285641843e+00 -1.463115903084787783e+00 -1.346677904676735649e+00 -1.230058729225032232e+00 -1.182880935990600735e+00 -1.171913342302079553e+00 -1.153719557729141254e+00 -1.128430683579693117e+00 -1.114145892379307279e+00 -1.096236323878388319e+00 -1.057391866980742945e+00 -1.012229915514576417e+00 -9.999999999999974465e-01 -9.611780979337267716e-01 -9.047870151521227866e-01 -8.889432632268554624e-01 -8.437746784060305982e-01 -7.827022921537761802e-01 -7.790982423070136331e-01 -7.120711494671377872e-01 -6.836319751902156794e-01 -6.445543024579314384e-01 -5.950337250651690502e-01 -5.792582238051089405e-01 -5.214814301014382147e-01 -5.201697324084699758e-01 -4.729613789513679722e-01 -4.687416630252180250e-01 -4.447854244157224968e-01 -4.423865283319580732e-01 4.423865283319576291e-01 4.447854244157221082e-01 4.687416630252186356e-01 4.729613789513680833e-01 5.201697324084691987e-01 5.214814301014368825e-01 5.792582238051090515e-01 5.950337250651696053e-01 6.445543024579313274e-01 6.836319751902176778e-01 7.120711494671382313e-01 7.790982423070139662e-01 7.827022921537738487e-01 8.437746784060298211e-01 8.889432632268552403e-01 9.047870151521220095e-01 9.611780979337263275e-01 9.999999999999973355e-01 1.012229915514577527e+00 1.057391866980743833e+00 1.096236323878388319e+00 1.114145892379306835e+00 1.128430683579693117e+00 1.153719557729141698e+00 1.171913342302078664e+00 1.182880935990600735e+00 1.230058729225031344e+00 1.346677904676734983e+00 1.463115903084787783e+00 1.578603541285641620e+00 1.692455832114595049e+00 1.804050498338567676e+00 1.912814352286007713e+00 2.018214648584271131e+00 2.119753634738318571e+00 2.216965189580400342e+00 2.309412841625705592e+00 2.396688706572841721e+00 2.478413038050160999e+00 2.554234184561116283e+00 2.623828809864015010e+00 2.686902276594460126e+00 2.743189121648763606e+00 2.792453571561867243e+00 2.834490059906612291e+00 2.869123718582263560e+00 2.896210822033900456e+00 2.915639168801395620e+00 2.927328388911622614e+00
-2.931961073154483177e+00 -2.920262865882384595e+00 -2.900819415748532748e+00 -2.873710901795218486e+00 -2.839049250404380498e+00 -2.796977819639753005e+00 -2.747671006324220233e+00 -2.691333786693779206e+00 -2.628201205333619672e+00 -2.558537832124180067e+00 -2.482637213641746055e+00 -2.400821354665584106e+00 -2.313440278344735646e+00 -2.220871732021076905e+00 -2.123521132578924941e+00 -2.021821885083474601e+00 -1.916236268796342124e+00 -1.807257177618669663e+00 -1.695411148052699879e+00 -1.581263341755216212e+00 -1.465425532136723552e+00 -1.348568781515697701e+00 -1.231443575220088293e+00 -1.171350959689163584e+00 -1.160343672651738434e+00 -1.142082598050308873e+00 -1.116697082058858870e+00 -1.114912032496339966e+00 -1.084374165718694494e+00 -1.045365766671600305e+00 -1.000000000000000666e+00 -9.999999999999994449e-01 -9.486989135213047541e-01 -8.920064969175928171e-01 -8.879821814298798355e-01 -8.306335769092689780e-01 -7.805216694843507552e-01 -7.655310077221179066e-01 -6.980106740580431790e-01 -6.798943285307357254e-01 -6.299460297636421124e-01 -5.893227380530474679e-01 -5.640952858930845526e-01 -5.133597827268275848e-01 -5.045691449057582156e-01 -4.579372548428229939e-01 -4.572954173586433746e-01 -4.298038881088498964e-01 -4.290985142727038459e-01 4.290985142727033463e-01 4.298038881088495633e-01 4.572954173586432081e-01 4.579372548428228273e-01 5.045691449057579936e-01 5.133597827268276959e-01 5.640952858930855518e-01 5.893227380530489112e-01 6.299460297636423345e-01 6.798943285307355033e-01 6.980106740580424018e-01 7.655310077221171294e-01 7.805216694843526426e-01 8.306335769092692001e-01 8.879821814298801685e-01 8.920064969175925951e-01 9.486989135213040880e-01 1.000000000000000444e+00 1.000000000000003331e+00 1.045365766671601415e+00 1.084374165718695604e+00 1.114912032496339744e+00 1.116697082058861534e+00 1.142082598050309761e+00 1.160343672651735547e+00 1.171350959689163362e+00 1.231443575220088738e+00 1.348568781515698811e+00 1.465425532136725328e+00 1.581263341755215768e+00 1.695411148052700545e+00 1.807257177618668775e+00 1.916236268796342346e+00 2.021821885083473713e+00 2.123521132578924941e+00 2.220871732021076461e+00 2.313440278344735646e+00 2.400821354665583218e+00 2.482637213641746943e+00 2.558537832124180067e+00 2.628201205333620560e+00 2.691333786693780983e+00 2.747671006324221565e+00 2.796977819639753893e+00 2.839049250404379166e+00 2.873710901795216710e+00 2.900819415748531416e+00 2.920262865882383707e+00 2.931961073154482289e+00
-2.936434696101051678e+00 -2.924727795977278166e+00 -2.905269737463614721e+00 -2.878140515519340248e+00 -2.843451791329944633e+00 -2.801346568697166806e+00 -2.751998790174347231e+00 -2.695612863167858197e+00 -2.632423129848148413e+00 -2.562693299413380643e+00 -2.486715867524650569e+00 -2.404811556327001387e+00 -2.317328820508700371e+00 -2.224643482061907651e+00 -2.127158581497748280e+00 -2.025304570547738159e+00 -1.919540027837887575e+00 -1.810353166187836260e+00 -1.698264537480621783e+00 -1.583831561779080355e+00 -1.467655869754507902e+00 -1.350395055011029743e+00 -1.232781471595848943e+00 -1.160090548531378607e+00 -1.149043064446419571e+00 -1.130713799390059116e+00 -1.115652516841008079e+00 -1.105230244384181937e+00 -1.072776718559046882e+00 -1.033601427889036195e+00 -9.999999999999995559e-01 -9.880276402377062839e-01 -9.364712872480224215e-01 -8.870516650164249617e-01 -8.794689486848112914e-01 -8.177230769897277929e-01 -7.784068337157947770e-01 -7.521764769946094331e-01 -6.841370160087496544e-01 -6.762597517587087825e-01 -6.154876599270709958e-01 -5.837461158754562174e-01 -5.490319839285993098e-01 -5.053806549647996693e-01 -4.890075578768675046e-01 -4.472393666148868907e-01 -4.416154778290150018e-01 -4.158430649643173882e-01 -4.147998331872084776e-01 4.147998331872080890e-01 4.158430649643172772e-01 4.416154778290141136e-01 4.472393666148859470e-01 4.890075578768670606e-01 5.053806549647990032e-01 5.490319839285993098e-01 5.837461158754551072e-01 6.154876599270702187e-01 6.762597517587081164e-01 6.841370160087496544e-01 7.521764769946099882e-01 7.784068337157931117e-01 8.177230769897283480e-01 8.794689486848111803e-01 8.870516650164239625e-01 9.364712872480236427e-01 9.880276402377069500e-01 1.000000000000003997e+00 1.033601427889036195e+00 1.072776718559047104e+00 1.105230244384183047e+00 1.115652516841003639e+00 1.130713799390059782e+00 1.149043064446420015e+00 1.160090548531379051e+00 1.232781471595848277e+00 1.350395055011030632e+00 1.467655869754509013e+00 1.583831561779080799e+00 1.698264537480620895e+00 1.810353166187835594e+00 1.919540027837888463e+00 2.025304570547739935e+00 2.127158581497749612e+00 2.224643482061906319e+00 2.317328820508699039e+00 2.404811556327001831e+00 2.486715867524649681e+00 2.562693299413382420e+00 2.632423129848148857e+00 2.695612863167857753e+00 2.751998790174346343e+00 2.801346568697168582e+00 2.843451791329945966e+00 2.878140515519342024e+00 2.905269737463616941e+00 2.924727795977278610e+00 2.936434696101053010e+00
-2.940748882328131586e+00 -2.929033585949304630e+00 -2.909561417843439024e+00 -2.882412195718957459e+00 -2.847697325422240411e+00 -2.805559469686461416e+00 -2.756172133752923692e+00 -2.699739177489208330e+00 -2.636494267019119597e+00 -2.566700283268019689e+00 -2.490648710678490030e+00 -2.408659037355980193e+00 -2.321078209108844437e+00 -2.228280195864906776e+00 -2.130665752306325267e+00 -2.028662489301618965e+00 -1.922725425387207032e+00 -1.813338269027540584e+00 -1.701015811029989999e+00 -1.586308013993619204e+00 -1.469806727817558611e+00 -1.352156537215523313e+00 -1.234072241469284625e+00 -1.149110445668199310e+00 -1.138022362212399052e+00 -1.119624177726563419e+00 -1.116367213939730041e+00 -1.094041431640534245e+00 -1.061455566796281946e+00 -1.022110841219416200e+00 -1.000000000000001332e+00 -9.763253187942079192e-01 -9.245082765697006932e-01 -8.861520402180064204e-01 -8.671880685500741315e-01 -8.050575341996716316e-01 -7.763588463593705802e-01 -7.390495641961157824e-01 -6.727308193566898797e-01 -6.704653010265440027e-01 -6.011937034623935361e-01 -5.783091411060213849e-01 -5.340806216044130528e-01 -4.975529190345794883e-01 -4.734928451931795235e-01 -4.366585633425040247e-01 -4.259240991541444754e-01 -4.026268285713781592e-01 -3.997746348301727259e-01 3.997746348301722263e-01 4.026268285713772155e-01 4.259240991541444754e-01 4.366585633425025259e-01 4.734928451931800786e-01 4.975529190345781005e-01 5.340806216044140520e-01 5.783091411060182763e-01 6.011937034623938692e-01 6.704653010265438917e-01 6.727308193566862160e-01 7.390495641961161155e-01 7.763588463593696920e-01 8.050575341996728529e-01 8.671880685500733543e-01 8.861520402180101952e-01 9.245082765697021365e-01 9.763253187942090294e-01 9.999999999999996669e-01 1.022110841219417532e+00 1.061455566796281502e+00 1.094041431640533801e+00 1.116367213939730041e+00 1.119624177726564307e+00 1.138022362212398608e+00 1.149110445668199088e+00 1.234072241469284403e+00 1.352156537215523535e+00 1.469806727817559722e+00 1.586308013993618982e+00 1.701015811029989777e+00 1.813338269027540361e+00 1.922725425387207254e+00 2.028662489301619409e+00 2.130665752306324823e+00 2.228280195864907220e+00 2.321078209108842660e+00 2.408659037355980637e+00 2.490648710678490918e+00 2.566700283268020133e+00 2.636494267019119153e+00 2.699739177489206554e+00 2.756172133752924580e+00 2.805559469686460972e+00 2.847697325422239523e+00 2.882412195718958348e+00 2.909561417843437248e+00 2.929033585949303298e+00 2.940748882328128921e+00
-2.944903270364797265e+00 -2.933179876524664831e+00 -2.913694101266736780e+00 -2.886525591865596319e+00 -2.851785508662286084e+00 -2.809616186480374367e+00 -2.760190710157699900e+00 -2.703712413245862312e+00 -2.640414312096920568e+00 -2.570558491646737220e+00 -2.494435464647112966e+00 -2.412363533534814586e+00 -2.324688194526479013e+00 -2.231781638393538270e+00 -2.134042424055833997e+00 -2.031895433401710083e+00 -1.925792264731780001e+00 -1.816212298130128966e+00 -1.703664786194210468e+00 -1.588692517907345669e+00 -1.471877925199259751e+00 -1.353853047234718998e+00 -1.235315714575348389e+00 -1.138421509570437085e+00 -1.127292533668738050e+00 -1.117055997113204135e+00 -1.108824885992567566e+00 -1.083142062557091112e+00 -1.050422481710848066e+00 -1.010906224312187796e+00 -1.000000000000002442e+00 -9.649057998343112397e-01 -9.128232941682761226e-01 -8.852836235102924389e-01 -8.551780087993612334e-01 -7.926518898751483411e-01 -7.743787450651451465e-01 -7.261659390618936394e-01 -6.693100798137272545e-01 -6.570116134351617898e-01 -5.870798243100918690e-01 -5.730171490764218722e-01 -5.192547160946699991e-01 -4.898858091896804434e-01 -4.580337922360201430e-01 -4.262062723566967803e-01 -4.102240625085137316e-01 -3.894572237436561002e-01 -3.847297404454935177e-01 3.847297404454933512e-01 3.894572237436551010e-01 4.102240625085137871e-01 4.262062723566949485e-01 4.580337922360205871e-01 4.898858091896798883e-01 5.192547160946691109e-01 5.730171490764215392e-01 5.870798243100920910e-01 6.570116134351620119e-01 6.693100798137271434e-01 7.261659390618936394e-01 7.743787450651442583e-01 7.926518898751481190e-01 8.551780087993615664e-01 8.852836235102927720e-01 9.128232941682765667e-01 9.649057998343126830e-01 9.999999999999974465e-01 1.010906224312188462e+00 1.050422481710849176e+00 1.083142062557093110e+00 1.108824885992567566e+00 1.117055997113206800e+00 1.127292533668736274e+00 1.138421509570437085e+00 1.235315714575350610e+00 1.353853047234719886e+00 1.471877925199257975e+00 1.588692517907345669e+00 1.703664786194209357e+00 1.816212298130130520e+00 1.925792264731779113e+00 2.031895433401709194e+00 2.134042424055834886e+00 2.231781638393538270e+00 2.324688194526479901e+00 2.412363533534814142e+00 2.494435464647113410e+00 2.570558491646737220e+00 2.640414312096918348e+00 2.703712413245862312e+00 2.760190710157699012e+00 2.809616186480374811e+00 2.851785508662283863e+00 2.886525591865594098e+00 2.913694101266735892e+00 2.933179876524663499e+00 2.944903270364796377e+00
-2.948897512656434294e+00 -2.937166322257263928e+00 -2.917667445792600844e+00 -2.890480366905573639e+00 -2.855716010242969727e+00 -2.813516395844469553e+00 -2.764054205005991083e+00 -2.707532266120632691e+00 -2.644182971954185835e+00 -2.574267643615392842e+00 -2.498075861531267705e+00 -2.415924790626826191e+00 -2.328158536535424705e+00 -2.235147583419532680e+00 -2.137288384047375978e+00 -2.035003202648880460e+00 -1.928740356481969398e+00 -1.818975072507611701e+00 -1.706211287330661852e+00 -1.590984899893414406e+00 -1.473869287748615475e+00 -1.355484411201412387e+00 -1.236511727245826364e+00 -1.128034691446415216e+00 -1.117718744475233894e+00 -1.116864647086777351e+00 -1.098327191375636946e+00 -1.072543690815845441e+00 -1.039689398975372825e+00 -1.000000000000001554e+00 -9.999999999999995559e-01 -9.537821086513730284e-01 -9.014300903739895787e-01 -8.844467213975046871e-01 -8.434533639080590284e-01 -7.805216694843518654e-01 -7.724675422754124776e-01 -7.135420438752799743e-01 -6.660000506283410004e-01 -6.437930445041933902e-01 -5.731629355078520227e-01 -5.678755166900004703e-01 -5.045691449057583267e-01 -4.823889206971405108e-01 -4.426402443478960058e-01 -4.158948584676170346e-01 -3.945184393010168766e-01 -3.763425654920934948e-01 -3.696666841383183799e-01 3.696666841383183244e-01 3.763425654920929952e-01 3.945184393010169321e-01 4.158948584676172011e-01 4.426402443478956172e-01 4.823889206971407329e-01 5.045691449057583267e-01 5.678755166900013585e-01 5.731629355078518007e-01 6.437930445041943894e-01 6.660000506283402233e-01 7.135420438752799743e-01 7.724675422754155862e-01 7.805216694843510883e-01 8.434533639080603606e-01 8.844467213975047981e-01 9.014300903739882465e-01 9.537821086513725843e-01 1.000000000000000666e+00 1.000000000000001998e+00 1.039689398975373047e+00 1.072543690815845219e+00 1.098327191375636724e+00 1.116864647086776463e+00 1.117718744475231452e+00 1.128034691446414550e+00 1.236511727245827474e+00 1.355484411201413941e+00 1.473869287748615253e+00 1.590984899893414850e+00 1.706211287330662962e+00 1.818975072507610813e+00 1.928740356481968954e+00 2.035003202648880460e+00 2.137288384047375978e+00 2.235147583419531792e+00 2.328158536535422929e+00 2.415924790626826635e+00 2.498075861531266817e+00 2.574267643615393286e+00 2.644182971954185835e+00 2.707532266120632247e+00 2.764054205005989751e+00 2.813516395844469553e+00 2.855716010242967506e+00 2.890480366905573639e+00 2.917667445792599512e+00 2.937166322257263484e+00 2.948897512656434294e+00
-2.952731275530590782e+00 -2.940992591495259489e+00 -2.921481123128170765e+00 -2.894276197229306735e+00 -2.859488512540398819e+00 -2.817259787411052319e+00 -2.767762316411630064e+00 -2.711198443871543073e+00 -2.647799965070141148e+00 -2.577827469335711275e+00 -2.501569643981826019e+00 -2.419342564374262317e+00 -2.331489004304498902e+00 -2.238377813529528915e+00 -2.140403427841908623e+00 -2.037985604600057066e+00 -1.931569518582552769e+00 -1.821626418200144260e+00 -1.708655145662917541e+00 -1.593184993182596987e+00 -1.475780648272886575e+00 -1.357050462251341516e+00 -1.237660122389047768e+00 -1.118355338931528165e+00 -1.117961009946860429e+00 -1.106749845847978087e+00 -1.088142449663081601e+00 -1.062257979177996914e+00 -1.029268392669906662e+00 -1.000000000000003109e+00 -9.894047705172455132e-01 -9.429675067819118794e-01 -8.903427305619511234e-01 -8.836416302016519841e-01 -8.320291528755741073e-01 -7.706262238812018328e-01 -7.686829748589694145e-01 -7.011951045547486494e-01 -6.628032131412905370e-01 -6.308277374404389626e-01 -5.628896499384282714e-01 -5.594612986525184795e-01 -4.900403101336345268e-01 -4.750722050362239934e-01 -4.273232834550660941e-01 -4.057377028499925542e-01 -3.788106508305280062e-01 -3.632922150563550057e-01 -3.545871049076368409e-01 3.545871049076370629e-01 3.632922150563557828e-01 3.788106508305287834e-01 4.057377028499933314e-01 4.273232834550666492e-01 4.750722050362227722e-01 4.900403101336347489e-01 5.594612986525190346e-01 5.628896499384309360e-01 6.308277374404388516e-01 6.628032131412895378e-01 7.011951045547482053e-01 7.686829748589690814e-01 7.706262238812021659e-01 8.320291528755743293e-01 8.836416302016534274e-01 8.903427305619505683e-01 9.429675067819114354e-01 9.894047705172450691e-01 1.000000000000001332e+00 1.029268392669907106e+00 1.062257979177995360e+00 1.088142449663080713e+00 1.106749845847978309e+00 1.117961009946859985e+00 1.118355338931527498e+00 1.237660122389047324e+00 1.357050462251340184e+00 1.475780648272886797e+00 1.593184993182596765e+00 1.708655145662917985e+00 1.821626418200143815e+00 1.931569518582553213e+00 2.037985604600057954e+00 2.140403427841905959e+00 2.238377813529528471e+00 2.331489004304499790e+00 2.419342564374261428e+00 2.501569643981825575e+00 2.577827469335712163e+00 2.647799965070143369e+00 2.711198443871543518e+00 2.767762316411630064e+00 2.817259787411050986e+00 2.859488512540396155e+00 2.894276197229308067e+00 2.921481123128169877e+00 2.940992591495259934e+00 2.952731275530590782e+00
-2.956404239164665437e+00 -2.944658366349395262e+00 -2.925134818598053688e+00 -2.897912772642235346e+00 -2.863102711086826790e+00 -2.820846063654519842e+00 -2.771314754963180693e+00 -2.714710666313367771e+00 -2.651265021515877951e+00 -2.581237710054623768e+00 -2.504916565193468170e+00 -2.422616620496457873e+00 -2.334679376400037309e+00 -2.241472120131549062e+00 -2.143387359269828263e+00 -2.040842454579559817e+00 -1.934279576323801875e+00 -1.824166168284222955e+00 -1.710996199282960761e+00 -1.595292637856704498e+00 -1.477611846521103667e+00 -1.358551040500053153e+00 -1.238760749470512845e+00 -1.118965668178495410e+00 -1.108211523088939776e+00 -1.096959320122233406e+00 -1.078282076535792111e+00 -1.052296670303789705e+00 -1.019171645635341905e+00 -9.999999999999993339e-01 -9.791332875816454173e-01 -9.324754623678440657e-01 -8.828686358569670656e-01 -8.795755670324262310e-01 -8.209207951725295827e-01 -7.688557478856027361e-01 -7.571524692502480391e-01 -6.891431344519485247e-01 -6.597220072145666414e-01 -6.181349271895023589e-01 -5.580649700931248347e-01 -5.459946257016422555e-01 -4.756863213611262076e-01 -4.679459606625629431e-01 -4.120954387305478805e-01 -3.957492847164946759e-01 -3.631045432453143262e-01 -3.503167587948042838e-01 -3.394927697324727767e-01 3.394927697324729987e-01 3.503167587948037842e-01 3.631045432453153254e-01 3.957492847164943428e-01 4.120954387305482136e-01 4.679459606625632206e-01 4.756863213611260965e-01 5.459946257016417004e-01 5.580649700931248347e-01 6.181349271895016928e-01 6.597220072145669745e-01 6.891431344519486357e-01 7.571524692502482612e-01 7.688557478856027361e-01 8.209207951725295827e-01 8.795755670324266751e-01 8.828686358569660664e-01 9.324754623678435106e-01 9.791332875816458614e-01 9.999999999999994449e-01 1.019171645635341905e+00 1.052296670303791259e+00 1.078282076535791889e+00 1.096959320122232073e+00 1.108211523088938444e+00 1.118965668178496298e+00 1.238760749470512401e+00 1.358551040500053819e+00 1.477611846521103445e+00 1.595292637856703832e+00 1.710996199282960539e+00 1.824166168284221401e+00 1.934279576323801431e+00 2.040842454579557597e+00 2.143387359269827819e+00 2.241472120131548618e+00 2.334679376400037754e+00 2.422616620496457429e+00 2.504916565193468170e+00 2.581237710054623324e+00 2.651265021515878395e+00 2.714710666313368215e+00 2.771314754963180693e+00 2.820846063654521618e+00 2.863102711086827235e+00 2.897912772642237123e+00 2.925134818598053688e+00 2.944658366349397483e+00 2.956404239164666325e+00
-2.959916097555321368e+00 -2.948163342663024267e+00 -2.928628231115381286e+00 -2.901389796337356053e+00 -2.866558314545057495e+00 -2.824274939868077094e+00 -2.774711243703408936e+00 -2.718068665300251929e+00 -2.654577882940508449e+00 -2.584498118094325392e+00 -2.508116388898865345e+00 -2.425746734688241535e+00 -2.337729440788428370e+00 -2.244430303461270260e+00 -2.146239990440202750e+00 -2.043573575689978661e+00 -1.936870362352123287e+00 -1.826594162880561534e+00 -1.713234293153399701e+00 -1.597307680842433131e+00 -1.479362729168491208e+00 -1.359985993020937034e+00 -1.239813464494373241e+00 -1.119549624702040003e+00 -1.098797297362341663e+00 -1.087504275620329919e+00 -1.068757515747610132e+00 -1.042671554174626314e+00 -1.009411416030347564e+00 -1.000000000000000000e+00 -9.691984181367719886e-01 -9.223196154591102314e-01 -8.821280137098076457e-01 -8.691432049029081952e-01 -8.101440795706535969e-01 -7.671570430778377192e-01 -7.459473540851766504e-01 -6.774049291818130536e-01 -6.567588257753721459e-01 -6.057349727946946816e-01 -5.534068985581039879e-01 -5.327841810280863344e-01 -4.615271980737999935e-01 -4.610208186426941190e-01 -3.969709384016046338e-01 -3.859452643543181405e-01 -3.474044825292041394e-01 -3.374282221982946028e-01 -3.243856031422602815e-01 3.243856031422602815e-01 3.374282221982939922e-01 3.474044825292040284e-01 3.859452643543170858e-01 3.969709384016033571e-01 4.610208186426913990e-01 4.615271980737990498e-01 5.327841810280867785e-01 5.534068985581033218e-01 6.057349727946947926e-01 6.567588257753752545e-01 6.774049291818129426e-01 7.459473540851783158e-01 7.671570430778386074e-01 8.101440795706534859e-01 8.691432049029083062e-01 8.821280137098086449e-01 9.223196154591105644e-01 9.691984181367723217e-01 1.000000000000003553e+00 1.009411416030348674e+00 1.042671554174626314e+00 1.068757515747612574e+00 1.087504275620329919e+00 1.098797297362341663e+00 1.119549624702040669e+00 1.239813464494373907e+00 1.359985993020938366e+00 1.479362729168491652e+00 1.597307680842433575e+00 1.713234293153400589e+00 1.826594162880562200e+00 1.936870362352121511e+00 2.043573575689979105e+00 2.146239990440202750e+00 2.244430303461268039e+00 2.337729440788429258e+00 2.425746734688239314e+00 2.508116388898865790e+00 2.584498118094325392e+00 2.654577882940508005e+00 2.718068665300250153e+00 2.774711243703408048e+00 2.824274939868076650e+00 2.866558314545056607e+00 2.901389796337356053e+00 2.928628231115379510e+00 2.948163342663025155e+00 2.959916097555322256e+00
-2.963266558489586977e+00 -2.951507229983806546e+00 -2.931961073154482289e+00 -2.904706984869265707e+00 -2.869855044684276990e+00 -2.827546144141761975e+00 -2.777951518109911255e+00 -2.721272184709340181e+00 -2.657738302558170673e+00 -2.587608456842949156e+00 -2.511168889363267542e+00 -2.428732692618538636e+00 -2.340638994838641462e+00 -2.247252172588099839e+00 -2.148961141749635040e+00 -2.046178798822611444e+00 -1.939341716680244687e+00 -1.828910249161671331e+00 -1.715369279109656420e+00 -1.599229975905607892e+00 -1.481033149801731508e+00 -1.361355173824348341e+00 -1.240818129985789886e+00 -1.120107105776358747e+00 -1.089729374016866092e+00 -1.078395899411642489e+00 -1.059580204165696760e+00 -1.033394432067037405e+00 -9.999999999999998890e-01 -9.999999999999990008e-01 -9.596131055976162560e-01 -9.125137379928049963e-01 -8.814200283244072454e-01 -8.590604615760401019e-01 -7.997151251386361848e-01 -7.655310077221199050e-01 -7.350853362533096291e-01 -6.660000506283410004e-01 -6.539160092463531804e-01 -5.936493796199544537e-01 -5.489208403885823540e-01 -5.198528808456300832e-01 -4.543077224361906086e-01 -4.475850918598213157e-01 -3.819660112501052085e-01 -3.763425654920939945e-01 -3.317154759557757737e-01 -3.246403263869652722e-01 -3.092677254867287617e-01 3.092677254867292613e-01 3.246403263869648836e-01 3.317154759557756627e-01 3.763425654920944385e-01 3.819660112501062632e-01 4.475850918598224260e-01 4.543077224361918298e-01 5.198528808456301942e-01 5.489208403885832421e-01 5.936493796199550088e-01 6.539160092463516261e-01 6.660000506283410004e-01 7.350853362533096291e-01 7.655310077221171294e-01 7.997151251386361848e-01 8.590604615760397689e-01 8.814200283244034706e-01 9.125137379928046633e-01 9.596131055976167001e-01 1.000000000000000444e+00 1.000000000000001332e+00 1.033394432067037183e+00 1.059580204165698536e+00 1.078395899411642489e+00 1.089729374016866092e+00 1.120107105776359191e+00 1.240818129985790552e+00 1.361355173824347009e+00 1.481033149801733284e+00 1.599229975905608558e+00 1.715369279109655754e+00 1.828910249161672885e+00 1.939341716680244021e+00 2.046178798822612332e+00 2.148961141749633263e+00 2.247252172588099395e+00 2.340638994838641462e+00 2.428732692618538191e+00 2.511168889363267098e+00 2.587608456842948712e+00 2.657738302558170673e+00 2.721272184709341957e+00 2.777951518109909923e+00 2.827546144141761086e+00 2.869855044684276546e+00 2.904706984869266151e+00 2.931961073154483621e+00 2.951507229983806546e+00 2.963266558489586977e+00
-2.966455343517587107e+00 -2.954689751536986542e+00 -2.935133070725117310e+00 -2.907864068129707658e+00 -2.872992636357298846e+00 -2.830659417341786277e+00 -2.781035326076912728e+00 -2.724320980425425365e+00 -2.660746045135858662e+00 -2.590568500745880076e+00 -2.514073851379527547e+00 -2.431574289929195665e+00 -2.343407845324749772e+00 -2.249937545421043961e+00 -2.151550641890770166e+00 -2.048657962667428833e+00 -1.941693486696963289e+00 -1.831114281359121909e+00 -1.717401015862130231e+00 -1.601059383645810463e+00 -1.482622968905070060e+00 -1.362658443837835964e+00 -1.241774614974125779e+00 -1.120638013462752935e+00 -1.081018732573061136e+00 -1.069645322841558555e+00 -1.050761533692947447e+00 -1.024477077076691556e+00 -1.000000000000000888e+00 -9.909496904164845077e-01 -9.503903264974380427e-01 -9.030716882435431136e-01 -8.807449332947320242e-01 -8.493423194035675250e-01 -7.896503337263782729e-01 -7.639785082653436366e-01 -7.245845847401357620e-01 -6.549487981152513072e-01 -6.511958398856998453e-01 -5.819008082762725520e-01 -5.446121664998504475e-01 -5.072253861481693660e-01 -4.478179010936333415e-01 -4.338845276819982000e-01 -3.670992479965384803e-01 -3.669594542045142016e-01 -3.160433288950213471e-01 -3.119687958881595113e-01 -2.941415030263561103e-01 2.941415030263561659e-01 3.119687958881589562e-01 3.160433288950209585e-01 3.669594542045189201e-01 3.670992479965410338e-01 4.338845276819985330e-01 4.478179010936320648e-01 5.072253861481693660e-01 5.446121664998507805e-01 5.819008082762734402e-01 6.511958398856981800e-01 6.549487981152513072e-01 7.245845847401358730e-01 7.639785082653439696e-01 7.896503337263794942e-01 8.493423194035685242e-01 8.807449332947291376e-01 9.030716882435438908e-01 9.503903264974382648e-01 9.909496904164852848e-01 1.000000000000004885e+00 1.024477077076692888e+00 1.050761533692948557e+00 1.069645322841560553e+00 1.081018732573062469e+00 1.120638013462755378e+00 1.241774614974124225e+00 1.362658443837835742e+00 1.482622968905070504e+00 1.601059383645809797e+00 1.717401015862128899e+00 1.831114281359122575e+00 1.941693486696963955e+00 2.048657962667428389e+00 2.151550641890769278e+00 2.249937545421042184e+00 2.343407845324750216e+00 2.431574289929195665e+00 2.514073851379525770e+00 2.590568500745878300e+00 2.660746045135856441e+00 2.724320980425423588e+00 2.781035326076910952e+00 2.830659417341785389e+00 2.872992636357297958e+00 2.907864068129705437e+00 2.935133070725114646e+00 2.954689751536986542e+00 2.966455343517586218e+00
-2.969482187926860917e+00 -2.957710644200258088e+00 -2.938143963348188503e+00 -2.910860789324539954e+00 -2.875970837479143949e+00 -2.833614513091074372e+00 -2.783962427898151848e+00 -2.727214820326514744e+00 -2.663600886982007143e+00 -2.593378035297650985e+00 -2.516831070263491732e+00 -2.434271332233961083e+00 -2.346035808428412750e+00 -2.252486248714347550e+00 -2.154008327860426064e+00 -2.051010913722604467e+00 -1.943925527176436630e+00 -1.833206120770489278e+00 -1.719329368998319341e+00 -1.602795771491372534e+00 -1.484132053847216248e+00 -1.363895670887462996e+00 -1.242682794976993632e+00 -1.121142254608460620e+00 -1.072676251644926415e+00 -1.061263581632303499e+00 -1.042312810145595403e+00 -1.015931191246915999e+00 -1.000000000000000222e+00 -9.822727317142158077e-01 -9.415430425027219163e-01 -8.940073596152241509e-01 -8.801029710627866764e-01 -8.400038712454863665e-01 -7.799663333304556190e-01 -7.625003780678648591e-01 -7.144636754485778063e-01 -6.486005360631706962e-01 -6.442721646161861937e-01 -5.705130666173634513e-01 -5.404861946135035566e-01 -4.949281841382567881e-01 -4.415628351543942620e-01 -4.204526620320836461e-01 -3.578156106351359500e-01 -3.523920345412785426e-01 -3.003948493740824510e-01 -2.994317280697819661e-01 -2.790096143071538748e-01 2.790096143071533752e-01 2.994317280697805783e-01 3.003948493740813963e-01 3.523920345412789867e-01 3.578156106351365606e-01 4.204526620320832020e-01 4.415628351543947616e-01 4.949281841382570102e-01 5.404861946135049999e-01 5.705130666173636733e-01 6.442721646161863047e-01 6.486005360631721395e-01 7.144636754485773622e-01 7.625003780678669685e-01 7.799663333304558410e-01 8.400038712454865886e-01 8.801029710627886748e-01 8.940073596152242619e-01 9.415430425027214723e-01 9.822727317142145864e-01 9.999999999999980016e-01 1.015931191246915333e+00 1.042312810145595181e+00 1.061263581632303055e+00 1.072676251644927303e+00 1.121142254608461508e+00 1.242682794976996075e+00 1.363895670887462552e+00 1.484132053847218469e+00 1.602795771491370536e+00 1.719329368998318897e+00 1.833206120770489944e+00 1.943925527176437296e+00 2.051010913722603579e+00 2.154008327860425176e+00 2.252486248714348438e+00 2.346035808428410974e+00 2.434271332233961083e+00 2.516831070263491732e+00 2.593378035297650097e+00 2.663600886982008031e+00 2.727214820326515188e+00 2.783962427898151404e+00 2.833614513091073039e+00 2.875970837479141728e+00 2.910860789324537290e+00 2.938143963348189835e+00 2.957710644200256311e+00 2.969482187926861361e+00
-2.972346840718220307e+00 -2.960569658480096678e+00 -2.940993504032947126e+00 -2.913696904952097544e+00 -2.878789409006913935e+00 -2.836411197751018687e+00 -2.786732596250847571e+00 -2.729953484270331465e+00 -2.666302615935848497e+00 -2.596036857034398349e+00 -2.519440351849769666e+00 -2.436823635117632225e+00 -2.348522709741317271e+00 -2.254898118072924618e+00 -2.156334044967356700e+00 -2.053237506303565052e+00 -1.946037700287033267e+00 -1.835185635765986145e+00 -1.721154210984894739e+00 -1.604439013694710647e+00 -1.485560278869034523e+00 -1.365066729680141977e+00 -1.243542551985155509e+00 -1.121619740845495761e+00 -1.064712667216058062e+00 -1.053261573305308119e+00 -1.034245209217336869e+00 -1.007768359419972670e+00 -1.000000000000001110e+00 -9.739812709130573065e-01 -9.330841478442781778e-01 -8.853346237371316763e-01 -8.794943727436631553e-01 -8.310602587275258690e-01 -7.706799118401477244e-01 -7.610974161615073896e-01 -7.047415231265642399e-01 -6.461322465001696491e-01 -6.339917758252081592e-01 -5.595110807207861470e-01 -5.365481690129031422e-01 -4.829896517649641119e-01 -4.355542145755864625e-01 -4.073195536287034790e-01 -3.489321887176908832e-01 -3.378690708172783497e-01 -2.870500362017639473e-01 -2.847781179234584736e-01 -2.638751393094227460e-01 2.638751393094224684e-01 2.847781179234585291e-01 2.870500362017640028e-01 3.378690708172791823e-01 3.489321887176919379e-01 4.073195536287030349e-01 4.355542145755870176e-01 4.829896517649646115e-01 5.365481690129030312e-01 5.595110807207857029e-01 6.339917758252078261e-01 6.461322465001695381e-01 7.047415231265639068e-01 7.610974161615070566e-01 7.706799118401486126e-01 8.310602587275250919e-01 8.794943727436685954e-01 8.853346237371322314e-01 9.330841478442774006e-01 9.739812709130568624e-01 9.999999999999986677e-01 1.007768359419971782e+00 1.034245209217338202e+00 1.053261573305307230e+00 1.064712667216058062e+00 1.121619740845495317e+00 1.243542551985154621e+00 1.365066729680141311e+00 1.485560278869036965e+00 1.604439013694708871e+00 1.721154210984894517e+00 1.835185635765986145e+00 1.946037700287032823e+00 2.053237506303564608e+00 2.156334044967355368e+00 2.254898118072924618e+00 2.348522709741319492e+00 2.436823635117634890e+00 2.519440351849772775e+00 2.596036857034398349e+00 2.666302615935850717e+00 2.729953484270331465e+00 2.786732596250847571e+00 2.836411197751017355e+00 2.878789409006911715e+00 2.913696904952097988e+00 2.940993504032947126e+00 2.960569658480095345e+00 2.972346840718218530e+00
-2.975049064583076497e+00 -2.963266558489587865e+00 -2.943681459255584443e+00 -2.916372184782911159e+00 -2.881448124920950704e+00 -2.839049250404380498e+00 -2.789345616180673559e+00 -2.732536764081697989e+00 -2.668851031357470038e+00 -2.598544773526862084e+00 -2.521901512487835451e+00 -2.439231024135340764e+00 -2.350868384267572608e+00 -2.257172997957531457e+00 -2.158527646839631942e+00 -2.055337602551603471e+00 -1.948029875599728511e+00 -1.837052701794765763e+00 -1.722875421169717480e+00 -1.605988991327999660e+00 -1.486907525071986980e+00 -1.366171501787026843e+00 -1.244353774448202277e+00 -1.122070388589542889e+00 -1.057138528567222124e+00 -1.045650012122509409e+00 -1.026569729725126834e+00 -1.000000000000000444e+00 -9.999999999999993339e-01 -9.660873050037050991e-01 -9.250264123061417987e-01 -8.789193579575991233e-01 -8.770672679381112946e-01 -8.225266031308084980e-01 -7.618079408108454631e-01 -7.597703860390925268e-01 -6.954372994569768540e-01 -6.437930445041943894e-01 -6.241298099389780418e-01 -5.489208403885810217e-01 -5.328032392064089295e-01 -4.714400934730860193e-01 -4.298038881088494523e-01 -3.945184393010170987e-01 -3.403318578147244700e-01 -3.235589904934962902e-01 -2.748479794973779367e-01 -2.692028478250855228e-01 -2.487416809763085546e-01 2.487416809763093040e-01 2.692028478250867440e-01 2.748479794973792134e-01 3.235589904934966232e-01 3.403318578147248585e-01 3.945184393010168211e-01 4.298038881088493413e-01 4.714400934730860193e-01 5.328032392064098177e-01 5.489208403885813548e-01 6.241298099389774867e-01 6.437930445041937233e-01 6.954372994569770761e-01 7.597703860390931929e-01 7.618079408108463513e-01 8.225266031308098302e-01 8.770672679381119607e-01 8.789193579576008997e-01 9.250264123061426869e-01 9.660873050037043219e-01 9.999999999999983347e-01 9.999999999999997780e-01 1.026569729725127500e+00 1.045650012122509409e+00 1.057138528567221902e+00 1.122070388589544221e+00 1.244353774448201166e+00 1.366171501787023734e+00 1.486907525071987868e+00 1.605988991327999438e+00 1.722875421169717702e+00 1.837052701794766651e+00 1.948029875599727845e+00 2.055337602551602139e+00 2.158527646839630609e+00 2.257172997957531013e+00 2.350868384267571720e+00 2.439231024135339876e+00 2.521901512487835006e+00 2.598544773526862084e+00 2.668851031357469594e+00 2.732536764081696656e+00 2.789345616180670895e+00 2.839049250404380942e+00 2.881448124920951148e+00 2.916372184782911159e+00 2.943681459255584443e+00 2.963266558489586089e+00 2.975049064583075609e+00
-2.977588635882258306e+00 -2.965801121927658102e+00 -2.946207608939216183e+00 -2.918886411840726058e+00 -2.883946772207202525e+00 -2.841528462839319147e+00 -2.791801285087741835e+00 -2.734964463540761948e+00 -2.671245944118561422e+00 -2.600901603373883653e+00 -2.524214379038446143e+00 -2.441493334811970062e+00 -2.353072676426023691e+00 -2.259310741689722235e+00 -2.160588995431649728e+00 -2.057311072442019384e+00 -1.949901930096049618e+00 -1.838807201390906254e+00 -1.724492885783788454e+00 -1.607445592279157953e+00 -1.488173680407318011e+00 -1.367209875627888316e+00 -1.245116357261104367e+00 -1.122494119038863092e+00 -1.049964152113178617e+00 -1.038439381806741668e+00 -1.019297144399841981e+00 -1.000000000000000444e+00 -9.926373128927904466e-01 -9.586026249575235747e-01 -9.173824200188605005e-01 -8.783781346693777525e-01 -8.692189273003594341e-01 -8.144179290052357967e-01 -7.585200144797195065e-01 -7.533672891030158691e-01 -6.865703365766349098e-01 -6.415849222297579368e-01 -6.147088961438985644e-01 -5.387693144435576897e-01 -5.292564376249809799e-01 -4.603117436477338065e-01 -4.243238036718156581e-01 -3.820860035941379129e-01 -3.320388188080634628e-01 -3.094950974084459960e-01 -2.628537941863989813e-01 -2.536808722532668536e-01 -2.336135336227639081e-01 2.336135336227639636e-01 2.536808722532662430e-01 2.628537941863972605e-01 3.094950974084465511e-01 3.320388188080641290e-01 3.820860035941365807e-01 4.243238036718158246e-01 4.603117436477346391e-01 5.292564376249824232e-01 5.387693144435574677e-01 6.147088961438978982e-01 6.415849222297563825e-01 6.865703365766346877e-01 7.533672891030145369e-01 7.585200144797161759e-01 8.144179290052363518e-01 8.692189273003604333e-01 8.783781346693799730e-01 9.173824200188600564e-01 9.586026249575245739e-01 9.926373128927904466e-01 1.000000000000002442e+00 1.019297144399841981e+00 1.038439381806743000e+00 1.049964152113181282e+00 1.122494119038863536e+00 1.245116357261104589e+00 1.367209875627888538e+00 1.488173680407317567e+00 1.607445592279158175e+00 1.724492885783788454e+00 1.838807201390904256e+00 1.949901930096049618e+00 2.057311072442017164e+00 2.160588995431650616e+00 2.259310741689721347e+00 2.353072676426023691e+00 2.441493334811969174e+00 2.524214379038445699e+00 2.600901603373883209e+00 2.671245944118560978e+00 2.734964463540763280e+00 2.791801285087738727e+00 2.841528462839318703e+00 2.883946772207200748e+00 2.918886411840727391e+00 2.946207608939216627e+00 2.965801121927658990e+00 2.977588635882257417e+00
-2.979965344626194224e+00 -2.968173140059703119e+00 -2.948571746435200591e+00 -2.921239382384800187e+00 -2.886285150840772751e+00 -2.843848639534499512e+00 -2.794099412713559882e+00 -2.737236398372051571e+00 -2.673487176593837056e+00 -2.603107176196392647e+00 -2.526378788870374592e+00 -2.443610412641667562e+00 -2.355135440052491091e+00 -2.261311211456536352e+00 -2.162517961030748559e+00 -2.059157793791805080e+00 -1.951653748175574465e+00 -1.840449024179061199e+00 -1.726006497943127327e+00 -1.608808711248132406e+00 -1.489358639665955941e+00 -1.368181746456515357e+00 -1.245830201751543465e+00 -1.122890858173243522e+00 -1.043199573468468033e+00 -1.031639886366677805e+00 -1.012437948556392797e+00 -1.000000000000000222e+00 -9.856912249683104088e-01 -9.515387567176907258e-01 -9.101645044185274758e-01 -8.778708990353000230e-01 -8.618030116381030226e-01 -8.067490807823631815e-01 -7.573469904140269771e-01 -7.453747264622003765e-01 -6.781600155823311882e-01 -6.395097849995664552e-01 -6.057519900823770120e-01 -5.290843310347398409e-01 -5.259126565095411099e-01 -4.496387226335246678e-01 -4.191259394410403183e-01 -3.700626252380492254e-01 -3.240787857488572898e-01 -2.957162334394660697e-01 -2.511004388757263062e-01 -2.382268121059775978e-01 -2.184959205940570082e-01 2.184959205940571192e-01 2.382268121059781807e-01 2.511004388757263617e-01 2.957162334394653480e-01 3.240787857488568457e-01 3.700626252380485037e-01 4.191259394410395411e-01 4.496387226335238352e-01 5.259126565095412209e-01 5.290843310347391748e-01 6.057519900823780112e-01 6.395097849995691197e-01 6.781600155823319653e-01 7.453747264622000435e-01 7.573469904140242015e-01 8.067490807823632926e-01 8.618030116381031336e-01 8.778708990353027986e-01 9.101645044185276978e-01 9.515387567176899486e-01 9.856912249683114080e-01 9.999999999999976685e-01 1.012437948556393463e+00 1.031639886366678249e+00 1.043199573468468921e+00 1.122890858173242634e+00 1.245830201751542576e+00 1.368181746456515135e+00 1.489358639665954609e+00 1.608808711248131074e+00 1.726006497943127993e+00 1.840449024179062087e+00 1.951653748175576242e+00 2.059157793791803304e+00 2.162517961030748115e+00 2.261311211456535464e+00 2.355135440052489759e+00 2.443610412641666230e+00 2.526378788870373704e+00 2.603107176196391759e+00 2.673487176593837056e+00 2.737236398372051571e+00 2.794099412713558550e+00 2.843848639534499068e+00 2.886285150840771419e+00 2.921239382384799299e+00 2.948571746435199259e+00 2.968173140059700454e+00 2.979965344626194224e+00
-2.982178994456515575e+00 -2.970382417699548139e+00 -2.950773678505758557e+00 -2.923430905893433351e+00 -2.888463073770656919e+00 -2.846009597645255518e+00 -2.796239821128887471e+00 -2.739352396234320697e+00 -2.675574562653087352e+00 -2.605161332631883209e+00 -2.528394589857415387e+00 -2.445582113087468645e+00 -2.357056538401935963e+00 -2.263174278314941557e+00 -2.164314422263442506e+00 -2.060877652266867255e+00 -1.953285221662976356e+00 -1.841978066879787601e+00 -1.727416157650570216e+00 -1.610078249743474910e+00 -1.490462304469117205e+00 -1.369087016347040109e+00 -1.246495215668052214e+00 -1.123260536752994865e+00 -1.036854498124131441e+00 -1.025261399417688013e+00 -1.006002307050340550e+00 -1.000000000000002442e+00 -9.791723334748368979e-01 -9.449068996272340648e-01 -9.033846798550080326e-01 -8.773978352580216189e-01 -8.548326279031733810e-01 -7.995346328716923523e-01 -7.562519638335688521e-01 -7.378468173977803524e-01 -6.702256399597508185e-01 -6.375694457209805099e-01 -5.972822250181674120e-01 -5.227766241724632890e-01 -5.198944183811603503e-01 -4.394569337937775932e-01 -4.142222256267754643e-01 -3.584925768140044267e-01 -3.164789228402009602e-01 -2.822677878941691754e-01 -2.396264637702646694e-01 -2.228590050384135490e-01 -2.033953365174128725e-01 2.033953365174122341e-01 2.228590050384132715e-01 2.396264637702637534e-01 2.822677878941693974e-01 3.164789228402011823e-01 3.584925768140043156e-01 4.142222256267740765e-01 4.394569337937767051e-01 5.198944183811611275e-01 5.227766241724658425e-01 5.972822250181663017e-01 6.375694457209813981e-01 6.702256399597510406e-01 7.378468173977809075e-01 7.562519638335678529e-01 7.995346328716925743e-01 8.548326279031734920e-01 8.773978352580227291e-01 9.033846798550067003e-01 9.449068996272348420e-01 9.791723334748361207e-01 1.000000000000001332e+00 1.006002307050341882e+00 1.025261399417689345e+00 1.036854498124132107e+00 1.123260536752995309e+00 1.246495215668053991e+00 1.369087016347038110e+00 1.490462304469116761e+00 1.610078249743474466e+00 1.727416157650570216e+00 1.841978066879787823e+00 1.953285221662976578e+00 2.060877652266869475e+00 2.164314422263445614e+00 2.263174278314942889e+00 2.357056538401936852e+00 2.445582113087468201e+00 2.528394589857414942e+00 2.605161332631881876e+00 2.675574562653087352e+00 2.739352396234320697e+00 2.796239821128887915e+00 2.846009597645256406e+00 2.888463073770658252e+00 2.923430905893433351e+00 2.950773678505756781e+00 2.970382417699546806e+00 2.982178994456514687e+00
-2.984229402628954642e+00 -2.972428773192742568e+00 -2.952813225307858502e+00 -2.925460805048721191e+00 -2.890480366905573195e+00 -2.848011166990788379e+00 -2.798222344722544275e+00 -2.741312296711171381e+00 -2.677507947653838372e+00 -2.607063924329303006e+00 -2.530261640375666587e+00 -2.447408301581001311e+00 -2.358835844150511729e+00 -2.264899822196019485e+00 -2.165978266101272087e+00 -2.062470541388794487e+00 -1.954796249814614750e+00 -1.843394233314533448e+00 -1.728721771797480100e+00 -1.611254116079193999e+00 -1.491484583259594876e+00 -1.369925594181249373e+00 -1.247111313168960400e+00 -1.123603090317993214e+00 -1.030938251178380893e+00 -1.019313412454880607e+00 -1.000000000000000222e+00 -9.999999999999992228e-01 -9.730908479166502367e-01 -9.387178628497548916e-01 -8.970545704590191516e-01 -8.769591154494837948e-01 -8.483204986856219820e-01 -7.927887939521520710e-01 -7.552355447484374595e-01 -7.307998060418593456e-01 -6.627862943366276127e-01 -6.357656194338762168e-01 -5.893227380530490223e-01 -5.198528808456299721e-01 -5.112286019675057469e-01 -4.298038881088507845e-01 -4.096244571776277987e-01 -3.474241457837120017e-01 -3.092677254867289283e-01 -2.692028478250866330e-01 -2.284770045058465704e-01 -2.076008180213202159e-01 -1.883200514940796821e-01 1.883200514940790715e-01 2.076008180213210208e-01 2.284770045058475418e-01 2.692028478250871326e-01 3.092677254867292613e-01 3.474241457837120017e-01 4.096244571776271881e-01 4.298038881088511176e-01 5.112286019675055249e-01 5.198528808456319705e-01 5.893227380530493553e-01 6.357656194338776601e-01 6.627862943366283899e-01 7.307998060418595676e-01 7.552355447484382367e-01 7.927887939521517380e-01 8.483204986856220930e-01 8.769591154494832397e-01 8.970545704590192626e-01 9.387178628497541144e-01 9.730908479166497926e-01 9.999999999999995559e-01 1.000000000000000222e+00 1.019313412454878831e+00 1.030938251178379561e+00 1.123603090317993214e+00 1.247111313168958402e+00 1.369925594181249817e+00 1.491484583259593766e+00 1.611254116079194221e+00 1.728721771797479878e+00 1.843394233314535002e+00 1.954796249814614750e+00 2.062470541388794931e+00 2.165978266101273420e+00 2.264899822196019041e+00 2.358835844150513505e+00 2.447408301581002643e+00 2.530261640375666143e+00 2.607063924329305227e+00 2.677507947653839260e+00 2.741312296711172269e+00 2.798222344722545607e+00 2.848011166990787935e+00 2.890480366905573195e+00 2.925460805048720747e+00 2.952813225307859835e+00 2.972428773192741680e+00 2.984229402628955974e+00
-2.986116399997607029e+00 -2.974312038401125680e+00 -2.954690220378366483e+00 -2.927328915722466451e+00 -2.892336869100900376e+00 -2.849853190042346274e+00 -2.800046830191063041e+00 -2.743115951302414146e+00 -2.679287188434628320e+00 -2.608814813944400068e+00 -2.531979809301052597e+00 -2.449088853522251252e+00 -2.360473239397520295e+00 -2.266487731908872760e+00 -2.167509387866247028e+00 -2.063936362541146874e+00 -1.956186739324677237e+00 -1.844697434410294878e+00 -1.729923254165369073e+00 -1.612336225371872489e+00 -1.492425391293708437e+00 -1.370697395636853999e+00 -1.247678414812110281e+00 -1.123918459186770136e+00 -1.025459726621793077e+00 -1.013804982596091753e+00 -9.999999999999975575e-01 -9.944403678217439424e-01 -9.674565309876097530e-01 -9.329820004369816511e-01 -8.911853370040971889e-01 -8.765548995022061085e-01 -8.422788776478574713e-01 -7.865253064118423731e-01 -7.542983021970912638e-01 -7.242494930273347675e-01 -6.558606895096202871e-01 -6.340999180266007063e-01 -5.818964715778054408e-01 -5.171457543539977886e-01 -5.031161552467955378e-01 -4.207184426322768678e-01 -4.053441980018873680e-01 -3.369096359020816722e-01 -3.024748336841492358e-01 -2.565834679239816229e-01 -2.177048839261936930e-01 -1.924825319870046292e-01 -1.732808730769135608e-01 1.732808730769134775e-01 1.924825319870047402e-01 2.177048839261940816e-01 2.565834679239821225e-01 3.024748336841508456e-01 3.369096359020835041e-01 4.053441980018868129e-01 4.207184426322775894e-01 5.031161552467954268e-01 5.171457543539970114e-01 5.818964715778045527e-01 6.340999180266008173e-01 6.558606895096202871e-01 7.242494930273357667e-01 7.542983021970888213e-01 7.865253064118420401e-01 8.422788776478585815e-01 8.765548995022059975e-01 8.911853370040972999e-01 9.329820004369830944e-01 9.674565309876105301e-01 9.944403678217457188e-01 1.000000000000000444e+00 1.013804982596091753e+00 1.025459726621793743e+00 1.123918459186772134e+00 1.247678414812109837e+00 1.370697395636852445e+00 1.492425391293708659e+00 1.612336225371872711e+00 1.729923254165368629e+00 1.844697434410295322e+00 1.956186739324679014e+00 2.063936362541146430e+00 2.167509387866248360e+00 2.266487731908873204e+00 2.360473239397518075e+00 2.449088853522252140e+00 2.531979809301052597e+00 2.608814813944400068e+00 2.679287188434629652e+00 2.743115951302412814e+00 2.800046830191063929e+00 2.849853190042346274e+00 2.892336869100902597e+00 2.927328915722466007e+00 2.954690220378366483e+00 2.974312038401125236e+00 2.986116399997607473e+00
-2.987839831000418833e+00 -2.976032058688652171e+00 -2.956404510620362025e+00 -2.929035086963257317e+00 -2.894032432146693701e+00 -2.851535521912396565e+00 -2.801713136529218939e+00 -2.744763223416152531e+00 -2.680912153308836476e+00 -2.610413875135459527e+00 -2.533548976007102382e+00 -2.450623654279396213e+00 -2.361968615667239035e+00 -2.267937905144276733e+00 -2.168907691235911983e+00 -2.065275024975298468e+00 -1.957456604330870986e+00 -1.845887588203935170e+00 -1.731020525427415357e+00 -1.613324499538038026e+00 -1.493284650633918575e+00 -1.371402343176625349e+00 -1.248196447545393717e+00 -1.124206588455654909e+00 -1.020427336729715195e+00 -1.008744680368582669e+00 -1.000000000000001110e+00 -9.893322561892885503e-01 -9.622786392275394229e-01 -9.277091457902543192e-01 -8.857876026212155862e-01 -8.761853349691417492e-01 -8.367194628992260519e-01 -7.807573421352894671e-01 -7.534407633122427450e-01 -7.182111058047370156e-01 -6.494669953123594075e-01 -6.325738451569568044e-01 -5.750259511676476532e-01 -5.146593358773189353e-01 -4.955863024777314441e-01 -4.122404401386781103e-01 -4.013926776743062530e-01 -3.270051988377079000e-01 -2.961307664923538696e-01 -2.444820021963099999e-01 -2.073717741639419798e-01 -1.775440929825309322e-01 -1.582923316066539299e-01 1.582923316066542907e-01 1.775440929825312930e-01 2.073717741639427570e-01 2.444820021963099721e-01 2.961307664923540917e-01 3.270051988377087882e-01 4.013926776743070857e-01 4.122404401386782768e-01 4.955863024777318326e-01 5.146593358773188243e-01 5.750259511676478752e-01 6.325738451569573595e-01 6.494669953123589634e-01 7.182111058047375707e-01 7.534407633122440773e-01 7.807573421352903553e-01 8.367194628992262739e-01 8.761853349691410831e-01 8.857876026212161413e-01 9.277091457902544303e-01 9.622786392275395340e-01 9.893322561892889944e-01 9.999999999999993339e-01 1.008744680368581781e+00 1.020427336729715639e+00 1.124206588455654465e+00 1.248196447545393273e+00 1.371402343176626459e+00 1.493284650633918575e+00 1.613324499538037138e+00 1.731020525427414913e+00 1.845887588203934726e+00 1.957456604330871874e+00 2.065275024975297580e+00 2.168907691235910207e+00 2.267937905144276289e+00 2.361968615667240812e+00 2.450623654279396213e+00 2.533548976007102826e+00 2.610413875135459971e+00 2.680912153308837365e+00 2.744763223416150755e+00 2.801713136529215831e+00 2.851535521912395676e+00 2.894032432146692813e+00 2.929035086963256429e+00 2.956404510620359360e+00 2.976032058688648618e+00 2.987839831000417501e+00
-2.989399553645971874e+00 -2.977588692908437196e+00 -2.957955956290683641e+00 -2.930579180984649756e+00 -2.895566920756739826e+00 -2.853058030344731932e+00 -2.803221135021384036e+00 -2.746253988361584408e+00 -2.682382722059082791e+00 -2.611860992559454253e+00 -2.534969030362931530e+00 -2.452012599188692299e+00 -2.363321873910658955e+00 -2.269250248478044796e+00 -2.170173088248004589e+00 -2.066486445815805428e+00 -1.958605766419646343e+00 -1.846964619846166000e+00 -1.732013513149883943e+00 -1.614218867291779880e+00 -1.494062290142061489e+00 -1.372040366038508763e+00 -1.248665344698029589e+00 -1.124467427997973612e+00 -1.015848962158828028e+00 -1.004140538161040652e+00 -9.999999999999994449e-01 -9.846839615823301806e-01 -9.575658641340526467e-01 -9.229085463463404526e-01 -8.808713783357290383e-01 -8.758505569523316048e-01 -8.316533094770792722e-01 -7.754973960782062248e-01 -7.526634124465142461e-01 -7.126991642054821829e-01 -6.436226635584945122e-01 -6.311887914149882928e-01 -5.687330423350825948e-01 -5.123974560826800584e-01 -4.886678744680988395e-01 -4.044102399521508073e-01 -3.977806820088859996e-01 -3.177704382717712051e-01 -2.902665681413392762e-01 -2.329823803302074059e-01 -1.975493205297071952e-01 -1.628391936828164355e-01 -1.433745857246824240e-01 1.433745857246821187e-01 1.628391936828162967e-01 1.975493205297071120e-01 2.329823803302075724e-01 2.902665681413394982e-01 3.177704382717710385e-01 3.977806820088874984e-01 4.044102399521509739e-01 4.886678744680986730e-01 5.123974560826811686e-01 5.687330423350819286e-01 6.311887914149879597e-01 6.436226635584932909e-01 7.126991642054820719e-01 7.526634124465135800e-01 7.754973960782055586e-01 8.316533094770791612e-01 8.758505569523306056e-01 8.808713783357285942e-01 9.229085463463415628e-01 9.575658641340524246e-01 9.846839615823301806e-01 1.000000000000000888e+00 1.004140538161041096e+00 1.015848962158828694e+00 1.124467427997974722e+00 1.248665344698026258e+00 1.372040366038507653e+00 1.494062290142062155e+00 1.614218867291778547e+00 1.732013513149885497e+00 1.846964619846165778e+00 1.958605766419646121e+00 2.066486445815806317e+00 2.170173088248005477e+00 2.269250248478043908e+00 2.363321873910658510e+00 2.452012599188693187e+00 2.534969030362932862e+00 2.611860992559455585e+00 2.682382722059085012e+00 2.746253988361585296e+00 2.803221135021385368e+00 2.853058030344731932e+00 2.895566920756742935e+00 2.930579180984651533e+00 2.957955956290684529e+00 2.977588692908437640e+00 2.989399553645972762e+00
-2.990795439501483965e+00 -2.978981813391032851e+00 -2.959344430988618768e+00 -2.931961073154482733e+00 -2.896940212558640759e+00 -2.854420595705512653e+00 -2.804570709233717096e+00 -2.747588133342476091e+00 -2.683698785932162156e+00 -2.613156061868568969e+00 -2.536239872731453460e+00 -2.453255593554390046e+00 -2.364532924507058098e+00 -2.270424677374117906e+00 -2.171305499304718722e+00 -2.067570550065312762e+00 -1.959634154630988778e+00 -1.847928461605185646e+00 -1.732902151793434875e+00 -1.615019264142597333e+00 -1.494758245473237324e+00 -1.372611400226595446e+00 -1.249085045972630148e+00 -1.124700932463322367e+00 -1.011731903379069486e+00 -1.000000000000001998e+00 -1.000000000000000444e+00 -9.805031781333775065e-01 -9.533262745158491702e-01 -9.185887993876684643e-01 -8.764459894926971417e-01 -8.755506880005412551e-01 -8.270907422423752209e-01 -7.707571792929315269e-01 -7.519666903613665410e-01 -7.077273434356826654e-01 -6.383442439776092492e-01 -6.299460297636430006e-01 -5.630386898873306345e-01 -5.103636619257975182e-01 -4.823889206971411214e-01 -3.972681346456681806e-01 -3.945184393010180979e-01 -3.092677254867289283e-01 -2.849133598553019175e-01 -2.221811224863561307e-01 -1.883200514940787940e-01 -1.484414168698544867e-01 -1.285566026608693790e-01 1.285566026608700174e-01 1.484414168698549863e-01 1.883200514940789883e-01 2.221811224863567968e-01 2.849133598553011404e-01 3.092677254867287617e-01 3.945184393010172097e-01 3.972681346456682361e-01 4.823889206971407884e-01 5.103636619257970741e-01 5.630386898873308565e-01 6.299460297636423345e-01 6.383442439776084720e-01 7.077273434356822213e-01 7.519666903613659859e-01 7.707571792929315269e-01 8.270907422423739996e-01 8.755506880005412551e-01 8.764459894926974748e-01 9.185887993876695745e-01 9.533262745158501694e-01 9.805031781333776175e-01 9.999999999999991118e-01 1.000000000000000444e+00 1.011731903379070374e+00 1.124700932463322145e+00 1.249085045972630592e+00 1.372611400226597445e+00 1.494758245473238656e+00 1.615019264142597999e+00 1.732902151793434431e+00 1.847928461605185424e+00 1.959634154630987002e+00 2.067570550065311874e+00 2.171305499304719611e+00 2.270424677374117461e+00 2.364532924507057654e+00 2.453255593554390046e+00 2.536239872731453904e+00 2.613156061868568525e+00 2.683698785932162600e+00 2.747588133342475203e+00 2.804570709233718429e+00 2.854420595705511321e+00 2.896940212558641647e+00 2.931961073154483621e+00 2.959344430988618324e+00 2.978981813391031519e+00 2.990795439501483965e+00
-2.992027373682005997e+00 -2.980211305933848642e+00 -2.960569821645728794e+00 -2.933180651985243692e+00 -2.898152198084897435e+00 -2.855623110975222367e+00 -2.805761755007122993e+00 -2.748765557451310571e+00 -2.684860247634508923e+00 -2.614298989707086296e+00 -2.537361413967788248e+00 -2.454352552648696228e+00 -2.365601687265463049e+00 -2.271461116187374785e+00 -2.172304853176567185e+00 -2.068527270608994328e+00 -1.960541705462738538e+00 -1.848779052869979456e+00 -1.733686382714321628e+00 -1.615725632393491651e+00 -1.495372459070299032e+00 -1.373115388503017842e+00 -1.249455497438059837e+00 -1.124907061276877895e+00 -1.008082834094236713e+00 -9.999999999999983347e-01 -9.963298733344231328e-01 -9.767969465111908667e-01 -9.495672609114516050e-01 -9.147577899288271697e-01 -8.752858380160795093e-01 -8.725200042118460564e-01 -8.230412706141191359e-01 -7.665475132601839992e-01 -7.513509934825967074e-01 -7.033083370274053614e-01 -6.336471967240860925e-01 -6.288467112923465940e-01 -5.579626450312601404e-01 -5.085611944285494124e-01 -4.767762844606244221e-01 -3.916155044515753358e-01 -3.908536543126375773e-01 -3.015611700897669056e-01 -2.801017970404406920e-01 -2.121877644110125027e-01 -1.797777924951348694e-01 -1.344535774407436546e-01 -1.138816983771755581e-01 1.138816983771749752e-01 1.344535774407429329e-01 1.797777924951347861e-01 2.121877644110120031e-01 2.801017970404403590e-01 3.015611700897657954e-01 3.908536543126377993e-01 3.916155044515761130e-01 4.767762844606245332e-01 5.085611944285489683e-01 5.579626450312600294e-01 6.288467112923454838e-01 6.336471967240862035e-01 7.033083370274048063e-01 7.513509934825972625e-01 7.665475132601839992e-01 8.230412706141195800e-01 8.725200042118458343e-01 8.752858380160768448e-01 9.147577899288276138e-01 9.495672609114520490e-01 9.767969465111908667e-01 9.963298733344226887e-01 1.000000000000001998e+00 1.008082834094236269e+00 1.124907061276877451e+00 1.249455497438059615e+00 1.373115388503018730e+00 1.495372459070298587e+00 1.615725632393490985e+00 1.733686382714323848e+00 1.848779052869977679e+00 1.960541705462738316e+00 2.068527270608992108e+00 2.172304853176567629e+00 2.271461116187374785e+00 2.365601687265462605e+00 2.454352552648698893e+00 2.537361413967790469e+00 2.614298989707088072e+00 2.684860247634508035e+00 2.748765557451311015e+00 2.805761755007124769e+00 2.855623110975222811e+00 2.898152198084896547e+00 2.933180651985242804e+00 2.960569821645728794e+00 2.980211305933848642e+00 2.992027373682006886e+00
-2.993095254840831387e+00 -2.981277069791774981e+00 -2.961632028516802517e+00 -2.934237819125514957e+00 -2.899202780764973397e+00 -2.856665481741508472e+00 -2.806794180451020804e+00 -2.749786171664095669e+00 -2.685867021328170345e+00 -2.615289693708652052e+00 -2.538333575417869525e+00 -2.455303401711753875e+00 -2.366528091425970537e+00 -2.272359498166147240e+00 -2.173171087005841162e+00 -2.069356548218527880e+00 -1.961328362874465103e+00 -1.849516340153269933e+00 -1.734366154165471796e+00 -1.616337921139249900e+00 -1.495904880158934969e+00 -1.373552280380686108e+00 -1.249776651523014426e+00 -1.125085778638790002e+00 -1.004907757312688332e+00 -1.000000000000001332e+00 -9.931362835222083962e-01 -9.735716055927556845e-01 -9.462954829169379911e-01 -9.114226316613148748e-01 -8.750561041709497001e-01 -8.691011650620430462e-01 -8.195135066495496945e-01 -7.628782275310435068e-01 -7.508166732254923925e-01 -6.994537225592770691e-01 -6.295457056331086321e-01 -6.278918613169074403e-01 -5.535231867313509246e-01 -5.069929677433672177e-01 -4.718551511427442891e-01 -3.890806435527978668e-01 -3.852047694077807560e-01 -2.947152061757155050e-01 -2.758614391313595759e-01 -2.031242208651119485e-01 -1.720271737583772831e-01 -1.210219405100084050e-01 -9.941766979860401643e-02 9.941766979860428011e-02 1.210219405100083634e-01 1.720271737583781713e-01 2.031242208651122261e-01 2.758614391313589653e-01 2.947152061757153940e-01 3.852047694077805340e-01 3.890806435527986440e-01 4.718551511427436229e-01 5.069929677433685500e-01 5.535231867313507026e-01 6.278918613169055529e-01 6.295457056331086321e-01 6.994537225592749596e-01 7.508166732254930587e-01 7.628782275310450611e-01 8.195135066495499165e-01 8.691011650620429352e-01 8.750561041709464805e-01 9.114226316613145418e-01 9.462954829169371029e-01 9.735716055927550183e-01 9.931362835222069529e-01 1.000000000000000888e+00 1.004907757312687444e+00 1.125085778638787115e+00 1.249776651523014870e+00 1.373552280380686552e+00 1.495904880158935857e+00 1.616337921139249456e+00 1.734366154165471574e+00 1.849516340153270821e+00 1.961328362874465103e+00 2.069356548218529657e+00 2.173171087005841606e+00 2.272359498166149461e+00 2.366528091425971425e+00 2.455303401711754319e+00 2.538333575417871302e+00 2.615289693708653385e+00 2.685867021328171678e+00 2.749786171664094780e+00 2.806794180451020804e+00 2.856665481741507584e+00 2.899202780764972953e+00 2.934237819125513624e+00 2.961632028516801629e+00 2.981277069791772316e+00 2.993095254840828279e+00
-2.993998995161052612e+00 -2.982179017668916465e+00 -2.962530965171918051e+00 -2.935132489352459295e+00 -2.900091876918352796e+00 -2.857547626192904922e+00 -2.807667905937862418e+00 -2.750649898835804130e+00 -2.686719032627288506e+00 -2.616128102493863405e+00 -2.539156288917221005e+00 -2.456108075951632941e+00 -2.367312075660917614e+00 -2.273119765454459706e+00 -2.173904146309668661e+00 -2.070058331555603814e+00 -1.961994078290882237e+00 -1.850140277094131758e+00 -1.734941421297449882e+00 -1.616856086264976122e+00 -1.496355464743386321e+00 -1.373922032116936531e+00 -1.250048467010399289e+00 -1.125237053523642672e+00 -1.002211964722293347e+00 -1.000000000000001332e+00 -9.904246317059118843e-01 -9.708327476710633119e-01 -9.435168202650595637e-01 -9.085896119436812635e-01 -8.748615708325071516e-01 -8.661963251624493765e-01 -8.165150880181336612e-01 -7.597580627743035775e-01 -7.503640353924401207e-01 -6.961738331613568365e-01 -6.270823758571604234e-01 -6.260524968735848850e-01 -5.497368450404463980e-01 -5.056615498108930629e-01 -4.676485831929997339e-01 -3.869217218096119293e-01 -3.803570142809828414e-01 -2.887927865397001415e-01 -2.722200488221590553e-01 -1.951224875759833000e-01 -1.651817062488792343e-01 -1.083574533520400979e-01 -8.527635566512828391e-02 8.527635566512863086e-02 1.083574533520409722e-01 1.651817062488787902e-01 1.951224875759839661e-01 2.722200488221588333e-01 2.887927865396998639e-01 3.803570142809827304e-01 3.869217218096130395e-01 4.676485831930005665e-01 5.056615498108935070e-01 5.497368450404473972e-01 6.260524968735838858e-01 6.270823758571612005e-01 6.961738331613581687e-01 7.503640353924396766e-01 7.597580627743026893e-01 8.165150880181344384e-01 8.661963251624494875e-01 8.748615708325040430e-01 9.085896119436813745e-01 9.435168202650593416e-01 9.708327476710633119e-01 9.904246317059122173e-01 1.000000000000002887e+00 1.002211964722293347e+00 1.125237053523641118e+00 1.250048467010397735e+00 1.373922032116938530e+00 1.496355464743383656e+00 1.616856086264976788e+00 1.734941421297449660e+00 1.850140277094132202e+00 1.961994078290882682e+00 2.070058331555602038e+00 2.173904146309670882e+00 2.273119765454461039e+00 2.367312075660918946e+00 2.456108075951632497e+00 2.539156288917221449e+00 2.616128102493861629e+00 2.686719032627288062e+00 2.750649898835807683e+00 2.807667905937861530e+00 2.857547626192907586e+00 2.900091876918353684e+00 2.935132489352460183e+00 2.962530965171918940e+00 2.982179017668914689e+00 2.993998995161052612e+00
-2.994738520348297683e+00 -2.982917075711488675e+00 -2.963266558489587865e+00 -2.935864590565343768e+00 -2.900819415748533192e+00 -2.858269475113424551e+00 -2.808382864098415421e+00 -2.751356673696462973e+00 -2.687416218595058748e+00 -2.616814155668205633e+00 -2.539829496789925312e+00 -2.456766520544348076e+00 -2.367953588075909277e+00 -2.273741869093954371e+00 -2.174503984982661731e+00 -2.070632577174963629e+00 -1.962538810604810724e+00 -1.850650824460251087e+00 -1.735412146159296842e+00 -1.617280090444809248e+00 -1.496724175602712981e+00 -1.374224606708022600e+00 -1.250270909032443090e+00 -1.125360859679975123e+00 -1.000000000000000222e+00 -9.999999999999997780e-01 -9.881995567411177017e-01 -9.685851779220479019e-01 -9.412363284744390546e-01 -9.062641418020080941e-01 -8.747023094987437242e-01 -8.638113898997149542e-01 -8.140526074113079158e-01 -7.571945813474391107e-01 -7.499933396455332746e-01 -6.934776379181412098e-01 -6.264190185212933359e-01 -6.231786679550948005e-01 -5.466181350620660240e-01 -5.045691449057591038e-01 -4.641770585128814353e-01 -3.851455978601339147e-01 -3.763425654920938279e-01 -2.838532268377921275e-01 -2.692028478250867995e-01 -1.883200514940779335e-01 -1.593598661201555966e-01 -9.676551080564760321e-02 -7.165358995799300801e-02 7.165358995799241126e-02 9.676551080564728402e-02 1.593598661201550415e-01 1.883200514940780446e-01 2.692028478250864110e-01 2.838532268377916279e-01 3.763425654920938834e-01 3.851455978601334706e-01 4.641770585128818793e-01 5.045691449057581046e-01 5.466181350620664681e-01 6.231786679550955776e-01 6.264190185212940021e-01 6.934776379181398775e-01 7.499933396455360501e-01 7.571945813474397768e-01 8.140526074113082489e-01 8.638113898997148432e-01 8.747023094987447234e-01 9.062641418020072059e-01 9.412363284744390546e-01 9.685851779220473468e-01 9.881995567411172576e-01 9.999999999999991118e-01 9.999999999999996669e-01 1.125360859679976455e+00 1.250270909032444200e+00 1.374224606708021490e+00 1.496724175602711648e+00 1.617280090444809915e+00 1.735412146159296842e+00 1.850650824460252641e+00 1.962538810604810724e+00 2.070632577174964517e+00 2.174503984982663507e+00 2.273741869093954815e+00 2.367953588075909721e+00 2.456766520544348964e+00 2.539829496789924423e+00 2.616814155668204744e+00 2.687416218595059636e+00 2.751356673696462085e+00 2.808382864098413201e+00 2.858269475113425440e+00 2.900819415748534080e+00 2.935864590565343768e+00 2.963266558489585645e+00 2.982917075711489119e+00 2.994738520348298128e+00
-2.995313769624585287e+00 -2.983491183501814970e+00 -2.963838748650974075e+00 -2.936434063780068104e+00 -2.901385339337954949e+00 -2.858830971877981852e+00 -2.808938999817784055e+00 -2.751906442847831258e+00 -2.687958527741188597e+00 -2.617347803820328611e+00 -2.540353151847760227e+00 -2.457278690633872387e+00 -2.368452586210692878e+00 -2.274225769025552513e+00 -2.174970565299166658e+00 -2.071079249526977417e+00 -1.962962526179686806e+00 -1.851047950149845800e+00 -1.735778297699246409e+00 -1.617609903140854621e+00 -1.497010982287673153e+00 -1.374459973884461395e+00 -1.250443949066589955e+00 -1.125457175629874351e+00 -9.999999999999982236e-01 -9.982756266459055228e-01 -9.864649017990746449e-01 -9.668328788100009064e-01 -9.394581998404909484e-01 -9.044507118547501223e-01 -8.745783787433303313e-01 -8.619512653954641834e-01 -8.121315498719514636e-01 -7.551940874560508776e-01 -7.497047990564215114e-01 -6.913726342600754471e-01 -6.259024178228748125e-01 -6.209335321406748154e-01 -5.441793107423770204e-01 -5.037175783458819334e-01 -4.614580313245574827e-01 -3.837580276174626381e-01 -3.731893202579997237e-01 -2.799498047101224296e-01 -2.668317663822291630e-01 -1.828525706202439594e-01 -1.546787873345739639e-01 -8.668088554279118618e-02 -5.891469170146580725e-02 5.891469170146600154e-02 8.668088554279188007e-02 1.546787873345734088e-01 1.828525706202435985e-01 2.668317663822285524e-01 2.799498047101225406e-01 3.731893202580003344e-01 3.837580276174630267e-01 4.614580313245574272e-01 5.037175783458807121e-01 5.441793107423764653e-01 6.209335321406757036e-01 6.259024178228760338e-01 6.913726342600756691e-01 7.497047990564216224e-01 7.551940874560516548e-01 8.121315498719525738e-01 8.619512653954650716e-01 8.745783787433295542e-01 9.044507118547496782e-01 9.394581998404909484e-01 9.668328788100000182e-01 9.864649017990734237e-01 9.982756266459040795e-01 1.000000000000000888e+00 1.125457175629876350e+00 1.250443949066589511e+00 1.374459973884461617e+00 1.497010982287673153e+00 1.617609903140854621e+00 1.735778297699246853e+00 1.851047950149846244e+00 1.962962526179686806e+00 2.071079249526976085e+00 2.174970565299167102e+00 2.274225769025551624e+00 2.368452586210692434e+00 2.457278690633872387e+00 2.540353151847760671e+00 2.617347803820328167e+00 2.687958527741187709e+00 2.751906442847832146e+00 2.808938999817784499e+00 2.858830971877981408e+00 2.901385339337957614e+00 2.936434063780068104e+00 2.963838748650973187e+00 2.983491183501816746e+00 2.995313769624583067e+00
-2.995724695723320341e+00 -2.983901294053423747e+00 -2.964247489135189539e+00 -2.936840863124713152e+00 -2.901789602643898736e+00 -2.859232072448692819e+00 -2.809336270232184241e+00 -2.752299164760730665e+00 -2.688345920019810098e+00 -2.617729008520629286e+00 -2.540727217389492143e+00 -2.457644551332156091e+00 -2.368809037039873555e+00 -2.274571434090784550e+00 -2.175303857915100725e+00 -2.071398320959747075e+00 -1.963265198851607884e+00 -1.851331629193234241e+00 -1.736039851765310615e+00 -1.617845500602312248e+00 -1.497215861118167402e+00 -1.374628110107255718e+00 -1.250567564932111297e+00 -1.125525984668648061e+00 -9.999999999999983347e-01 -9.970418008746337879e-01 -9.852236862057396349e-01 -9.655789800470663264e-01 -9.381857304693708155e-01 -9.031528549960728958e-01 -8.744898241705030273e-01 -8.606198147651549224e-01 -8.107562394164358199e-01 -7.537615588323481886e-01 -7.494985797353106438e-01 -6.898647552768109037e-01 -6.255330649533646925e-01 -6.193244831664505012e-01 -5.424301477233252067e-01 -5.031082836137058534e-01 -4.595055357932187334e-01 -3.827635806618281955e-01 -3.709200290102633857e-01 -2.771272864141930414e-01 -2.651247317717319585e-01 -1.788439214507756003e-01 -1.512456272226273823e-01 -7.868817995640108032e-02 -4.777634416916577004e-02 4.777634416916622107e-02 7.868817995640135787e-02 1.512456272226258835e-01 1.788439214507745456e-01 2.651247317717326246e-01 2.771272864141931525e-01 3.709200290102633302e-01 3.827635806618279180e-01 4.595055357932180118e-01 5.031082836137071856e-01 5.424301477233263169e-01 6.193244831664503902e-01 6.255330649533646925e-01 6.898647552768114588e-01 7.494985797353107548e-01 7.537615588323477445e-01 8.107562394164369302e-01 8.606198147651559216e-01 8.744898241705009179e-01 9.031528549960731178e-01 9.381857304693707045e-01 9.655789800470667705e-01 9.852236862057409672e-01 9.970418008746344540e-01 9.999999999999968914e-01 1.125525984668648949e+00 1.250567564932110631e+00 1.374628110107256163e+00 1.497215861118166735e+00 1.617845500602311581e+00 1.736039851765310393e+00 1.851331629193234685e+00 1.963265198851606108e+00 2.071398320959748407e+00 2.175303857915100281e+00 2.274571434090784550e+00 2.368809037039872223e+00 2.457644551332157867e+00 2.540727217389492143e+00 2.617729008520629286e+00 2.688345920019809654e+00 2.752299164760732442e+00 2.809336270232184241e+00 2.859232072448690598e+00 2.901789602643897403e+00 2.936840863124714041e+00 2.964247489135193092e+00 2.983901294053425080e+00 2.995724695723319897e+00
-2.995971264885421093e+00 -2.984147373807254588e+00 -2.964492746715630123e+00 -2.937084955836087641e+00 -2.902032173495264544e+00 -2.859472745371973712e+00 -2.809574644726403836e+00 -2.752534809772941404e+00 -2.688578366827880206e+00 -2.617957742320169423e+00 -2.540951667200337383e+00 -2.457864077719153162e+00 -2.369022916973482218e+00 -2.274778842032852744e+00 -2.175503841869379951e+00 -2.071589771720746764e+00 -1.963446809930935677e+00 -1.851501843754056242e+00 -1.736196791105740544e+00 -1.617986865864804225e+00 -1.497338795181248239e+00 -1.374728998564932247e+00 -1.250641740787502343e+00 -1.125567274864554212e+00 -9.999999999999995559e-01 -9.963006500242579389e-01 -9.844780830032666685e-01 -9.648257346399002898e-01 -9.374212939638069120e-01 -9.023731165643971153e-01 -8.744366783798981357e-01 -8.598198230795304209e-01 -8.099297961584439598e-01 -7.529005916482101046e-01 -7.493748005407459001e-01 -6.889582945907687384e-01 -6.253113120291793336e-01 -6.183568847564224757e-01 -5.413777639455912283e-01 -5.027422921037326686e-01 -4.583298523716630712e-01 -3.821655719569698739e-01 -3.695515400281776386e-01 -2.754196098624301925e-01 -2.640950451418648814e-01 -1.763946045427124687e-01 -1.491474558300366349e-01 -7.347551593349573029e-02 -3.961621708397794484e-02 3.961621708397848607e-02 7.347551593349679888e-02 1.491474558300359687e-01 1.763946045427120801e-01 2.640950451418636602e-01 2.754196098624300260e-01 3.695515400281784157e-01 3.821655719569713172e-01 4.583298523716631268e-01 5.027422921037348891e-01 5.413777639455912283e-01 6.183568847564222537e-01 6.253113120291801108e-01 6.889582945907689604e-01 7.493748005407453450e-01 7.529005916482097716e-01 8.099297961584429606e-01 8.598198230795299768e-01 8.744366783798989129e-01 9.023731165643983365e-01 9.374212939638085773e-01 9.648257346399017331e-01 9.844780830032684449e-01 9.963006500242604924e-01 1.000000000000000222e+00 1.125567274864554657e+00 1.250641740787501455e+00 1.374728998564930915e+00 1.497338795181248017e+00 1.617986865864803780e+00 1.736196791105738768e+00 1.851501843754056242e+00 1.963446809930935677e+00 2.071589771720747208e+00 2.175503841869376842e+00 2.274778842032850079e+00 2.369022916973483550e+00 2.457864077719152274e+00 2.540951667200336939e+00 2.617957742320170311e+00 2.688578366827880650e+00 2.752534809772942292e+00 2.809574644726404280e+00 2.859472745371972824e+00 2.902032173495263656e+00 2.937084955836088973e+00 2.964492746715631011e+00 2.984147373807254144e+00 2.995971264885421981e+00
-2.996053456856544006e+00 -2.984229402628956418e+00 -2.964574501457377220e+00 -2.937166322257259932e+00 -2.902113032590305952e+00 -2.859552971776502694e+00 -2.809654104932037377e+00 -2.752613360087726946e+00 -2.688655851004031927e+00 -2.618033988749894903e+00 -2.541026485551578062e+00 -2.457937254842823549e+00 -2.369094211857377452e+00 -2.274847979497379047e+00 -2.175570504584946718e+00 -2.071653589957993091e+00 -1.963507348203430647e+00 -1.851558583130145319e+00 -1.736249105369356061e+00 -1.618033988749894903e+00 -1.497379774329711255e+00 -1.374762629171449868e+00 -1.250666467128610515e+00 -1.125581039058628496e+00 -9.999999999999978906e-01 -9.960534568565433400e-01 -9.842294026289556408e-01 -9.645745014573775533e-01 -9.371663222572621521e-01 -9.021130325903071734e-01 -8.744189609413738351e-01 -8.595529717765024724e-01 -8.096541049320395977e-01 -7.526133600877273899e-01 -7.493335328713919274e-01 -6.886558510040298176e-01 -6.252373708285506870e-01 -6.180339887498945695e-01 -5.410264855515779514e-01 -5.026202256702908544e-01 -4.579372548428234380e-01 -3.819660112501052640e-01 -3.690942118573776742e-01 -2.748479794973790469e-01 -2.637508946306436619e-01 -1.755705045849459134e-01 -1.484414168698543202e-01 -7.165358995799329944e-02 -3.649265179656914493e-02 3.649265179656939473e-02 7.165358995799310515e-02 1.484414168698557357e-01 1.755705045849473289e-01 2.637508946306451052e-01 2.748479794973797685e-01 3.690942118573776187e-01 3.819660112501063742e-01 4.579372548428224388e-01 5.026202256702901883e-01 5.410264855515778404e-01 6.180339887498949025e-01 6.252373708285512421e-01 6.886558510040311498e-01 7.493335328713890409e-01 7.526133600877277230e-01 8.096541049320393757e-01 8.595529717765019173e-01 8.744189609413725028e-01 9.021130325903071734e-01 9.371663222572621521e-01 9.645745014573767762e-01 9.842294026289558628e-01 9.960534568565431179e-01 1.000000000000002442e+00 1.125581039058625832e+00 1.250666467128608073e+00 1.374762629171448314e+00 1.497379774329709701e+00 1.618033988749895125e+00 1.736249105369356727e+00 1.851558583130145097e+00 1.963507348203430647e+00 2.071653589957993979e+00 2.175570504584946274e+00 2.274847979497380379e+00 2.369094211857377452e+00 2.457937254842822661e+00 2.541026485551578951e+00 2.618033988749894014e+00 2.688655851004030595e+00 2.752613360087727390e+00 2.809654104932039154e+00 2.859552971776503139e+00 2.902113032590306840e+00 2.937166322257261708e+00 2.964574501457377220e+00 2.984229402628952421e+00 2.996053456856542230e+00
-2.995971264885421981e+00 -2.984147373807255477e+00 -2.964492746715631899e+00 -2.937084955836088973e+00 -2.902032173495264100e+00 -2.859472745371973268e+00 -2.809574644726403836e+00 -2.752534809772940960e+00 -2.688578366827880206e+00 -2.617957742320170755e+00 -2.540951667200336495e+00 -2.457864077719154050e+00 -2.369022916973481774e+00 -2.274778842032853188e+00 -2.175503841869379063e+00 -2.071589771720747208e+00 -1.963446809930936121e+00 -1.851501843754056020e+00 -1.736196791105740322e+00 -1.617986865864804447e+00 -1.497338795181248239e+00 -1.374728998564930915e+00 -1.250641740787501677e+00 -1.125567274864555323e+00 -1.000000000000000666e+00 -9.963006500242581609e-01 -9.844780830032665575e-01 -9.648257346399002898e-01 -9.374212939638068010e-01 -9.023731165643974483e-01 -8.744366783798982468e-01 -8.598198230795304209e-01 -8.099297961584436267e-01 -7.529005916482094385e-01 -7.493748005407449009e-01 -6.889582945907680722e-01 -6.253113120291787785e-01 -6.183568847564219206e-01 -5.413777639455897850e-01 -5.027422921037351111e-01 -4.583298523716624606e-01 -3.821655719569707621e-01 -3.695515400281774165e-01 -2.754196098624293043e-01 -2.640950451418635492e-01 -1.763946045427125520e-01 -1.491474558300368569e-01 -7.347551593349659071e-02 -3.961621708397886771e-02 3.961621708397843056e-02 7.347551593349568866e-02 1.491474558300370234e-01 1.763946045427126075e-01 2.640950451418642708e-01 2.754196098624302480e-01 3.695515400281772500e-01 3.821655719569697629e-01 4.583298523716626272e-01 5.027422921037346670e-01 5.413777639455905621e-01 6.183568847564219206e-01 6.253113120291780014e-01 6.889582945907682943e-01 7.493748005407480095e-01 7.529005916482096605e-01 8.099297961584427386e-01 8.598198230795301988e-01 8.744366783798994680e-01 9.023731165643973373e-01 9.374212939638065789e-01 9.648257346399005119e-01 9.844780830032668906e-01 9.963006500242583829e-01 9.999999999999984457e-01 1.125567274864553768e+00 1.250641740787502343e+00 1.374728998564932692e+00 1.497338795181246462e+00 1.617986865864804225e+00 1.736196791105740544e+00 1.851501843754056686e+00 1.963446809930934789e+00 2.071589771720748097e+00 2.175503841869380395e+00 2.274778842032853632e+00 2.369022916973483550e+00 2.457864077719151830e+00 2.540951667200337827e+00 2.617957742320169423e+00 2.688578366827880650e+00 2.752534809772942292e+00 2.809574644726405612e+00 2.859472745371974600e+00 2.902032173495264100e+00 2.937084955836087197e+00 2.964492746715631455e+00 2.984147373807255921e+00 2.995971264885421981e+00
-2.995724695723320785e+00 -2.983901294053424191e+00 -2.964247489135190428e+00 -2.936840863124712708e+00 -2.901789602643897403e+00 -2.859232072448691042e+00 -2.809336270232182908e+00 -2.752299164760731109e+00 -2.688345920019810098e+00 -2.617729008520629730e+00 -2.540727217389492143e+00 -2.457644551332156535e+00 -2.368809037039874443e+00 -2.274571434090783217e+00 -2.175303857915100281e+00 -2.071398320959747075e+00 -1.963265198851607662e+00 -1.851331629193234241e+00 -1.736039851765310393e+00 -1.617845500602312248e+00 -1.497215861118166957e+00 -1.374628110107255941e+00 -1.250567564932111742e+00 -1.125525984668650503e+00 -9.999999999999988898e-01 -9.970418008746334548e-01 -9.852236862057404121e-01 -9.655789800470662154e-01 -9.381857304693707045e-01 -9.031528549960735619e-01 -8.744898241705042485e-01 -8.606198147651551444e-01 -8.107562394164361530e-01 -7.537615588323479665e-01 -7.494985797353094226e-01 -6.898647552768107927e-01 -6.255330649533633602e-01 -6.193244831664497241e-01 -5.424301477233258728e-01 -5.031082836137067416e-01 -4.595055357932183449e-01 -3.827635806618288061e-01 -3.709200290102630526e-01 -2.771272864141927639e-01 -2.651247317717321805e-01 -1.788439214507752117e-01 -1.512456272226262166e-01 -7.868817995640114971e-02 -4.777634416916556187e-02 4.777634416916490268e-02 7.868817995640084439e-02 1.512456272226266607e-01 1.788439214507747677e-01 2.651247317717316809e-01 2.771272864141925418e-01 3.709200290102632747e-01 3.827635806618272518e-01 4.595055357932177342e-01 5.031082836137058534e-01 5.424301477233268720e-01 6.193244831664499461e-01 6.255330649533660248e-01 6.898647552768106817e-01 7.494985797353056478e-01 7.537615588323465232e-01 8.107562394164364861e-01 8.606198147651554775e-01 8.744898241705074682e-01 9.031528549960733399e-01 9.381857304693722588e-01 9.655789800470664375e-01 9.852236862057408562e-01 9.970418008746345651e-01 9.999999999999995559e-01 1.125525984668650059e+00 1.250567564932109965e+00 1.374628110107254830e+00 1.497215861118167402e+00 1.617845500602311803e+00 1.736039851765309727e+00 1.851331629193234241e+00 1.963265198851607440e+00 2.071398320959746631e+00 2.175303857915098504e+00 2.274571434090783217e+00 2.368809037039872667e+00 2.457644551332158311e+00 2.540727217389491255e+00 2.617729008520628398e+00 2.688345920019810542e+00 2.752299164760730665e+00 2.809336270232182908e+00 2.859232072448691486e+00 2.901789602643897403e+00 2.936840863124712264e+00 2.964247489135189984e+00 2.983901294053423747e+00 2.995724695723320341e+00
-2.995313769624585287e+00 -2.983491183501815414e+00 -2.963838748650974519e+00 -2.936434063780068104e+00 -2.901385339337956282e+00 -2.858830971877981852e+00 -2.808938999817784943e+00 -2.751906442847832146e+00 -2.687958527741188153e+00 -2.617347803820328611e+00 -2.540353151847761115e+00 -2.457278690633872831e+00 -2.368452586210692878e+00 -2.274225769025552513e+00 -2.174970565299167102e+00 -2.071079249526977861e+00 -1.962962526179685918e+00 -1.851047950149846022e+00 -1.735778297699246187e+00 -1.617609903140855065e+00 -1.497010982287672931e+00 -1.374459973884460506e+00 -1.250443949066588623e+00 -1.125457175629875239e+00 -1.000000000000000888e+00 -9.982756266459051897e-01 -9.864649017990745339e-01 -9.668328788100009064e-01 -9.394581998404913925e-01 -9.044507118547495672e-01 -8.745783787433302203e-01 -8.619512653954636283e-01 -8.121315498719522408e-01 -7.551940874560507666e-01 -7.497047990564212894e-01 -6.913726342600750030e-01 -6.259024178228758117e-01 -6.209335321406742603e-01 -5.441793107423773534e-01 -5.037175783458810452e-01 -4.614580313245583709e-01 -3.837580276174621940e-01 -3.731893202579997793e-01 -2.799498047101229847e-01 -2.668317663822301622e-01 -1.828525706202437928e-01 -1.546787873345735753e-01 -8.668088554279097802e-02 -5.891469170146543255e-02 5.891469170146575174e-02 8.668088554279125557e-02 1.546787873345734088e-01 1.828525706202436540e-01 2.668317663822292185e-01 2.799498047101228182e-01 3.731893202580003344e-01 3.837580276174630822e-01 4.614580313245584264e-01 5.037175783458812672e-01 5.441793107423774645e-01 6.209335321406758146e-01 6.259024178228769220e-01 6.913726342600760022e-01 7.497047990564212894e-01 7.551940874560512107e-01 8.121315498719524628e-01 8.619512653954636283e-01 8.745783787433312195e-01 9.044507118547495672e-01 9.394581998404908374e-01 9.668328788100011284e-01 9.864649017990746449e-01 9.982756266459050787e-01 1.000000000000000666e+00 1.125457175629875906e+00 1.250443949066589511e+00 1.374459973884463171e+00 1.497010982287674041e+00 1.617609903140854621e+00 1.735778297699243522e+00 1.851047950149845134e+00 1.962962526179686584e+00 2.071079249526977417e+00 2.174970565299166214e+00 2.274225769025554733e+00 2.368452586210692434e+00 2.457278690633871943e+00 2.540353151847759783e+00 2.617347803820327723e+00 2.687958527741188153e+00 2.751906442847831702e+00 2.808938999817784943e+00 2.858830971877981408e+00 2.901385339337955394e+00 2.936434063780067216e+00 2.963838748650974519e+00 2.983491183501816746e+00 2.995313769624584399e+00
-2.994738520348296795e+00 -2.982917075711489563e+00 -2.963266558489587421e+00 -2.935864590565342880e+00 -2.900819415748532748e+00 -2.858269475113424551e+00 -2.808382864098414089e+00 -2.751356673696462973e+00 -2.687416218595058304e+00 -2.616814155668205633e+00 -2.539829496789926200e+00 -2.456766520544348076e+00 -2.367953588075909277e+00 -2.273741869093955703e+00 -2.174503984982662619e+00 -2.070632577174964073e+00 -1.962538810604810502e+00 -1.850650824460250865e+00 -1.735412146159296842e+00 -1.617280090444809471e+00 -1.496724175602712092e+00 -1.374224606708021934e+00 -1.250270909032444422e+00 -1.125360859679975123e+00 -9.999999999999996669e-01 -9.999999999999981126e-01 -9.881995567411180348e-01 -9.685851779220479019e-01 -9.412363284744392766e-01 -9.062641418020078721e-01 -8.747023094987443903e-01 -8.638113898997145101e-01 -8.140526074113076938e-01 -7.571945813474395548e-01 -7.499933396455342738e-01 -6.934776379181413208e-01 -6.264190185212924478e-01 -6.231786679550941344e-01 -5.466181350620662460e-01 -5.045691449057594369e-01 -4.641770585128815463e-01 -3.851455978601325825e-01 -3.763425654920929952e-01 -2.838532268377925716e-01 -2.692028478250869106e-01 -1.883200514940795156e-01 -1.593598661201560962e-01 -9.676551080564814444e-02 -7.165358995799384068e-02 7.165358995799352149e-02 9.676551080564819995e-02 1.593598661201560407e-01 1.883200514940788772e-01 2.692028478250869661e-01 2.838532268377922385e-01 3.763425654920938834e-01 3.851455978601336927e-01 4.641770585128813242e-01 5.045691449057588818e-01 5.466181350620656909e-01 6.231786679550949115e-01 6.264190185212905604e-01 6.934776379181404327e-01 7.499933396455328305e-01 7.571945813474395548e-01 8.140526074113085819e-01 8.638113898997150653e-01 8.747023094987421699e-01 9.062641418020070949e-01 9.412363284744384995e-01 9.685851779220475688e-01 9.881995567411178127e-01 9.999999999999987788e-01 9.999999999999990008e-01 1.125360859679975123e+00 1.250270909032444422e+00 1.374224606708021268e+00 1.496724175602712315e+00 1.617280090444809915e+00 1.735412146159299285e+00 1.850650824460251309e+00 1.962538810604811834e+00 2.070632577174964517e+00 2.174503984982664395e+00 2.273741869093955703e+00 2.367953588075909277e+00 2.456766520544348520e+00 2.539829496789924868e+00 2.616814155668205633e+00 2.687416218595059636e+00 2.751356673696462973e+00 2.808382864098414977e+00 2.858269475113424107e+00 2.900819415748534524e+00 2.935864590565344212e+00 2.963266558489586533e+00 2.982917075711489563e+00 2.994738520348297683e+00
-2.993998995161052612e+00 -2.982179017668914689e+00 -2.962530965171918051e+00 -2.935132489352458407e+00 -2.900091876918352796e+00 -2.857547626192906254e+00 -2.807667905937861530e+00 -2.750649898835804574e+00 -2.686719032627288506e+00 -2.616128102493863850e+00 -2.539156288917221449e+00 -2.456108075951633385e+00 -2.367312075660918946e+00 -2.273119765454459706e+00 -2.173904146309668661e+00 -2.070058331555603814e+00 -1.961994078290881793e+00 -1.850140277094131536e+00 -1.734941421297449882e+00 -1.616856086264976344e+00 -1.496355464743384323e+00 -1.373922032116936087e+00 -1.250048467010398401e+00 -1.125237053523642228e+00 -1.002211964722293125e+00 -1.000000000000001332e+00 -9.904246317059112181e-01 -9.708327476710636450e-01 -9.435168202650598968e-01 -9.085896119436805973e-01 -8.748615708325053753e-01 -8.661963251624491544e-01 -8.165150880181337723e-01 -7.597580627743028003e-01 -7.503640353924408979e-01 -6.961738331613573916e-01 -6.270823758571587581e-01 -6.260524968735835527e-01 -5.497368450404473972e-01 -5.056615498108941731e-01 -4.676485831930003445e-01 -3.869217218096125954e-01 -3.803570142809823418e-01 -2.887927865396999749e-01 -2.722200488221594994e-01 -1.951224875759839938e-01 -1.651817062488786514e-01 -1.083574533520414163e-01 -8.527635566512967169e-02 8.527635566512976883e-02 1.083574533520423322e-01 1.651817062488797061e-01 1.951224875759846600e-01 2.722200488221591108e-01 2.887927865397005300e-01 3.803570142809828969e-01 3.869217218096124289e-01 4.676485831930006221e-01 5.056615498108950613e-01 5.497368450404475082e-01 6.260524968735831086e-01 6.270823758571586470e-01 6.961738331613566144e-01 7.503640353924385664e-01 7.597580627743034665e-01 8.165150880181336612e-01 8.661963251624479332e-01 8.748615708325060414e-01 9.085896119436800422e-01 9.435168202650585645e-01 9.708327476710635340e-01 9.904246317059106630e-01 1.000000000000001554e+00 1.002211964722292681e+00 1.125237053523642672e+00 1.250048467010400621e+00 1.373922032116938308e+00 1.496355464743384323e+00 1.616856086264976344e+00 1.734941421297449882e+00 1.850140277094130425e+00 1.961994078290880683e+00 2.070058331555603814e+00 2.173904146309669549e+00 2.273119765454458374e+00 2.367312075660917170e+00 2.456108075951632497e+00 2.539156288917220561e+00 2.616128102493864738e+00 2.686719032627289394e+00 2.750649898835804130e+00 2.807667905937863306e+00 2.857547626192906698e+00 2.900091876918354128e+00 2.935132489352460183e+00 2.962530965171918051e+00 2.982179017668915133e+00 2.993998995161052168e+00
-2.993095254840830499e+00 -2.981277069791774537e+00 -2.961632028516802517e+00 -2.934237819125514068e+00 -2.899202780764972953e+00 -2.856665481741508916e+00 -2.806794180451021248e+00 -2.749786171664094780e+00 -2.685867021328170345e+00 -2.615289693708652941e+00 -2.538333575417870414e+00 -2.455303401711754319e+00 -2.366528091425969649e+00 -2.272359498166148128e+00 -2.173171087005841606e+00 -2.069356548218527436e+00 -1.961328362874465103e+00 -1.849516340153269489e+00 -1.734366154165471574e+00 -1.616337921139250122e+00 -1.495904880158935857e+00 -1.373552280380686996e+00 -1.249776651523014648e+00 -1.125085778638789114e+00 -1.004907757312688332e+00 -1.000000000000000666e+00 -9.931362835222080632e-01 -9.735716055927556845e-01 -9.462954829169377691e-01 -9.114226316613155410e-01 -8.750561041709484789e-01 -8.691011650620429352e-01 -8.195135066495486953e-01 -7.628782275310439509e-01 -7.508166732254930587e-01 -6.994537225592762919e-01 -6.295457056331085210e-01 -6.278918613169068852e-01 -5.535231867313512577e-01 -5.069929677433688830e-01 -4.718551511427447887e-01 -3.890806435527975893e-01 -3.852047694077808671e-01 -2.947152061757150054e-01 -2.758614391313586323e-01 -2.031242208651120040e-01 -1.720271737583790317e-01 -1.210219405100090156e-01 -9.941766979860455766e-02 9.941766979860444664e-02 1.210219405100088630e-01 1.720271737583781435e-01 2.031242208651118375e-01 2.758614391313612968e-01 2.947152061757162822e-01 3.852047694077813111e-01 3.890806435527984219e-01 4.718551511427449552e-01 5.069929677433681059e-01 5.535231867313519238e-01 6.278918613169058860e-01 6.295457056331078549e-01 6.994537225592767360e-01 7.508166732254925035e-01 7.628782275310437289e-01 8.195135066495498055e-01 8.691011650620437123e-01 8.750561041709490340e-01 9.114226316613152079e-01 9.462954829169378801e-01 9.735716055927561285e-01 9.931362835222090624e-01 9.999999999999978906e-01 1.004907757312688776e+00 1.125085778638789114e+00 1.249776651523015536e+00 1.373552280380686330e+00 1.495904880158936745e+00 1.616337921139249234e+00 1.734366154165472240e+00 1.849516340153270377e+00 1.961328362874465991e+00 2.069356548218528324e+00 2.173171087005842050e+00 2.272359498166147684e+00 2.366528091425971425e+00 2.455303401711752986e+00 2.538333575417869969e+00 2.615289693708653385e+00 2.685867021328171234e+00 2.749786171664094780e+00 2.806794180451020804e+00 2.856665481741505808e+00 2.899202780764972953e+00 2.934237819125514957e+00 2.961632028516801629e+00 2.981277069791772760e+00 2.993095254840830055e+00
-2.992027373682005553e+00 -2.980211305933849086e+00 -2.960569821645728350e+00 -2.933180651985242804e+00 -2.898152198084896991e+00 -2.855623110975222367e+00 -2.805761755007123437e+00 -2.748765557451310571e+00 -2.684860247634508923e+00 -2.614298989707087184e+00 -2.537361413967789137e+00 -2.454352552648697561e+00 -2.365601687265462605e+00 -2.271461116187374341e+00 -2.172304853176567185e+00 -2.068527270608993884e+00 -1.960541705462738760e+00 -1.848779052869979456e+00 -1.733686382714321850e+00 -1.615725632393491429e+00 -1.495372459070299032e+00 -1.373115388503017620e+00 -1.249455497438058948e+00 -1.124907061276876341e+00 -1.008082834094236713e+00 -1.000000000000004441e+00 -9.963298733344232438e-01 -9.767969465111904226e-01 -9.495672609114512719e-01 -9.147577899288278358e-01 -8.752858380160796203e-01 -8.725200042118451682e-01 -8.230412706141194690e-01 -7.665475132601847763e-01 -7.513509934825950420e-01 -7.033083370274052504e-01 -6.336471967240864256e-01 -6.288467112923480373e-01 -5.579626450312604735e-01 -5.085611944285501895e-01 -4.767762844606243666e-01 -3.916155044515760575e-01 -3.908536543126376328e-01 -3.015611700897675718e-01 -2.801017970404412472e-01 -2.121877644110123917e-01 -1.797777924951363127e-01 -1.344535774407442652e-01 -1.138816983771764463e-01 1.138816983771765712e-01 1.344535774407446815e-01 1.797777924951353135e-01 2.121877644110124750e-01 2.801017970404406920e-01 3.015611700897665726e-01 3.908536543126383545e-01 3.916155044515765571e-01 4.767762844606240336e-01 5.085611944285485242e-01 5.579626450312602515e-01 6.288467112923491475e-01 6.336471967240868697e-01 7.033083370274053614e-01 7.513509934825973735e-01 7.665475132601844432e-01 8.230412706141188028e-01 8.725200042118460564e-01 8.752858380160823959e-01 9.147577899288276138e-01 9.495672609114513829e-01 9.767969465111906446e-01 9.963298733344235769e-01 9.999999999999963363e-01 1.008082834094236047e+00 1.124907061276876119e+00 1.249455497438060503e+00 1.373115388503018286e+00 1.495372459070298587e+00 1.615725632393492539e+00 1.733686382714320739e+00 1.848779052869979012e+00 1.960541705462738316e+00 2.068527270608991664e+00 2.172304853176564521e+00 2.271461116187373896e+00 2.365601687265460829e+00 2.454352552648698005e+00 2.537361413967788693e+00 2.614298989707086740e+00 2.684860247634508923e+00 2.748765557451310571e+00 2.805761755007124769e+00 2.855623110975220591e+00 2.898152198084896103e+00 2.933180651985242804e+00 2.960569821645728350e+00 2.980211305933848642e+00 2.992027373682005997e+00
-2.990795439501484854e+00 -2.978981813391032851e+00 -2.959344430988618768e+00 -2.931961073154483621e+00 -2.896940212558641647e+00 -2.854420595705511765e+00 -2.804570709233717096e+00 -2.747588133342476091e+00 -2.683698785932162156e+00 -2.613156061868567193e+00 -2.536239872731453016e+00 -2.453255593554389158e+00 -2.364532924507056766e+00 -2.270424677374117461e+00 -2.171305499304718278e+00 -2.067570550065312318e+00 -1.959634154630988556e+00 -1.847928461605185646e+00 -1.732902151793434875e+00 -1.615019264142598665e+00 -1.494758245473239322e+00 -1.372611400226596334e+00 -1.249085045972630592e+00 -1.124700932463322367e+00 -1.011731903379069930e+00 -9.999999999999997780e-01 -9.999999999999972244e-01 -9.805031781333772845e-01 -9.533262745158500584e-01 -9.185887993876681312e-01 -8.764459894926971417e-01 -8.755506880005419212e-01 -8.270907422423752209e-01 -7.707571792929309717e-01 -7.519666903613670961e-01 -7.077273434356817772e-01 -6.383442439776090271e-01 -6.299460297636418904e-01 -5.630386898873299684e-01 -5.103636619257966300e-01 -4.823889206971412325e-01 -3.972681346456680140e-01 -3.945184393010174317e-01 -3.092677254867284287e-01 -2.849133598553023616e-01 -2.221811224863563805e-01 -1.883200514940784887e-01 -1.484414168698545700e-01 -1.285566026608691570e-01 1.285566026608689627e-01 1.484414168698545700e-01 1.883200514940784887e-01 2.221811224863561307e-01 2.849133598553021951e-01 3.092677254867281511e-01 3.945184393010160995e-01 3.972681346456675144e-01 4.823889206971412325e-01 5.103636619257968521e-01 5.630386898873307455e-01 6.299460297636416684e-01 6.383442439776082500e-01 7.077273434356819992e-01 7.519666903613676512e-01 7.707571792929300836e-01 8.270907422423748878e-01 8.755506880005403669e-01 8.764459894926966976e-01 9.185887993876685753e-01 9.533262745158499474e-01 9.805031781333776175e-01 9.999999999999967804e-01 1.000000000000000222e+00 1.011731903379070152e+00 1.124700932463323699e+00 1.249085045972630148e+00 1.372611400226597889e+00 1.494758245473238878e+00 1.615019264142598887e+00 1.732902151793434431e+00 1.847928461605187200e+00 1.959634154630988778e+00 2.067570550065311874e+00 2.171305499304717834e+00 2.270424677374115685e+00 2.364532924507058542e+00 2.453255593554389602e+00 2.536239872731454348e+00 2.613156061868568969e+00 2.683698785932163489e+00 2.747588133342474759e+00 2.804570709233717540e+00 2.854420595705512209e+00 2.896940212558642092e+00 2.931961073154482733e+00 2.959344430988620100e+00 2.978981813391032851e+00 2.990795439501485298e+00
-2.989399553645973651e+00 -2.977588692908438084e+00 -2.957955956290684529e+00 -2.930579180984650201e+00 -2.895566920756741158e+00 -2.853058030344731044e+00 -2.803221135021384036e+00 -2.746253988361584408e+00 -2.682382722059084568e+00 -2.611860992559455141e+00 -2.534969030362931530e+00 -2.452012599188692743e+00 -2.363321873910659399e+00 -2.269250248478045240e+00 -2.170173088248004589e+00 -2.066486445815805428e+00 -1.958605766419646343e+00 -1.846964619846166000e+00 -1.732013513149883721e+00 -1.614218867291778325e+00 -1.494062290142061489e+00 -1.372040366038505432e+00 -1.248665344698027369e+00 -1.124467427997973834e+00 -1.015848962158828250e+00 -1.004140538161040874e+00 -1.000000000000001776e+00 -9.846839615823298475e-01 -9.575658641340523136e-01 -9.229085463463404526e-01 -8.808713783357292604e-01 -8.758505569523306056e-01 -8.316533094770793832e-01 -7.754973960782048925e-01 -7.526634124465149123e-01 -7.126991642054825160e-01 -6.436226635584936240e-01 -6.311887914149881817e-01 -5.687330423350819286e-01 -5.123974560826800584e-01 -4.886678744680986730e-01 -4.044102399521509184e-01 -3.977806820088858886e-01 -3.177704382717715936e-01 -2.902665681413402754e-01 -2.329823803302078777e-01 -1.975493205297071952e-01 -1.628391936828161857e-01 -1.433745857246827571e-01 1.433745857246828126e-01 1.628391936828173236e-01 1.975493205297083332e-01 2.329823803302089880e-01 2.902665681413401644e-01 3.177704382717720932e-01 3.977806820088889417e-01 4.044102399521516955e-01 4.886678744680995612e-01 5.123974560826816127e-01 5.687330423350818176e-01 6.311887914149866274e-01 6.436226635584938460e-01 7.126991642054819609e-01 7.526634124465124698e-01 7.754973960782060027e-01 8.316533094770800494e-01 8.758505569523334922e-01 8.808713783357297045e-01 9.229085463463417849e-01 9.575658641340535349e-01 9.846839615823316239e-01 1.000000000000002665e+00 1.004140538161041540e+00 1.015848962158828916e+00 1.124467427997974944e+00 1.248665344698025592e+00 1.372040366038506987e+00 1.494062290142060823e+00 1.614218867291778770e+00 1.732013513149883943e+00 1.846964619846165778e+00 1.958605766419646566e+00 2.066486445815804984e+00 2.170173088248003701e+00 2.269250248478044352e+00 2.363321873910658955e+00 2.452012599188690967e+00 2.534969030362931530e+00 2.611860992559453365e+00 2.682382722059081459e+00 2.746253988361583964e+00 2.803221135021383592e+00 2.853058030344730600e+00 2.895566920756739826e+00 2.930579180984650201e+00 2.957955956290682753e+00 2.977588692908436308e+00 2.989399553645973207e+00
-2.987839831000418833e+00 -2.976032058688650395e+00 -2.956404510620360693e+00 -2.929035086963256429e+00 -2.894032432146692813e+00 -2.851535521912396121e+00 -2.801713136529217163e+00 -2.744763223416151199e+00 -2.680912153308837365e+00 -2.610413875135459527e+00 -2.533548976007102382e+00 -2.450623654279395769e+00 -2.361968615667238591e+00 -2.267937905144276733e+00 -2.168907691235911983e+00 -2.065275024975298468e+00 -1.957456604330870542e+00 -1.845887588203934948e+00 -1.731020525427415135e+00 -1.613324499538037804e+00 -1.493284650633918575e+00 -1.371402343176624905e+00 -1.248196447545393273e+00 -1.124206588455654021e+00 -1.020427336729715861e+00 -1.008744680368582669e+00 -1.000000000000001110e+00 -9.893322561892892164e-01 -9.622786392275403111e-01 -9.277091457902548743e-01 -8.857876026212160303e-01 -8.761853349691420823e-01 -8.367194628992262739e-01 -7.807573421352896892e-01 -7.534407633122438552e-01 -7.182111058047377927e-01 -6.494669953123596295e-01 -6.325738451569572485e-01 -5.750259511676476532e-01 -5.146593358773183802e-01 -4.955863024777315551e-01 -4.122404401386777772e-01 -4.013926776743056979e-01 -3.270051988377076779e-01 -2.961307664923542582e-01 -2.444820021963100554e-01 -2.073717741639419521e-01 -1.775440929825309599e-01 -1.582923316066539854e-01 1.582923316066542629e-01 1.775440929825312930e-01 2.073717741639431456e-01 2.444820021963104162e-01 2.961307664923543137e-01 3.270051988377082330e-01 4.013926776743073077e-01 4.122404401386790540e-01 4.955863024777318326e-01 5.146593358773196014e-01 5.750259511676469870e-01 6.325738451569568044e-01 6.494669953123598516e-01 7.182111058047379037e-01 7.534407633122447434e-01 7.807573421352896892e-01 8.367194628992269401e-01 8.761853349691401949e-01 8.857876026212160303e-01 9.277091457902556515e-01 9.622786392275406442e-01 9.893322561892895495e-01 9.999999999999978906e-01 1.008744680368581559e+00 1.020427336729716972e+00 1.124206588455654243e+00 1.248196447545393717e+00 1.371402343176624239e+00 1.493284650633917687e+00 1.613324499538036694e+00 1.731020525427414691e+00 1.845887588203935170e+00 1.957456604330871652e+00 2.065275024975298468e+00 2.168907691235911539e+00 2.267937905144277178e+00 2.361968615667240368e+00 2.450623654279397101e+00 2.533548976007101494e+00 2.610413875135459083e+00 2.680912153308836476e+00 2.744763223416152087e+00 2.801713136529218495e+00 2.851535521912396121e+00 2.894032432146692368e+00 2.929035086963254653e+00 2.956404510620359360e+00 2.976032058688649951e+00 2.987839831000417945e+00
-2.986116399997607029e+00 -2.974312038401126568e+00 -2.954690220378366927e+00 -2.927328915722466895e+00 -2.892336869100900820e+00 -2.849853190042346718e+00 -2.800046830191063929e+00 -2.743115951302413702e+00 -2.679287188434628764e+00 -2.608814813944400068e+00 -2.531979809301053486e+00 -2.449088853522251252e+00 -2.360473239397519407e+00 -2.266487731908873648e+00 -2.167509387866247916e+00 -2.063936362541147318e+00 -1.956186739324678125e+00 -1.844697434410294878e+00 -1.729923254165368851e+00 -1.612336225371872045e+00 -1.492425391293708214e+00 -1.370697395636853333e+00 -1.247678414812109837e+00 -1.123918459186770802e+00 -1.025459726621793966e+00 -1.013804982596092197e+00 -1.000000000000001332e+00 -9.944403678217450526e-01 -9.674565309876106411e-01 -9.329820004369826503e-01 -8.911853370040977440e-01 -8.765548995022071077e-01 -8.422788776478585815e-01 -7.865253064118435944e-01 -7.542983021970919300e-01 -7.242494930273353226e-01 -6.558606895096206202e-01 -6.340999180265998181e-01 -5.818964715778053298e-01 -5.171457543539982327e-01 -5.031161552467964260e-01 -4.207184426322776449e-01 -4.053441980018875346e-01 -3.369096359020822273e-01 -3.024748336841499019e-01 -2.565834679239816229e-01 -2.177048839261944702e-01 -1.924825319870057672e-01 -1.732808730769143379e-01 1.732808730769140049e-01 1.924825319870050733e-01 2.177048839261942204e-01 2.565834679239822336e-01 3.024748336841505680e-01 3.369096359020826159e-01 4.053441980018875346e-01 4.207184426322775339e-01 5.031161552467963149e-01 5.171457543539980106e-01 5.818964715778051078e-01 6.340999180265994850e-01 6.558606895096211753e-01 7.242494930273359888e-01 7.542983021970898205e-01 7.865253064118435944e-01 8.422788776478581374e-01 8.765548995022092171e-01 8.911853370040980771e-01 9.329820004369824282e-01 9.674565309876097530e-01 9.944403678217444975e-01 9.999999999999988898e-01 1.013804982596092641e+00 1.025459726621792633e+00 1.123918459186772134e+00 1.247678414812110947e+00 1.370697395636853777e+00 1.492425391293709103e+00 1.612336225371871601e+00 1.729923254165368185e+00 1.844697434410294434e+00 1.956186739324678348e+00 2.063936362541146874e+00 2.167509387866247472e+00 2.266487731908872760e+00 2.360473239397519407e+00 2.449088853522248588e+00 2.531979809301053930e+00 2.608814813944400512e+00 2.679287188434629652e+00 2.743115951302412814e+00 2.800046830191060820e+00 2.849853190042346274e+00 2.892336869100899044e+00 2.927328915722467340e+00 2.954690220378366927e+00 2.974312038401127456e+00 2.986116399997606585e+00
-2.984229402628954642e+00 -2.972428773192743012e+00 -2.952813225307858946e+00 -2.925460805048720747e+00 -2.890480366905573639e+00 -2.848011166990789267e+00 -2.798222344722545607e+00 -2.741312296711171825e+00 -2.677507947653839704e+00 -2.607063924329304339e+00 -2.530261640375666143e+00 -2.447408301581000867e+00 -2.358835844150512173e+00 -2.264899822196019485e+00 -2.165978266101272531e+00 -2.062470541388794487e+00 -1.954796249814614528e+00 -1.843394233314533226e+00 -1.728721771797479878e+00 -1.611254116079194221e+00 -1.491484583259593544e+00 -1.369925594181250261e+00 -1.247111313168959956e+00 -1.123603090317991660e+00 -1.030938251178381115e+00 -1.019313412454880163e+00 -1.000000000000001110e+00 -9.999999999999998890e-01 -9.730908479166495706e-01 -9.387178628497548916e-01 -8.970545704590195957e-01 -8.769591154494854601e-01 -8.483204986856222041e-01 -7.927887939521521821e-01 -7.552355447484386808e-01 -7.307998060418597897e-01 -6.627862943366272797e-01 -6.357656194338779931e-01 -5.893227380530490223e-01 -5.198528808456296391e-01 -5.112286019675054138e-01 -4.298038881088502849e-01 -4.096244571776271326e-01 -3.474241457837118352e-01 -3.092677254867277625e-01 -2.692028478250874102e-01 -2.284770045058458765e-01 -2.076008180213199938e-01 -1.883200514940787940e-01 1.883200514940789883e-01 2.076008180213200771e-01 2.284770045058467092e-01 2.692028478250867440e-01 3.092677254867288172e-01 3.474241457837112246e-01 4.096244571776287979e-01 4.298038881088502849e-01 5.112286019675065241e-01 5.198528808456311934e-01 5.893227380530489112e-01 6.357656194338774380e-01 6.627862943366269466e-01 7.307998060418593456e-01 7.552355447484367934e-01 7.927887939521522931e-01 8.483204986856214269e-01 8.769591154494854601e-01 8.970545704590192626e-01 9.387178628497548916e-01 9.730908479166497926e-01 9.999999999999986677e-01 9.999999999999992228e-01 1.019313412454879719e+00 1.030938251178380227e+00 1.123603090317992992e+00 1.247111313168959512e+00 1.369925594181250261e+00 1.491484583259593766e+00 1.611254116079192888e+00 1.728721771797479434e+00 1.843394233314532338e+00 1.954796249814614750e+00 2.062470541388794931e+00 2.165978266101271643e+00 2.264899822196019041e+00 2.358835844150512617e+00 2.447408301581002643e+00 2.530261640375667476e+00 2.607063924329304339e+00 2.677507947653837483e+00 2.741312296711170937e+00 2.798222344722544275e+00 2.848011166990787491e+00 2.890480366905573639e+00 2.925460805048721191e+00 2.952813225307860279e+00 2.972428773192740792e+00 2.984229402628955974e+00
-2.982178994456515575e+00 -2.970382417699548139e+00 -2.950773678505757669e+00 -2.923430905893433351e+00 -2.888463073770657363e+00 -2.846009597645255074e+00 -2.796239821128887026e+00 -2.739352396234321141e+00 -2.675574562653087796e+00 -2.605161332631883653e+00 -2.528394589857414942e+00 -2.445582113087469089e+00 -2.357056538401936407e+00 -2.263174278314941112e+00 -2.164314422263443394e+00 -2.060877652266868143e+00 -1.953285221662976134e+00 -1.841978066879787601e+00 -1.727416157650570439e+00 -1.610078249743474688e+00 -1.490462304469118093e+00 -1.369087016347037666e+00 -1.246495215668050882e+00 -1.123260536752994199e+00 -1.036854498124131441e+00 -1.025261399417688235e+00 -1.006002307050340328e+00 -9.999999999999992228e-01 -9.791723334748361207e-01 -9.449068996272339538e-01 -9.033846798550075885e-01 -8.773978352580225071e-01 -8.548326279031729369e-01 -7.995346328716929074e-01 -7.562519638335686301e-01 -7.378468173977809075e-01 -6.702256399597507075e-01 -6.375694457209796218e-01 -5.972822250181674120e-01 -5.227766241724630669e-01 -5.198944183811600173e-01 -4.394569337937780928e-01 -4.142222256267748537e-01 -3.584925768140043156e-01 -3.164789228402029586e-01 -2.822677878941708407e-01 -2.396264637702642808e-01 -2.228590050384142707e-01 -2.033953365174125671e-01 2.033953365174130945e-01 2.228590050384145482e-01 2.396264637702644196e-01 2.822677878941702301e-01 3.164789228402013488e-01 3.584925768140038715e-01 4.142222256267767966e-01 4.394569337937774822e-01 5.198944183811612385e-01 5.227766241724652874e-01 5.972822250181677450e-01 6.375694457209815091e-01 6.702256399597509295e-01 7.378468173977793532e-01 7.562519638335662986e-01 7.995346328716925743e-01 8.548326279031731589e-01 8.773978352580211748e-01 9.033846798550067003e-01 9.449068996272341758e-01 9.791723334748351215e-01 1.000000000000001110e+00 1.006002307050341438e+00 1.025261399417687347e+00 1.036854498124130775e+00 1.123260536752994199e+00 1.246495215668053547e+00 1.369087016347037888e+00 1.490462304469116539e+00 1.610078249743475354e+00 1.727416157650571105e+00 1.841978066879787601e+00 1.953285221662975468e+00 2.060877652266867699e+00 2.164314422263442506e+00 2.263174278314942001e+00 2.357056538401936852e+00 2.445582113087469533e+00 2.528394589857414498e+00 2.605161332631883653e+00 2.675574562653088684e+00 2.739352396234319809e+00 2.796239821128886138e+00 2.846009597645255074e+00 2.888463073770657363e+00 2.923430905893432463e+00 2.950773678505757669e+00 2.970382417699547695e+00 2.982178994456513799e+00
-2.979965344626196000e+00 -2.968173140059703563e+00 -2.948571746435199703e+00 -2.921239382384799743e+00 -2.886285150840773195e+00 -2.843848639534499512e+00 -2.794099412713560326e+00 -2.737236398372052015e+00 -2.673487176593837944e+00 -2.603107176196393091e+00 -2.526378788870373704e+00 -2.443610412641666674e+00 -2.355135440052489759e+00 -2.261311211456536352e+00 -2.162517961030749003e+00 -2.059157793791805080e+00 -1.951653748175574687e+00 -1.840449024179061421e+00 -1.726006497943127549e+00 -1.608808711248132184e+00 -1.489358639665955497e+00 -1.368181746456515357e+00 -1.245830201751543020e+00 -1.122890858173243078e+00 -1.043199573468468921e+00 -1.031639886366678249e+00 -1.012437948556393019e+00 -9.999999999999993339e-01 -9.856912249683110749e-01 -9.515387567176908368e-01 -9.101645044185276978e-01 -8.778708990353014663e-01 -8.618030116381031336e-01 -8.067490807823628485e-01 -7.573469904140267550e-01 -7.453747264622002655e-01 -6.781600155823316323e-01 -6.395097849995684536e-01 -6.057519900823779002e-01 -5.290843310347392858e-01 -5.259126565095409989e-01 -4.496387226335235576e-01 -4.191259394410398187e-01 -3.700626252380483927e-01 -3.240787857488577894e-01 -2.957162334394662362e-01 -2.511004388757263617e-01 -2.382268121059779864e-01 -2.184959205940569249e-01 2.184959205940570359e-01 2.382268121059775978e-01 2.511004388757263062e-01 2.957162334394662362e-01 3.240787857488581225e-01 3.700626252380484482e-01 4.191259394410384309e-01 4.496387226335238352e-01 5.259126565095422201e-01 5.290843310347395079e-01 6.057519900823771231e-01 6.395097849995673434e-01 6.781600155823319653e-01 7.453747264621999324e-01 7.573469904140253117e-01 8.067490807823634036e-01 8.618030116381028005e-01 8.778708990353016883e-01 9.101645044185266986e-01 9.515387567176892825e-01 9.856912249683095206e-01 1.000000000000002220e+00 1.012437948556393019e+00 1.031639886366677361e+00 1.043199573468468477e+00 1.122890858173242856e+00 1.245830201751544797e+00 1.368181746456515357e+00 1.489358639665954609e+00 1.608808711248131740e+00 1.726006497943127993e+00 1.840449024179062087e+00 1.951653748175574465e+00 2.059157793791804192e+00 2.162517961030748559e+00 2.261311211456534132e+00 2.355135440052491091e+00 2.443610412641665786e+00 2.526378788870372372e+00 2.603107176196391759e+00 2.673487176593836612e+00 2.737236398372049351e+00 2.794099412713559438e+00 2.843848639534497735e+00 2.886285150840772751e+00 2.921239382384799743e+00 2.948571746435200591e+00 2.968173140059703563e+00 2.979965344626195112e+00
-2.977588635882258306e+00 -2.965801121927657658e+00 -2.946207608939216183e+00 -2.918886411840726502e+00 -2.883946772207201192e+00 -2.841528462839319147e+00 -2.791801285087743167e+00 -2.734964463540762392e+00 -2.671245944118560978e+00 -2.600901603373882764e+00 -2.524214379038444811e+00 -2.441493334811969618e+00 -2.353072676426023691e+00 -2.259310741689722235e+00 -2.160588995431649728e+00 -2.057311072442018940e+00 -1.949901930096049840e+00 -1.838807201390906032e+00 -1.724492885783788676e+00 -1.607445592279158175e+00 -1.488173680407316013e+00 -1.367209875627889204e+00 -1.245116357261105255e+00 -1.122494119038862426e+00 -1.049964152113179283e+00 -1.038439381806742334e+00 -1.019297144399841759e+00 -9.999999999999983347e-01 -9.926373128927905576e-01 -9.586026249575239078e-01 -9.173824200188608335e-01 -8.783781346693785297e-01 -8.692189273003603223e-01 -8.144179290052356857e-01 -7.585200144797189514e-01 -7.533672891030154251e-01 -6.865703365766351318e-01 -6.415849222297583809e-01 -6.147088961438987864e-01 -5.387693144435574677e-01 -5.292564376249804248e-01 -4.603117436477345281e-01 -4.243238036718148254e-01 -3.820860035941372468e-01 -3.320388188080654057e-01 -3.094950974084464401e-01 -2.628537941863977045e-01 -2.536808722532662985e-01 -2.336135336227644632e-01 2.336135336227636861e-01 2.536808722532666871e-01 2.628537941863978156e-01 3.094950974084466067e-01 3.320388188080646286e-01 3.820860035941382460e-01 4.243238036718156025e-01 4.603117436477341395e-01 5.292564376249816460e-01 5.387693144435580228e-01 6.147088961438983423e-01 6.415849222297570487e-01 6.865703365766354649e-01 7.533672891030145369e-01 7.585200144797210609e-01 8.144179290052351305e-01 8.692189273003598782e-01 8.783781346693757541e-01 9.173824200188611666e-01 9.586026249575232416e-01 9.926373128927908907e-01 1.000000000000000666e+00 1.019297144399842647e+00 1.038439381806743000e+00 1.049964152113180393e+00 1.122494119038861982e+00 1.245116357261104145e+00 1.367209875627889426e+00 1.488173680407317567e+00 1.607445592279159063e+00 1.724492885783787566e+00 1.838807201390905810e+00 1.949901930096048952e+00 2.057311072442019828e+00 2.160588995431649728e+00 2.259310741689722679e+00 2.353072676426023246e+00 2.441493334811970062e+00 2.524214379038447031e+00 2.600901603373884097e+00 2.671245944118562754e+00 2.734964463540762836e+00 2.791801285087743167e+00 2.841528462839318259e+00 2.883946772207201636e+00 2.918886411840728723e+00 2.946207608939215294e+00 2.965801121927658102e+00 2.977588635882257861e+00
-2.975049064583075609e+00 -2.963266558489585201e+00 -2.943681459255583999e+00 -2.916372184782910715e+00 -2.881448124920951148e+00 -2.839049250404379166e+00 -2.789345616180673115e+00 -2.732536764081697545e+00 -2.668851031357469594e+00 -2.598544773526862528e+00 -2.521901512487835451e+00 -2.439231024135341652e+00 -2.350868384267573497e+00 -2.257172997957531013e+00 -2.158527646839631497e+00 -2.055337602551603471e+00 -1.948029875599728289e+00 -1.837052701794765985e+00 -1.722875421169717702e+00 -1.605988991327999438e+00 -1.486907525071987424e+00 -1.366171501787027065e+00 -1.244353774448199390e+00 -1.122070388589543777e+00 -1.057138528567221902e+00 -1.045650012122509853e+00 -1.026569729725126834e+00 -1.000000000000002220e+00 -1.000000000000000222e+00 -9.660873050037048770e-01 -9.250264123061419097e-01 -8.789193579575989013e-01 -8.770672679381118497e-01 -8.225266031308088310e-01 -7.618079408108455741e-01 -7.597703860390919717e-01 -6.954372994569770761e-01 -6.437930445041945005e-01 -6.241298099389774867e-01 -5.489208403885813548e-01 -5.328032392064088185e-01 -4.714400934730862414e-01 -4.298038881088507290e-01 -3.945184393010174317e-01 -3.403318578147249140e-01 -3.235589904934970118e-01 -2.748479794973797685e-01 -2.692028478250871881e-01 -2.487416809763087766e-01 2.487416809763093040e-01 2.692028478250871881e-01 2.748479794973802681e-01 3.235589904934962902e-01 3.403318578147244700e-01 3.945184393010179313e-01 4.298038881088513952e-01 4.714400934730869630e-01 5.328032392064100398e-01 5.489208403885807996e-01 6.241298099389777088e-01 6.437930445041941674e-01 6.954372994569764099e-01 7.597703860390883079e-01 7.618079408108459072e-01 8.225266031308096082e-01 8.770672679381115167e-01 8.789193579575996784e-01 9.250264123061413546e-01 9.660873050037042109e-01 9.999999999999988898e-01 9.999999999999993339e-01 1.026569729725127056e+00 1.045650012122509187e+00 1.057138528567220792e+00 1.122070388589543555e+00 1.244353774448201166e+00 1.366171501787024622e+00 1.486907525071987868e+00 1.605988991328000326e+00 1.722875421169717702e+00 1.837052701794764875e+00 1.948029875599728289e+00 2.055337602551603027e+00 2.158527646839632386e+00 2.257172997957532345e+00 2.350868384267573941e+00 2.439231024135340764e+00 2.521901512487835895e+00 2.598544773526862972e+00 2.668851031357468706e+00 2.732536764081698877e+00 2.789345616180673115e+00 2.839049250404381386e+00 2.881448124920952480e+00 2.916372184782912935e+00 2.943681459255584443e+00 2.963266558489586533e+00 2.975049064583076941e+00
-2.972346840718218974e+00 -2.960569658480095789e+00 -2.940993504032946237e+00 -2.913696904952098432e+00 -2.878789409006913491e+00 -2.836411197751018687e+00 -2.786732596250847127e+00 -2.729953484270330577e+00 -2.666302615935848497e+00 -2.596036857034398793e+00 -2.519440351849771886e+00 -2.436823635117632669e+00 -2.348522709741318160e+00 -2.254898118072924618e+00 -2.156334044967357144e+00 -2.053237506303565052e+00 -1.946037700287033712e+00 -1.835185635765986367e+00 -1.721154210984894961e+00 -1.604439013694709093e+00 -1.485560278869034079e+00 -1.365066729680142421e+00 -1.243542551985154843e+00 -1.121619740845496205e+00 -1.064712667216058728e+00 -1.053261573305309007e+00 -1.034245209217337758e+00 -1.007768359419972004e+00 -9.999999999999987788e-01 -9.739812709130575286e-01 -9.330841478442777337e-01 -8.853346237371324534e-01 -8.794943727436645986e-01 -8.310602587275262021e-01 -7.706799118401480575e-01 -7.610974161615093880e-01 -7.047415231265649060e-01 -6.461322465001705373e-01 -6.339917758252092694e-01 -5.595110807207871462e-01 -5.365481690129036974e-01 -4.829896517649657217e-01 -4.355542145755881278e-01 -4.073195536287039786e-01 -3.489321887176915493e-01 -3.378690708172797375e-01 -2.870500362017656126e-01 -2.847781179234601945e-01 -2.638751393094234676e-01 2.638751393094232456e-01 2.847781179234591398e-01 2.870500362017644469e-01 3.378690708172793489e-01 3.489321887176915493e-01 4.073195536287042562e-01 4.355542145755872396e-01 4.829896517649648890e-01 5.365481690129046966e-01 5.595110807207870351e-01 6.339917758252088253e-01 6.461322465001692050e-01 7.047415231265644620e-01 7.610974161615036149e-01 7.706799118401488347e-01 8.310602587275272013e-01 8.794943727436667080e-01 8.853346237371326755e-01 9.330841478442786219e-01 9.739812709130576396e-01 1.000000000000000888e+00 1.007768359419973336e+00 1.034245209217337980e+00 1.053261573305308563e+00 1.064712667216057840e+00 1.121619740845496427e+00 1.243542551985154843e+00 1.365066729680141533e+00 1.485560278869036521e+00 1.604439013694710203e+00 1.721154210984894739e+00 1.835185635765986811e+00 1.946037700287035044e+00 2.053237506303565496e+00 2.156334044967354924e+00 2.254898118072925062e+00 2.348522709741320380e+00 2.436823635117634002e+00 2.519440351849771886e+00 2.596036857034400125e+00 2.666302615935850717e+00 2.729953484270333242e+00 2.786732596250848015e+00 2.836411197751017355e+00 2.878789409006913491e+00 2.913696904952097100e+00 2.940993504032945793e+00 2.960569658480096233e+00 2.972346840718219418e+00
-2.969482187926860028e+00 -2.957710644200256755e+00 -2.938143963348186727e+00 -2.910860789324538178e+00 -2.875970837479143505e+00 -2.833614513091074372e+00 -2.783962427898152736e+00 -2.727214820326515188e+00 -2.663600886982008031e+00 -2.593378035297650097e+00 -2.516831070263491732e+00 -2.434271332233961971e+00 -2.346035808428412306e+00 -2.252486248714347550e+00 -2.154008327860425620e+00 -2.051010913722604023e+00 -1.943925527176436630e+00 -1.833206120770489278e+00 -1.719329368998319341e+00 -1.602795771491372090e+00 -1.484132053847216470e+00 -1.363895670887464551e+00 -1.242682794976996519e+00 -1.121142254608460176e+00 -1.072676251644926859e+00 -1.061263581632303721e+00 -1.042312810145595403e+00 -1.015931191246915555e+00 -1.000000000000001554e+00 -9.822727317142170289e-01 -9.415430425027223604e-01 -8.940073596152249280e-01 -8.801029710627877867e-01 -8.400038712454862555e-01 -7.799663333304566182e-01 -7.625003780678660803e-01 -7.144636754485790275e-01 -6.486005360631695860e-01 -6.442721646161864157e-01 -5.705130666173638954e-01 -5.404861946135038897e-01 -4.949281841382576208e-01 -4.415628351543954278e-01 -4.204526620320847563e-01 -3.578156106351371157e-01 -3.523920345412794308e-01 -3.003948493740828951e-01 -2.994317280697818551e-01 -2.790096143071548740e-01 2.790096143071545964e-01 2.994317280697803563e-01 3.003948493740813963e-01 3.523920345412787092e-01 3.578156106351360610e-01 4.204526620320845343e-01 4.415628351543948726e-01 4.949281841382574543e-01 5.404861946135038897e-01 5.705130666173633402e-01 6.442721646161865268e-01 6.486005360631715844e-01 7.144636754485781394e-01 7.625003780678646370e-01 7.799663333304559520e-01 8.400038712454874767e-01 8.801029710627905622e-01 8.940073596152253721e-01 9.415430425027218053e-01 9.822727317142153636e-01 9.999999999999987788e-01 1.015931191246914667e+00 1.042312810145594515e+00 1.061263581632302833e+00 1.072676251644925971e+00 1.121142254608460620e+00 1.242682794976994742e+00 1.363895670887461886e+00 1.484132053847218025e+00 1.602795771491373200e+00 1.719329368998320229e+00 1.833206120770490166e+00 1.943925527176438184e+00 2.051010913722603579e+00 2.154008327860426508e+00 2.252486248714349770e+00 2.346035808428413194e+00 2.434271332233962859e+00 2.516831070263491732e+00 2.593378035297650541e+00 2.663600886982009808e+00 2.727214820326516076e+00 2.783962427898151848e+00 2.833614513091076148e+00 2.875970837479143505e+00 2.910860789324539510e+00 2.938143963348191168e+00 2.957710644200258976e+00 2.969482187926863581e+00
-2.966455343517587107e+00 -2.954689751536987430e+00 -2.935133070725116866e+00 -2.907864068129707213e+00 -2.872992636357298846e+00 -2.830659417341785833e+00 -2.781035326076911396e+00 -2.724320980425426253e+00 -2.660746045135857774e+00 -2.590568500745878300e+00 -2.514073851379527103e+00 -2.431574289929195665e+00 -2.343407845324748884e+00 -2.249937545421043517e+00 -2.151550641890769722e+00 -2.048657962667429278e+00 -1.941693486696963511e+00 -1.831114281359121909e+00 -1.717401015862130675e+00 -1.601059383645810463e+00 -1.482622968905070726e+00 -1.362658443837835742e+00 -1.241774614974124225e+00 -1.120638013462753824e+00 -1.081018732573061580e+00 -1.069645322841559443e+00 -1.050761533692948557e+00 -1.024477077076691778e+00 -9.999999999999997780e-01 -9.909496904164849518e-01 -9.503903264974388199e-01 -9.030716882435448900e-01 -8.807449332947315801e-01 -8.493423194035679691e-01 -7.896503337263796052e-01 -7.639785082653428594e-01 -7.245845847401362061e-01 -6.549487981152514182e-01 -6.511958398856984020e-01 -5.819008082762728851e-01 -5.446121664998496703e-01 -5.072253861481701431e-01 -4.478179010936332860e-01 -4.338845276819981445e-01 -3.670992479965398680e-01 -3.669594542045160335e-01 -3.160433288950206254e-01 -3.119687958881586232e-01 -2.941415030263557773e-01 2.941415030263561103e-01 3.119687958881597334e-01 3.160433288950216801e-01 3.669594542045162000e-01 3.670992479965399236e-01 4.338845276819984220e-01 4.478179010936326199e-01 5.072253861481693660e-01 5.446121664998497813e-01 5.819008082762725520e-01 6.511958398856987351e-01 6.549487981152510852e-01 7.245845847401358730e-01 7.639785082653437476e-01 7.896503337263790501e-01 8.493423194035680801e-01 8.807449332947310250e-01 9.030716882435435577e-01 9.503903264974383758e-01 9.909496904164842856e-01 9.999999999999995559e-01 1.024477077076693110e+00 1.050761533692947669e+00 1.069645322841558333e+00 1.081018732573060026e+00 1.120638013462754490e+00 1.241774614974125557e+00 1.362658443837836186e+00 1.482622968905070948e+00 1.601059383645809797e+00 1.717401015862131120e+00 1.831114281359121687e+00 1.941693486696962623e+00 2.048657962667429278e+00 2.151550641890771942e+00 2.249937545421043961e+00 2.343407845324751104e+00 2.431574289929196109e+00 2.514073851379526214e+00 2.590568500745879188e+00 2.660746045135857774e+00 2.724320980425427141e+00 2.781035326076911840e+00 2.830659417341786277e+00 2.872992636357299290e+00 2.907864068129706769e+00 2.935133070725115090e+00 2.954689751536986986e+00 2.966455343517586662e+00
-2.963266558489587421e+00 -2.951507229983806990e+00 -2.931961073154483621e+00 -2.904706984869264819e+00 -2.869855044684276990e+00 -2.827546144141761975e+00 -2.777951518109910811e+00 -2.721272184709340625e+00 -2.657738302558171117e+00 -2.587608456842949156e+00 -2.511168889363267986e+00 -2.428732692618538191e+00 -2.340638994838641462e+00 -2.247252172588100283e+00 -2.148961141749635040e+00 -2.046178798822611000e+00 -1.939341716680244687e+00 -1.828910249161671109e+00 -1.715369279109656642e+00 -1.599229975905607670e+00 -1.481033149801731730e+00 -1.361355173824348119e+00 -1.240818129985787888e+00 -1.120107105776358969e+00 -1.089729374016866092e+00 -1.078395899411643377e+00 -1.059580204165696760e+00 -1.033394432067036961e+00 -1.000000000000000666e+00 -9.999999999999994449e-01 -9.596131055976164781e-01 -9.125137379928052184e-01 -8.814200283244068013e-01 -8.590604615760403240e-01 -7.997151251386364068e-01 -7.655310077221172405e-01 -7.350853362533088520e-01 -6.660000506283408894e-01 -6.539160092463514040e-01 -5.936493796199548978e-01 -5.489208403885798004e-01 -5.198528808456297501e-01 -4.543077224361908861e-01 -4.475850918598217598e-01 -3.819660112501049309e-01 -3.763425654920939945e-01 -3.317154759557751631e-01 -3.246403263869634959e-01 -3.092677254867281511e-01 3.092677254867283732e-01 3.246403263869651057e-01 3.317154759557762733e-01 3.763425654920927177e-01 3.819660112501047089e-01 4.475850918598207051e-01 4.543077224361907196e-01 5.198528808456294170e-01 5.489208403885813548e-01 5.936493796199543427e-01 6.539160092463511820e-01 6.660000506283418886e-01 7.350853362533097402e-01 7.655310077221182397e-01 7.997151251386358517e-01 8.590604615760401019e-01 8.814200283244055800e-01 9.125137379928044412e-01 9.596131055976169222e-01 9.999999999999993339e-01 1.000000000000000888e+00 1.033394432067037405e+00 1.059580204165696760e+00 1.078395899411641157e+00 1.089729374016866092e+00 1.120107105776358081e+00 1.240818129985790552e+00 1.361355173824347897e+00 1.481033149801733284e+00 1.599229975905606782e+00 1.715369279109656642e+00 1.828910249161672885e+00 1.939341716680243577e+00 2.046178798822613221e+00 2.148961141749635040e+00 2.247252172588100283e+00 2.340638994838643239e+00 2.428732692618539080e+00 2.511168889363267098e+00 2.587608456842947824e+00 2.657738302558171117e+00 2.721272184709340625e+00 2.777951518109909035e+00 2.827546144141760198e+00 2.869855044684275658e+00 2.904706984869265707e+00 2.931961073154482289e+00 2.951507229983806546e+00 2.963266558489586089e+00
-2.959916097555323145e+00 -2.948163342663025599e+00 -2.928628231115380842e+00 -2.901389796337356053e+00 -2.866558314545056163e+00 -2.824274939868076206e+00 -2.774711243703408048e+00 -2.718068665300250597e+00 -2.654577882940508005e+00 -2.584498118094324948e+00 -2.508116388898865345e+00 -2.425746734688241091e+00 -2.337729440788428370e+00 -2.244430303461270260e+00 -2.146239990440201861e+00 -2.043573575689978661e+00 -1.936870362352123065e+00 -1.826594162880561534e+00 -1.713234293153399923e+00 -1.597307680842432909e+00 -1.479362729168491652e+00 -1.359985993020937922e+00 -1.239813464494374795e+00 -1.119549624702039559e+00 -1.098797297362341219e+00 -1.087504275620329697e+00 -1.068757515747610576e+00 -1.042671554174626758e+00 -1.009411416030347564e+00 -9.999999999999991118e-01 -9.691984181367720996e-01 -9.223196154591107865e-01 -8.821280137098070906e-01 -8.691432049029076401e-01 -8.101440795706543740e-01 -7.671570430778387184e-01 -7.459473540851777607e-01 -6.774049291818127205e-01 -6.567588257753737002e-01 -6.057349727946942375e-01 -5.534068985581047651e-01 -5.327841810280875556e-01 -4.615271980737994939e-01 -4.610208186426922317e-01 -3.969709384016043008e-01 -3.859452643543182515e-01 -3.474044825292046945e-01 -3.374282221982949359e-01 -3.243856031422605590e-01 3.243856031422608921e-01 3.374282221982943253e-01 3.474044825292047500e-01 3.859452643543178074e-01 3.969709384016044673e-01 4.610208186426932309e-01 4.615271980737999380e-01 5.327841810280863344e-01 5.534068985581027666e-01 6.057349727946949036e-01 6.567588257753719239e-01 6.774049291818123875e-01 7.459473540851779827e-01 7.671570430778364980e-01 8.101440795706535969e-01 8.691432049029093054e-01 8.821280137098073126e-01 9.223196154591113416e-01 9.691984181367718776e-01 9.999999999999992228e-01 1.009411416030348230e+00 1.042671554174626536e+00 1.068757515747611242e+00 1.087504275620330807e+00 1.098797297362342107e+00 1.119549624702039781e+00 1.239813464494374795e+00 1.359985993020936812e+00 1.479362729168490542e+00 1.597307680842433575e+00 1.713234293153400589e+00 1.826594162880562422e+00 1.936870362352123731e+00 2.043573575689978661e+00 2.146239990440203638e+00 2.244430303461270704e+00 2.337729440788427926e+00 2.425746734688242423e+00 2.508116388898864901e+00 2.584498118094325836e+00 2.654577882940506672e+00 2.718068665300249709e+00 2.774711243703409824e+00 2.824274939868077539e+00 2.866558314545056607e+00 2.901389796337356053e+00 2.928628231115381730e+00 2.948163342663025599e+00 2.959916097555322256e+00
-2.956404239164665437e+00 -2.944658366349395262e+00 -2.925134818598052355e+00 -2.897912772642235790e+00 -2.863102711086826790e+00 -2.820846063654520730e+00 -2.771314754963180693e+00 -2.714710666313368215e+00 -2.651265021515879283e+00 -2.581237710054623768e+00 -2.504916565193468170e+00 -2.422616620496457429e+00 -2.334679376400036865e+00 -2.241472120131548618e+00 -2.143387359269828263e+00 -2.040842454579558485e+00 -1.934279576323802097e+00 -1.824166168284222733e+00 -1.710996199282960539e+00 -1.595292637856704054e+00 -1.477611846521103001e+00 -1.358551040500053597e+00 -1.238760749470513289e+00 -1.118965668178495187e+00 -1.108211523088940220e+00 -1.096959320122233850e+00 -1.078282076535792999e+00 -1.052296670303789705e+00 -1.019171645635342127e+00 -1.000000000000000444e+00 -9.791332875816453063e-01 -9.324754623678443988e-01 -8.828686358569665105e-01 -8.795755670324264530e-01 -8.209207951725295827e-01 -7.688557478856026250e-01 -7.571524692502482612e-01 -6.891431344519480806e-01 -6.597220072145666414e-01 -6.181349271895028030e-01 -5.580649700931253898e-01 -5.459946257016418114e-01 -4.756863213611259855e-01 -4.679459606625615553e-01 -4.120954387305485467e-01 -3.957492847164937322e-01 -3.631045432453153810e-01 -3.503167587948043393e-01 -3.394927697324730542e-01 3.394927697324731097e-01 3.503167587948042838e-01 3.631045432453152699e-01 3.957492847164936767e-01 4.120954387305481581e-01 4.679459606625626655e-01 4.756863213611272068e-01 5.459946257016417004e-01 5.580649700931249457e-01 6.181349271895016928e-01 6.597220072145673075e-01 6.891431344519483027e-01 7.571524692502485943e-01 7.688557478856032912e-01 8.209207951725292496e-01 8.795755670324264530e-01 8.828686358569689530e-01 9.324754623678432885e-01 9.791332875816455283e-01 9.999999999999998890e-01 1.019171645635342571e+00 1.052296670303791926e+00 1.078282076535792333e+00 1.096959320122231629e+00 1.108211523088936890e+00 1.118965668178495854e+00 1.238760749470512179e+00 1.358551040500054263e+00 1.477611846521101890e+00 1.595292637856703832e+00 1.710996199282959207e+00 1.824166168284222511e+00 1.934279576323801431e+00 2.040842454579558929e+00 2.143387359269827375e+00 2.241472120131549950e+00 2.334679376400038198e+00 2.422616620496458761e+00 2.504916565193468614e+00 2.581237710054625989e+00 2.651265021515879283e+00 2.714710666313369103e+00 2.771314754963180249e+00 2.820846063654520730e+00 2.863102711086825458e+00 2.897912772642235790e+00 2.925134818598052799e+00 2.944658366349396594e+00 2.956404239164664549e+00
-2.952731275530591226e+00 -2.940992591495260822e+00 -2.921481123128171209e+00 -2.894276197229306291e+00 -2.859488512540397931e+00 -2.817259787411050986e+00 -2.767762316411628731e+00 -2.711198443871543518e+00 -2.647799965070141592e+00 -2.577827469335712163e+00 -2.501569643981825131e+00 -2.419342564374262317e+00 -2.331489004304499790e+00 -2.238377813529527582e+00 -2.140403427841908623e+00 -2.037985604600057066e+00 -1.931569518582552547e+00 -1.821626418200144482e+00 -1.708655145662917096e+00 -1.593184993182596321e+00 -1.475780648272886575e+00 -1.357050462251341072e+00 -1.237660122389047546e+00 -1.118355338931528387e+00 -1.117961009946861095e+00 -1.106749845847976976e+00 -1.088142449663080713e+00 -1.062257979177996470e+00 -1.029268392669906662e+00 -9.999999999999978906e-01 -9.894047705172448470e-01 -9.429675067819109913e-01 -8.903427305619510124e-01 -8.836416302016527613e-01 -8.320291528755732191e-01 -7.706262238812017218e-01 -7.686829748589699696e-01 -7.011951045547466510e-01 -6.628032131412897598e-01 -6.308277374404388516e-01 -5.628896499384281604e-01 -5.594612986525185905e-01 -4.900403101336352485e-01 -4.750722050362247151e-01 -4.273232834550656500e-01 -4.057377028499923877e-01 -3.788106508305283393e-01 -3.632922150563554498e-01 -3.545871049076365633e-01 3.545871049076371739e-01 3.632922150563555053e-01 3.788106508305292275e-01 4.057377028499923877e-01 4.273232834550659831e-01 4.750722050362242710e-01 4.900403101336351375e-01 5.594612986525185905e-01 5.628896499384266061e-01 6.308277374404391846e-01 6.628032131412890937e-01 7.011951045547478722e-01 7.686829748589686373e-01 7.706262238812012777e-01 8.320291528755735522e-01 8.836416302016513180e-01 8.903427305619507903e-01 9.429675067819122125e-01 9.894047705172452911e-01 1.000000000000000222e+00 1.029268392669907994e+00 1.062257979177996248e+00 1.088142449663081601e+00 1.106749845847978531e+00 1.117961009946859985e+00 1.118355338931527720e+00 1.237660122389047546e+00 1.357050462251339962e+00 1.475780648272885687e+00 1.593184993182595655e+00 1.708655145662916430e+00 1.821626418200144482e+00 1.931569518582552325e+00 2.037985604600058842e+00 2.140403427841910400e+00 2.238377813529528471e+00 2.331489004304498458e+00 2.419342564374263205e+00 2.501569643981825575e+00 2.577827469335711719e+00 2.647799965070142925e+00 2.711198443871543518e+00 2.767762316411629175e+00 2.817259787411051875e+00 2.859488512540397931e+00 2.894276197229306735e+00 2.921481123128169877e+00 2.940992591495261266e+00 2.952731275530591226e+00
-2.948897512656432074e+00 -2.937166322257261708e+00 -2.917667445792598624e+00 -2.890480366905572307e+00 -2.855716010242967062e+00 -2.813516395844468221e+00 -2.764054205005990195e+00 -2.707532266120631803e+00 -2.644182971954184946e+00 -2.574267643615392842e+00 -2.498075861531268149e+00 -2.415924790626824858e+00 -2.328158536535424261e+00 -2.235147583419530903e+00 -2.137288384047375978e+00 -2.035003202648880016e+00 -1.928740356481968954e+00 -1.818975072507611257e+00 -1.706211287330661852e+00 -1.590984899893414628e+00 -1.473869287748615475e+00 -1.355484411201414385e+00 -1.236511727245828141e+00 -1.128034691446415438e+00 -1.117718744475235448e+00 -1.116864647086778239e+00 -1.098327191375637835e+00 -1.072543690815845663e+00 -1.039689398975372825e+00 -9.999999999999997780e-01 -9.999999999999988898e-01 -9.537821086513724733e-01 -9.014300903739880244e-01 -8.844467213975055753e-01 -8.434533639080598055e-01 -7.805216694843516434e-01 -7.724675422754126997e-01 -7.135420438752795302e-01 -6.660000506283404453e-01 -6.437930445041936123e-01 -5.731629355078524668e-01 -5.678755166900014695e-01 -5.045691449057596589e-01 -4.823889206971419541e-01 -4.426402443478971716e-01 -4.158948584676169236e-01 -3.945184393010175983e-01 -3.763425654920937724e-01 -3.696666841383194346e-01 3.696666841383193791e-01 3.763425654920935504e-01 3.945184393010177093e-01 4.158948584676177562e-01 4.426402443478971716e-01 4.823889206971417876e-01 5.045691449057594369e-01 5.678755166900002482e-01 5.731629355078515786e-01 6.437930445041933902e-01 6.660000506283406674e-01 7.135420438752801964e-01 7.724675422754143650e-01 7.805216694843514214e-01 8.434533639080593614e-01 8.844467213975049091e-01 9.014300903739881354e-01 9.537821086513718072e-01 1.000000000000000000e+00 1.000000000000000888e+00 1.039689398975371715e+00 1.072543690815845219e+00 1.098327191375635836e+00 1.116864647086777795e+00 1.117718744475235226e+00 1.128034691446414550e+00 1.236511727245826142e+00 1.355484411201412609e+00 1.473869287748616586e+00 1.590984899893412630e+00 1.706211287330662962e+00 1.818975072507611257e+00 1.928740356481968954e+00 2.035003202648881349e+00 2.137288384047377754e+00 2.235147583419531792e+00 2.328158536535423817e+00 2.415924790626826635e+00 2.498075861531267261e+00 2.574267643615395063e+00 2.644182971954185835e+00 2.707532266120631803e+00 2.764054205005990639e+00 2.813516395844469997e+00 2.855716010242969283e+00 2.890480366905572751e+00 2.917667445792599512e+00 2.937166322257262596e+00 2.948897512656434294e+00
-2.944903270364796821e+00 -2.933179876524663943e+00 -2.913694101266735892e+00 -2.886525591865595430e+00 -2.851785508662285640e+00 -2.809616186480374367e+00 -2.760190710157698568e+00 -2.703712413245861867e+00 -2.640414312096920568e+00 -2.570558491646736332e+00 -2.494435464647112966e+00 -2.412363533534815030e+00 -2.324688194526479013e+00 -2.231781638393538270e+00 -2.134042424055834442e+00 -2.031895433401709639e+00 -1.925792264731779779e+00 -1.816212298130128966e+00 -1.703664786194210468e+00 -1.588692517907345669e+00 -1.471877925199259307e+00 -1.353853047234719886e+00 -1.235315714575349055e+00 -1.138421509570437751e+00 -1.127292533668738272e+00 -1.117055997113204802e+00 -1.108824885992567788e+00 -1.083142062557092222e+00 -1.050422481710848066e+00 -1.010906224312187796e+00 -1.000000000000001332e+00 -9.649057998343120168e-01 -9.128232941682761226e-01 -8.852836235102907736e-01 -8.551780087993606783e-01 -7.926518898751484521e-01 -7.743787450651433701e-01 -7.261659390618940835e-01 -6.693100798137281426e-01 -6.570116134351619008e-01 -5.870798243100924241e-01 -5.730171490764225384e-01 -5.192547160946702212e-01 -4.898858091896797218e-01 -4.580337922360208092e-01 -4.262062723566953371e-01 -4.102240625085129544e-01 -3.894572237436557116e-01 -3.847297404454932956e-01 3.847297404454934067e-01 3.894572237436557671e-01 4.102240625085136760e-01 4.262062723566949485e-01 4.580337922360202541e-01 4.898858091896793887e-01 5.192547160946695550e-01 5.730171490764212061e-01 5.870798243100919800e-01 6.570116134351614567e-01 6.693100798137268104e-01 7.261659390618934173e-01 7.743787450651451465e-01 7.926518898751480080e-01 8.551780087993618995e-01 8.852836235102909956e-01 9.128232941682760115e-01 9.649057998343121278e-01 1.000000000000001776e+00 1.010906224312188462e+00 1.050422481710848066e+00 1.083142062557092666e+00 1.108824885992567566e+00 1.117055997113206134e+00 1.127292533668737384e+00 1.138421509570437973e+00 1.235315714575349944e+00 1.353853047234718110e+00 1.471877925199259307e+00 1.588692517907346557e+00 1.703664786194208469e+00 1.816212298130128300e+00 1.925792264731779557e+00 2.031895433401709194e+00 2.134042424055832665e+00 2.231781638393541378e+00 2.324688194526479901e+00 2.412363533534814586e+00 2.494435464647112966e+00 2.570558491646737220e+00 2.640414312096918348e+00 2.703712413245862312e+00 2.760190710157699456e+00 2.809616186480374367e+00 2.851785508662284307e+00 2.886525591865594098e+00 2.913694101266736336e+00 2.933179876524663499e+00 2.944903270364796377e+00
-2.940748882328130254e+00 -2.929033585949303742e+00 -2.909561417843439024e+00 -2.882412195718957904e+00 -2.847697325422239523e+00 -2.805559469686462304e+00 -2.756172133752924136e+00 -2.699739177489208330e+00 -2.636494267019118709e+00 -2.566700283268020133e+00 -2.490648710678490030e+00 -2.408659037355981525e+00 -2.321078209108844881e+00 -2.228280195864906776e+00 -2.130665752306325267e+00 -2.028662489301619409e+00 -1.922725425387206810e+00 -1.813338269027540806e+00 -1.701015811029989999e+00 -1.586308013993619426e+00 -1.469806727817559500e+00 -1.352156537215523313e+00 -1.234072241469283293e+00 -1.149110445668200198e+00 -1.138022362212399274e+00 -1.119624177726564085e+00 -1.116367213939729597e+00 -1.094041431640535134e+00 -1.061455566796281946e+00 -1.022110841219417310e+00 -1.000000000000001110e+00 -9.763253187942084743e-01 -9.245082765697008043e-01 -8.861520402180033118e-01 -8.671880685500743535e-01 -8.050575341996732970e-01 -7.763588463593701361e-01 -7.390495641961168927e-01 -6.727308193566869932e-01 -6.704653010265442248e-01 -6.011937034623933140e-01 -5.783091411060198306e-01 -5.340806216044133858e-01 -4.975529190345788777e-01 -4.734928451931803006e-01 -4.366585633425019708e-01 -4.259240991541441979e-01 -4.026268285713763828e-01 -3.997746348301720598e-01 3.997746348301722819e-01 4.026268285713770489e-01 4.259240991541446419e-01 4.366585633425025259e-01 4.734928451931805782e-01 4.975529190345796549e-01 5.340806216044139410e-01 5.783091411060202747e-01 6.011937034623937581e-01 6.704653010265446689e-01 6.727308193566869932e-01 7.390495641961166706e-01 7.763588463593742439e-01 8.050575341996737411e-01 8.671880685500736874e-01 8.861520402180070866e-01 9.245082765697012483e-01 9.763253187942065869e-01 9.999999999999977796e-01 1.022110841219417088e+00 1.061455566796282612e+00 1.094041431640535134e+00 1.116367213939730041e+00 1.119624177726563419e+00 1.138022362212397276e+00 1.149110445668198865e+00 1.234072241469283737e+00 1.352156537215522647e+00 1.469806727817561054e+00 1.586308013993618760e+00 1.701015811029989777e+00 1.813338269027539695e+00 1.922725425387207476e+00 2.028662489301619409e+00 2.130665752306325267e+00 2.228280195864907220e+00 2.321078209108845325e+00 2.408659037355979748e+00 2.490648710678491362e+00 2.566700283268020133e+00 2.636494267019119597e+00 2.699739177489207886e+00 2.756172133752923692e+00 2.805559469686461416e+00 2.847697325422239523e+00 2.882412195718957904e+00 2.909561417843438580e+00 2.929033585949302410e+00 2.940748882328129366e+00
-2.936434696101050790e+00 -2.924727795977277722e+00 -2.905269737463613833e+00 -2.878140515519339804e+00 -2.843451791329944633e+00 -2.801346568697165473e+00 -2.751998790174346343e+00 -2.695612863167856865e+00 -2.632423129848148413e+00 -2.562693299413379755e+00 -2.486715867524649681e+00 -2.404811556327002275e+00 -2.317328820508700815e+00 -2.224643482061907207e+00 -2.127158581497747836e+00 -2.025304570547739047e+00 -1.919540027837887575e+00 -1.810353166187836038e+00 -1.698264537480621339e+00 -1.583831561779080355e+00 -1.467655869754509235e+00 -1.350395055011029966e+00 -1.232781471595849832e+00 -1.160090548531378385e+00 -1.149043064446419127e+00 -1.130713799390058671e+00 -1.115652516841008968e+00 -1.105230244384181493e+00 -1.072776718559046438e+00 -1.033601427889035973e+00 -9.999999999999968914e-01 -9.880276402377061729e-01 -9.364712872480225325e-01 -8.870516650164250727e-01 -8.794689486848102922e-01 -8.177230769897285700e-01 -7.784068337157945550e-01 -7.521764769946088780e-01 -6.841370160087493213e-01 -6.762597517587094487e-01 -6.154876599270698856e-01 -5.837461158754557733e-01 -5.490319839285986436e-01 -5.053806549647978930e-01 -4.890075578768663944e-01 -4.472393666148856139e-01 -4.416154778290138361e-01 -4.158430649643163335e-01 -4.147998331872076450e-01 4.147998331872078115e-01 4.158430649643168331e-01 4.416154778290135585e-01 4.472393666148852254e-01 4.890075578768665610e-01 5.053806549647975599e-01 5.490319839285993098e-01 5.837461158754554402e-01 6.154876599270696635e-01 6.762597517587100038e-01 6.841370160087503205e-01 7.521764769946092111e-01 7.784068337157933337e-01 8.177230769897275708e-01 8.794689486848110693e-01 8.870516650164209649e-01 9.364712872480225325e-01 9.880276402377073941e-01 1.000000000000001554e+00 1.033601427889036639e+00 1.072776718559046882e+00 1.105230244384183713e+00 1.115652516841010744e+00 1.130713799390060226e+00 1.149043064446420237e+00 1.160090548531379717e+00 1.232781471595848499e+00 1.350395055011030410e+00 1.467655869754507458e+00 1.583831561779079911e+00 1.698264537480620451e+00 1.810353166187834484e+00 1.919540027837888241e+00 2.025304570547735938e+00 2.127158581497748280e+00 2.224643482061905875e+00 2.317328820508699927e+00 2.404811556327002275e+00 2.486715867524649237e+00 2.562693299413380199e+00 2.632423129848149745e+00 2.695612863167856865e+00 2.751998790174345455e+00 2.801346568697165917e+00 2.843451791329945966e+00 2.878140515519339360e+00 2.905269737463615609e+00 2.924727795977276834e+00 2.936434696101051678e+00
-2.931961073154483177e+00 -2.920262865882385039e+00 -2.900819415748531860e+00 -2.873710901795218042e+00 -2.839049250404380498e+00 -2.796977819639753005e+00 -2.747671006324221565e+00 -2.691333786693780095e+00 -2.628201205333620560e+00 -2.558537832124181399e+00 -2.482637213641746499e+00 -2.400821354665584551e+00 -2.313440278344735646e+00 -2.220871732021077793e+00 -2.123521132578925386e+00 -2.021821885083474601e+00 -1.916236268796342346e+00 -1.807257177618669219e+00 -1.695411148052699657e+00 -1.581263341755216212e+00 -1.465425532136726217e+00 -1.348568781515697479e+00 -1.231443575220089848e+00 -1.171350959689164251e+00 -1.160343672651738656e+00 -1.142082598050310205e+00 -1.116697082058859536e+00 -1.114912032496340188e+00 -1.084374165718695604e+00 -1.045365766671600749e+00 -1.000000000000000444e+00 -9.999999999999998890e-01 -9.486989135213041990e-01 -8.920064969175939273e-01 -8.879821814298810567e-01 -8.306335769092696442e-01 -7.805216694843520875e-01 -7.655310077221190168e-01 -6.980106740580421798e-01 -6.798943285307370576e-01 -6.299460297636421124e-01 -5.893227380530501325e-01 -5.640952858930848857e-01 -5.133597827268276959e-01 -5.045691449057584377e-01 -4.579372548428227163e-01 -4.572954173586432081e-01 -4.298038881088508956e-01 -4.290985142727044566e-01 4.290985142727042900e-01 4.298038881088504515e-01 4.572954173586438742e-01 4.579372548428227718e-01 5.045691449057591038e-01 5.133597827268290281e-01 5.640952858930853298e-01 5.893227380530497994e-01 6.299460297636416684e-01 6.798943285307359474e-01 6.980106740580434010e-01 7.655310077221182397e-01 7.805216694843536418e-01 8.306335769092692001e-01 8.879821814298771709e-01 8.920064969175937053e-01 9.486989135213044211e-01 1.000000000000000444e+00 1.000000000000000666e+00 1.045365766671599639e+00 1.084374165718694050e+00 1.114912032496341521e+00 1.116697082058858870e+00 1.142082598050310205e+00 1.160343672651741098e+00 1.171350959689165361e+00 1.231443575220088960e+00 1.348568781515697479e+00 1.465425532136723996e+00 1.581263341755216212e+00 1.695411148052699879e+00 1.807257177618668331e+00 1.916236268796342790e+00 2.021821885083473713e+00 2.123521132578925830e+00 2.220871732021078238e+00 2.313440278344734313e+00 2.400821354665584551e+00 2.482637213641748719e+00 2.558537832124179623e+00 2.628201205333620560e+00 2.691333786693780095e+00 2.747671006324220233e+00 2.796977819639752116e+00 2.839049250404380054e+00 2.873710901795216266e+00 2.900819415748533192e+00 2.920262865882384595e+00 2.931961073154483621e+00
-2.927328388911621726e+00 -2.915639168801395176e+00 -2.896210822033900456e+00 -2.869123718582264893e+00 -2.834490059906611403e+00 -2.792453571561866799e+00 -2.743189121648762718e+00 -2.686902276594459238e+00 -2.623828809864012790e+00 -2.554234184561116283e+00 -2.478413038050159667e+00 -2.396688706572841721e+00 -2.309412841625705148e+00 -2.216965189580398565e+00 -2.119753634738318127e+00 -2.018214648584269799e+00 -1.912814352286007491e+00 -1.804050498338568786e+00 -1.692455832114595049e+00 -1.578603541285641398e+00 -1.463115903084787339e+00 -1.346677904676734316e+00 -1.230058729225032232e+00 -1.182880935990600735e+00 -1.171913342302079997e+00 -1.153719557729141476e+00 -1.128430683579693339e+00 -1.114145892379307057e+00 -1.096236323878388541e+00 -1.057391866980743167e+00 -1.012229915514577083e+00 -1.000000000000000000e+00 -9.611780979337268827e-01 -9.047870151521230087e-01 -8.889432632268526868e-01 -8.437746784060307093e-01 -7.827022921537744038e-01 -7.790982423070129670e-01 -7.120711494671380093e-01 -6.836319751902144581e-01 -6.445543024579308833e-01 -5.950337250651690502e-01 -5.792582238051081633e-01 -5.214814301014394360e-01 -5.201697324084697538e-01 -4.729613789513689714e-01 -4.687416630252195793e-01 -4.447854244157236070e-01 -4.423865283319589614e-01 4.423865283319579067e-01 4.447854244157224413e-01 4.687416630252190797e-01 4.729613789513688604e-01 5.201697324084708640e-01 5.214814301014414344e-01 5.792582238051086074e-01 5.950337250651673848e-01 6.445543024579309943e-01 6.836319751902151243e-01 7.120711494671383424e-01 7.790982423070140772e-01 7.827022921537746258e-01 8.437746784060295990e-01 8.889432632268546852e-01 9.047870151521242299e-01 9.611780979337265496e-01 1.000000000000000888e+00 1.012229915514577749e+00 1.057391866980742945e+00 1.096236323878386987e+00 1.114145892379301728e+00 1.128430683579692895e+00 1.153719557729140588e+00 1.171913342302081329e+00 1.182880935990600513e+00 1.230058729225032677e+00 1.346677904676733650e+00 1.463115903084789116e+00 1.578603541285640954e+00 1.692455832114595493e+00 1.804050498338569231e+00 1.912814352286007047e+00 2.018214648584269799e+00 2.119753634738318571e+00 2.216965189580396789e+00 2.309412841625706037e+00 2.396688706572843053e+00 2.478413038050158335e+00 2.554234184561116727e+00 2.623828809864011902e+00 2.686902276594459238e+00 2.743189121648763162e+00 2.792453571561866355e+00 2.834490059906611847e+00 2.869123718582263116e+00 2.896210822033901344e+00 2.915639168801395620e+00 2.927328388911621726e+00
-2.922537032785864408e+00 -2.910857091771225758e+00 -2.891444339405787822e+00 -2.864379343457521543e+00 -2.829774590371688880e+00 -2.787774186460640458e+00 -2.738553488163923966e+00 -2.682318673534843434e+00 -2.619306271484311388e+00 -2.549782671017132518e+00 -2.474043640342365347e+00 -2.392413896235995541e+00 -2.305246778748054837e+00 -2.212924107372324922e+00 -2.115856325393409509e+00 -2.014483084444932626e+00 -1.909274489628818516e+00 -1.800733330367865870e+00 -1.689398785894280053e+00 -1.575852354614079465e+00 -1.460727177732546567e+00 -1.344722619520839491e+00 -1.228627117133760160e+00 -1.194669869567783760e+00 -1.183741372006439585e+00 -1.165613819269158746e+00 -1.140419965166040495e+00 -1.113354232758930529e+00 -1.108351814717025485e+00 -1.069667983530104172e+00 -1.024705202221576794e+00 -9.999999999999971134e-01 -9.738961513027294403e-01 -9.177972665154560117e-01 -8.899345746401045032e-01 -8.571326082237953337e-01 -7.928640009638430186e-01 -7.849476176975511699e-01 -7.263042249733635547e-01 -6.874700960740067757e-01 -6.592990299966056122e-01 -6.008738570266246581e-01 -5.945095765986472269e-01 -5.358022329114613402e-01 -5.297370847481529532e-01 -4.886110275310399653e-01 -4.796428176604822236e-01 -4.597431275577982257e-01 -4.557011234433111513e-01 4.557011234433115954e-01 4.597431275577981147e-01 4.796428176604821125e-01 4.886110275310404094e-01 5.297370847481537304e-01 5.358022329114613402e-01 5.945095765986482261e-01 6.008738570266266565e-01 6.592990299966050571e-01 6.874700960740063316e-01 7.263042249733638878e-01 7.849476176975486164e-01 7.928640009638435737e-01 8.571326082237945565e-01 8.899345746401059465e-01 9.177972665154554566e-01 9.738961513027301065e-01 9.999999999999992228e-01 1.024705202221576572e+00 1.069667983530103283e+00 1.108351814717025485e+00 1.113354232758926754e+00 1.140419965166040717e+00 1.165613819269158968e+00 1.183741372006438697e+00 1.194669869567783316e+00 1.228627117133760827e+00 1.344722619520840157e+00 1.460727177732545901e+00 1.575852354614079909e+00 1.689398785894280275e+00 1.800733330367866536e+00 1.909274489628819405e+00 2.014483084444932626e+00 2.115856325393409065e+00 2.212924107372325366e+00 2.305246778748055281e+00 2.392413896235995541e+00 2.474043640342368011e+00 2.549782671017132074e+00 2.619306271484313164e+00 2.682318673534843878e+00 2.738553488163924854e+00 2.787774186460640902e+00 2.829774590371691101e+00 2.864379343457523319e+00 2.891444339405789155e+00 2.910857091771226646e+00 2.922537032785865296e+00
-2.917587408220708056e+00 -2.905917035768061929e+00 -2.886520364738454969e+00 -2.859478167575387531e+00 -2.824903225642263926e+00 -2.782940039313377856e+00 -2.733764470482614506e+00 -2.677583330340547629e+00 -2.614633929914705224e+00 -2.545183616931172121e+00 -2.469529330691409008e+00 -2.387997217831403063e+00 -2.300942367493634233e+00 -2.208748746816655562e+00 -2.111829450179749212e+00 -2.010627423766503608e+00 -1.905616899432356570e+00 -1.797305882719331782e+00 -1.686240212477198464e+00 -1.573009982872856316e+00 -1.458259558247436694e+00 -1.342703128182211270e+00 -1.227148929132394928e+00 -1.206707305293990284e+00 -1.195817220877623654e+00 -1.177754697508434756e+00 -1.152654037140007137e+00 -1.120709482094142340e+00 -1.112537194700798926e+00 -1.082182631200527378e+00 -1.037413986276295219e+00 -1.000000000000002887e+00 -9.868407617231915729e-01 -9.310244780880231330e-01 -8.909557705909780800e-01 -8.706941676644851524e-01 -8.068148134471379018e-01 -7.872565409157895600e-01 -7.406965409307196824e-01 -6.914060789555545039e-01 -6.741677412599463848e-01 -6.098390895088255936e-01 -6.068379854660864714e-01 -5.514602395945780167e-01 -5.381185894229514322e-01 -5.042422002746128618e-01 -4.906316705423799385e-01 -4.746757342458388096e-01 -4.690368908174770701e-01 4.690368908174766260e-01 4.746757342458375883e-01 4.906316705423790503e-01 5.042422002746113074e-01 5.381185894229507660e-01 5.514602395945767954e-01 6.068379854660872486e-01 6.098390895088249275e-01 6.741677412599464958e-01 6.914060789555553921e-01 7.406965409307197934e-01 7.872565409157907812e-01 8.068148134471367916e-01 8.706941676644845973e-01 8.909557705909803005e-01 9.310244780880230220e-01 9.868407617231915729e-01 1.000000000000002665e+00 1.037413986276294775e+00 1.082182631200527156e+00 1.112537194700799814e+00 1.120709482094141674e+00 1.152654037140007137e+00 1.177754697508434312e+00 1.195817220877623877e+00 1.206707305293991173e+00 1.227148929132393373e+00 1.342703128182212602e+00 1.458259558247436027e+00 1.573009982872855872e+00 1.686240212477199130e+00 1.797305882719333336e+00 1.905616899432357458e+00 2.010627423766503608e+00 2.111829450179750989e+00 2.208748746816654673e+00 2.300942367493635565e+00 2.387997217831402175e+00 2.469529330691409008e+00 2.545183616931171233e+00 2.614633929914705668e+00 2.677583330340546741e+00 2.733764470482613618e+00 2.782940039313377856e+00 2.824903225642261706e+00 2.859478167575386642e+00 2.886520364738453637e+00 2.905917035768060597e+00 2.917587408220707612e+00
-2.912479932731730337e+00 -2.900819415748532748e+00 -2.881439308734158988e+00 -2.854420595705511321e+00 -2.819876362903992906e+00 -2.777951518109910367e+00 -2.728822445843420486e+00 -2.672696612022394280e+00 -2.609812136570392127e+00 -2.540437358902792653e+00 -2.464870429859992829e+00 -2.383438975527962800e+00 -2.296499895027515059e+00 -2.204439378113288939e+00 -2.107673262939670167e+00 -2.006647905342690663e+00 -1.901841807576549748e+00 -1.793768371388538396e+00 -1.682980321804193435e+00 -1.570076634091941203e+00 -1.455713253851849354e+00 -1.340619639931841744e+00 -1.225624362094001496e+00 -1.218982955866441564e+00 -1.208130523466261819e+00 -1.190131695920504828e+00 -1.165122218047378144e+00 -1.133298405291007116e+00 -1.111694924068154400e+00 -1.094924596817738349e+00 -1.050344713918193396e+00 -1.000000000000001776e+00 -1.000000000000000000e+00 -9.444563399491645583e-01 -8.920064969175932612e-01 -8.844467213975041320e-01 -8.209378918923864177e-01 -7.896279367696840135e-01 -7.552355447484386808e-01 -6.954372994569756328e-01 -6.891488620184732516e-01 -6.252373708285506870e-01 -6.129210409054384190e-01 -5.671379366516207110e-01 -5.466181350620674673e-01 -5.198528808456307493e-01 -5.016998372874045264e-01 -4.895820248313627054e-01 -4.823889206971411214e-01 4.823889206971411214e-01 4.895820248313625389e-01 5.016998372874035272e-01 5.198528808456306383e-01 5.466181350620674673e-01 5.671379366516212661e-01 6.129210409054373088e-01 6.252373708285511311e-01 6.891488620184735847e-01 6.954372994569758548e-01 7.552355447484391249e-01 7.896279367696835694e-01 8.209378918923866397e-01 8.844467213975040210e-01 8.920064969175945935e-01 9.444563399491657796e-01 1.000000000000000666e+00 1.000000000000004219e+00 1.050344713918193174e+00 1.094924596817739904e+00 1.111694924068150625e+00 1.133298405291007560e+00 1.165122218047378810e+00 1.190131695920504828e+00 1.208130523466261597e+00 1.218982955866439122e+00 1.225624362094001496e+00 1.340619639931843077e+00 1.455713253851850242e+00 1.570076634091940981e+00 1.682980321804193213e+00 1.793768371388538174e+00 1.901841807576549304e+00 2.006647905342691551e+00 2.107673262939670611e+00 2.204439378113288939e+00 2.296499895027515059e+00 2.383438975527962800e+00 2.464870429859991052e+00 2.540437358902792653e+00 2.609812136570393015e+00 2.672696612022396501e+00 2.728822445843421374e+00 2.777951518109911255e+00 2.819876362903993350e+00 2.854420595705513097e+00 2.881439308734158544e+00 2.900819415748534524e+00 2.912479932731731669e+00
-2.907215037950704239e+00 -2.895564660692973025e+00 -2.876201595965006685e+00 -2.849207046272646870e+00 -2.814694412722803740e+00 -2.772809023886670499e+00 -2.723727804140895437e+00 -2.667658895802312635e+00 -2.604841254582556775e+00 -2.535544244707726769e+00 -2.460067269210236329e+00 -2.378739483490907247e+00 -2.291919657895939988e+00 -2.199996280234834067e+00 -2.103388025710683618e+00 -2.002544775645859865e+00 -1.897949447199938078e+00 -1.790121019343937192e+00 -1.679619330669503752e+00 -1.567052523208554371e+00 -1.453088480845595276e+00 -1.338472371208149214e+00 -1.231486714654764558e+00 -1.224053619603458154e+00 -1.220671102410681552e+00 -1.202734518886587889e+00 -1.177814046293282457e+00 -1.146107909617073428e+00 -1.110827571522907675e+00 -1.107882948121460265e+00 -1.063486157852826519e+00 -1.013362321957341106e+00 -1.000000000000001776e+00 -9.580810011084974764e-01 -8.983781835225731482e-01 -8.930863906065362734e-01 -8.352211020462715352e-01 -7.920606617053703724e-01 -7.699094412972641299e-01 -7.042316406076218893e-01 -6.995611252488446175e-01 -6.406958003686279435e-01 -6.191180393579154284e-01 -5.828300230745872001e-01 -5.552282521683402639e-01 -5.354411781635608492e-01 -5.128395405540436824e-01 -5.044608170685443982e-01 -4.957527378726849232e-01 4.957527378726858114e-01 5.044608170685453974e-01 5.128395405540442376e-01 5.354411781635611822e-01 5.552282521683411520e-01 5.828300230745873112e-01 6.191180393579176489e-01 6.406958003686277214e-01 6.995611252488443954e-01 7.042316406076222224e-01 7.699094412972640189e-01 7.920606617053709275e-01 8.352211020462704250e-01 8.930863906065351632e-01 8.983781835225730372e-01 9.580810011084964772e-01 1.000000000000000666e+00 1.013362321957341772e+00 1.063486157852825409e+00 1.107882948121460265e+00 1.110827571522907675e+00 1.146107909617072984e+00 1.177814046293282013e+00 1.202734518886587445e+00 1.220671102410680442e+00 1.224053619603457710e+00 1.231486714654763226e+00 1.338472371208148548e+00 1.453088480845594832e+00 1.567052523208555481e+00 1.679619330669503530e+00 1.790121019343937192e+00 1.897949447199936746e+00 2.002544775645858532e+00 2.103388025710681841e+00 2.199996280234832735e+00 2.291919657895938656e+00 2.378739483490907691e+00 2.460067269210237217e+00 2.535544244707725881e+00 2.604841254582558108e+00 2.667658895802312635e+00 2.723727804140897657e+00 2.772809023886669610e+00 2.814694412722803296e+00 2.849207046272647315e+00 2.876201595965008462e+00 2.895564660692973913e+00 2.907215037950706016e+00
-2.901793169671955219e+00 -2.890153213650895836e+00 -2.870807664916942503e+00 -2.843837951398550334e+00 -2.809357799084104990e+00 -2.767512970762566749e+00 -2.718480947957480076e+00 -2.662470571140683973e+00 -2.599721658820555614e+00 -2.530504633314393903e+00 -2.455120190714155104e+00 -2.373899065886033721e+00 -2.287201962024417057e+00 -2.195419740919139606e+00 -2.098974008713565986e+00 -1.998318288812582111e+00 -1.893940058685500416e+00 -1.786364056516676513e+00 -1.676157462718850688e+00 -1.563937872077385327e+00 -1.450385462629473876e+00 -1.336261545648985027e+00 -1.244208666463586965e+00 -1.233428978959843159e+00 -1.222436911983244334e+00 -1.215553081772710486e+00 -1.190719289488814780e+00 -1.159127574611654277e+00 -1.121047040202414857e+00 -1.109935292526646355e+00 -1.076827420985813299e+00 -1.026916568045228351e+00 -1.000000000000000888e+00 -9.718870628419681301e-01 -9.124770015042433791e-01 -8.941950800277748135e-01 -8.496529335502771563e-01 -7.945535549642614992e-01 -7.847071448015972006e-01 -7.194060792031172769e-01 -7.037749200325165155e-01 -6.562064483374414614e-01 -6.254240878137286019e-01 -5.985316476554221055e-01 -5.639418008822100203e-01 -5.510053088100538288e-01 -5.240435578139082118e-01 -5.193109609765392820e-01 -5.091242467124560411e-01 5.091242467124557081e-01 5.193109609765382828e-01 5.240435578139074346e-01 5.510053088100528296e-01 5.639418008822099093e-01 5.985316476554231047e-01 6.254240878137306003e-01 6.562064483374405732e-01 7.037749200325180698e-01 7.194060792031181650e-01 7.847071448015965345e-01 7.945535549642610551e-01 8.496529335502771563e-01 8.941950800277724820e-01 9.124770015042431570e-01 9.718870628419690183e-01 1.000000000000000666e+00 1.026916568045227685e+00 1.076827420985812411e+00 1.109935292526648798e+00 1.121047040202415079e+00 1.159127574611654721e+00 1.190719289488814114e+00 1.215553081772709598e+00 1.222436911983242336e+00 1.233428978959841826e+00 1.244208666463587409e+00 1.336261545648985249e+00 1.450385462629473210e+00 1.563937872077385327e+00 1.676157462718850466e+00 1.786364056516676735e+00 1.893940058685499972e+00 1.998318288812582777e+00 2.098974008713566430e+00 2.195419740919140050e+00 2.287201962024417057e+00 2.373899065886032833e+00 2.455120190714154216e+00 2.530504633314394791e+00 2.599721658820554726e+00 2.662470571140684417e+00 2.718480947957480076e+00 2.767512970762567193e+00 2.809357799084106322e+00 2.843837951398550334e+00 2.870807664916943835e+00 2.890153213650897168e+00 2.901793169671955219e+00
-2.896214787900991627e+00 -2.884585531788719237e+00 -2.865257968035942682e+00 -2.838313756946016841e+00 -2.803866959433991557e+00 -2.762063785976735186e+00 -2.713082292597111866e+00 -2.657132039765194964e+00 -2.594453735915384751e+00 -2.525318894901458666e+00 -2.450029546964864746e+00 -2.368918056884387724e+00 -2.282347122715996601e+00 -2.190710056661722582e+00 -2.094431490340127766e+00 -1.993968706628749255e+00 -1.889813889646042355e+00 -1.782497719790146151e+00 -1.672594948447632568e+00 -1.560732909481425734e+00 -1.447604429730043218e+00 -1.333987394125046189e+00 -1.257139096361862496e+00 -1.246394381530064654e+00 -1.228577518986713857e+00 -1.220774456320220747e+00 -1.203827951705076060e+00 -1.172347240067622920e+00 -1.134406519675159375e+00 -1.109018247341519325e+00 -1.090357937830855439e+00 -1.040651960632966055e+00 -1.000000000000000666e+00 -9.858635698995030783e-01 -9.267321385133130418e-01 -8.953321851724267422e-01 -8.642224698201457223e-01 -7.996182325862437601e-01 -7.971054398770228699e-01 -7.346628705145993310e-01 -7.080760473017466694e-01 -6.717620034642428628e-01 -6.318343887843573814e-01 -6.142383533872182166e-01 -5.727519600681022505e-01 -5.665435823703074414e-01 -5.353051734681941731e-01 -5.341313345843964333e-01 -5.224996841608325893e-01 5.224996841608324782e-01 5.341313345843974325e-01 5.353051734681956164e-01 5.665435823703072193e-01 5.727519600681024725e-01 6.142383533872177725e-01 6.318343887843566042e-01 6.717620034642437510e-01 7.080760473017458922e-01 7.346628705145996641e-01 7.971054398770260896e-01 7.996182325862445373e-01 8.642224698201461663e-01 8.953321851724256319e-01 9.267321385133139300e-01 9.858635698995026342e-01 1.000000000000002665e+00 1.040651960632967388e+00 1.090357937830854329e+00 1.109018247341521768e+00 1.134406519675158487e+00 1.172347240067622920e+00 1.203827951705074728e+00 1.220774456320218748e+00 1.228577518986712080e+00 1.246394381530063544e+00 1.257139096361861608e+00 1.333987394125044634e+00 1.447604429730042108e+00 1.560732909481426400e+00 1.672594948447632568e+00 1.782497719790146373e+00 1.889813889646040579e+00 1.993968706628749255e+00 2.094431490340126878e+00 2.190710056661721694e+00 2.282347122715996157e+00 2.368918056884388168e+00 2.450029546964864302e+00 2.525318894901460443e+00 2.594453735915383863e+00 2.657132039765195408e+00 2.713082292597111422e+00 2.762063785976735630e+00 2.803866959433990669e+00 2.838313756946016841e+00 2.865257968035940461e+00 2.884585531788719681e+00 2.896214787900991627e+00
-2.890480366905570975e+00 -2.878862086439861745e+00 -2.859552971776502694e+00 -2.832634922565103963e+00 -2.798222344722544719e+00 -2.756461909928223264e+00 -2.707532266120631803e+00 -2.651643715701258230e+00 -2.589037884284486335e+00 -2.519987410876451062e+00 -2.444795701188608117e+00 -2.363796800667457898e+00 -2.277355464649752026e+00 -2.185867532708115402e+00 -2.089760757140691094e+00 -1.989496298514248140e+00 -1.885571194909146264e+00 -1.778522252989273911e+00 -1.668932025199235669e+00 -1.557437871143492858e+00 -1.444745619825580585e+00 -1.331650154774712380e+00 -1.270268496732613661e+00 -1.259557752456649027e+00 -1.241798190189201900e+00 -1.219066476493374074e+00 -1.217130278828048695e+00 -1.185757010097453934e+00 -1.147951326842953979e+00 -1.108076601031066755e+00 -1.104067473893888041e+00 -1.054558099346840416e+00 -1.000000000000001998e+00 -1.000000000000000666e+00 -9.411330546336138525e-01 -8.964973178931041620e-01 -8.789193579575999005e-01 -8.146329009262637255e-01 -7.997151251386351856e-01 -7.499933396455346069e-01 -7.124618738820169828e-01 -6.873557093016938735e-01 -6.383442439776089161e-01 -6.299460297636433337e-01 -5.820543891577638629e-01 -5.816522156995881376e-01 -5.489208403885819099e-01 -5.466181350620669122e-01 -5.358755794279109752e-01 5.358755794279107532e-01 5.466181350620660240e-01 5.489208403885810217e-01 5.816522156995852511e-01 5.820543891577625306e-01 6.299460297636427786e-01 6.383442439776084720e-01 6.873557093016950947e-01 7.124618738820175379e-01 7.499933396455354950e-01 7.997151251386364068e-01 8.146329009262643917e-01 8.789193579576001225e-01 8.964973178931041620e-01 9.411330546336140745e-01 9.999999999999976685e-01 9.999999999999994449e-01 1.054558099346839306e+00 1.104067473893888485e+00 1.108076601031065866e+00 1.147951326842954645e+00 1.185757010097454822e+00 1.217130278828049139e+00 1.219066476493377404e+00 1.241798190189202344e+00 1.259557752456650137e+00 1.270268496732613661e+00 1.331650154774714823e+00 1.444745619825580585e+00 1.557437871143494634e+00 1.668932025199235669e+00 1.778522252989273911e+00 1.885571194909147374e+00 1.989496298514248585e+00 2.089760757140692871e+00 2.185867532708116290e+00 2.277355464649750250e+00 2.363796800667458342e+00 2.444795701188609449e+00 2.519987410876451506e+00 2.589037884284485447e+00 2.651643715701255566e+00 2.707532266120632691e+00 2.756461909928222376e+00 2.798222344722543831e+00 2.832634922565104407e+00 2.859552971776502694e+00 2.878862086439863077e+00 2.890480366905573639e+00
-2.884590395269234886e+00 -2.872983363157286085e+00 -2.853693156652525431e+00 -2.826801921741665335e+00 -2.792424419449324180e+00 -2.750707796217712886e+00 -2.701831309383024404e+00 -2.646006025304060483e+00 -2.583474514157955593e+00 -2.514510573895514245e+00 -2.439419027257600625e+00 -2.358535651432894120e+00 -2.272227321879468409e+00 -2.180892483046173336e+00 -2.084962103811271117e+00 -1.984901341507204764e+00 -1.881212236501693669e+00 -1.774437906869564152e+00 -1.665168937163493457e+00 -1.554052999738431806e+00 -1.441809277773309805e+00 -1.329250073040413982e+00 -1.283587572695526147e+00 -1.272909753099553898e+00 -1.255205684829204804e+00 -1.230616762202225933e+00 -1.217313203202559091e+00 -1.199347255453101946e+00 -1.161671696096936435e+00 -1.117946123313805940e+00 -1.107110523460958396e+00 -1.068624954776273395e+00 -1.014286251980477838e+00 -1.000000000000003997e+00 -9.556696873226867561e-01 -8.976900821464444125e-01 -8.937337790396431281e-01 -8.297419231527773942e-01 -8.023814060621043964e-01 -7.653893908248287081e-01 -7.169297732477344365e-01 -7.029813077527736764e-01 -6.456508717341633563e-01 -6.449490571753330181e-01 -5.975361898852704634e-01 -5.906363487834050963e-01 -5.636784023894387818e-01 -5.579766133272570094e-01 -5.492487193153947622e-01 5.492487193153947622e-01 5.579766133272570094e-01 5.636784023894385598e-01 5.906363487834046522e-01 5.975361898852707965e-01 6.449490571753353496e-01 6.456508717341642445e-01 7.029813077527735654e-01 7.169297732477361018e-01 7.653893908248277089e-01 8.023814060621045074e-01 8.297419231527773942e-01 8.937337790396429060e-01 8.976900821464457447e-01 9.556696873226859790e-01 1.000000000000002442e+00 1.014286251980478060e+00 1.068624954776272062e+00 1.107110523460959284e+00 1.117946123313804829e+00 1.161671696096937323e+00 1.199347255453103722e+00 1.217313203202559757e+00 1.230616762202226155e+00 1.255205684829205248e+00 1.272909753099555452e+00 1.283587572695527035e+00 1.329250073040413760e+00 1.441809277773310027e+00 1.554052999738432250e+00 1.665168937163494123e+00 1.774437906869562820e+00 1.881212236501693003e+00 1.984901341507206540e+00 2.084962103811271561e+00 2.180892483046172448e+00 2.272227321879467077e+00 2.358535651432894120e+00 2.439419027257599737e+00 2.514510573895513801e+00 2.583474514157955149e+00 2.646006025304060039e+00 2.701831309383023516e+00 2.750707796217712442e+00 2.792424419449324180e+00 2.826801921741662671e+00 2.853693156652525431e+00 2.872983363157285641e+00 2.884590395269233998e+00
-2.878545375947410889e+00 -2.866949861768584018e+00 -2.847679017290670522e+00 -2.820815241848262822e+00 -2.786473661711111660e+00 -2.744801911691365781e+00 -2.695979876072593484e+00 -2.640219407292365261e+00 -2.577764047606213360e+00 -2.508888787884377525e+00 -2.433899909703780118e+00 -2.353134973400801133e+00 -2.266963037832626426e+00 -2.175785230398318504e+00 -2.080035833180479354e+00 -1.980184120247801660e+00 -1.876737283633943765e+00 -1.770244939105898530e+00 -1.661305935375304355e+00 -1.550578544906070499e+00 -1.438795655637939985e+00 -1.326787401706481795e+00 -1.297087246051586540e+00 -1.286441267458257709e+00 -1.268790825169951342e+00 -1.244278140743448891e+00 -1.215514873998236878e+00 -1.213108614300490773e+00 -1.175558154776304098e+00 -1.131984305017680992e+00 -1.106120189299632628e+00 -1.082842860840270038e+00 -1.028712632919963177e+00 -1.000000000000000444e+00 -9.703324314521536431e-01 -9.086564190533352736e-01 -8.989100742375945030e-01 -8.449366100928912271e-01 -8.051030658086751890e-01 -7.808434586928524324e-01 -7.214771286187521282e-01 -7.186329889711677854e-01 -6.613493442843936254e-01 -6.516443363844538483e-01 -6.129875069348061922e-01 -5.996984230237597524e-01 -5.784029636008958253e-01 -5.693751657748509221e-01 -5.626161183037635682e-01 5.626161183037636793e-01 5.693751657748501449e-01 5.784029636008963804e-01 5.996984230237583091e-01 6.129875069348055261e-01 6.516443363844551806e-01 6.613493442843936254e-01 7.186329889711685626e-01 7.214771286187551258e-01 7.808434586928537646e-01 8.051030658086745229e-01 8.449366100928908940e-01 8.989100742375919495e-01 9.086564190533356067e-01 9.703324314521541982e-01 1.000000000000001554e+00 1.028712632919961845e+00 1.082842860840270927e+00 1.106120189299631962e+00 1.131984305017682102e+00 1.175558154776303876e+00 1.213108614300491883e+00 1.215514873998239542e+00 1.244278140743447336e+00 1.268790825169951786e+00 1.286441267458257265e+00 1.297087246051586318e+00 1.326787401706481573e+00 1.438795655637938875e+00 1.550578544906070277e+00 1.661305935375304577e+00 1.770244939105898085e+00 1.876737283633943543e+00 1.980184120247801882e+00 2.080035833180478466e+00 2.175785230398319392e+00 2.266963037832626870e+00 2.353134973400800689e+00 2.433899909703778341e+00 2.508888787884377969e+00 2.577764047606212916e+00 2.640219407292364373e+00 2.695979876072592596e+00 2.744801911691364893e+00 2.786473661711111216e+00 2.820815241848263266e+00 2.847679017290670966e+00 2.866949861768585350e+00 2.878545375947410889e+00
-2.872345826326246687e+00 -2.860762096433723034e+00 -2.841511062486300254e+00 -2.814675384197586006e+00 -2.780370563252013483e+00 -2.738744736486852904e+00 -2.689978432752155868e+00 -2.634284312784059168e+00 -2.571906918569228484e+00 -2.503122468060545280e+00 -2.428238743733501348e+00 -2.347595140820658788e+00 -2.261562965309626527e+00 -2.170546106213788740e+00 -2.074982256196143737e+00 -1.975344926961654313e+00 -1.872146612683191380e+00 -1.765943614281097140e+00 -1.657343277713433372e+00 -1.547014763264939141e+00 -1.435705012721562257e+00 -1.324262400938596151e+00 -1.310758657894012025e+00 -1.300143404445316397e+00 -1.282544667963258167e+00 -1.258105401692412473e+00 -1.227031991637327346e+00 -1.213671733312239764e+00 -1.189601520699770543e+00 -1.146172757625575134e+00 -1.105105778018810714e+00 -1.097202506074336892e+00 -1.043269844515801736e+00 -1.000000000000001554e+00 -9.851121191977465497e-01 -9.236784406785991663e-01 -9.001568830662417531e-01 -8.602087728641732989e-01 -8.078788765924854731e-01 -7.963484638163597085e-01 -7.343053468804821016e-01 -7.261013358391081862e-01 -6.770381517842054553e-01 -6.584256953299481019e-01 -6.284069169467878524e-01 -6.088327723936446390e-01 -5.930934839490874522e-01 -5.808087035612050641e-01 -5.759749926733425118e-01 5.759749926733425118e-01 5.808087035612041760e-01 5.930934839490865640e-01 6.088327723936449720e-01 6.284069169467868532e-01 6.584256953299467696e-01 6.770381517842051222e-01 7.261013358391074091e-01 7.343053468804818795e-01 7.963484638163601526e-01 8.078788765924862503e-01 8.602087728641730768e-01 9.001568830662378673e-01 9.236784406785978341e-01 9.851121191977471048e-01 1.000000000000002665e+00 1.043269844515802403e+00 1.097202506074335782e+00 1.105105778018810492e+00 1.146172757625576244e+00 1.189601520699769877e+00 1.213671733312239986e+00 1.227031991637327568e+00 1.258105401692412917e+00 1.282544667963257945e+00 1.300143404445316397e+00 1.310758657894012247e+00 1.324262400938596596e+00 1.435705012721563145e+00 1.547014763264939807e+00 1.657343277713433372e+00 1.765943614281096252e+00 1.872146612683191824e+00 1.975344926961653647e+00 2.074982256196141961e+00 2.170546106213787851e+00 2.261562965309625195e+00 2.347595140820659676e+00 2.428238743733501348e+00 2.503122468060545280e+00 2.571906918569228484e+00 2.634284312784058280e+00 2.689978432752155424e+00 2.738744736486853348e+00 2.780370563252014371e+00 2.814675384197586450e+00 2.841511062486299366e+00 2.860762096433722146e+00 2.872345826326244911e+00
-2.865992278284183126e+00 -2.854420595705512653e+00 -2.835189815262097568e+00 -2.808382864098414089e+00 -2.774115629516035852e+00 -2.732536764081698433e+00 -2.683827458902339202e+00 -2.628201205333619672e+00 -2.565903572887345163e+00 -2.497212040956831025e+00 -2.422435935243221650e+00 -2.341916537978890211e+00 -2.256027466483365718e+00 -2.165175450660856260e+00 -2.069801691911669739e+00 -1.970384061442776336e+00 -1.867440507176985509e+00 -1.761534203874252968e+00 -1.653281228899516897e+00 -1.543361918426817248e+00 -1.432537615594960734e+00 -1.324593170023667499e+00 -1.321675338324877158e+00 -1.314007498961369480e+00 -1.296458504922963328e+00 -1.272089780170348794e+00 -1.241108557530178347e+00 -1.211784032489568119e+00 -1.203792898561695024e+00 -1.160502533317601781e+00 -1.111694924068151069e+00 -1.104067473893886930e+00 -1.057948968950887636e+00 -1.000000000000001332e+00 -9.999999999999997780e-01 -9.387914560674253117e-01 -9.014300903739883575e-01 -8.755506880005412551e-01 -8.118977721088942445e-01 -8.107076008579137127e-01 -7.499933396455336077e-01 -7.307998060418592345e-01 -6.927142113886478603e-01 -6.652888543557970991e-01 -6.437930445041926131e-01 -6.180339887498925711e-01 -6.077489384923461246e-01 -5.922724613578248531e-01 -5.893227380530482451e-01 5.893227380530489112e-01 5.922724613578248531e-01 6.077489384923482341e-01 6.180339887498946805e-01 6.437930445041932792e-01 6.652888543557980983e-01 6.927142113886479713e-01 7.307998060418592345e-01 7.499933396455336077e-01 8.107076008579110482e-01 8.118977721088954658e-01 8.755506880005415882e-01 9.014300903739875803e-01 9.387914560674252007e-01 9.999999999999997780e-01 1.000000000000002220e+00 1.057948968950886526e+00 1.104067473893890039e+00 1.111694924068150847e+00 1.160502533317601115e+00 1.203792898561694136e+00 1.211784032489570340e+00 1.241108557530178347e+00 1.272089780170348794e+00 1.296458504922963106e+00 1.314007498961369480e+00 1.321675338324876270e+00 1.324593170023667499e+00 1.432537615594959401e+00 1.543361918426817470e+00 1.653281228899516897e+00 1.761534203874252302e+00 1.867440507176983511e+00 1.970384061442776336e+00 2.069801691911670183e+00 2.165175450660856260e+00 2.256027466483367050e+00 2.341916537978890656e+00 2.422435935243221206e+00 2.497212040956832801e+00 2.565903572887344719e+00 2.628201205333619228e+00 2.683827458902340091e+00 2.732536764081697545e+00 2.774115629516035408e+00 2.808382864098414089e+00 2.835189815262097568e+00 2.854420595705513541e+00 2.865992278284184458e+00
-2.859485278256483465e+00 -2.847925902592977732e+00 -2.828715812929480045e+00 -2.801938210914315164e+00 -2.767709379702200767e+00 -2.726178501344018290e+00 -2.677527446967082447e+00 -2.621970560971524034e+00 -2.559754468333812483e+00 -2.491157944446282357e+00 -2.416491900836251983e+00 -2.336099559207142295e+00 -2.250356912899154072e+00 -2.159673612619089411e+00 -2.064494467472151928e+00 -1.965301831036113223e+00 -1.862619257775923298e+00 -1.757016986248847612e+00 -1.649120060497298867e+00 -1.539620281012124003e+00 -1.429293738130393177e+00 -1.338582365300079013e+00 -1.328025111906587119e+00 -1.319026488918584539e+00 -1.310523862139002071e+00 -1.286222757687696783e+00 -1.255329744333435915e+00 -1.218123675369348291e+00 -1.209852029821230079e+00 -1.174964990854068692e+00 -1.126311483256147605e+00 -1.103005466004202351e+00 -1.072741454454603449e+00 -1.014987720773983693e+00 -1.000000000000002220e+00 -9.539875007229918769e-01 -9.027292709926617587e-01 -8.909550648542551299e-01 -8.274851578425654886e-01 -8.135879924279395548e-01 -7.656922545082407439e-01 -7.355699681050782424e-01 -7.083746298937347863e-01 -6.722296407967998100e-01 -6.591445567292582020e-01 -6.272969096021101532e-01 -6.223683159080979355e-01 -6.037619699680820684e-01 -6.026569098900795840e-01 6.026569098900795840e-01 6.037619699680822904e-01 6.223683159080978244e-01 6.272969096021098201e-01 6.591445567292578689e-01 6.722296407967992549e-01 7.083746298937362296e-01 7.355699681050811289e-01 7.656922545082412990e-01 8.135879924279385556e-01 8.274851578425657106e-01 8.909550648542543527e-01 9.027292709926598713e-01 9.539875007229905446e-01 1.000000000000001998e+00 1.014987720773983693e+00 1.072741454454602561e+00 1.103005466004203461e+00 1.126311483256146273e+00 1.174964990854069136e+00 1.209852029821228081e+00 1.218123675369348957e+00 1.255329744333435027e+00 1.286222757687697005e+00 1.310523862139003404e+00 1.319026488918583873e+00 1.328025111906588007e+00 1.338582365300079235e+00 1.429293738130393621e+00 1.539620281012122893e+00 1.649120060497300644e+00 1.757016986248847390e+00 1.862619257775921300e+00 1.965301831036114111e+00 2.064494467472151928e+00 2.159673612619090299e+00 2.250356912899154516e+00 2.336099559207140963e+00 2.416491900836252871e+00 2.491157944446280137e+00 2.559754468333811150e+00 2.621970560971521813e+00 2.677527446967080671e+00 2.726178501344018734e+00 2.767709379702199435e+00 2.801938210914316496e+00 2.828715812929477824e+00 2.847925902592975511e+00 2.859485278256483465e+00
-2.852825387302735827e+00 -2.841278574627670750e+00 -2.822089607152924451e+00 -2.795341968125124144e+00 -2.761152346822357107e+00 -2.719670468585754008e+00 -2.671078902401419874e+00 -2.615592868245712577e+00 -2.553460074649080980e+00 -2.484960627768540320e+00 -2.410407067840615536e+00 -2.330144608891312252e+00 -2.244551685475002945e+00 -2.154040949671639726e+00 -2.059060918100222626e+00 -1.960098550619656432e+00 -1.857683162256014819e+00 -1.752392246640651852e+00 -1.644860050912114735e+00 -1.535790128666232990e+00 -1.425973661535895776e+00 -1.352718047051533423e+00 -1.342188029255320769e+00 -1.324732498564319627e+00 -1.316316135282600941e+00 -1.300496059745593458e+00 -1.269687243039475444e+00 -1.232585515081283667e+00 -1.207875990578125558e+00 -1.189551787918790682e+00 -1.141043876237086474e+00 -1.101919948233122337e+00 -1.087639100728455377e+00 -1.030067306509614866e+00 -9.999999999999980016e-01 -9.692590085456527227e-01 -9.064150151955808754e-01 -9.040539930933346735e-01 -8.431047699509649496e-01 -8.165187976221879307e-01 -7.813976764713339573e-01 -7.404092709047283005e-01 -7.240166835456733896e-01 -6.792439888806185433e-01 -6.744601586442544594e-01 -6.369506172023899904e-01 -6.366166061229970863e-01 -6.159752064157858475e-01 -6.152730314484361474e-01 6.152730314484355922e-01 6.159752064157856255e-01 6.366166061229969753e-01 6.369506172023901014e-01 6.744601586442547925e-01 6.792439888806176551e-01 7.240166835456738337e-01 7.404092709047273013e-01 7.813976764713345124e-01 8.165187976221873756e-01 8.431047699509658377e-01 9.040539930933321200e-01 9.064150151955815415e-01 9.692590085456532778e-01 1.000000000000005329e+00 1.030067306509616198e+00 1.087639100728456043e+00 1.101919948233121671e+00 1.141043876237087806e+00 1.189551787918791792e+00 1.207875990578124226e+00 1.232585515081285221e+00 1.269687243039476110e+00 1.300496059745593458e+00 1.316316135282599831e+00 1.324732498564318517e+00 1.342188029255320769e+00 1.352718047051533201e+00 1.425973661535897774e+00 1.535790128666234322e+00 1.644860050912115179e+00 1.752392246640652074e+00 1.857683162256017040e+00 1.960098550619656210e+00 2.059060918100222626e+00 2.154040949671639726e+00 2.244551685475004721e+00 2.330144608891311808e+00 2.410407067840616424e+00 2.484960627768538544e+00 2.553460074649080092e+00 2.615592868245710356e+00 2.671078902401418986e+00 2.719670468585752676e+00 2.761152346822356218e+00 2.795341968125124144e+00 2.822089607152921342e+00 2.841278574627670750e+00 2.852825387302734939e+00
-2.846013181177526441e+00 -2.834479183933105162e+00 -2.815311764017310203e+00 -2.788594693391348578e+00 -2.754445077761742411e+00 -2.713013199618516946e+00 -2.664482343721677360e+00 -2.609068628265213352e+00 -2.547020873576971933e+00 -2.478620551557777052e+00 -2.404181874328103596e+00 -2.324052101481386856e+00 -2.238612174502358165e+00 -2.148277828097595599e+00 -2.053501387081687835e+00 -1.954774542586140473e+00 -1.852632525490622184e+00 -1.747660277145429930e+00 -1.640501485390656766e+00 -1.531871746076717278e+00 -1.422577674391185543e+00 -1.366992237659632625e+00 -1.356488260312064043e+00 -1.339076403697245787e+00 -1.314901652658885478e+00 -1.313544567535647412e+00 -1.284172998896137008e+00 -1.247170352590754261e+00 -1.205856187046040251e+00 -1.204254872936038945e+00 -1.155884108774865693e+00 -1.102634044378952849e+00 -1.100811119267986582e+00 -1.045231141372666928e+00 -1.000000000000003997e+00 -9.845987880833000361e-01 -9.219240249159383893e-01 -9.054038184357594554e-01 -8.587511013399440341e-01 -8.194987563433270283e-01 -7.971054603760897583e-01 -7.453151853709808483e-01 -7.396378003819118474e-01 -6.897385891748079034e-01 -6.863279392158739833e-01 -6.514948546061219981e-01 -6.459883714681551314e-01 -6.292754537507405654e-01 -6.268016965080761560e-01 6.268016965080752678e-01 6.292754537507393442e-01 6.459883714681544653e-01 6.514948546061212209e-01 6.863279392158745384e-01 6.897385891748074593e-01 7.396378003819128466e-01 7.453151853709829577e-01 7.971054603760903134e-01 8.194987563433242528e-01 8.587511013399444781e-01 9.054038184357608987e-01 9.219240249159385003e-01 9.845987880833013683e-01 1.000000000000000444e+00 1.045231141372668482e+00 1.100811119267988358e+00 1.102634044378954403e+00 1.155884108774865915e+00 1.204254872936038945e+00 1.205856187046042249e+00 1.247170352590754927e+00 1.284172998896137008e+00 1.313544567535646745e+00 1.314901652658884590e+00 1.339076403697244677e+00 1.356488260312062932e+00 1.366992237659631737e+00 1.422577674391186875e+00 1.531871746076716834e+00 1.640501485390657432e+00 1.747660277145429042e+00 1.852632525490621962e+00 1.954774542586139585e+00 2.053501387081687835e+00 2.148277828097594710e+00 2.238612174502359942e+00 2.324052101481386412e+00 2.404181874328103596e+00 2.478620551557775720e+00 2.547020873576972377e+00 2.609068628265212908e+00 2.664482343721677360e+00 2.713013199618515614e+00 2.754445077761742411e+00 2.788594693391350354e+00 2.815311764017309315e+00 2.834479183933103386e+00 2.846013181177526885e+00
-2.839049250404380498e+00 -2.827528317297401284e+00 -2.808382864098412757e+00 -2.781696958621609816e+00 -2.747588133342476091e+00 -2.706207241812156550e+00 -2.657738302558170673e+00 -2.602398354746007669e+00 -2.540437358902791765e+00 -2.472138187872221948e+00 -2.397816769134560655e+00 -2.317822461502126785e+00 -2.232538779647277760e+00 -2.142384622864420773e+00 -2.047816225750919372e+00 -1.949330136824327875e+00 -1.847467659431974996e+00 -1.742821376706445324e+00 -1.636044656021041765e+00 -1.527865424991606158e+00 -1.419106072685204056e+00 -1.381397176425462003e+00 -1.370918035258072321e+00 -1.353547794572247831e+00 -1.329431739718419214e+00 -1.310712083400334960e+00 -1.298779206414778065e+00 -1.261870387182885800e+00 -1.219066476493374962e+00 -1.203792898561695690e+00 -1.170824488611021952e+00 -1.117718744475235670e+00 -1.099679182599848870e+00 -1.060471950389845208e+00 -9.999999999999997780e-01 -9.999999999999958922e-01 -9.374759277301339955e-01 -9.067783026179074835e-01 -8.744189609413721698e-01 -8.225266031308082759e-01 -8.128117059757287155e-01 -7.552355447484374595e-01 -7.502852063551220807e-01 -7.049786176957116846e-01 -6.934776379181399886e-01 -6.660000506283418886e-01 -6.554077094568167006e-01 -6.425555928480362056e-01 -6.383442439776090271e-01 6.383442439776086941e-01 6.425555928480363166e-01 6.554077094568162565e-01 6.660000506283412225e-01 6.934776379181407657e-01 7.049786176957111294e-01 7.502852063551230799e-01 7.552355447484376816e-01 8.128117059757280494e-01 8.225266031308089421e-01 8.744189609413730579e-01 9.067783026179069283e-01 9.374759277301335514e-01 9.999999999999996669e-01 1.000000000000005107e+00 1.060471950389844098e+00 1.099679182599849758e+00 1.117718744475234560e+00 1.170824488611021286e+00 1.203792898561692581e+00 1.219066476493376072e+00 1.261870387182886022e+00 1.298779206414776288e+00 1.310712083400333405e+00 1.329431739718418104e+00 1.353547794572247387e+00 1.370918035258074097e+00 1.381397176425461337e+00 1.419106072685204278e+00 1.527865424991606158e+00 1.636044656021041765e+00 1.742821376706445768e+00 1.847467659431975218e+00 1.949330136824327653e+00 2.047816225750919372e+00 2.142384622864420329e+00 2.232538779647277760e+00 2.317822461502128117e+00 2.397816769134560211e+00 2.472138187872219284e+00 2.540437358902791765e+00 2.602398354746007225e+00 2.657738302558170673e+00 2.706207241812156106e+00 2.747588133342475647e+00 2.781696958621609372e+00 2.808382864098414977e+00 2.827528317297399507e+00 2.839049250404380054e+00
-2.831934200353094067e+00 -2.820426576249300599e+00 -2.801303502536684586e+00 -2.774649350043266516e+00 -2.740582088390049798e+00 -2.699253156156173450e+00 -2.650847323710513681e+00 -2.595582574059250192e+00 -2.533710036493495465e+00 -2.465514020225389569e+00 -2.391312211881500005e+00 -2.311456123564679110e+00 -2.226331909952111499e+00 -2.136361717620509637e+00 -2.042005793476053377e+00 -1.943765670699878489e+00 -1.842188883092261920e+00 -1.737875851101788438e+00 -1.631489861733215196e+00 -1.523771464238685924e+00 -1.415559159855387827e+00 -1.395925316816195805e+00 -1.385469802089231539e+00 -1.368139112162469084e+00 -1.344078756799592211e+00 -1.313498303879918838e+00 -1.307818988253091064e+00 -1.276678075579973815e+00 -1.233979102485761370e+00 -1.201686411549907074e+00 -1.185857614199928856e+00 -1.132885968327096204e+00 -1.098524346523054085e+00 -1.075782781778844122e+00 -1.015456135758364242e+00 -1.000000000000000888e+00 -9.530648807676191936e-01 -9.081769953253523431e-01 -8.901034482641488887e-01 -8.285127356550681110e-01 -8.256010681811078999e-01 -7.708076036926736485e-01 -7.553168543145672986e-01 -7.201790410365747075e-01 -7.006893354219527748e-01 -6.804652372423571904e-01 -6.648703236512366610e-01 -6.558136680204799118e-01 -6.498971621542054544e-01 6.498971621542055654e-01 6.558136680204801339e-01 6.648703236512367720e-01 6.804652372423571904e-01 7.006893354219528858e-01 7.201790410365747075e-01 7.553168543145668545e-01 7.708076036926737595e-01 8.256010681811061236e-01 8.285127356550684441e-01 8.901034482641485557e-01 9.081769953253518990e-01 9.530648807676194156e-01 1.000000000000002887e+00 1.015456135758363354e+00 1.075782781778844122e+00 1.098524346523054751e+00 1.132885968327097537e+00 1.185857614199928856e+00 1.201686411549906186e+00 1.233979102485762036e+00 1.276678075579974481e+00 1.307818988253088177e+00 1.313498303879917728e+00 1.344078756799593766e+00 1.368139112162470195e+00 1.385469802089231761e+00 1.395925316816196915e+00 1.415559159855387605e+00 1.523771464238686368e+00 1.631489861733215863e+00 1.737875851101787772e+00 1.842188883092261698e+00 1.943765670699880710e+00 2.042005793476053821e+00 2.136361717620509193e+00 2.226331909952112831e+00 2.311456123564680443e+00 2.391312211881500449e+00 2.465514020225388681e+00 2.533710036493494133e+00 2.595582574059249303e+00 2.650847323710512349e+00 2.699253156156172562e+00 2.740582088390048021e+00 2.774649350043265184e+00 2.801303502536685031e+00 2.820426576249298822e+00 2.831934200353092734e+00
-2.824668651320615620e+00 -2.813174577137666610e+00 -2.794074289114434784e+00 -2.767452468276324407e+00 -2.733427531802993027e+00 -2.692151517324084864e+00 -2.643809965205673240e+00 -2.588621825281953281e+00 -2.526839424339995421e+00 -2.458748543619119875e+00 -2.384668672999118666e+00 -2.304953532379149905e+00 -2.219991983837732441e+00 -2.130209504687877065e+00 -2.036070457643981424e+00 -1.938081489035814231e+00 -1.836796522524302810e+00 -1.732824012931527768e+00 -1.626837408299713905e+00 -1.519590169745917541e+00 -1.411937246828732784e+00 -1.410569323182835122e+00 -1.400136223037185879e+00 -1.382843017288174936e+00 -1.358835367513935077e+00 -1.328322967459793391e+00 -1.304865595176046611e+00 -1.291586124675888847e+00 -1.248985519080959339e+00 -1.200976363460128926e+00 -1.199537019561879525e+00 -1.148128777559997094e+00 -1.097346824134550980e+00 -1.091156989965536894e+00 -1.030960997496764620e+00 -1.000000000000001332e+00 -9.686853419403728127e-01 -9.095994405802483307e-01 -9.057999302158051824e-01 -8.442050744899208814e-01 -8.287208783336393880e-01 -7.863517749771022913e-01 -7.604076768239927953e-01 -7.353386808787036877e-01 -7.079593850230696539e-01 -6.948894551845218315e-01 -6.743721068607282376e-01 -6.690478168360736166e-01 -6.614571318468226435e-01 6.614571318468224215e-01 6.690478168360743938e-01 6.743721068607300140e-01 6.948894551845219425e-01 7.079593850230699870e-01 7.353386808787027995e-01 7.604076768239919071e-01 7.863517749771018472e-01 8.287208783336411644e-01 8.442050744899201042e-01 9.057999302158046273e-01 9.095994405802492189e-01 9.686853419403722576e-01 9.999999999999991118e-01 1.030960997496765064e+00 1.091156989965536228e+00 1.097346824134553867e+00 1.148128777559996871e+00 1.199537019561879303e+00 1.200976363460129370e+00 1.248985519080957785e+00 1.291586124675889291e+00 1.304865595176045723e+00 1.328322967459793835e+00 1.358835367513935743e+00 1.382843017288176046e+00 1.400136223037185657e+00 1.410569323182833124e+00 1.411937246828733006e+00 1.519590169745920427e+00 1.626837408299713461e+00 1.732824012931527768e+00 1.836796522524302588e+00 1.938081489035814675e+00 2.036070457643981424e+00 2.130209504687877509e+00 2.219991983837732441e+00 2.304953532379148573e+00 2.384668672999116446e+00 2.458748543619119875e+00 2.526839424339994977e+00 2.588621825281951949e+00 2.643809965205672352e+00 2.692151517324083088e+00 2.733427531802991695e+00 2.767452468276324851e+00 2.794074289114435672e+00 2.813174577137666166e+00 2.824668651320616952e+00
-2.817253238615629485e+00 -2.805772951214634325e+00 -2.786695848336603554e+00 -2.760106928410813065e+00 -2.726125066625814330e+00 -2.684902913740902175e+00 -2.636626798358884027e+00 -2.581516660250257722e+00 -2.519826052601734201e+00 -2.451842264578469432e+00 -2.377886633750767587e+00 -2.298315142768206254e+00 -2.213519429106343139e+00 -2.123928385055009027e+00 -2.030010593645152905e+00 -1.932277944092575694e+00 -1.831290910801800065e+00 -1.727666181604706530e+00 -1.622087608336828746e+00 -1.515321854563006498e+00 -1.425322067031752349e+00 -1.414910170557427405e+00 -1.408240652064718601e+00 -1.397652386116287282e+00 -1.373694457990595197e+00 -1.343246105006148827e+00 -1.306587484048143288e+00 -1.301852225010879716e+00 -1.264078749592183692e+00 -1.216173882619727475e+00 -1.197345023314601686e+00 -1.163440514547199767e+00 -1.106588219314894372e+00 -1.096146833333021986e+00 -1.046508679071675330e+00 -9.999999999999962252e-01 -9.843320489751493652e-01 -9.215040199866070258e-01 -9.110451769896364960e-01 -8.598854323773147401e-01 -8.318847580219467241e-01 -8.018659564968848574e-01 -7.655552499207457506e-01 -7.504563814860109039e-01 -7.152842411914872578e-01 -7.092717533489740767e-01 -6.839091310868280482e-01 -6.822562611985734105e-01 -6.730210109606242774e-01 6.730210109606241664e-01 6.822562611985727443e-01 6.839091310868282703e-01 7.092717533489734105e-01 7.152842411914860365e-01 7.504563814860126802e-01 7.655552499207444184e-01 8.018659564968859677e-01 8.318847580219465021e-01 8.598854323773149622e-01 9.110451769896353857e-01 9.215040199866070258e-01 9.843320489751485880e-01 1.000000000000002220e+00 1.046508679071675552e+00 1.096146833333024651e+00 1.106588219314894816e+00 1.163440514547199767e+00 1.197345023314600354e+00 1.216173882619727031e+00 1.264078749592185025e+00 1.301852225010880826e+00 1.306587484048143954e+00 1.343246105006149049e+00 1.373694457990596751e+00 1.397652386116286616e+00 1.408240652064720377e+00 1.414910170557428293e+00 1.425322067031753237e+00 1.515321854563006720e+00 1.622087608336829412e+00 1.727666181604706530e+00 1.831290910801800731e+00 1.932277944092575028e+00 2.030010593645153794e+00 2.123928385055009027e+00 2.213519429106343583e+00 2.298315142768205366e+00 2.377886633750766698e+00 2.451842264578470765e+00 2.519826052601732869e+00 2.581516660250258166e+00 2.636626798358884027e+00 2.684902913740903507e+00 2.726125066625815219e+00 2.760106928410814842e+00 2.786695848336603554e+00 2.805772951214635214e+00 2.817253238615628153e+00
-2.809688612646944694e+00 -2.798222344722544275e+00 -2.779168819515194233e+00 -2.752613360087727390e+00 -2.718675310125386435e+00 -2.677507947653838372e+00 -2.629298407837544538e+00 -2.574267643615392842e+00 -2.512670463653607023e+00 -2.444795701188607673e+00 -2.370966586258988151e+00 -2.291541419681794256e+00 -2.206914682944928874e+00 -2.117518768369924143e+00 -2.023826584858216648e+00 -1.926355395547682203e+00 -1.825672387999173640e+00 -1.722402683326180961e+00 -1.617240781306191089e+00 -1.510966838884191699e+00 -1.440176622925119387e+00 -1.429784722960065313e+00 -1.412560305327714927e+00 -1.404469701600170817e+00 -1.388649131365445877e+00 -1.358260849621466537e+00 -1.321675338324876714e+00 -1.298779206414778065e+00 -1.279252063331429268e+00 -1.231443575220089626e+00 -1.195110730731410387e+00 -1.178814789245137939e+00 -1.122070388589543555e+00 -1.094924596817739237e+00 -1.062093548227413642e+00 -1.000000000000003775e+00 -1.000000000000001332e+00 -9.372115578058299867e-01 -9.125137379928053294e-01 -8.755506880005421433e-01 -8.350914301895967506e-01 -8.173481369167828747e-01 -7.707571792929320820e-01 -7.655310077221180176e-01 -7.236111882643946336e-01 -7.226604576920435674e-01 -6.954372994569770761e-01 -6.934776379181415429e-01 -6.845858204743169306e-01 6.845858204743174857e-01 6.934776379181400996e-01 6.954372994569766320e-01 7.226604576920434564e-01 7.236111882643952997e-01 7.655310077221180176e-01 7.707571792929318599e-01 8.173481369167843180e-01 8.350914301895964176e-01 8.755506880005416992e-01 9.125137379928042192e-01 9.372115578058303198e-01 9.999999999999985567e-01 9.999999999999998890e-01 1.062093548227413420e+00 1.094924596817740126e+00 1.122070388589543999e+00 1.178814789245137495e+00 1.195110730731414161e+00 1.231443575220089182e+00 1.279252063331429490e+00 1.298779206414774068e+00 1.321675338324876270e+00 1.358260849621466759e+00 1.388649131365447431e+00 1.404469701600171705e+00 1.412560305327715593e+00 1.429784722960065313e+00 1.440176622925120942e+00 1.510966838884192365e+00 1.617240781306191755e+00 1.722402683326180073e+00 1.825672387999173418e+00 1.926355395547681315e+00 2.023826584858217537e+00 2.117518768369923698e+00 2.206914682944930206e+00 2.291541419681793812e+00 2.370966586258989928e+00 2.444795701188608117e+00 2.512670463653608355e+00 2.574267643615393730e+00 2.629298407837544538e+00 2.677507947653839704e+00 2.718675310125385547e+00 2.752613360087728278e+00 2.779168819515194233e+00 2.798222344722545607e+00 2.809688612646945138e+00
-2.801975439015939262e+00 -2.790523418984840909e+00 -2.771493856857634164e+00 -2.744972407583728735e+00 -2.711078893870902284e+00 -2.669967235206382572e+00 -2.621825391728249244e+00 -2.566875352902474372e+00 -2.505373212135364458e+00 -2.437609383133775953e+00 -2.363909033533183379e+00 -2.284632838213010331e+00 -2.200178191929388571e+00 -2.110981072933440839e+00 -2.017518822634497777e+00 -1.920314210474989958e+00 -1.819941301170980186e+00 -1.717033851083331619e+00 -1.612297253516822293e+00 -1.506525450072337513e+00 -1.455126264077914566e+00 -1.444753159751405613e+00 -1.427560067021141021e+00 -1.403692702046800855e+00 -1.400624729096142440e+00 -1.373360553062274780e+00 -1.336843099473544072e+00 -1.295646875918466057e+00 -1.294498966505487125e+00 -1.246779091330051603e+00 -1.194245466466087313e+00 -1.192834456983713265e+00 -1.137597676139487035e+00 -1.093680342087163249e+00 -1.077710229849889956e+00 -1.015684435578305456e+00 -1.000000000000000000e+00 -9.529185933966634048e-01 -9.140046521075217978e-01 -8.911978744217706749e-01 -8.383396171706595235e-01 -8.327963873695196639e-01 -7.805614433134185903e-01 -7.760111013186048456e-01 -7.379068236410966097e-01 -7.300846855460698670e-01 -7.085892994105865705e-01 -7.030740293770985083e-01 -6.961487316776973078e-01 6.961487316776967527e-01 7.030740293770980642e-01 7.085892994105860154e-01 7.300846855460695339e-01 7.379068236410968318e-01 7.760111013186046236e-01 7.805614433134192565e-01 8.327963873695193309e-01 8.383396171706589683e-01 8.911978744217707860e-01 9.140046521075223529e-01 9.529185933966645150e-01 1.000000000000001110e+00 1.015684435578306566e+00 1.077710229849890844e+00 1.093680342087165691e+00 1.137597676139487479e+00 1.192834456983714153e+00 1.194245466466087091e+00 1.246779091330052269e+00 1.294498966505486903e+00 1.295646875918464724e+00 1.336843099473544072e+00 1.373360553062275224e+00 1.400624729096143106e+00 1.403692702046801077e+00 1.427560067021142132e+00 1.444753159751406724e+00 1.455126264077916343e+00 1.506525450072338845e+00 1.612297253516822959e+00 1.717033851083332063e+00 1.819941301170979298e+00 1.920314210474988625e+00 2.017518822634497333e+00 2.110981072933441283e+00 2.200178191929389016e+00 2.284632838213011219e+00 2.363909033533184711e+00 2.437609383133776397e+00 2.505373212135368455e+00 2.566875352902473484e+00 2.621825391728249244e+00 2.669967235206382572e+00 2.711078893870900064e+00 2.744972407583726959e+00 2.771493856857632387e+00 2.790523418984841353e+00 2.801975439015937486e+00
-2.794114398613124273e+00 -2.782676850501077048e+00 -2.763671629559105281e+00 -2.737184729899748259e+00 -2.703336463817577418e+00 -2.662281406515911275e+00 -2.614208361607087916e+00 -2.559340378572247943e+00 -2.497934865003633043e+00 -2.430283851738441747e+00 -2.356714489499022847e+00 -2.277589883615208866e+00 -2.193310412029401579e+00 -2.104315725692721628e+00 -2.011087706282328913e+00 -1.914154763323557606e+00 -1.814098004330921832e+00 -1.711560024632641674e+00 -1.607257358127682778e+00 -1.501998022684366552e+00 -1.470164457712379136e+00 -1.459808956747399078e+00 -1.442645163414454368e+00 -1.418818689818786227e+00 -1.396706075886912535e+00 -1.388538779038621662e+00 -1.352084399068822718e+00 -1.309813193206704973e+00 -1.292455577986477477e+00 -1.262174317012372704e+00 -1.209726653612114955e+00 -1.190516524533852927e+00 -1.153164505818298213e+00 -1.093353590257177377e+00 -1.092414301437261370e+00 -1.031380822087994975e+00 -9.999999999999981126e-01 -9.686213699718617676e-01 -9.155174431748571706e-01 -9.068241661201021930e-01 -8.482088540803450760e-01 -8.416280415345679389e-01 -7.955465893242493758e-01 -7.813146839645569441e-01 -7.521577299786124104e-01 -7.375536708641128314e-01 -7.217106920953519911e-01 -7.126948592156826523e-01 -7.077070545492505360e-01 7.077070545492506470e-01 7.126948592156833184e-01 7.217106920953519911e-01 7.375536708641116102e-01 7.521577299786124104e-01 7.813146839645555009e-01 7.955465893242490427e-01 8.416280415345660515e-01 8.482088540803445209e-01 9.068241661201024151e-01 9.155174431748582808e-01 9.686213699718614345e-01 1.000000000000002887e+00 1.031380822087995197e+00 1.092414301437258706e+00 1.093353590257178487e+00 1.153164505818298213e+00 1.190516524533852927e+00 1.209726653612114289e+00 1.262174317012373148e+00 1.292455577986479254e+00 1.309813193206705417e+00 1.352084399068823384e+00 1.388538779038622106e+00 1.396706075886912535e+00 1.418818689818786449e+00 1.442645163414455256e+00 1.459808956747397302e+00 1.470164457712377359e+00 1.501998022684366996e+00 1.607257358127684110e+00 1.711560024632639232e+00 1.814098004330923386e+00 1.914154763323557384e+00 2.011087706282328469e+00 2.104315725692721184e+00 2.193310412029401579e+00 2.277589883615210642e+00 2.356714489499021958e+00 2.430283851738443079e+00 2.497934865003634819e+00 2.559340378572249275e+00 2.614208361607088804e+00 2.662281406515913940e+00 2.703336463817577418e+00 2.737184729899748703e+00 2.763671629559107057e+00 2.782676850501079269e+00 2.794114398613124273e+00
-2.786106187719081806e+00 -2.774683331046212231e+00 -2.755702821899128629e+00 -2.729251000853665232e+00 -2.695448680394252783e+00 -2.654451105754991769e+00 -2.606447942613359103e+00 -2.551663324085957196e+00 -2.490356001586625290e+00 -2.422819660010750109e+00 -2.349383479029659494e+00 -2.270413051320443465e+00 -2.186311808614087582e+00 -2.097523162235095828e+00 -2.004533643051271241e+00 -1.907877435896125684e+00 -1.808142858430437760e+00 -1.705981550486169729e+00 -1.602121435150760442e+00 -1.497384898498107964e+00 -1.485284860224250547e+00 -1.474945781013267121e+00 -1.457809281398014134e+00 -1.434020813835953145e+00 -1.403789296461787073e+00 -1.392714091031162837e+00 -1.367393080588662713e+00 -1.325188696541495181e+00 -1.289205665079657059e+00 -1.277623364075105350e+00 -1.225252688885752672e+00 -1.188157263179208778e+00 -1.168765533614497976e+00 -1.109018722477398411e+00 -1.091126711959505169e+00 -1.047084836348539216e+00 -1.000000000000004219e+00 -9.843163096268080503e-01 -9.224268673149021991e-01 -9.170516306024050213e-01 -8.635837518016474812e-01 -8.449554268953884950e-01 -8.104853628154770062e-01 -7.866656275531004328e-01 -7.663629842255034186e-01 -7.450642525767744440e-01 -7.347999662534316911e-01 -7.223368246531675085e-01 -7.192582271651962733e-01 7.192582271651962733e-01 7.223368246531672865e-01 7.347999662534318022e-01 7.450642525767742219e-01 7.663629842255036406e-01 7.866656275531020981e-01 8.104853628154780054e-01 8.449554268953882730e-01 8.635837518016488135e-01 9.170516306024040221e-01 9.224268673149039754e-01 9.843163096268089385e-01 1.000000000000000666e+00 1.047084836348538994e+00 1.091126711959506723e+00 1.109018722477398411e+00 1.168765533614498420e+00 1.188157263179212775e+00 1.225252688885752894e+00 1.277623364075105128e+00 1.289205665079657281e+00 1.325188696541495403e+00 1.367393080588664933e+00 1.392714091031161283e+00 1.403789296461786185e+00 1.434020813835955588e+00 1.457809281398014578e+00 1.474945781013269341e+00 1.485284860224250325e+00 1.497384898498107964e+00 1.602121435150760442e+00 1.705981550486170173e+00 1.808142858430435984e+00 1.907877435896126572e+00 2.004533643051271241e+00 2.097523162235095384e+00 2.186311808614088470e+00 2.270413051320445685e+00 2.349383479029658606e+00 2.422819660010749221e+00 2.490356001586625290e+00 2.551663324085957640e+00 2.606447942613359103e+00 2.654451105754990436e+00 2.695448680394251006e+00 2.729251000853663012e+00 2.755702821899125077e+00 2.774683331046209567e+00 2.786106187719079585e+00
-2.777951518109911699e+00 -2.766543567774377710e+00 -2.747588133342476535e+00 -2.721171909177220627e+00 -2.687416218595060524e+00 -2.646476991236504706e+00 -2.598544773526864748e+00 -2.543844805973433321e+00 -2.482637213641747387e+00 -2.415217372688407860e+00 -2.341916537978891988e+00 -2.263102846959272885e+00 -2.179182856458527606e+00 -2.090603826782225116e+00 -1.997857048116208345e+00 -1.901482617327206137e+00 -1.802076231336891654e+00 -1.700298781897926270e+00 -1.596889831454735731e+00 -1.500481312209104301e+00 -1.492686426540656086e+00 -1.490157485677516824e+00 -1.473046296987510217e+00 -1.449292986555950735e+00 -1.419106072685203390e+00 -1.388649131365446321e+00 -1.382763191779933898e+00 -1.340619639931843521e+00 -1.293120560132726471e+00 -1.285897497720008165e+00 -1.240818129985791218e+00 -1.185757010097453046e+00 -1.184395634981786349e+00 -1.124700932463322811e+00 -1.089817815538562717e+00 -1.062792351403642810e+00 -1.000000000000003331e+00 -1.000000000000000444e+00 -9.380034014333941128e-01 -9.186067296056793507e-01 -8.789193579576000115e-01 -8.483204986856223151e-01 -8.253766956621606532e-01 -7.920616654051721994e-01 -7.805216694843519765e-01 -7.526133600877275009e-01 -7.478556634014816851e-01 -7.319967585457580750e-01 -7.307998060418597897e-01 7.307998060418605668e-01 7.319967585457589632e-01 7.478556634014817961e-01 7.526133600877279450e-01 7.805216694843509773e-01 7.920616654051715333e-01 8.253766956621603201e-01 8.483204986856223151e-01 8.789193579576002335e-01 9.186067296056785736e-01 9.380034014333941128e-01 9.999999999999995559e-01 1.000000000000003109e+00 1.062792351403641922e+00 1.089817815538563606e+00 1.124700932463322145e+00 1.184395634981787682e+00 1.185757010097450159e+00 1.240818129985791440e+00 1.285897497720009941e+00 1.293120560132727137e+00 1.340619639931843077e+00 1.382763191779933232e+00 1.388649131365446099e+00 1.419106072685202724e+00 1.449292986555950069e+00 1.473046296987508441e+00 1.490157485677514160e+00 1.492686426540656530e+00 1.500481312209102525e+00 1.596889831454734621e+00 1.700298781897926270e+00 1.802076231336892764e+00 1.901482617327203695e+00 1.997857048116210343e+00 2.090603826782223340e+00 2.179182856458529383e+00 2.263102846959275105e+00 2.341916537978890211e+00 2.415217372688403863e+00 2.482637213641746055e+00 2.543844805973432877e+00 2.598544773526862972e+00 2.646476991236504706e+00 2.687416218595060080e+00 2.721171909177219295e+00 2.747588133342476535e+00 2.766543567774379042e+00 2.777951518109911699e+00
-2.769651117167420740e+00 -2.758258283327339022e+00 -2.739328278644708181e+00 -2.712948158617375594e+00 -2.679239768075356576e+00 -2.638359735502831427e+00 -2.590499506848931599e+00 -2.535885453904590747e+00 -2.474779105416189395e+00 -2.407477566287069326e+00 -2.334314213216346356e+00 -2.255659786382076426e+00 -2.171924039751163438e+00 -2.083558172184622137e+00 -1.991058344561364546e+00 -1.894970704060792599e+00 -1.795898497811349248e+00 -1.694512078850162862e+00 -1.591562900769266209e+00 -1.515747833391546173e+00 -1.505438104662773169e+00 -1.488350269718262231e+00 -1.487902963118287625e+00 -1.464629307650928913e+00 -1.434483266777028421e+00 -1.398188977128298260e+00 -1.384511561560030746e+00 -1.356100388618112884e+00 -1.308660438995193243e+00 -1.282531444557954758e+00 -1.256417743290713540e+00 -1.200049892847906641e+00 -1.183316109893048695e+00 -1.140395726192907411e+00 -1.088487858849639833e+00 -1.078499423373054933e+00 -1.015669182083291044e+00 -1.000000000000000666e+00 -9.535513015982803875e-01 -9.201822514475136439e-01 -8.942140074125272120e-01 -8.517219848947532590e-01 -8.402195335095775652e-01 -7.975005643678769740e-01 -7.946328747559791017e-01 -7.608763734248416011e-01 -7.601980108702914851e-01 -7.423294573228743642e-01 -7.416716219756761541e-01 7.416716219756748218e-01 7.423294573228726989e-01 7.601980108702927064e-01 7.608763734248413790e-01 7.946328747559794348e-01 7.975005643678770850e-01 8.402195335095771211e-01 8.517219848947558125e-01 8.942140074125265459e-01 9.201822514475116455e-01 9.535513015982802765e-01 9.999999999999966693e-01 1.015669182083290378e+00 1.078499423373054933e+00 1.088487858849641166e+00 1.140395726192905856e+00 1.183316109893046919e+00 1.200049892847906419e+00 1.256417743290713762e+00 1.282531444557954092e+00 1.308660438995192354e+00 1.356100388618112884e+00 1.384511561560030746e+00 1.398188977128297150e+00 1.434483266777028643e+00 1.464629307650930023e+00 1.487902963118289179e+00 1.488350269718265118e+00 1.505438104662774057e+00 1.515747833391547950e+00 1.591562900769266431e+00 1.694512078850161529e+00 1.795898497811348804e+00 1.894970704060792377e+00 1.991058344561366766e+00 2.083558172184621249e+00 2.171924039751160773e+00 2.255659786382077758e+00 2.334314213216346356e+00 2.407477566287070658e+00 2.474779105416190284e+00 2.535885453904590747e+00 2.590499506848932043e+00 2.638359735502832759e+00 2.679239768075356576e+00 2.712948158617377370e+00 2.739328278644708181e+00 2.758258283327339910e+00 2.769651117167421184e+00
-2.761205727994204828e+00 -2.749828215947759613e+00 -2.730923987962430299e+00 -2.704580468042307562e+00 -2.670920033252089709e+00 -2.630100025419212173e+00 -2.582312808887373468e+00 -2.527785910764502209e+00 -2.466782293710671148e+00 -2.399600829151466996e+00 -2.326577062664803464e+00 -2.248084395681919645e+00 -2.164535852102201119e+00 -2.076386659916584332e+00 -1.984137963364235757e+00 -1.888342099827696074e+00 -1.789610039485954207e+00 -1.688621808039605154e+00 -1.586141003689940820e+00 -1.531078617494838756e+00 -1.520781847370648698e+00 -1.503715437017383527e+00 -1.483034871848037062e+00 -1.480024057932677328e+00 -1.449915222856994035e+00 -1.413664870460995759e+00 -1.380301754177233331e+00 -1.371625501385475676e+00 -1.324237731397371443e+00 -1.279107882442068078e+00 -1.272046493527574373e+00 -1.215723586279122692e+00 -1.180834914644956157e+00 -1.156098797605514816e+00 -1.094202279292418423e+00 -1.087137093355446726e+00 -1.031320739075356263e+00 -9.999999999999990008e-01 -9.690682020258165608e-01 -9.217777036752171638e-01 -9.094660877883407046e-01 -8.551586167728874033e-01 -8.550128348498857722e-01 -8.086956947177937893e-01 -8.029801252344688223e-01 -7.738607306345864911e-01 -7.678153080264799035e-01 -7.538449487313825248e-01 -7.513584972454137034e-01 7.513584972454128152e-01 7.538449487313811925e-01 7.678153080264802366e-01 7.738607306345862691e-01 8.029801252344678231e-01 8.086956947177929012e-01 8.550128348498854391e-01 8.551586167728848498e-01 9.094660877883419259e-01 9.217777036752169417e-01 9.690682020258165608e-01 9.999999999999997780e-01 1.031320739075355597e+00 1.087137093355443618e+00 1.094202279292418867e+00 1.156098797605515038e+00 1.180834914644953937e+00 1.215723586279122692e+00 1.272046493527574595e+00 1.279107882442070077e+00 1.324237731397371221e+00 1.371625501385476786e+00 1.380301754177235551e+00 1.413664870460997092e+00 1.449915222856994257e+00 1.480024057932676662e+00 1.483034871848036396e+00 1.503715437017383749e+00 1.520781847370648920e+00 1.531078617494839422e+00 1.586141003689940154e+00 1.688621808039604488e+00 1.789610039485953763e+00 1.888342099827696074e+00 1.984137963364237089e+00 2.076386659916587440e+00 2.164535852102201119e+00 2.248084395681916536e+00 2.326577062664803464e+00 2.399600829151468773e+00 2.466782293710673812e+00 2.527785910764503097e+00 2.582312808887375688e+00 2.630100025419212173e+00 2.670920033252087933e+00 2.704580468042307562e+00 2.730923987962427635e+00 2.749828215947759613e+00 2.761205727994203052e+00
-2.752616109533866151e+00 -2.741254119597589245e+00 -2.722376006968542761e+00 -2.696069571552189625e+00 -2.662457733408787774e+00 -2.621698562271510990e+00 -2.573985359845509802e+00 -2.519546832732179276e+00 -2.458647407946485952e+00 -2.391587761509272436e+00 -2.318705655339772687e+00 -2.240377211219060971e+00 -2.157018796553062501e+00 -2.069089760071574524e+00 -1.977096343379490584e+00 -1.881597215622504482e+00 -1.783211244840897880e+00 -1.682628342863628168e+00 -1.580624507683947577e+00 -1.546468027083831798e+00 -1.536183093353061135e+00 -1.519136208585334824e+00 -1.495471693321492213e+00 -1.478082523691008010e+00 -1.465396463524984316e+00 -1.429185487705894930e+00 -1.387189722531040115e+00 -1.376020089732321372e+00 -1.339847356076517837e+00 -1.287699533920207529e+00 -1.275627196491384563e+00 -1.231412179775257965e+00 -1.178313783955585947e+00 -1.171806017324651616e+00 -1.109897305865526151e+00 -1.085765775302780956e+00 -1.046951686182091334e+00 -9.999999999999977796e-01 -9.845518302375195763e-01 -9.246740352662995432e-01 -9.233925903553915626e-01 -8.697555702042664150e-01 -8.586291294998930068e-01 -8.227092295319108350e-01 -8.084981830644567546e-01 -7.868074102327986541e-01 -7.754624378250702943e-01 -7.653441422152751361e-01 -7.610545812617066641e-01 7.610545812617057759e-01 7.653441422152740259e-01 7.754624378250691841e-01 7.868074102327979880e-01 8.084981830644558665e-01 8.227092295319110571e-01 8.586291294998931178e-01 8.697555702042664150e-01 9.233925903553912296e-01 9.246740352662979889e-01 9.845518302375187991e-01 1.000000000000000444e+00 1.046951686182091334e+00 1.085765775302780289e+00 1.109897305865526596e+00 1.171806017324651172e+00 1.178313783955586613e+00 1.231412179775258409e+00 1.275627196491383453e+00 1.287699533920207529e+00 1.339847356076516949e+00 1.376020089732321594e+00 1.387189722531039671e+00 1.429185487705896040e+00 1.465396463524983872e+00 1.478082523691008010e+00 1.495471693321491324e+00 1.519136208585333714e+00 1.536183093353059803e+00 1.546468027083830687e+00 1.580624507683948021e+00 1.682628342863628612e+00 1.783211244840897880e+00 1.881597215622505592e+00 1.977096343379490806e+00 2.069089760071576301e+00 2.157018796553065165e+00 2.240377211219061415e+00 2.318705655339771798e+00 2.391587761509273324e+00 2.458647407946484176e+00 2.519546832732179720e+00 2.573985359845507581e+00 2.621698562271511435e+00 2.662457733408785998e+00 2.696069571552189181e+00 2.722376006968540096e+00 2.741254119597586580e+00 2.752616109533864819e+00
-2.743883036696585620e+00 -2.732536764081697989e+00 -2.713685096972658695e+00 -2.687416218595059192e+00 -2.653853602805415157e+00 -2.613156061868570301e+00 -2.565517853915486146e+00 -2.511168889363268431e+00 -2.450375090235993092e+00 -2.383438975527962356e+00 -2.310700571391462343e+00 -2.232538779647279537e+00 -2.149373385586903495e+00 -2.061667951358097106e+00 -1.969933931322809695e+00 -1.874736469680182926e+00 -1.776702509180990486e+00 -1.676532063406404705e+00 -1.575013787096498197e+00 -1.561910588409794798e+00 -1.551636386998077155e+00 -1.534607160813963533e+00 -1.510966838884191699e+00 -1.480921683404125888e+00 -1.473046296987509551e+00 -1.444745619825580585e+00 -1.402787974084334310e+00 -1.371666956757129574e+00 -1.355484411201412831e+00 -1.303372196807662364e+00 -1.272089780170347462e+00 -1.247111313168959734e+00 -1.187513422119544915e+00 -1.175753085001008946e+00 -1.125581039058627608e+00 -1.084374165718694494e+00 -1.062559161276886321e+00 -1.000000000000000444e+00 -9.999999999999997780e-01 -9.398363308168452557e-01 -9.250264123061426869e-01 -8.844467213975035769e-01 -8.621322628205524419e-01 -8.366725846793270360e-01 -8.140526074113089150e-01 -7.997151251386358517e-01 -7.831366672332363832e-01 -7.768249872206099971e-01 -7.707571792929318599e-01 7.707571792929315269e-01 7.768249872206109963e-01 7.831366672332373824e-01 7.997151251386354076e-01 8.140526074113092481e-01 8.366725846793280352e-01 8.621322628205547733e-01 8.844467213975030218e-01 9.250264123061395782e-01 9.398363308168456998e-01 9.999999999999991118e-01 1.000000000000000888e+00 1.062559161276887210e+00 1.084374165718696270e+00 1.125581039058626942e+00 1.175753085001012277e+00 1.187513422119545359e+00 1.247111313168958180e+00 1.272089780170346351e+00 1.303372196807661698e+00 1.355484411201413941e+00 1.371666956757131794e+00 1.402787974084334532e+00 1.444745619825579475e+00 1.473046296987507775e+00 1.480921683404123446e+00 1.510966838884192365e+00 1.534607160813965310e+00 1.551636386998077155e+00 1.561910588409795686e+00 1.575013787096497753e+00 1.676532063406403816e+00 1.776702509180991818e+00 1.874736469680184037e+00 1.969933931322808141e+00 2.061667951358100659e+00 2.149373385586903051e+00 2.232538779647276872e+00 2.310700571391461455e+00 2.383438975527961912e+00 2.450375090235995312e+00 2.511168889363266654e+00 2.565517853915488367e+00 2.613156061868568525e+00 2.653853602805415157e+00 2.687416218595059192e+00 2.713685096972660027e+00 2.732536764081697989e+00 2.743883036696585620e+00
-2.735007300490266857e+00 -2.723676935177065772e+00 -2.704852035046965142e+00 -2.678621174087915779e+00 -2.645108390793268427e+00 -2.604473254649356750e+00 -2.556910999376087457e+00 -2.502652763676852299e+00 -2.441965995456802485e+00 -2.375155095374779091e+00 -2.302562402149254339e+00 -2.224569657941970480e+00 -2.141600141140372671e+00 -2.054121721096111131e+00 -1.962651181754745400e+00 -1.867760287452304491e+00 -1.770084234611837504e+00 -1.670333356425040883e+00 -1.577400986281817907e+00 -1.569309223158081412e+00 -1.567136432254380152e+00 -1.550123031264065254e+00 -1.526504282962655168e+00 -1.496485742817097453e+00 -1.467926577494110818e+00 -1.460340225941144654e+00 -1.418415348289892464e+00 -1.371144166153436039e+00 -1.367242751866469153e+00 -1.319059984721302925e+00 -1.268496035366494468e+00 -1.262816792102090080e+00 -1.203217205059651684e+00 -1.173153192582406357e+00 -1.141250154471490585e+00 -1.082962530406231361e+00 -1.078140416342083796e+00 -1.015410604917170501e+00 -9.999999999999968914e-01 -9.549514968085606181e-01 -9.266786673266057539e-01 -8.990852809137700463e-01 -8.656667616462946357e-01 -8.505848708169208017e-01 -8.196413024649740198e-01 -8.125826231338552086e-01 -7.908353414543067839e-01 -7.882855145347604786e-01 -7.804636990832011234e-01 7.804636990832009014e-01 7.882855145347598125e-01 7.908353414543065618e-01 8.125826231338546535e-01 8.196413024649726875e-01 8.505848708169212458e-01 8.656667616462934145e-01 8.990852809137696022e-01 9.266786673266050878e-01 9.549514968085602851e-01 1.000000000000002442e+00 1.015410604917170723e+00 1.078140416342084684e+00 1.082962530406235357e+00 1.141250154471492362e+00 1.173153192582406579e+00 1.203217205059649686e+00 1.262816792102090746e+00 1.268496035366495134e+00 1.319059984721303369e+00 1.367242751866469819e+00 1.371144166153436261e+00 1.418415348289892686e+00 1.460340225941145320e+00 1.467926577494113038e+00 1.496485742817096787e+00 1.526504282962653392e+00 1.550123031264064810e+00 1.567136432254371936e+00 1.569309223158080080e+00 1.577400986281817241e+00 1.670333356425040661e+00 1.770084234611837282e+00 1.867760287452302936e+00 1.962651181754744512e+00 2.054121721096110242e+00 2.141600141140373559e+00 2.224569657941967815e+00 2.302562402149250786e+00 2.375155095374779091e+00 2.441965995456801153e+00 2.502652763676852743e+00 2.556910999376087457e+00 2.604473254649358083e+00 2.645108390793269759e+00 2.678621174087916224e+00 2.704852035046966030e+00 2.723676935177065772e+00 2.735007300490266857e+00
-2.725989708157482649e+00 -2.714675434767681139e+00 -2.695877614157681901e+00 -2.669685218543315308e+00 -2.636222861935158868e+00 -2.595650885795152796e+00 -2.548165518695205023e+00 -2.493999152246532347e+00 -2.433420791329691912e+00 -2.366736757279954251e+00 -2.294291750168815813e+00 -2.216470413430298159e+00 -2.133699594616604411e+00 -2.046451565214025603e+00 -1.955248557064576564e+00 -1.860669101582931306e+00 -1.763356830015615495e+00 -1.664032615335715448e+00 -1.592934058985929990e+00 -1.582678087414944201e+00 -1.565678713221998031e+00 -1.563511203992577814e+00 -1.542078971410603794e+00 -1.512083661610755358e+00 -1.475964426656847905e+00 -1.462723758422722398e+00 -1.434067100357427238e+00 -1.386822053657054798e+00 -1.362747879827476361e+00 -1.334758561907233521e+00 -1.278524579051866228e+00 -1.264846372470952884e+00 -1.218913706318134560e+00 -1.170514489178809736e+00 -1.156901458424778983e+00 -1.093692809620542050e+00 -1.081531139939689412e+00 -1.030781612607720721e+00 -1.000000000000001332e+00 -9.700180939534583935e-01 -9.283488504236110384e-01 -9.136702513238995627e-01 -8.692313766241689388e-01 -8.644452036545126061e-01 -8.254086842917376377e-01 -8.252622071160530259e-01 -7.997238306465762614e-01 -7.985558814824819107e-01 -7.901716453062050949e-01 7.901716453062045398e-01 7.985558814824813556e-01 7.997238306465755953e-01 8.252622071160534700e-01 8.254086842917378597e-01 8.644452036545113849e-01 8.692313766241663853e-01 9.136702513238983414e-01 9.283488504236118155e-01 9.700180939534583935e-01 9.999999999999993339e-01 1.030781612607718944e+00 1.081531139939691633e+00 1.093692809620541384e+00 1.156901458424778983e+00 1.170514489178810624e+00 1.218913706318134338e+00 1.264846372470952884e+00 1.278524579051867560e+00 1.334758561907233965e+00 1.362747879827473474e+00 1.386822053657054798e+00 1.434067100357426350e+00 1.462723758422721954e+00 1.475964426656846573e+00 1.512083661610753804e+00 1.542078971410604904e+00 1.563511203992578924e+00 1.565678713222004026e+00 1.582678087414943313e+00 1.592934058985929102e+00 1.664032615335713672e+00 1.763356830015614607e+00 1.860669101582932861e+00 1.955248557064577009e+00 2.046451565214022050e+00 2.133699594616607076e+00 2.216470413430297715e+00 2.294291750168815813e+00 2.366736757279954251e+00 2.433420791329691912e+00 2.493999152246531015e+00 2.548165518695204579e+00 2.595650885795153240e+00 2.636222861935158868e+00 2.669685218543313532e+00 2.695877614157680568e+00 2.714675434767680695e+00 2.725989708157482205e+00
-2.716831083318502760e+00 -2.705533080985465855e+00 -2.686762643302447628e+00 -2.660609148201698915e+00 -2.627197796131127028e+00 -2.586689715346964569e+00 -2.539282148637246550e+00 -2.485208765295996436e+00 -2.424740158500612086e+00 -2.358184609603369175e+00 -2.285889229282011659e+00 -2.208241623823371746e+00 -2.125672286899585206e+00 -2.038657988246356467e+00 -1.947726527454206380e+00 -1.853463351884140131e+00 -1.756520711026461123e+00 -1.657630240199847949e+00 -1.608504793269925237e+00 -1.598256359977278329e+00 -1.581269250351581501e+00 -1.557686001953181520e+00 -1.557620124626307945e+00 -1.527710613140967233e+00 -1.491613497593761162e+00 -1.457438240481783387e+00 -1.449738641482308132e+00 -1.402513662255002069e+00 -1.358182753632012352e+00 -1.350463746279299881e+00 -1.294230784879418339e+00 -1.261141210461850015e+00 -1.234599404582467086e+00 -1.172531879707827684e+00 -1.167837365001114014e+00 -1.109213798413017260e+00 -1.080080269659400516e+00 -1.046111059408331601e+00 -1.000000000000002220e+00 -9.850347185512766668e-01 -9.300364540353047715e-01 -9.282006447757471523e-01 -8.782527038495863136e-01 -8.728248646737398753e-01 -8.381921186579102123e-01 -8.309132949482830321e-01 -8.111381125760758204e-01 -8.062957816838117742e-01 -7.998786143419340799e-01 7.998786143419338579e-01 8.062957816838115521e-01 8.111381125760753763e-01 8.309132949482835873e-01 8.381921186579111005e-01 8.728248646737389871e-01 8.782527038495874239e-01 9.282006447757479295e-01 9.300364540353083243e-01 9.850347185512763337e-01 1.000000000000003331e+00 1.046111059408331823e+00 1.080080269659400960e+00 1.109213798413016816e+00 1.167837365001111127e+00 1.172531879707826574e+00 1.234599404582467086e+00 1.261141210461850237e+00 1.294230784879417007e+00 1.350463746279299659e+00 1.358182753632010797e+00 1.402513662255002735e+00 1.449738641482308132e+00 1.457438240481784275e+00 1.491613497593758941e+00 1.527710613140966789e+00 1.557620124626307279e+00 1.557686001953179522e+00 1.581269250351579947e+00 1.598256359977275665e+00 1.608504793269925015e+00 1.657630240199849059e+00 1.756520711026460013e+00 1.853463351884142574e+00 1.947726527454205270e+00 2.038657988246357355e+00 2.125672286899585650e+00 2.208241623823372191e+00 2.285889229282013879e+00 2.358184609603370507e+00 2.424740158500612086e+00 2.485208765295996436e+00 2.539282148637246550e+00 2.586689715346964125e+00 2.627197796131125251e+00 2.660609148201698027e+00 2.686762643302448517e+00 2.705533080985464967e+00 2.716831083318502760e+00
-2.707532266120630027e+00 -2.696250708357450954e+00 -2.677507947653837039e+00 -2.651393775169704536e+00 -2.618033988749894014e+00 -2.577590518328416902e+00 -2.530261640375666143e+00 -2.476282326799317701e+00 -2.415924790626827079e+00 -2.349499312904816062e+00 -2.277355464649753358e+00 -2.199883877250658593e+00 -2.117518768369922366e+00 -2.030741503332069264e+00 -1.940085570922119862e+00 -1.846143485311214860e+00 -1.749576300005466267e+00 -1.651126637710314649e+00 -1.624108319409016898e+00 -1.613866401594770572e+00 -1.596889831454735509e+00 -1.573320618681008920e+00 -1.551636386998076933e+00 -1.543361918426817248e+00 -1.507282863137865858e+00 -1.465425532136724218e+00 -1.452070431919700422e+00 -1.418214729121562101e+00 -1.366171501787024845e+00 -1.353547794572247165e+00 -1.309931660873798087e+00 -1.257380976990728261e+00 -1.250270909032443978e+00 -1.188138461935248635e+00 -1.165122218047378366e+00 -1.124700932463321701e+00 -1.078610199665984926e+00 -1.061397045549740126e+00 -1.000000000000002665e+00 -1.000000000000000444e+00 -9.426754825403422799e-01 -9.317409682516866187e-01 -8.920064969175922620e-01 -8.764459894926981409e-01 -8.509317641554308143e-01 -8.365925741654857140e-01 -8.225266031308089421e-01 -8.140526074113071386e-01 -8.095822893596079650e-01 8.095822893596068548e-01 8.140526074113070276e-01 8.225266031308082759e-01 8.365925741654860470e-01 8.509317641554298151e-01 8.764459894926973638e-01 8.920064969175933722e-01 9.317409682516895053e-01 9.426754825403411697e-01 9.999999999999974465e-01 9.999999999999983347e-01 1.061397045549739238e+00 1.078610199665983149e+00 1.124700932463322811e+00 1.165122218047377922e+00 1.188138461935248191e+00 1.250270909032442423e+00 1.257380976990726928e+00 1.309931660873797865e+00 1.353547794572245611e+00 1.366171501787025289e+00 1.418214729121562101e+00 1.452070431919700866e+00 1.465425532136725106e+00 1.507282863137864526e+00 1.543361918426818358e+00 1.551636386998077155e+00 1.573320618681009586e+00 1.596889831454735287e+00 1.613866401594769684e+00 1.624108319409018453e+00 1.651126637710313760e+00 1.749576300005466267e+00 1.846143485311214194e+00 1.940085570922119418e+00 2.030741503332066156e+00 2.117518768369925031e+00 2.199883877250659037e+00 2.277355464649750250e+00 2.349499312904814730e+00 2.415924790626826191e+00 2.476282326799318589e+00 2.530261640375665699e+00 2.577590518328419122e+00 2.618033988749897123e+00 2.651393775169707201e+00 2.677507947653840148e+00 2.696250708357453618e+00 2.707532266120632247e+00
-2.698094113394169380e+00 -2.686829167959503106e+00 -2.668114368709314288e+00 -2.642039927564741486e+00 -2.608732250766390148e+00 -2.568354084874429955e+00 -2.521104759610869106e+00 -2.467220574586170834e+00 -2.406975394467503637e+00 -2.340681540018066276e+00 -2.268691092817916033e+00 -2.191397772296713953e+00 -2.109239598922195036e+00 -2.022702632213658092e+00 -1.932326173247446599e+00 -1.838709955937482432e+00 -1.742524026015289884e+00 -1.644522221177735499e+00 -1.639739906364923172e+00 -1.629503503131112918e+00 -1.612535785351726370e+00 -1.588978206687917671e+00 -1.559033040480896082e+00 -1.545560399970271837e+00 -1.522968090405860453e+00 -1.481123475629961828e+00 -1.446620748570611958e+00 -1.433921133205962928e+00 -1.381877931182159847e+00 -1.348843432319571267e+00 -1.325623591265049361e+00 -1.265924951848072411e+00 -1.253566108472049745e+00 -1.203718356464776651e+00 -1.162369454159435600e+00 -1.140151847878730695e+00 -1.077121214814083405e+00 -1.076637730758606359e+00 -1.014912598543877165e+00 -9.999999999999994449e-01 -9.570937946074540292e-01 -9.334618810318491278e-01 -9.057057131560327656e-01 -8.800935220319331398e-01 -8.636264846899325276e-01 -8.422980874590872968e-01 -8.338876065502398571e-01 -8.218239926607794343e-01 -8.192804356904984653e-01 8.192804356904991314e-01 8.218239926607802115e-01 8.338876065502409674e-01 8.422980874590879630e-01 8.636264846899316394e-01 8.800935220319318075e-01 9.057057131560332097e-01 9.334618810318507931e-01 9.570937946074548064e-01 9.999999999999968914e-01 1.014912598543876943e+00 1.076637730758607248e+00 1.077121214814083849e+00 1.140151847878731139e+00 1.162369454159437154e+00 1.203718356464776429e+00 1.253566108472049523e+00 1.265924951848072189e+00 1.325623591265050916e+00 1.348843432319571711e+00 1.381877931182160513e+00 1.433921133205961596e+00 1.446620748570609294e+00 1.481123475629962494e+00 1.522968090405860009e+00 1.545560399970271614e+00 1.559033040480894750e+00 1.588978206687917671e+00 1.612535785351727258e+00 1.629503503131115805e+00 1.639739906364928279e+00 1.644522221177736832e+00 1.742524026015290106e+00 1.838709955937482432e+00 1.932326173247449264e+00 2.022702632213658980e+00 2.109239598922195924e+00 2.191397772296711732e+00 2.268691092817916921e+00 2.340681540018066276e+00 2.406975394467505414e+00 2.467220574586170390e+00 2.521104759610870438e+00 2.568354084874430843e+00 2.608732250766391925e+00 2.642039927564741930e+00 2.668114368709314288e+00 2.686829167959502662e+00 2.698094113394168492e+00
-2.688517498815220730e+00 -2.677269327576823787e+00 -2.658582764447846358e+00 -2.632548449666069157e+00 -2.599293408905529734e+00 -2.558981220365836862e+00 -2.511812286693756668e+00 -2.458024260452234877e+00 -2.397892689978925240e+00 -2.331731976128923467e+00 -2.259896761776587049e+00 -2.182783918040368309e+00 -2.100835347983883938e+00 -2.014541905237082098e+00 -1.924448827974124754e+00 -1.831163224928830768e+00 -1.735364324794385071e+00 -1.655394957048697879e+00 -1.645163089827529790e+00 -1.637817410516860805e+00 -1.628202575889697190e+00 -1.604654286859392487e+00 -1.574719578820323207e+00 -1.539392579341089196e+00 -1.538664883429986974e+00 -1.496828311934615297e+00 -1.449628888696769646e+00 -1.441089613902633015e+00 -1.397579269167200877e+00 -1.344070105006959226e+00 -1.341303086180636761e+00 -1.281558381211949094e+00 -1.249697050175906154e+00 -1.219268815832502462e+00 -1.159579487080792948e+00 -1.155564261538138737e+00 -1.091831330243297815e+00 -1.075613604705495829e+00 -1.029771203233623700e+00 -1.000000000000003109e+00 -9.714546193250380712e-01 -9.351986784178736301e-01 -9.193494875807249889e-01 -8.837662409409638986e-01 -8.762751684334604274e-01 -8.480279118216755840e-01 -8.452194845032527937e-01 -8.296076377728967000e-01 -8.289708964747631859e-01 8.289708964747621867e-01 8.296076377728963669e-01 8.452194845032523496e-01 8.480279118216746959e-01 8.762751684334595392e-01 8.837662409409646758e-01 9.193494875807245448e-01 9.351986784178746293e-01 9.714546193250368500e-01 9.999999999999992228e-01 1.029771203233623700e+00 1.075613604705495829e+00 1.091831330243297149e+00 1.155564261538137405e+00 1.159579487080792726e+00 1.219268815832503572e+00 1.249697050175908597e+00 1.281558381211949316e+00 1.341303086180635429e+00 1.344070105006958338e+00 1.397579269167200211e+00 1.441089613902631017e+00 1.449628888696768536e+00 1.496828311934614852e+00 1.538664883429986752e+00 1.539392579341088751e+00 1.574719578820322763e+00 1.604654286859392931e+00 1.628202575889696524e+00 1.637817410516860139e+00 1.645163089827531566e+00 1.655394957048697879e+00 1.735364324794385960e+00 1.831163224928830102e+00 1.924448827974126086e+00 2.014541905237081654e+00 2.100835347983882606e+00 2.182783918040368309e+00 2.259896761776587493e+00 2.331731976128923023e+00 2.397892689978924796e+00 2.458024260452232657e+00 2.511812286693758001e+00 2.558981220365838638e+00 2.599293408905532399e+00 2.632548449666069157e+00 2.658582764447849023e+00 2.677269327576824676e+00 2.688517498815220286e+00
-2.678803313075737158e+00 -2.667572071871623596e+00 -2.648914009493572586e+00 -2.622920202072729801e+00 -2.589718305792601871e+00 -2.549472745570326548e+00 -2.502385016755164671e+00 -2.448694150275013026e+00 -2.388677410414532964e+00 -2.322651318857469338e+00 -2.250973131022673712e+00 -2.174042934096555246e+00 -2.092306594536066378e+00 -2.006259861352536422e+00 -1.916454036395220495e+00 -1.823503760517908967e+00 -1.728097638730843100e+00 -1.671069003695650146e+00 -1.660840716590565647e+00 -1.643885797086188871e+00 -1.631012632233066917e+00 -1.620344510816823069e+00 -1.590417264161355204e+00 -1.554369077561616797e+00 -1.533133347857957851e+00 -1.512536011774274991e+00 -1.465334138797331542e+00 -1.435477459068686068e+00 -1.413271875909095865e+00 -1.356966775020466143e+00 -1.339228259314974023e+00 -1.297168154772880388e+00 -1.245774256324030826e+00 -1.234787187665182584e+00 -1.170935965945036461e+00 -1.156752738515845369e+00 -1.106976111026249043e+00 -1.074087663681714933e+00 -1.044574530076566310e+00 -9.999999999999986677e-01 -9.857570030777107473e-01 -9.369508447452543631e-01 -9.329369598729043700e-01 -8.888767262682735204e-01 -8.874629329845634684e-01 -8.565206524072859207e-01 -8.537801583120209203e-01 -8.386515885669801884e-01 -8.374013071859448543e-01 8.374013071859440771e-01 8.386515885669799664e-01 8.537801583120222526e-01 8.565206524072863647e-01 8.874629329845676873e-01 8.888767262682731873e-01 9.329369598729049251e-01 9.369508447452545852e-01 9.857570030777114134e-01 9.999999999999998890e-01 1.044574530076566976e+00 1.074087663681712046e+00 1.106976111026251042e+00 1.156752738515844259e+00 1.170935965945037571e+00 1.234787187665183028e+00 1.245774256324029494e+00 1.297168154772879944e+00 1.339228259314973357e+00 1.356966775020465921e+00 1.413271875909095421e+00 1.435477459068685846e+00 1.465334138797330654e+00 1.512536011774274103e+00 1.533133347857957629e+00 1.554369077561615908e+00 1.590417264161354982e+00 1.620344510816825290e+00 1.631012632233068249e+00 1.643885797086190648e+00 1.660840716590566313e+00 1.671069003695651256e+00 1.728097638730842434e+00 1.823503760517908745e+00 1.916454036395220273e+00 2.006259861352537754e+00 2.092306594536065933e+00 2.174042934096554358e+00 2.250973131022673268e+00 2.322651318857468894e+00 2.388677410414533409e+00 2.448694150275011694e+00 2.502385016755161562e+00 2.549472745570324772e+00 2.589718305792600539e+00 2.622920202072728024e+00 2.648914009493571697e+00 2.667572071871621819e+00 2.678803313075736270e+00
-2.668952464061010499e+00 -2.657738302558170673e+00 -2.639108995286711501e+00 -2.613156061868570301e+00 -2.580007800110533100e+00 -2.539829496789925312e+00 -2.492823759841441777e+00 -2.439231024135342096e+00 -2.379330302430115118e+00 -2.313440278344737866e+00 -2.241920871626191580e+00 -2.165175450660852707e+00 -2.083653927135942663e+00 -1.997857048116209899e+00 -1.908342307537431504e+00 -1.815732037977990876e+00 -1.720724416835862414e+00 -1.686757703358896743e+00 -1.676532063406405149e+00 -1.659581168412611607e+00 -1.636044656021041988e+00 -1.624108319409017565e+00 -1.606121953298879301e+00 -1.570076634091941203e+00 -1.528242670967127514e+00 -1.526783135232246291e+00 -1.481033149801731508e+00 -1.429784722960065091e+00 -1.428952230901406661e+00 -1.372611400226596112e+00 -1.334318350561515931e+00 -1.312751333539505794e+00 -1.250270909032443534e+00 -1.241798190189201678e+00 -1.186264824486381597e+00 -1.153889638190410238e+00 -1.122070388589544443e+00 -1.072543690815845663e+00 -1.059321320357009322e+00 -1.000000000000002220e+00 -9.999999999999998890e-01 -9.464672743359352491e-01 -9.387178628497541144e-01 -9.014300903739889126e-01 -8.911823934314878626e-01 -8.677895760406121317e-01 -8.595529717765018063e-01 -8.483204986856214269e-01 -8.452028272428711020e-01 8.452028272428709910e-01 8.483204986856216490e-01 8.595529717765028055e-01 8.677895760406121317e-01 8.911823934314884177e-01 9.014300903739900228e-01 9.387178628497551136e-01 9.464672743359351381e-01 9.999999999999990008e-01 1.000000000000000000e+00 1.059321320357009322e+00 1.072543690815848327e+00 1.122070388589543777e+00 1.153889638190409794e+00 1.186264824486379377e+00 1.241798190189202566e+00 1.250270909032443312e+00 1.312751333539505572e+00 1.334318350561513933e+00 1.372611400226596778e+00 1.428952230901407328e+00 1.429784722960066201e+00 1.481033149801733062e+00 1.526783135232244959e+00 1.528242670967126404e+00 1.570076634091942092e+00 1.606121953298878413e+00 1.624108319409018675e+00 1.636044656021043320e+00 1.659581168412610941e+00 1.676532063406406037e+00 1.686757703358896299e+00 1.720724416835862414e+00 1.815732037977991320e+00 1.908342307537434168e+00 1.997857048116207901e+00 2.083653927135945327e+00 2.165175450660854928e+00 2.241920871626192913e+00 2.313440278344737422e+00 2.379330302430114674e+00 2.439231024135340320e+00 2.492823759841440001e+00 2.539829496789926644e+00 2.580007800110529992e+00 2.613156061868567193e+00 2.639108995286711501e+00 2.657738302558170229e+00 2.668952464061008278e+00
-2.658965877035028846e+00 -2.647768938585633780e+00 -2.629168630262151307e+00 -2.603256922794733974e+00 -2.570162766764346518e+00 -2.530052326015376885e+00 -2.483129341056563355e+00 -2.429635676444855452e+00 -2.369852126194319730e+00 -2.304099577343996064e+00 -2.232740666300359056e+00 -2.156182108556973898e+00 -2.074877943941320524e+00 -1.989334021693030641e+00 -1.900114158145815191e+00 -1.807848539596539794e+00 -1.713245114716843709e+00 -1.702456833526551749e+00 -1.692232930886181208e+00 -1.675284530221193169e+00 -1.651750621037190392e+00 -1.621829624170808115e+00 -1.617104911691482405e+00 -1.585783635087026466e+00 -1.543944505019124946e+00 -1.520342378155314034e+00 -1.496722305460276958e+00 -1.444616927158392405e+00 -1.424011852262855982e+00 -1.388233811424794517e+00 -1.329340842795520006e+00 -1.328305076174717936e+00 -1.265717501204773887e+00 -1.237769324198176868e+00 -1.201548767062156076e+00 -1.150990623913578759e+00 -1.137112523803927022e+00 -1.074010339109465528e+00 -1.070981989903837528e+00 -1.014182671720614604e+00 -1.000000000000001998e+00 -9.599395798605673269e-01 -9.404992142706468661e-01 -9.139342129434290252e-01 -8.949234264161968211e-01 -8.790247684220263702e-01 -8.653445305316154190e-01 -8.579756797923349110e-01 -8.530100840554235564e-01 8.530100840554236674e-01 8.579756797923348000e-01 8.653445305316155300e-01 8.790247684220263702e-01 8.949234264161965990e-01 9.139342129434292472e-01 9.404992142706471991e-01 9.599395798605662167e-01 9.999999999999984457e-01 1.014182671720614826e+00 1.070981989903837084e+00 1.074010339109465750e+00 1.137112523803927022e+00 1.150990623913579647e+00 1.201548767062157408e+00 1.237769324198177312e+00 1.265717501204774109e+00 1.328305076174717270e+00 1.329340842795518896e+00 1.388233811424795849e+00 1.424011852262855982e+00 1.444616927158393516e+00 1.496722305460276736e+00 1.520342378155314256e+00 1.543944505019124502e+00 1.585783635087026910e+00 1.617104911691484403e+00 1.621829624170813000e+00 1.651750621037188393e+00 1.675284530221191170e+00 1.692232930886180986e+00 1.702456833526551083e+00 1.713245114716843931e+00 1.807848539596541571e+00 1.900114158145814747e+00 1.989334021693029975e+00 2.074877943941319636e+00 2.156182108556972121e+00 2.232740666300359944e+00 2.304099577343994731e+00 2.369852126194318842e+00 2.429635676444857673e+00 2.483129341056565575e+00 2.530052326015379105e+00 2.570162766764348738e+00 2.603256922794734862e+00 2.629168630262153972e+00 2.647768938585632892e+00 2.658965877035029735e+00
-2.648844494833982655e+00 -2.637664916328981590e+00 -2.619093840035973120e+00 -2.593223695429931919e+00 -2.560184097053159746e+00 -2.520142101087687880e+00 -2.473302600710947097e+00 -2.419908916079723138e+00 -2.360243655504790983e+00 -2.294629951316948802e+00 -2.223433209475705219e+00 -2.147063559287296197e+00 -2.065979252737163652e+00 -1.980691346860546265e+00 -1.891770112668741621e+00 -1.799853754648477633e+00 -1.718162287866196847e+00 -1.707939235945398204e+00 -1.705660194550112418e+00 -1.690991839317569800e+00 -1.667458420961726917e+00 -1.637536371106270261e+00 -1.610002855278374279e+00 -1.601486278433562616e+00 -1.559637843959688963e+00 -1.513811520316020287e+00 -1.512398101623329660e+00 -1.460262665724789466e+00 -1.418159301517392112e+00 -1.403830959916101628e+00 -1.343826633663532055e+00 -1.324296208894771176e+00 -1.281124564785886433e+00 -1.233688140038246894e+00 -1.216785786053707463e+00 -1.152100920114578875e+00 -1.148056141640870331e+00 -1.088640373729316657e+00 -1.069402869455033045e+00 -1.028304087134484179e+00 -1.000000000000002665e+00 -9.733530298978301243e-01 -9.422943794501957848e-01 -9.263880650141821382e-01 -8.986848452745564986e-01 -8.902247869346558984e-01 -8.711530460119883967e-01 -8.676152476875413910e-01 -8.608210214274982786e-01 8.608210214274982786e-01 8.676152476875417241e-01 8.711530460119881747e-01 8.902247869346566755e-01 8.986848452745578308e-01 9.263880650141825823e-01 9.422943794501965620e-01 9.733530298978300133e-01 9.999999999999950040e-01 1.028304087134483957e+00 1.069402869455031713e+00 1.088640373729316213e+00 1.148056141640869443e+00 1.152100920114577987e+00 1.216785786053707463e+00 1.233688140038246672e+00 1.281124564785885545e+00 1.324296208894771398e+00 1.343826633663531833e+00 1.403830959916100518e+00 1.418159301517390780e+00 1.460262665724790354e+00 1.512398101623329660e+00 1.513811520316020509e+00 1.559637843959690073e+00 1.601486278433562838e+00 1.610002855278375389e+00 1.637536371106270039e+00 1.667458420961727583e+00 1.690991839317569356e+00 1.705660194550113085e+00 1.707939235945403311e+00 1.718162287866197291e+00 1.799853754648478965e+00 1.891770112668739401e+00 1.980691346860546709e+00 2.065979252737160987e+00 2.147063559287294865e+00 2.223433209475706551e+00 2.294629951316947469e+00 2.360243655504791427e+00 2.419908916079723138e+00 2.473302600710947097e+00 2.520142101087687880e+00 2.560184097053158414e+00 2.593223695429934583e+00 2.619093840035975784e+00 2.637664916328982034e+00 2.648844494833983987e+00
-2.638589278068308897e+00 -2.627427189788368533e+00 -2.608885567600306210e+00 -2.583057307378816336e+00 -2.550072698850002872e+00 -2.510099705867206321e+00 -2.463344394477377630e+00 -2.410051566520895694e+00 -2.350505677910234237e+00 -2.285032148535048435e+00 -2.213999207378439138e+00 -2.137820465086690103e+00 -2.056958470964377561e+00 -1.971929597013946101e+00 -1.883310703243159967e+00 -1.791748179369145433e+00 -1.733870072099078508e+00 -1.723647007619400373e+00 -1.706699164680125724e+00 -1.697970125053273494e+00 -1.683164183011376380e+00 -1.653238400255586660e+00 -1.617180873090886095e+00 -1.602802602906022056e+00 -1.575319127412488918e+00 -1.528057141152178167e+00 -1.507191012419753839e+00 -1.475886250485464846e+00 -1.419399893497635068e+00 -1.412227533180858030e+00 -1.359313344328869411e+00 -1.319184930667982814e+00 -1.296489775190602156e+00 -1.231973932601915234e+00 -1.229555128767524819e+00 -1.167034020959765606e+00 -1.145086645538726522e+00 -1.103210232707240834e+00 -1.067806642681965679e+00 -1.042363322199636011e+00 -9.999999999999960032e-01 -9.867067824387262265e-01 -9.441028379294047479e-01 -9.387906354043600299e-01 -9.024654728544161397e-01 -9.013882306728179250e-01 -8.772373778095192698e-01 -8.769767623879611840e-01 -8.686336388392148500e-01 8.686336388392140728e-01 8.769767623879595186e-01 8.772373778095181596e-01 9.013882306728173699e-01 9.024654728544161397e-01 9.387906354043595858e-01 9.441028379294028605e-01 9.867067824387258934e-01 1.000000000000000222e+00 1.042363322199635345e+00 1.067806642681968121e+00 1.103210232707239946e+00 1.145086645538724968e+00 1.167034020959764717e+00 1.229555128767524597e+00 1.231973932601915900e+00 1.296489775190601712e+00 1.319184930667984368e+00 1.359313344328868967e+00 1.412227533180856254e+00 1.419399893497634180e+00 1.475886250485464624e+00 1.507191012419752951e+00 1.528057141152178389e+00 1.575319127412488251e+00 1.602802602906022500e+00 1.617180873090885207e+00 1.653238400255586438e+00 1.683164183011375714e+00 1.697970125053273716e+00 1.706699164680125280e+00 1.723647007619400817e+00 1.733870072099078952e+00 1.791748179369144545e+00 1.883310703243159967e+00 1.971929597013946101e+00 2.056958470964380670e+00 2.137820465086691435e+00 2.213999207378440470e+00 2.285032148535047547e+00 2.350505677910233793e+00 2.410051566520894806e+00 2.463344394477377186e+00 2.510099705867207209e+00 2.550072698850002428e+00 2.583057307378815448e+00 2.608885567600304434e+00 2.627427189788369422e+00 2.638589278068309785e+00
-2.628201205333621893e+00 -2.617056730797322039e+00 -2.598544773526864304e+00 -2.572758703468868813e+00 -2.539829496789926644e+00 -2.499926040410596961e+00 -2.453255593554389158e+00 -2.400064466001281538e+00 -2.340638994838643239e+00 -2.275306930186193455e+00 -2.204439378113291603e+00 -2.128453498979767211e+00 -2.047816225750919372e+00 -1.963049354172374361e+00 -1.874736469680182482e+00 -1.783532316926992767e+00 -1.749576300005466489e+00 -1.739352383015862369e+00 -1.722402683326181183e+00 -1.698864142272901168e+00 -1.690175381457206472e+00 -1.668932025199236335e+00 -1.632863834544275639e+00 -1.595504613836706165e+00 -1.590984899893414628e+00 -1.543696129085631474e+00 -1.500481312209103635e+00 -1.491484583259593766e+00 -1.434937751592892496e+00 -1.406217017693252025e+00 -1.374762629171449424e+00 -1.314007498961367926e+00 -1.311810878441717287e+00 -1.247111313168959290e+00 -1.225370790929108500e+00 -1.181910307400916738e+00 -1.142082598050310205e+00 -1.117718744475234338e+00 -1.066193627489424145e+00 -1.056359459756356589e+00 -1.000000000000000222e+00 -9.999999999999992228e-01 -9.511409297422873665e-01 -9.459240685398783155e-01 -9.125137379928047743e-01 -9.062641418020086492e-01 -8.868403022247605128e-01 -8.828139561565446769e-01 -8.764459894926975858e-01 8.764459894926982519e-01 8.828139561565453430e-01 8.868403022247617340e-01 9.062641418020079831e-01 9.125137379928046633e-01 9.459240685398767612e-01 9.511409297422888098e-01 1.000000000000000000e+00 1.000000000000002442e+00 1.056359459756356811e+00 1.066193627489422813e+00 1.117718744475234116e+00 1.142082598050309539e+00 1.181910307400916960e+00 1.225370790929108056e+00 1.247111313168959068e+00 1.311810878441716843e+00 1.314007498961367038e+00 1.374762629171447870e+00 1.406217017693252691e+00 1.434937751592892274e+00 1.491484583259594876e+00 1.500481312209105189e+00 1.543696129085632363e+00 1.590984899893411963e+00 1.595504613836703722e+00 1.632863834544276749e+00 1.668932025199235447e+00 1.690175381457206472e+00 1.698864142272899835e+00 1.722402683326179851e+00 1.739352383015862591e+00 1.749576300005465379e+00 1.783532316926992767e+00 1.874736469680183593e+00 1.963049354172373251e+00 2.047816225750918928e+00 2.128453498979768543e+00 2.204439378113285830e+00 2.275306930186193455e+00 2.340638994838642795e+00 2.400064466001283314e+00 2.453255593554389158e+00 2.499926040410597849e+00 2.539829496789923091e+00 2.572758703468868813e+00 2.598544773526863416e+00 2.617056730797320707e+00 2.628201205333620560e+00
-2.617681273430949584e+00 -2.606554529240148632e+00 -2.588072436179584823e+00 -2.562328845956171275e+00 -2.529455432466657161e+00 -2.489622021156017162e+00 -2.443037084837405004e+00 -2.389948467660106157e+00 -2.330644421732073646e+00 -2.265455070487155886e+00 -2.194754451751038893e+00 -2.118963344841758190e+00 -2.038553153945384722e+00 -1.954051208986577359e+00 -1.866047959451040406e+00 -1.775206677395985366e+00 -1.765277189561696325e+00 -1.755051603404352845e+00 -1.738098676324358216e+00 -1.714554637611870103e+00 -1.684613662732407757e+00 -1.682276445477693949e+00 -1.648531680454054849e+00 -1.606631806327733170e+00 -1.588109353846513860e+00 -1.559311868051125982e+00 -1.507054659164508204e+00 -1.493682884486252416e+00 -1.450441760672875224e+00 -1.400128233546850787e+00 -1.390171987511580998e+00 -1.327085687261482683e+00 -1.308764413769876178e+00 -1.262196086359831604e+00 -1.221135636669202329e+00 -1.196728295944905707e+00 -1.139044469962621209e+00 -1.132164756353429169e+00 -1.070291589366380469e+00 -1.064564146462650518e+00 -1.013231849615353175e+00 -1.000000000000005329e+00 -9.634379695810467714e-01 -9.477575495918463266e-01 -9.235999842503173074e-01 -9.100796948251574925e-01 -8.964223067980779946e-01 -8.886629357093145387e-01 -8.842561784201115049e-01 8.842561784201108388e-01 8.886629357093130954e-01 8.964223067980769954e-01 9.100796948251562712e-01 9.235999842503165302e-01 9.477575495918443282e-01 9.634379695810472155e-01 1.000000000000007550e+00 1.013231849615352953e+00 1.064564146462651406e+00 1.070291589366380913e+00 1.132164756353429835e+00 1.139044469962620321e+00 1.196728295944906817e+00 1.221135636669203217e+00 1.262196086359832714e+00 1.308764413769874180e+00 1.327085687261483793e+00 1.390171987511581664e+00 1.400128233546851231e+00 1.450441760672876113e+00 1.493682884486252860e+00 1.507054659164510646e+00 1.559311868051126648e+00 1.588109353846514527e+00 1.606631806327734280e+00 1.648531680454055071e+00 1.682276445477692173e+00 1.684613662732404427e+00 1.714554637611871213e+00 1.738098676324359548e+00 1.755051603404353289e+00 1.765277189561694549e+00 1.775206677395987143e+00 1.866047959451039073e+00 1.954051208986575583e+00 2.038553153945383833e+00 2.118963344841759078e+00 2.194754451751038893e+00 2.265455070487154554e+00 2.330644421732076754e+00 2.389948467660107490e+00 2.443037084837405004e+00 2.489622021156018494e+00 2.529455432466657605e+00 2.562328845956170387e+00 2.588072436179583491e+00 2.606554529240148632e+00 2.617681273430948696e+00
-2.607030497596692697e+00 -2.595921593278984751e+00 -2.577469551936728109e+00 -2.551768714740447308e+00 -2.518951464638303328e+00 -2.479188581116968937e+00 -2.432689771098035969e+00 -2.379704439704826147e+00 -2.320522788188256413e+00 -2.255477356801917743e+00 -2.184945170421062066e+00 -2.109350697463231672e+00 -2.029169902153261429e+00 -1.944935760748021547e+00 -1.857245727673450642e+00 -1.780969059208681093e+00 -1.770741010442357100e+00 -1.766771777727749182e+00 -1.753783524951723738e+00 -1.730232107737958991e+00 -1.700279828821226857e+00 -1.674273805286700556e+00 -1.664181026494677029e+00 -1.622256587778192927e+00 -1.580617295213528228e+00 -1.574901253909313459e+00 -1.522593562234941356e+00 -1.486796201137208007e+00 -1.465909229950348003e+00 -1.405538992912175322e+00 -1.393961667359359335e+00 -1.342312077435286799e+00 -1.303456184353293690e+00 -1.277226459981968265e+00 -1.216850185859376987e+00 -1.211486536541210635e+00 -1.146547133588028400e+00 -1.135972740474904263e+00 -1.084158807170073180e+00 -1.062918526854772505e+00 -1.026401502831521650e+00 -1.000000000000000222e+00 -9.756807915897031114e-01 -9.496027590582110101e-01 -9.346456797087980828e-01 -9.139109849342061942e-01 -9.059817285315008295e-01 -8.945220408804871459e-01 -8.920623606540619699e-01 8.920623606540626360e-01 8.945220408804880341e-01 9.059817285315014956e-01 9.139109849342064162e-01 9.346456797087986379e-01 9.496027590582121203e-01 9.756807915897037775e-01 1.000000000000000444e+00 1.026401502831522317e+00 1.062918526854771617e+00 1.084158807170073624e+00 1.135972740474905596e+00 1.146547133588028178e+00 1.211486536541209746e+00 1.216850185859377653e+00 1.277226459981968043e+00 1.303456184353292580e+00 1.342312077435286577e+00 1.393961667359358669e+00 1.405538992912176210e+00 1.465909229950347337e+00 1.486796201137208229e+00 1.522593562234940912e+00 1.574901253909314347e+00 1.580617295213529117e+00 1.622256587778191594e+00 1.664181026494677251e+00 1.674273805286701444e+00 1.700279828821225969e+00 1.730232107737957881e+00 1.753783524951722406e+00 1.766771777727749182e+00 1.770741010442357100e+00 1.780969059208680427e+00 1.857245727673451086e+00 1.944935760748019771e+00 2.029169902153260985e+00 2.109350697463231228e+00 2.184945170421063398e+00 2.255477356801919520e+00 2.320522788188255969e+00 2.379704439704824370e+00 2.432689771098035525e+00 2.479188581116968937e+00 2.518951464638303328e+00 2.551768714740447752e+00 2.577469551936726777e+00 2.595921593278986084e+00 2.607030497596693142e+00
-2.596249911742695371e+00 -2.585158949590879551e+00 -2.566737135422910931e+00 -2.541079307589811709e+00 -2.508318569442423485e+00 -2.468626670085157127e+00 -2.422214571171941611e+00 -2.369333265581005765e+00 -2.310274938109367238e+00 -2.245374589766361506e+00 -2.175012288409085670e+00 -2.099616262618899665e+00 -2.019667126775972932e+00 -1.935703617399546106e+00 -1.848330337098459619e+00 -1.796648324251010287e+00 -1.786417042536456945e+00 -1.769453706993768582e+00 -1.758228141723455318e+00 -1.745893087423836310e+00 -1.715927134726327408e+00 -1.679808582377740889e+00 -1.666167955483296659e+00 -1.637856077375872133e+00 -1.590461271621296913e+00 -1.573028916706406211e+00 -1.538098461283949225e+00 -1.481337547330563886e+00 -1.479821741157997694e+00 -1.420861289363733126e+00 -1.387717813950963608e+00 -1.357487984426934524e+00 -1.298083329357457405e+00 -1.292200688323307034e+00 -1.226183610738381669e+00 -1.212514968223037615e+00 -1.160864758471763736e+00 -1.132867897268383661e+00 -1.097960215759839597e+00 -1.061257100573294254e+00 -1.039508135708723024e+00 -1.000000000000001332e+00 -9.878684468140027652e-01 -9.514591747546788936e-01 -9.456495676044414100e-01 -9.177568756616246715e-01 -9.155169530616940055e-01 -9.003896424782342756e-01 -8.998627394601932394e-01 8.998627394601932394e-01 9.003896424782343866e-01 9.155169530616931173e-01 9.177568756616248935e-01 9.456495676044419652e-01 9.514591747546787825e-01 9.878684468140026542e-01 1.000000000000001776e+00 1.039508135708722580e+00 1.061257100573292700e+00 1.097960215759838487e+00 1.132867897268381885e+00 1.160864758471762626e+00 1.212514968223037171e+00 1.226183610738381669e+00 1.292200688323306146e+00 1.298083329357454963e+00 1.357487984426935412e+00 1.387717813950965828e+00 1.420861289363733793e+00 1.479821741158001913e+00 1.481337547330566329e+00 1.538098461283947227e+00 1.573028916706407543e+00 1.590461271621297579e+00 1.637856077375872133e+00 1.666167955483297769e+00 1.679808582377741555e+00 1.715927134726327852e+00 1.745893087423834311e+00 1.758228141723454208e+00 1.769453706993765252e+00 1.786417042536456945e+00 1.796648324251010731e+00 1.848330337098458953e+00 1.935703617399544330e+00 2.019667126775974264e+00 2.099616262618898332e+00 2.175012288409085670e+00 2.245374589766362838e+00 2.310274938109368126e+00 2.369333265581003989e+00 2.422214571171940722e+00 2.468626670085157127e+00 2.508318569442423485e+00 2.541079307589810377e+00 2.566737135422910487e+00 2.585158949590878663e+00 2.596249911742694039e+00
-2.585340568706905096e+00 -2.574267643615392398e+00 -2.555876219751489042e+00 -2.530261640375666587e+00 -2.497557740621000111e+00 -2.457937254842822661e+00 -2.411612420155642589e+00 -2.358835844150511285e+00 -2.299901729858379706e+00 -2.235147583419531347e+00 -2.164956572260464895e+00 -2.089760757140691094e+00 -2.010045494052890458e+00 -1.926355395547682647e+00 -1.839302358097778978e+00 -1.812311493385220684e+00 -1.802076231336891432e+00 -1.785105793184776024e+00 -1.761534203874252968e+00 -1.749576300005465823e+00 -1.731552283289161887e+00 -1.695411148052700323e+00 -1.657959397064235230e+00 -1.653427196445553360e+00 -1.605988991327999660e+00 -1.565344703573382734e+00 -1.553566605992393379e+00 -1.496724175602711648e+00 -1.472759990682916298e+00 -1.436136587713410684e+00 -1.381397176425461337e+00 -1.372611400226596556e+00 -1.307117069630881367e+00 -1.292646376940759234e+00 -1.240818129985790996e+00 -1.208130523466262263e+00 -1.175116529539159904e+00 -1.129730436577246477e+00 -1.111694924068151069e+00 -1.059580204165698758e+00 -1.052550928825018994e+00 -1.000000000000003997e+00 -1.000000000000000444e+00 -9.566104223548952401e-01 -9.533262745158487261e-01 -9.250264123061422428e-01 -9.216162412612204369e-01 -9.076555646314709014e-01 -9.062641418020079831e-01 9.062641418020079831e-01 9.076555646314711234e-01 9.216162412612206589e-01 9.250264123061421317e-01 9.533262745158493923e-01 9.566104223548953511e-01 9.999999999999956701e-01 1.000000000000000222e+00 1.052550928825018550e+00 1.059580204165695871e+00 1.111694924068151513e+00 1.129730436577244701e+00 1.175116529539159904e+00 1.208130523466261597e+00 1.240818129985789886e+00 1.292646376940758568e+00 1.307117069630880923e+00 1.372611400226597000e+00 1.381397176425459561e+00 1.436136587713412016e+00 1.472759990682917630e+00 1.496724175602711870e+00 1.553566605992392491e+00 1.565344703573382068e+00 1.605988991327998994e+00 1.653427196445555358e+00 1.657959397064237006e+00 1.695411148052699435e+00 1.731552283289162331e+00 1.749576300005465823e+00 1.761534203874253857e+00 1.785105793184775802e+00 1.802076231336892320e+00 1.812311493385221128e+00 1.839302358097779866e+00 1.926355395547682425e+00 2.010045494052890458e+00 2.089760757140691982e+00 2.164956572260464007e+00 2.235147583419530903e+00 2.299901729858381483e+00 2.358835844150514394e+00 2.411612420155642589e+00 2.457937254842822661e+00 2.497557740621000555e+00 2.530261640375666143e+00 2.555876219751489042e+00 2.574267643615394174e+00 2.585340568706905540e+00
-2.574303540515107347e+00 -2.563248739813160704e+00 -2.544887856777753754e+00 -2.519316747318201433e+00 -2.486669989755682764e+00 -2.447121319384981231e+00 -2.400884269612720168e+00 -2.348213089878446791e+00 -2.289404036423344557e+00 -2.224797165341878991e+00 -2.154778800889300072e+00 -2.079784908995375492e+00 -2.000305680106489348e+00 -1.916891720476751049e+00 -1.830162368651705673e+00 -1.827955165355347633e+00 -1.817715198363251794e+00 -1.800736443785745822e+00 -1.777152173241644206e+00 -1.747152065376182062e+00 -1.740816789988741675e+00 -1.710985610078927577e+00 -1.668966950817468486e+00 -1.649648637394185879e+00 -1.621481564631402694e+00 -1.568995323214435134e+00 -1.557565147531741578e+00 -1.512066648857297801e+00 -1.465611443014992465e+00 -1.451362662321503905e+00 -1.387680370414005715e+00 -1.375000266255698822e+00 -1.321973943773652627e+00 -1.287145864906212633e+00 -1.255388734067972800e+00 -1.203697401413164503e+00 -1.189301360829705390e+00 -1.126560863260930745e+00 -1.125362047268791743e+00 -1.065529067284191722e+00 -1.057888178804070822e+00 -1.012074528974851395e+00 -9.999999999999983347e-01 -9.675270478998840851e-01 -9.552035363673520019e-01 -9.345085822489617167e-01 -9.254879668878795984e-01 -9.154391308434347563e-01 -9.121439701484572726e-01 9.121439701484576057e-01 9.154391308434349783e-01 9.254879668878811527e-01 9.345085822489613836e-01 9.552035363673531121e-01 9.675270478998840851e-01 1.000000000000001332e+00 1.012074528974851839e+00 1.057888178804070378e+00 1.065529067284190612e+00 1.125362047268790189e+00 1.126560863260931633e+00 1.189301360829704501e+00 1.203697401413163615e+00 1.255388734067972356e+00 1.287145864906211967e+00 1.321973943773653293e+00 1.375000266255698378e+00 1.387680370414005715e+00 1.451362662321504127e+00 1.465611443014992465e+00 1.512066648857296691e+00 1.557565147531741356e+00 1.568995323214436022e+00 1.621481564631402916e+00 1.649648637394186546e+00 1.668966950817469819e+00 1.710985610078926689e+00 1.740816789988741231e+00 1.747152065376180730e+00 1.777152173241643762e+00 1.800736443785745156e+00 1.817715198363251350e+00 1.827955165355350520e+00 1.830162368651705451e+00 1.916891720476749494e+00 2.000305680106489792e+00 2.079784908995375492e+00 2.154778800889300072e+00 2.224797165341878102e+00 2.289404036423346778e+00 2.348213089878447679e+00 2.400884269612718391e+00 2.447121319384979898e+00 2.486669989755683208e+00 2.519316747318201877e+00 2.544887856777753310e+00 2.563248739813164701e+00 2.574303540515107347e+00
-2.563139918654194105e+00 -2.552103321935939029e+00 -2.533773117363480765e+00 -2.508245681242997627e+00 -2.475656346513834372e+00 -2.436179865152031443e+00 -2.390031087789872277e+00 -2.337465933029256870e+00 -2.278782745590024472e+00 -2.214324176800837041e+00 -2.144479765693706241e+00 -2.069689457366974850e+00 -1.990448370990883786e+00 -1.907313226164843334e+00 -1.843576025733487445e+00 -1.833330651758722230e+00 -1.820910954337651155e+00 -1.816342405296742957e+00 -1.792743797284294782e+00 -1.762723356475871306e+00 -1.731950155852029161e+00 -1.726528938162772420e+00 -1.684472427317442289e+00 -1.641236190175629162e+00 -1.636936221067773367e+00 -1.584382013487114715e+00 -1.549690746757810267e+00 -1.527362569115497282e+00 -1.466537347929868229e+00 -1.458376598658776890e+00 -1.402692991420876334e+00 -1.368527603373546286e+00 -1.336769690074727457e+00 -1.281582340839309886e+00 -1.269894089660140724e+00 -1.203418181212729587e+00 -1.199216162145869236e+00 -1.138960706690024027e+00 -1.123359690877653083e+00 -1.078441740726776343e+00 -1.056181370268742370e+00 -1.024091124079522963e+00 -9.999999999999994449e-01 -9.783982761630398706e-01 -9.570904386939247388e-01 -9.439619808577373039e-01 -9.293709487587493712e-01 -9.232117760694877884e-01 -9.180275883082851252e-01 9.180275883082842370e-01 9.232117760694871222e-01 9.293709487587484830e-01 9.439619808577376370e-01 9.570904386939237396e-01 9.783982761630395375e-01 1.000000000000001554e+00 1.024091124079522075e+00 1.056181370268741482e+00 1.078441740726776787e+00 1.123359690877652195e+00 1.138960706690024693e+00 1.199216162145865905e+00 1.203418181212728033e+00 1.269894089660141834e+00 1.281582340839310774e+00 1.336769690074727235e+00 1.368527603373547841e+00 1.402692991420877888e+00 1.458376598658777112e+00 1.466537347929867563e+00 1.527362569115497726e+00 1.549690746757811377e+00 1.584382013487114493e+00 1.636936221067773145e+00 1.641236190175628940e+00 1.684472427317442955e+00 1.726528938162770421e+00 1.731950155852027384e+00 1.762723356475870640e+00 1.792743797284294116e+00 1.816342405296745843e+00 1.820910954337651377e+00 1.833330651758722674e+00 1.843576025733486778e+00 1.907313226164844666e+00 1.990448370990883786e+00 2.069689457366977070e+00 2.144479765693705797e+00 2.214324176800835264e+00 2.278782745590024028e+00 2.337465933029257315e+00 2.390031087789873165e+00 2.436179865152033219e+00 2.475656346513835704e+00 2.508245681242997183e+00 2.533773117363480765e+00 2.552103321935940805e+00 2.563139918654194549e+00
-2.551850814357508490e+00 -2.540832493308604167e+00 -2.522533091653265558e+00 -2.497049513849226354e+00 -2.464517858905864944e+00 -2.425113911273262701e+00 -2.379053859843299978e+00 -2.326595319872485135e+00 -2.268038760123243680e+00 -2.203729472904120801e+00 -2.134060270677524240e+00 -2.059475152744262072e+00 -1.980474262743873393e+00 -1.897620555301839707e+00 -1.859170843822812502e+00 -1.848919383169991937e+00 -1.831920507300252909e+00 -1.811548708319365319e+00 -1.808305960162935211e+00 -1.778263113443519394e+00 -1.742038181853243772e+00 -1.722976948508843531e+00 -1.699940790427550752e+00 -1.652350264763324805e+00 -1.632722575418419142e+00 -1.599724147732640045e+00 -1.542609603157429232e+00 -1.541722005877522284e+00 -1.481658536727903597e+00 -1.451055965355616761e+00 -1.417647407977827845e+00 -1.361979716264637430e+00 -1.351502725299457142e+00 -1.284332888994530908e+00 -1.275956362251941423e+00 -1.217465933768436592e+00 -1.194687376149296432e+00 -1.152490029738594934e+00 -1.120127441759176001e+00 -1.091288143343937200e+00 -1.054460128930867491e+00 -1.036048887648757688e+00 -9.999999999999945599e-01 -9.892229656251599890e-01 -9.589864604034752382e-01 -9.533851661232793928e-01 -9.332640942967462827e-01 -9.309718800551066709e-01 -9.239134860561928342e-01 9.239134860561929452e-01 9.309718800551063378e-01 9.332640942967452835e-01 9.533851661232790597e-01 9.589864604034756823e-01 9.892229656251596559e-01 9.999999999999945599e-01 1.036048887648757910e+00 1.054460128930866603e+00 1.091288143343938088e+00 1.120127441759172449e+00 1.152490029738592936e+00 1.194687376149295321e+00 1.217465933768435704e+00 1.275956362251940313e+00 1.284332888994531352e+00 1.351502725299456031e+00 1.361979716264635654e+00 1.417647407977826957e+00 1.451055965355614985e+00 1.481658536727902709e+00 1.541722005877519841e+00 1.542609603157427234e+00 1.599724147732638269e+00 1.632722575418419586e+00 1.652350264763324805e+00 1.699940790427549420e+00 1.722976948508845307e+00 1.742038181853244883e+00 1.778263113443520060e+00 1.808305960162936765e+00 1.811548708319365097e+00 1.831920507300252687e+00 1.848919383169994379e+00 1.859170843822813390e+00 1.897620555301840373e+00 1.980474262743872726e+00 2.059475152744261628e+00 2.134060270677524684e+00 2.203729472904117692e+00 2.268038760123243236e+00 2.326595319872487355e+00 2.379053859843302199e+00 2.425113911273259593e+00 2.464517858905864500e+00 2.497049513849226798e+00 2.522533091653267334e+00 2.540832493308604612e+00 2.551850814357509378e+00
-2.540437358902792209e+00 -2.529437377123695097e+00 -2.511168889363267542e+00 -2.485729335989998567e+00 -2.453255593554390046e+00 -2.413924494821700684e+00 -2.367953588075909721e+00 -2.315602212898616674e+00 -2.257172997957532790e+00 -2.193013922761142265e+00 -2.123521132578926274e+00 -2.049142757013603156e+00 -1.970384061442776114e+00 -1.887814359309576195e+00 -1.874736469680182704e+00 -1.864478264749718894e+00 -1.847467659431975440e+00 -1.823835625371479363e+00 -1.802076231336891654e+00 -1.793768371388538840e+00 -1.757510467390009268e+00 -1.715369279109656864e+00 -1.713897725578245934e+00 -1.667721071263124744e+00 -1.624108319409018009e+00 -1.615019264142599109e+00 -1.557805479537023530e+00 -1.533659435957600126e+00 -1.496724175602711426e+00 -1.443650058121549451e+00 -1.432541810732219201e+00 -1.366171501787025067e+00 -1.355357142068122522e+00 -1.298703848628190549e+00 -1.270268496732613439e+00 -1.231443575220089404e+00 -1.190111624460850059e+00 -1.165949149833484189e+00 -1.116864647086777351e+00 -1.104067473893887597e+00 -1.052724809733915690e+00 -1.047946933534066760e+00 -1.000000000000000444e+00 -9.999999999999975575e-01 -9.627767342147096619e-01 -9.608910810871202912e-01 -9.387178628497550026e-01 -9.371663222572623742e-01 -9.298001816358985039e-01 9.298001816358986149e-01 9.371663222572642615e-01 9.387178628497564459e-01 9.608910810871215125e-01 9.627767342147093288e-01 9.999999999999990008e-01 1.000000000000001332e+00 1.047946933534066316e+00 1.052724809733917466e+00 1.104067473893888485e+00 1.116864647086776907e+00 1.165949149833484411e+00 1.190111624460850726e+00 1.231443575220089626e+00 1.270268496732614993e+00 1.298703848628190327e+00 1.355357142068123188e+00 1.366171501787025733e+00 1.432541810732218979e+00 1.443650058121549451e+00 1.496724175602711204e+00 1.533659435957599682e+00 1.557805479537022419e+00 1.615019264142598221e+00 1.624108319409016232e+00 1.667721071263124077e+00 1.713897725578246822e+00 1.715369279109657308e+00 1.757510467390008158e+00 1.793768371388537952e+00 1.802076231336890544e+00 1.823835625371478475e+00 1.847467659431975218e+00 1.864478264749718672e+00 1.874736469680181594e+00 1.887814359309577750e+00 1.970384061442775447e+00 2.049142757013601379e+00 2.123521132578922277e+00 2.193013922761139600e+00 2.257172997957531013e+00 2.315602212898614898e+00 2.367953588075909721e+00 2.413924494821700684e+00 2.453255593554387382e+00 2.485729335989998123e+00 2.511168889363267542e+00 2.529437377123696429e+00 2.540437358902791765e+00
-2.528900703923302906e+00 -2.517919116749030461e+00 -2.499681640082836775e+00 -2.474286257965391034e+00 -2.441870635975746051e+00 -2.402612671080948115e+00 -2.356731292185866522e+00 -2.304487591045543127e+00 -2.246186392397409470e+00 -2.182178409652999473e+00 -2.112863181006176649e+00 -2.038693043557484597e+00 -1.960178483264244598e+00 -1.890269831255350530e+00 -1.880004246278264457e+00 -1.877895298364321786e+00 -1.862980848475310536e+00 -1.839329832797554909e+00 -1.809236240699152454e+00 -1.792494131697349946e+00 -1.772942994697494168e+00 -1.730755203784374530e+00 -1.704713051355452258e+00 -1.683046084524454811e+00 -1.630264965233868768e+00 -1.615393954679401167e+00 -1.572947985771970814e+00 -1.525503554497414926e+00 -1.511732263561033518e+00 -1.447374434024442102e+00 -1.436159399288003069e+00 -1.380774505714321920e+00 -1.348660426681744129e+00 -1.313005708303765839e+00 -1.264519322103297760e+00 -1.245350075412842372e+00 -1.185489498825214927e+00 -1.179337206348587408e+00 -1.116778935720611043e+00 -1.113571846968441248e+00 -1.059784386665982625e+00 -1.050975772174038259e+00 -1.010728287004511339e+00 -1.000000000000002665e+00 -9.721353177427627390e-01 -9.628037811752072628e-01 -9.464481833951396972e-01 -9.410765628389499149e-01 -9.356862212419999603e-01 9.356862212420008484e-01 9.410765628389513582e-01 9.464481833951405854e-01 9.628037811752074848e-01 9.721353177427644043e-01 9.999999999999982236e-01 1.010728287004512227e+00 1.050975772174036704e+00 1.059784386665982847e+00 1.113571846968440582e+00 1.116778935720610599e+00 1.179337206348587408e+00 1.185489498825214039e+00 1.245350075412843038e+00 1.264519322103299537e+00 1.313005708303767172e+00 1.348660426681745239e+00 1.380774505714322364e+00 1.436159399288003957e+00 1.447374434024442325e+00 1.511732263561033962e+00 1.525503554497416703e+00 1.572947985771971702e+00 1.615393954679401611e+00 1.630264965233869878e+00 1.683046084524453034e+00 1.704713051355452036e+00 1.730755203784374974e+00 1.772942994697494612e+00 1.792494131697351056e+00 1.809236240699152232e+00 1.839329832797555353e+00 1.862980848475310536e+00 1.877895298364323118e+00 1.880004246278273783e+00 1.890269831255350086e+00 1.960178483264244376e+00 2.038693043557485929e+00 2.112863181006174873e+00 2.182178409653000362e+00 2.246186392397411691e+00 2.304487591045542239e+00 2.356731292185866966e+00 2.402612671080948559e+00 2.441870635975744719e+00 2.474286257965390146e+00 2.499681640082836331e+00 2.517919116749029129e+00 2.528900703923303350e+00
-2.517242021732708057e+00 -2.506278876049000903e+00 -2.488072493589707612e+00 -2.462721409828773744e+00 -2.430364090874474137e+00 -2.391179513824476466e+00 -2.345388009527090922e+00 -2.293252449936214354e+00 -2.235079892327889173e+00 -2.171223831211455124e+00 -2.102087258581040174e+00 -2.028126797359030675e+00 -1.949858254548324954e+00 -1.905767931643550517e+00 -1.895494352401263072e+00 -1.878457135575709591e+00 -1.867864041421714028e+00 -1.854785695908408139e+00 -1.824663904199260056e+00 -1.788333034518956310e+00 -1.782803025266596730e+00 -1.746095943458237931e+00 -1.698322814066141051e+00 -1.695423496782263229e+00 -1.645458915066508432e+00 -1.606580019975655693e+00 -1.588034965697932233e+00 -1.526680849311389698e+00 -1.517254885421591259e+00 -1.462143553811133811e+00 -1.428584518545445325e+00 -1.395310255481734485e+00 -1.341890124872445522e+00 -1.327237229895560811e+00 -1.259184416835151143e+00 -1.258709426583160207e+00 -1.192653344563420426e+00 -1.180821601854354919e+00 -1.129421736774634866e+00 -1.110249590517148333e+00 -1.071560382652118948e+00 -1.049213380279229613e+00 -1.021406757216062111e+00 -9.999999999999977796e-01 -9.814595841245951080e-01 -9.647240420893048451e-01 -9.541613381683610173e-01 -9.449937577793728893e-01 -9.415701785003114388e-01 9.415701785003117719e-01 9.449937577793707799e-01 9.541613381683601292e-01 9.647240420893008483e-01 9.814595841245948860e-01 1.000000000000003553e+00 1.021406757216063443e+00 1.049213380279230057e+00 1.071560382652118948e+00 1.110249590517149443e+00 1.129421736774635532e+00 1.180821601854356473e+00 1.192653344563422202e+00 1.258709426583162649e+00 1.259184416835152698e+00 1.327237229895561033e+00 1.341890124872445300e+00 1.395310255481734263e+00 1.428584518545445103e+00 1.462143553811133811e+00 1.517254885421590149e+00 1.526680849311388366e+00 1.588034965697932899e+00 1.606580019975656137e+00 1.645458915066509764e+00 1.695423496782261674e+00 1.698322814066139941e+00 1.746095943458238153e+00 1.782803025266596952e+00 1.788333034518954534e+00 1.824663904199260500e+00 1.854785695908408361e+00 1.867864041421714250e+00 1.878457135575707371e+00 1.895494352401262628e+00 1.905767931643550073e+00 1.949858254548325398e+00 2.028126797359030231e+00 2.102087258581041063e+00 2.171223831211458677e+00 2.235079892327887841e+00 2.293252449936215687e+00 2.345388009527090922e+00 2.391179513824480019e+00 2.430364090874472804e+00 2.462721409828772412e+00 2.488072493589707612e+00 2.506278876049000459e+00 2.517242021732710722e+00
-2.505462505664349138e+00 -2.494517839720156172e+00 -2.476342620179300624e+00 -2.451035941707031984e+00 -2.418737082451356546e+00 -2.379626115608059589e+00 -2.333924795382217532e+00 -2.281897802127954122e+00 -2.223854462435660206e+00 -2.160151099607463099e+00 -2.091194221090213468e+00 -2.017444815112869883e+00 -1.939424111867004141e+00 -1.921227846448211318e+00 -1.910945679979524803e+00 -1.893893653571002700e+00 -1.870200399057750928e+00 -1.857721266244316549e+00 -1.840048614432370222e+00 -1.803677925684555650e+00 -1.773003535461847191e+00 -1.761388942992103468e+00 -1.713548832265830990e+00 -1.686029639417349291e+00 -1.660598836614459506e+00 -1.603064316976850145e+00 -1.597667060226256153e+00 -1.541568028995729200e+00 -1.508913959073412636e+00 -1.476847485724730236e+00 -1.420925952990181207e+00 -1.409777300211501272e+00 -1.341397196433895100e+00 -1.335046800392871269e+00 -1.272945594179107465e+00 -1.252839408959499190e+00 -1.205896715621164184e+00 -1.176108547192915132e+00 -1.141995089635680305e+00 -1.106898435930343760e+00 -1.083274067407985486e+00 -1.047438002587295802e+00 -1.032034363009924460e+00 -9.999999999999998890e-01 -9.907482340438283908e-01 -9.666513463902167702e-01 -9.618558598784731073e-01 -9.489168604363804604e-01 -9.474506539481434286e-01 9.474506539481428735e-01 9.489168604363802384e-01 9.618558598784722191e-01 9.666513463902175474e-01 9.907482340438282797e-01 9.999999999999994449e-01 1.032034363009923572e+00 1.047438002587296468e+00 1.083274067407984154e+00 1.106898435930343538e+00 1.141995089635679417e+00 1.176108547192914910e+00 1.205896715621165738e+00 1.252839408959501188e+00 1.272945594179107465e+00 1.335046800392871047e+00 1.341397196433894878e+00 1.409777300211501938e+00 1.420925952990182317e+00 1.476847485724730236e+00 1.508913959073413524e+00 1.541568028995729867e+00 1.597667060226255265e+00 1.603064316976849923e+00 1.660598836614459728e+00 1.686029639417348847e+00 1.713548832265830546e+00 1.761388942992103912e+00 1.773003535461846081e+00 1.803677925684554317e+00 1.840048614432370666e+00 1.857721266244317659e+00 1.870200399057752039e+00 1.893893653571003366e+00 1.910945679979523693e+00 1.921227846448210874e+00 1.939424111867002587e+00 2.017444815112868994e+00 2.091194221090217908e+00 2.160151099607464875e+00 2.223854462435657986e+00 2.281897802127955455e+00 2.333924795382214423e+00 2.379626115608061365e+00 2.418737082451357434e+00 2.451035941707033761e+00 2.476342620179300180e+00 2.494517839720156616e+00 2.505462505664349138e+00
-2.493563370425548875e+00 -2.482637213641745610e+00 -2.464493211008815798e+00 -2.439231024135340320e+00 -2.406990754725665482e+00 -2.367953588075907057e+00 -2.322342723248692398e+00 -2.270424677374117017e+00 -2.212511083441620396e+00 -2.148961141749633263e+00 -2.080184937645238374e+00 -2.006647905342690219e+00 -1.936646721250391723e+00 -1.928876802097527099e+00 -1.926355395547682203e+00 -1.909287604433775654e+00 -1.885571194909146930e+00 -1.855387691067542866e+00 -1.847467659431975218e+00 -1.818975072507611923e+00 -1.776631710504068762e+00 -1.763096293245342450e+00 -1.728721771797480988e+00 -1.676532063406404482e+00 -1.675682509280405963e+00 -1.618033988749895347e+00 -1.588655626510039331e+00 -1.556391944060612875e+00 -1.500481312209104079e+00 -1.491484583259594876e+00 -1.424174218349976373e+00 -1.413184247174493313e+00 -1.355484411201413719e+00 -1.328131026104055312e+00 -1.286632613936373515e+00 -1.246909878766217838e+00 -1.219066476493375184e+00 -1.171350959689164251e+00 -1.154498211536946428e+00 -1.103518950570435031e+00 -1.094924596817739459e+00 -1.045650012122508743e+00 -1.042610077570810478e+00 -1.000000000000002442e+00 -9.999999999999998890e-01 -9.695303162148976028e-01 -9.685851779220499003e-01 -9.533262745158497253e-01 -9.528448358559756803e-01 9.528448358559750142e-01 9.533262745158498364e-01 9.685851779220489011e-01 9.695303162148982690e-01 9.999999999999981126e-01 9.999999999999996669e-01 1.042610077570810700e+00 1.045650012122508743e+00 1.094924596817738349e+00 1.103518950570435253e+00 1.154498211536946428e+00 1.171350959689163806e+00 1.219066476493375406e+00 1.246909878766218061e+00 1.286632613936373293e+00 1.328131026104053980e+00 1.355484411201412609e+00 1.413184247174493979e+00 1.424174218349975485e+00 1.491484583259593322e+00 1.500481312209102525e+00 1.556391944060613541e+00 1.588655626510038887e+00 1.618033988749893126e+00 1.675682509280406851e+00 1.676532063406405815e+00 1.728721771797481432e+00 1.763096293245341339e+00 1.776631710504067874e+00 1.818975072507611701e+00 1.847467659431974996e+00 1.855387691067545974e+00 1.885571194909147152e+00 1.909287604433775432e+00 1.926355395547682647e+00 1.928876802097525989e+00 1.936646721250390168e+00 2.006647905342689775e+00 2.080184937645237930e+00 2.148961141749634596e+00 2.212511083441620396e+00 2.270424677374116573e+00 2.322342723248691509e+00 2.367953588075911053e+00 2.406990754725667259e+00 2.439231024135340320e+00 2.464493211008814022e+00 2.482637213641746943e+00 2.493563370425547987e+00
-2.481545852467627267e+00 -2.470638225241870156e+00 -2.452525478456796915e+00 -2.427307848407143087e+00 -2.395126271872280554e+00 -2.356163062281246390e+00 -2.310642885138628255e+00 -2.258834122898657260e+00 -2.201050752345218964e+00 -2.137654899493317107e+00 -2.069060290851334472e+00 -1.995736888525934560e+00 -1.952021769181540689e+00 -1.941720732877987743e+00 -1.924636256821862235e+00 -1.918217082500776050e+00 -1.900895401971541165e+00 -1.870678518422387748e+00 -1.837103916455152586e+00 -1.834221942303358110e+00 -1.791821814900410148e+00 -1.753081937119148837e+00 -1.743839323201722635e+00 -1.690707766546551971e+00 -1.666931359452177075e+00 -1.632941979426095092e+00 -1.579546276023880313e+00 -1.571150779258658092e+00 -1.506053236075695301e+00 -1.491957487993043951e+00 -1.438499616365940481e+00 -1.405359953160318476e+00 -1.369497696895558780e+00 -1.321143384104608742e+00 -1.300244494026712605e+00 -1.240921456470161610e+00 -1.232161789950746655e+00 -1.166930324390923701e+00 -1.166549475571640127e+00 -1.106511136422370312e+00 -1.100111711046382057e+00 -1.053132893972826611e+00 -1.043849786370941723e+00 -1.009213644941857835e+00 -9.999999999999967804e-01 -9.771833086460893769e-01 -9.705250219522545407e-01 -9.591956930108291868e-01 -9.567766608274265172e-01 9.567766608274260731e-01 9.591956930108287427e-01 9.705250219522539856e-01 9.771833086460878226e-01 9.999999999999978906e-01 1.009213644941857835e+00 1.043849786370942834e+00 1.053132893972826833e+00 1.100111711046380725e+00 1.106511136422370534e+00 1.166549475571639238e+00 1.166930324390922813e+00 1.232161789950747321e+00 1.240921456470162276e+00 1.300244494026714159e+00 1.321143384104610075e+00 1.369497696895560113e+00 1.405359953160318032e+00 1.438499616365940481e+00 1.491957487993045062e+00 1.506053236075696633e+00 1.571150779258657870e+00 1.579546276023880313e+00 1.632941979426095092e+00 1.666931359452177075e+00 1.690707766546552193e+00 1.743839323201722635e+00 1.753081937119148614e+00 1.791821814900410148e+00 1.834221942303356778e+00 1.837103916455152142e+00 1.870678518422386416e+00 1.900895401971541609e+00 1.918217082500777604e+00 1.924636256821865565e+00 1.941720732877988187e+00 1.952021769181542021e+00 1.995736888525933672e+00 2.069060290851335360e+00 2.137654899493316663e+00 2.201050752345221184e+00 2.258834122898656815e+00 2.310642885138628255e+00 2.356163062281247722e+00 2.395126271872281887e+00 2.427307848407143531e+00 2.452525478456795582e+00 2.470638225241871044e+00 2.481545852467625934e+00
-2.469411210372348009e+00 -2.458522123879971932e+00 -2.440440656498867877e+00 -2.415267626940070578e+00 -2.383144818574375545e+00 -2.344255689021946143e+00 -2.298826391893096233e+00 -2.247127203684295527e+00 -2.189474482681315948e+00 -2.126233329860740096e+00 -2.057821176985747513e+00 -1.984712597225960939e+00 -1.967350268596136598e+00 -1.957038990645622922e+00 -1.939936943733064245e+00 -1.916170402242641568e+00 -1.907445720805015954e+00 -1.885918543098267230e+00 -1.849416063024731605e+00 -1.826630741691447790e+00 -1.806956883528364255e+00 -1.758899232582123773e+00 -1.742961113121173966e+00 -1.705672493753617402e+00 -1.657228124784406065e+00 -1.647786334598359437e+00 -1.585842760771661863e+00 -1.570339572050073018e+00 -1.520551868411542662e+00 -1.483343035994027170e+00 -1.452752127537722870e+00 -1.397453630576685146e+00 -1.383435894851962500e+00 -1.314084465866804274e+00 -1.313780263456414854e+00 -1.245181824539401072e+00 -1.234874773665674441e+00 -1.179290654816532946e+00 -1.161704742631672227e+00 -1.118032861133010369e+00 -1.096677303296212491e+00 -1.063601824322616851e+00 -1.042037707254438894e+00 -1.018387960979392659e+00 -1.000000000000001332e+00 -9.848134712668672464e-01 -9.724703653078580201e-01 -9.650575876050467850e-01 -9.607113239264036819e-01 9.607113239264042370e-01 9.650575876050466739e-01 9.724703653078594634e-01 9.848134712668664692e-01 9.999999999999940048e-01 1.018387960979392659e+00 1.042037707254439116e+00 1.063601824322616185e+00 1.096677303296212269e+00 1.118032861133010814e+00 1.161704742631672893e+00 1.179290654816534056e+00 1.234874773665672443e+00 1.245181824539400850e+00 1.313780263456415298e+00 1.314084465866803830e+00 1.383435894851962722e+00 1.397453630576684702e+00 1.452752127537722426e+00 1.483343035994025616e+00 1.520551868411541108e+00 1.570339572050072574e+00 1.585842760771662308e+00 1.647786334598359215e+00 1.657228124784405621e+00 1.705672493753616958e+00 1.742961113121175076e+00 1.758899232582124439e+00 1.806956883528364255e+00 1.826630741691448900e+00 1.849416063024731827e+00 1.885918543098267008e+00 1.907445720805014844e+00 1.916170402242643567e+00 1.939936943733063801e+00 1.957038990645622700e+00 1.967350268596135709e+00 1.984712597225961606e+00 2.057821176985747957e+00 2.126233329860740096e+00 2.189474482681311063e+00 2.247127203684295527e+00 2.298826391893094900e+00 2.344255689021943923e+00 2.383144818574375101e+00 2.415267626940070134e+00 2.440440656498866545e+00 2.458522123879969712e+00 2.469411210372347121e+00
-2.457160725255529865e+00 -2.446290181246412843e+00 -2.428240001100389733e+00 -2.403111593658558309e+00 -2.371047600392468091e+00 -2.332232639192004076e+00 -2.286894373511582756e+00 -2.235305002774970795e+00 -2.177783304790160024e+00 -2.114697405272924602e+00 -2.046468506186028602e+00 -1.982629560840761362e+00 -1.973575876232191550e+00 -1.972307530191960812e+00 -1.955187060260214160e+00 -1.931393638955889003e+00 -1.901105271722982382e+00 -1.896563495295335633e+00 -1.864555021009877134e+00 -1.822034599944751365e+00 -1.816048848465504184e+00 -1.773899299420678810e+00 -1.732734474822506199e+00 -1.720574626000724638e+00 -1.662565145079057727e+00 -1.647422963129677509e+00 -1.600466154447391265e+00 -1.561036083923424522e+00 -1.534978937598686199e+00 -1.474638512182597783e+00 -1.466930410822505637e+00 -1.397297864323930217e+00 -1.389465846681146033e+00 -1.327238962004122280e+00 -1.306954872379878285e+00 -1.258125754562213761e+00 -1.228770473277743802e+00 -1.191578434167482659e+00 -1.156817420411933250e+00 -1.129488954967305725e+00 -1.093216322670530705e+00 -1.074015898960996473e+00 -1.040214161103129031e+00 -1.027521768169757932e+00 -1.000000000000001332e+00 -9.924194696927965964e-01 -9.744206965077270022e-01 -9.709106613270206410e-01 -9.646478255468134977e-01 9.646478255468132756e-01 9.709106613270199748e-01 9.744206965077268912e-01 9.924194696927977066e-01 1.000000000000005995e+00 1.027521768169758820e+00 1.040214161103128587e+00 1.074015898960996473e+00 1.093216322670532925e+00 1.129488954967304171e+00 1.156817420411933250e+00 1.191578434167483325e+00 1.228770473277744468e+00 1.258125754562214649e+00 1.306954872379878063e+00 1.327238962004122280e+00 1.389465846681145811e+00 1.397297864323929995e+00 1.466930410822504527e+00 1.474638512182597783e+00 1.534978937598685311e+00 1.561036083923424300e+00 1.600466154447390821e+00 1.647422963129677953e+00 1.662565145079058393e+00 1.720574626000725971e+00 1.732734474822508197e+00 1.773899299420678810e+00 1.816048848465502630e+00 1.822034599944750921e+00 1.864555021009877356e+00 1.896563495295334745e+00 1.901105271722981938e+00 1.931393638955888337e+00 1.955187060260214382e+00 1.972307530191957925e+00 1.973575876232190884e+00 1.982629560840761584e+00 2.046468506186028158e+00 2.114697405272924158e+00 2.177783304790161356e+00 2.235305002774971239e+00 2.286894373511580536e+00 2.332232639192006296e+00 2.371047600392467203e+00 2.403111593658559642e+00 2.428240001100390177e+00 2.446290181246412843e+00 2.457160725255529421e+00
-2.444795701188608561e+00 -2.433943691779911322e+00 -2.415924790626826191e+00 -2.390841004393883917e+00 -2.358835844150510841e+00 -2.320095104149644261e+00 -2.274847979497379047e+00 -2.223368621593291738e+00 -2.165978266101272975e+00 -2.103048113793908325e+00 -2.035003202648879128e+00 -1.997857048116208345e+00 -1.987523773382169345e+00 -1.970384061442775669e+00 -1.962327582708663476e+00 -1.946562614426850635e+00 -1.916236268796343012e+00 -1.885571194909146708e+00 -1.879636458836251967e+00 -1.837052701794766651e+00 -1.805358959092524307e+00 -1.788837374506226263e+00 -1.735412146159296620e+00 -1.722402683326180961e+00 -1.677276545047856171e+00 -1.637516484681232898e+00 -1.615019264142598443e+00 -1.551636386998076045e+00 -1.549332932670711482e+00 -1.481033149801731286e+00 -1.465844478929609673e+00 -1.411082481813680678e+00 -1.381397176425462447e+00 -1.340619639931841744e+00 -1.299755214300992945e+00 -1.270992760064716842e+00 -1.222609209774139227e+00 -1.203792898561695246e+00 -1.151888180401206441e+00 -1.140878610806961291e+00 -1.089729374016867425e+00 -1.084374165718695826e+00 -1.038379538626468035e+00 -1.036613913372568474e+00 -1.000000000000000444e+00 -9.999999999999992228e-01 -9.767536415591174803e-01 -9.763755058910368323e-01 -9.685851779220496782e-01 9.685851779220476798e-01 9.763755058910339457e-01 9.767536415591151489e-01 1.000000000000000000e+00 1.000000000000004219e+00 1.036613913372568030e+00 1.038379538626466481e+00 1.084374165718695160e+00 1.089729374016865648e+00 1.140878610806961513e+00 1.151888180401205997e+00 1.203792898561694802e+00 1.222609209774139227e+00 1.270992760064715954e+00 1.299755214300992279e+00 1.340619639931841522e+00 1.381397176425460671e+00 1.411082481813681566e+00 1.465844478929609451e+00 1.481033149801732396e+00 1.549332932670710594e+00 1.551636386998076045e+00 1.615019264142597777e+00 1.637516484681233120e+00 1.677276545047855283e+00 1.722402683326182071e+00 1.735412146159298175e+00 1.788837374506225819e+00 1.805358959092524529e+00 1.837052701794765541e+00 1.879636458836252633e+00 1.885571194909147152e+00 1.916236268796342790e+00 1.946562614426850635e+00 1.962327582708663254e+00 1.970384061442776558e+00 1.987523773382170011e+00 1.997857048116208789e+00 2.035003202648880016e+00 2.103048113793909657e+00 2.165978266101272531e+00 2.223368621593292627e+00 2.274847979497380823e+00 2.320095104149646481e+00 2.358835844150512617e+00 2.390841004393884361e+00 2.415924790626826635e+00 2.433943691779911322e+00 2.444795701188608117e+00
-2.432317465638971221e+00 -2.421483973103656151e+00 -2.403496326272626771e+00 -2.378457137302504520e+00 -2.346510798339973114e+00 -2.307844296102797621e+00 -2.262688379219676804e+00 -2.211319180273801255e+00 -2.154060431431816358e+00 -2.091286459388042474e+00 -2.023426204840146791e+00 -2.013030191429211246e+00 -2.002685200553660838e+00 -1.985525460211225557e+00 -1.961674887995006333e+00 -1.950968586351495171e+00 -1.931309154634152758e+00 -1.894658073276397792e+00 -1.874469619338091642e+00 -1.852008978795457450e+00 -1.803711357969781659e+00 -1.794561804925651316e+00 -1.750183082994481110e+00 -1.711966407267476287e+00 -1.691918710304964435e+00 -1.629500430165361058e+00 -1.627509306068728234e+00 -1.563612373060183858e+00 -1.542141062614047708e+00 -1.495059051697040564e+00 -1.456961505006049151e+00 -1.424788640451308597e+00 -1.373248202525763961e+00 -1.353921357719088059e+00 -1.292486112114237473e+00 -1.283782026825190270e+00 -1.216391649386909135e+00 -1.215933288911702492e+00 -1.152201030174747620e+00 -1.146917706235519807e+00 -1.094675689222204040e+00 -1.086217071764829178e+00 -1.045663269170355125e+00 -1.036534234882733552e+00 -1.007553787708795001e+00 -1.000000000000007994e+00 -9.825852795408902551e-01 -9.783342857419234928e-01 -9.725224051363106081e-01 9.725224051363101641e-01 9.783342857419216054e-01 9.825852795408900331e-01 9.999999999999991118e-01 1.007553787708795001e+00 1.036534234882732664e+00 1.045663269170354903e+00 1.086217071764828956e+00 1.094675689222205595e+00 1.146917706235518919e+00 1.152201030174747176e+00 1.215933288911703603e+00 1.216391649386911356e+00 1.283782026825190048e+00 1.292486112114237473e+00 1.353921357719087393e+00 1.373248202525764405e+00 1.424788640451308819e+00 1.456961505006048485e+00 1.495059051697040564e+00 1.542141062614047264e+00 1.563612373060184302e+00 1.627509306068729789e+00 1.629500430165362612e+00 1.691918710304963991e+00 1.711966407267475399e+00 1.750183082994481998e+00 1.794561804925652204e+00 1.803711357969782103e+00 1.852008978795458338e+00 1.874469619338091864e+00 1.894658073276396237e+00 1.931309154634153424e+00 1.950968586351493395e+00 1.961674887995006111e+00 1.985525460211224669e+00 2.002685200553660394e+00 2.013030191429211690e+00 2.023426204840146791e+00 2.091286459388042918e+00 2.154060431431816802e+00 2.211319180273799923e+00 2.262688379219676360e+00 2.307844296102796289e+00 2.346510798339973558e+00 2.378457137302504965e+00 2.403496326272624106e+00 2.421483973103656151e+00 2.432317465638969445e+00
-2.419727369929899563e+00 -2.408912366480954415e+00 -2.390955932509487791e+00 -2.365961293303541879e+00 -2.334073733542620932e+00 -2.295481448512842970e+00 -2.250416762293206308e+00 -2.199157818012804189e+00 -2.142030883300392041e+00 -2.079413462191022521e+00 -2.028146508630488398e+00 -2.017789348551938033e+00 -2.011738465716588209e+00 -2.000608825420573833e+00 -1.976728074056948392e+00 -1.946321603406329315e+00 -1.939499769555801834e+00 -1.909617613350647725e+00 -1.866901270818709602e+00 -1.863259579136786970e+00 -1.818519197421119005e+00 -1.783658126407449362e+00 -1.764885509387970064e+00 -1.706489856623395474e+00 -1.701426322815878800e+00 -1.643908027810303762e+00 -1.617402050327996887e+00 -1.577815807377479063e+00 -1.532550698063517070e+00 -1.509006846451581563e+00 -1.447990165584259969e+00 -1.438415249417833719e+00 -1.367143185818311624e+00 -1.365019515537533756e+00 -1.296492746348585801e+00 -1.285148196298145917e+00 -1.227998850955912324e+00 -1.210118470343711783e+00 -1.163455423029395197e+00 -1.141906693905855308e+00 -1.104919550246091786e+00 -1.082680040012027778e+00 -1.054668732850194246e+00 -1.034678649246918436e+00 -1.015079586809600087e+00 -9.999999999999976685e-01 -9.884043498791363902e-01 -9.802965304103929967e-01 -9.764585431266558091e-01 9.764585431266544768e-01 9.802965304103933297e-01 9.884043498791353910e-01 9.999999999999964473e-01 1.015079586809598755e+00 1.034678649246921323e+00 1.054668732850192470e+00 1.082680040012027112e+00 1.104919550246091786e+00 1.141906693905854198e+00 1.163455423029394975e+00 1.210118470343708452e+00 1.227998850955911880e+00 1.285148196298145917e+00 1.296492746348584912e+00 1.365019515537534422e+00 1.367143185818312956e+00 1.438415249417833719e+00 1.447990165584260858e+00 1.509006846451582007e+00 1.532550698063515515e+00 1.577815807377479285e+00 1.617402050327997776e+00 1.643908027810303540e+00 1.701426322815879688e+00 1.706489856623395918e+00 1.764885509387970952e+00 1.783658126407450029e+00 1.818519197421118561e+00 1.863259579136787192e+00 1.866901270818709158e+00 1.909617613350650833e+00 1.939499769555801167e+00 1.946321603406328871e+00 1.976728074056948392e+00 2.000608825420572501e+00 2.011738465716587765e+00 2.017789348551934925e+00 2.028146508630487954e+00 2.079413462191020301e+00 2.142030883300389377e+00 2.199157818012804189e+00 2.250416762293208084e+00 2.295481448512843414e+00 2.334073733542624485e+00 2.365961293303540547e+00 2.390955932509488235e+00 2.408912366480953970e+00 2.419727369929899119e+00
-2.407026789721060211e+00 -2.396230237291327558e+00 -2.378304957554922439e+00 -2.353354796536271110e+00 -2.321525942873053694e+00 -2.283007816517558464e+00 -2.238034338976354842e+00 -2.186885693435702382e+00 -2.129890722256956526e+00 -2.067430158795429573e+00 -2.043203572535797541e+00 -2.032833808850411650e+00 -2.015631779969417003e+00 -1.999940952960101770e+00 -1.991719840187163637e+00 -1.961271341264938517e+00 -1.927922027592603227e+00 -1.924512878472206312e+00 -1.881727466068724652e+00 -1.851941895838797647e+00 -1.833258886181173164e+00 -1.779517540656464281e+00 -1.772648673125762020e+00 -1.720988238194233633e+00 -1.690783113678820726e+00 -1.658240465980714395e+00 -1.607195346870819108e+00 -1.591941812265912803e+00 -1.522875285872006490e+00 -1.522865886556857840e+00 -1.451961233408996410e+00 -1.438931042240660929e+00 -1.380284204429929051e+00 -1.356711713935640606e+00 -1.309124115863922855e+00 -1.277742107502167546e+00 -1.239988835290627422e+00 -1.203790363109366046e+00 -1.174641007576973761e+00 -1.136855851972554898e+00 -1.115104845108373821e+00 -1.079118912610609549e+00 -1.063629225442837001e+00 -1.032813185376989074e+00 -1.022576178829510907e+00 -9.999999999999997780e-01 -9.942096500651905755e-01 -9.822617364295146425e-01 -9.803926396763552598e-01 9.803926396763552598e-01 9.822617364295148645e-01 9.942096500651911306e-01 1.000000000000003775e+00 1.022576178829511351e+00 1.032813185376989296e+00 1.063629225442835002e+00 1.079118912610609105e+00 1.115104845108373155e+00 1.136855851972555342e+00 1.174641007576973539e+00 1.203790363109367378e+00 1.239988835290628533e+00 1.277742107502168434e+00 1.309124115863923299e+00 1.356711713935639718e+00 1.380284204429928163e+00 1.438931042240660041e+00 1.451961233408997076e+00 1.522865886556857840e+00 1.522875285872006934e+00 1.591941812265912581e+00 1.607195346870819108e+00 1.658240465980714173e+00 1.690783113678821392e+00 1.720988238194234743e+00 1.772648673125762464e+00 1.779517540656464059e+00 1.833258886181172276e+00 1.851941895838797869e+00 1.881727466068724208e+00 1.924512878472208088e+00 1.927922027592604115e+00 1.961271341264938295e+00 1.991719840187163859e+00 1.999940952960101326e+00 2.015631779969417448e+00 2.032833808850412538e+00 2.043203572535797541e+00 2.067430158795429573e+00 2.129890722256957858e+00 2.186885693435702382e+00 2.238034338976357063e+00 2.283007816517557131e+00 2.321525942873051918e+00 2.353354796536269777e+00 2.378304957554920662e+00 2.396230237291326670e+00 2.407026789721057547e+00
-2.394217125510397448e+00 -2.383438975527960579e+00 -2.365544773862007677e+00 -2.340638994838640574e+00 -2.308868742441786637e+00 -2.270424677374116573e+00 -2.225542340588607448e+00 -2.174503984982662175e+00 -2.117641067229799390e+00 -2.058199009126821633e+00 -2.055337602551603915e+00 -2.047816225750920260e+00 -2.030591999001066572e+00 -2.006647905342691107e+00 -1.988034649225107531e+00 -1.976156144558185446e+00 -1.939341716680245131e+00 -1.916236268796342568e+00 -1.896485499349294557e+00 -1.847928461605185646e+00 -1.840517402080310783e+00 -1.794077332960350102e+00 -1.761534203874253190e+00 -1.735412146159297286e+00 -1.680037471107346025e+00 -1.672496185892004217e+00 -1.605988991327999438e+00 -1.596889831454733955e+00 -1.536663142826783401e+00 -1.513087227188416595e+00 -1.465425532136724662e+00 -1.429784722960064425e+00 -1.393343503295380259e+00 -1.348325404199787858e+00 -1.321675338324876270e+00 -1.270268496732613217e+00 -1.251902497402763714e+00 -1.197408030638167142e+00 -1.185757010097452602e+00 -1.131765901786669026e+00 -1.125230685105871542e+00 -1.075534333254396291e+00 -1.072543690815845885e+00 -1.030938251178378673e+00 -1.030042371938052259e+00 -1.000000000000001998e+00 -1.000000000000000888e+00 -9.843237544001980366e-01 -9.842294026289553077e-01 9.842294026289558628e-01 9.843237544001987027e-01 9.999999999999991118e-01 1.000000000000000666e+00 1.030042371938052037e+00 1.030938251178381782e+00 1.072543690815846329e+00 1.075534333254394292e+00 1.125230685105872430e+00 1.131765901786670581e+00 1.185757010097454378e+00 1.197408030638168475e+00 1.251902497402763936e+00 1.270268496732613217e+00 1.321675338324875826e+00 1.348325404199787858e+00 1.393343503295380703e+00 1.429784722960064203e+00 1.465425532136725773e+00 1.513087227188417261e+00 1.536663142826784512e+00 1.596889831454735953e+00 1.605988991328000104e+00 1.672496185892003551e+00 1.680037471107344915e+00 1.735412146159297730e+00 1.761534203874252968e+00 1.794077332960349436e+00 1.840517402080310783e+00 1.847928461605184536e+00 1.896485499349294779e+00 1.916236268796343012e+00 1.939341716680245131e+00 1.976156144558185890e+00 1.988034649225107309e+00 2.006647905342690663e+00 2.030591999001066128e+00 2.047816225750920260e+00 2.055337602551603471e+00 2.058199009126824297e+00 2.117641067229800278e+00 2.174503984982662619e+00 2.225542340588607004e+00 2.270424677374117461e+00 2.308868742441786637e+00 2.340638994838640574e+00 2.365544773862009009e+00 2.383438975527961468e+00 2.394217125510398780e+00
-2.381299803158530626e+00 -2.370539996317539089e+00 -2.352676778631389354e+00 -2.327815260247738216e+00 -2.296103471840037269e+00 -2.257733330923227033e+00 -2.212942019948373140e+00 -2.162013891313629976e+00 -2.105283055890469601e+00 -2.073130495828724662e+00 -2.062734294661668244e+00 -2.045487208183329741e+00 -2.043136863884659427e+00 -2.021510038148017330e+00 -1.990973838126435913e+00 -1.976020552399871733e+00 -1.954102022956823337e+00 -1.911173350416326633e+00 -1.904443414763626663e+00 -1.862526003491731919e+00 -1.828986941731991722e+00 -1.808563081797474936e+00 -1.750315486717912927e+00 -1.749759907225945321e+00 -1.686673659851307017e+00 -1.669190093903839101e+00 -1.619955974118034936e+00 -1.586486146152940258e+00 -1.550369210496842065e+00 -1.503215324902070549e+00 -1.478807099865475649e+00 -1.420551802141749365e+00 -1.406320181506865774e+00 -1.339861200905722249e+00 -1.334145622413273502e+00 -1.263739097703151071e+00 -1.262728025548586874e+00 -1.196802664785247217e+00 -1.190972188637348994e+00 -1.135296195986681411e+00 -1.126637577718353711e+00 -1.081411094817496865e+00 -1.071926955566476991e+00 -1.037477000090559542e+00 -1.029054258766779251e+00 -1.005774241527347401e+00 -1.000000000000001998e+00 -9.882509587222553238e-01 -9.861990302449278323e-01 9.861990302449288315e-01 9.882509587222557679e-01 9.999999999999983347e-01 1.005774241527346957e+00 1.029054258766782137e+00 1.037477000090558876e+00 1.071926955566478323e+00 1.081411094817495533e+00 1.126637577718355265e+00 1.135296195986681411e+00 1.190972188637349660e+00 1.196802664785248549e+00 1.262728025548587096e+00 1.263739097703151515e+00 1.334145622413273058e+00 1.339861200905721583e+00 1.406320181506864886e+00 1.420551802141748698e+00 1.478807099865473429e+00 1.503215324902069661e+00 1.550369210496842287e+00 1.586486146152941590e+00 1.619955974118034714e+00 1.669190093903840877e+00 1.686673659851308571e+00 1.749759907225941769e+00 1.750315486717910485e+00 1.808563081797474270e+00 1.828986941731992388e+00 1.862526003491731030e+00 1.904443414763626441e+00 1.911173350416326189e+00 1.954102022956824225e+00 1.976020552399873509e+00 1.990973838126435691e+00 2.021510038148017774e+00 2.043136863884660315e+00 2.045487208183333294e+00 2.062734294661668244e+00 2.073130495828723774e+00 2.105283055890470045e+00 2.162013891313630864e+00 2.212942019948376693e+00 2.257733330923227477e+00 2.296103471840039933e+00 2.327815260247741769e+00 2.352676778631390686e+00 2.370539996317538645e+00 2.381299803158529738e+00
-2.368276274436550199e+00 -2.357534740463430367e+00 -2.339702394346516279e+00 -2.314884989523292358e+00 -2.283231494647121718e+00 -2.244935100075383883e+00 -2.200234651832204680e+00 -2.149416631733680472e+00 -2.092817845037614255e+00 -2.087995759861319467e+00 -2.077585760449503383e+00 -2.060315182063700234e+00 -2.036304055256776824e+00 -2.030829030628598098e+00 -2.005722293676585721e+00 -1.968791737623653448e+00 -1.963899675882559981e+00 -1.925789042411337970e+00 -1.892544400563893614e+00 -1.877049632573051019e+00 -1.822973020577212333e+00 -1.817351370039525849e+00 -1.764029882359109846e+00 -1.738993299063896325e+00 -1.700771390108404502e+00 -1.658241688431980387e+00 -1.633841415196563451e+00 -1.575984939324261314e+00 -1.563992301674852925e+00 -1.493250790456538191e+00 -1.492104904980868785e+00 -1.419213347332409780e+00 -1.411232880607373286e+00 -1.346534182545253033e+00 -1.331319726822517424e+00 -1.275497901560381786e+00 -1.255121366268475924e+00 -1.207777213602683197e+00 -1.184483565842292530e+00 -1.145300517457130018e+00 -1.121471627392557124e+00 -1.090230424468408232e+00 -1.068297443187202989e+00 -1.044878922207772343e+00 -1.027161624429040021e+00 -1.011531237975617836e+00 -1.000000000000006661e+00 -9.921733358466959807e-01 -9.881701230265864666e-01 9.881701230265861335e-01 9.921733358466963137e-01 1.000000000000005107e+00 1.011531237975618724e+00 1.027161624429041575e+00 1.044878922207772121e+00 1.068297443187202322e+00 1.090230424468409121e+00 1.121471627392556236e+00 1.145300517457129796e+00 1.184483565842290975e+00 1.207777213602680977e+00 1.255121366268475480e+00 1.275497901560381564e+00 1.331319726822518312e+00 1.346534182545253699e+00 1.411232880607373286e+00 1.419213347332411335e+00 1.492104904980868785e+00 1.493250790456538413e+00 1.563992301674854035e+00 1.575984939324261092e+00 1.633841415196563895e+00 1.658241688431981053e+00 1.700771390108404502e+00 1.738993299063895437e+00 1.764029882359109846e+00 1.817351370039527625e+00 1.822973020577213221e+00 1.877049632573052573e+00 1.892544400563894280e+00 1.925789042411338636e+00 1.963899675882560869e+00 1.968791737623654781e+00 2.005722293676585721e+00 2.030829030628598986e+00 2.036304055256776380e+00 2.060315182063700234e+00 2.077585760449502938e+00 2.087995759861318135e+00 2.092817845037616475e+00 2.149416631733682248e+00 2.200234651832203792e+00 2.244935100075386991e+00 2.283231494647120829e+00 2.314884989523294134e+00 2.339702394346518055e+00 2.357534740463430811e+00 2.368276274436551532e+00
-2.355148017598399424e+00 -2.344424675013391468e+00 -2.326623069333214389e+00 -2.301849604695279883e+00 -2.270254198961628056e+00 -2.232031331320379675e+00 -2.187421533456465728e+00 -2.136713446639778802e+00 -2.102792576660914570e+00 -2.092368415863439246e+00 -2.080246611000795109e+00 -2.075073742496755802e+00 -2.051027819786860107e+00 -2.020399428231181460e+00 -2.018415208378438574e+00 -1.983408844814860350e+00 -1.951673048872882843e+00 -1.940330640371822346e+00 -1.891497509082351591e+00 -1.880540174962696209e+00 -1.837305419270295781e+00 -1.805611553773404987e+00 -1.778220465545938600e+00 -1.727568427738012113e+00 -1.714787907773474229e+00 -1.647643993242631888e+00 -1.647192968629090482e+00 -1.577531248109759643e+00 -1.565386865583291875e+00 -1.505317929588268155e+00 -1.483194240390502960e+00 -1.432022118055128468e+00 -1.401828565610908406e+00 -1.358840238879843065e+00 -1.322701613016386446e+00 -1.287178179335110917e+00 -1.247449202187576489e+00 -1.218679906145375469e+00 -1.177942904303964866e+00 -1.155242802720798156e+00 -1.116268811932118910e+00 -1.099000687198051107e+00 -1.064646469862395639e+00 -1.052247021390169790e+00 -1.025260768582205051e+00 -1.017269873708372074e+00 -9.999999999999963363e-01 -9.960899807221283986e-01 -9.901421873389283368e-01 9.901421873389291139e-01 9.960899807221290647e-01 9.999999999999971134e-01 1.017269873708372074e+00 1.025260768582201720e+00 1.052247021390171344e+00 1.064646469862396305e+00 1.099000687198050663e+00 1.116268811932120020e+00 1.155242802720799489e+00 1.177942904303964422e+00 1.218679906145375913e+00 1.247449202187575823e+00 1.287178179335112471e+00 1.322701613016384670e+00 1.358840238879841955e+00 1.401828565610909294e+00 1.432022118055128246e+00 1.483194240390502516e+00 1.505317929588267933e+00 1.565386865583291209e+00 1.577531248109759199e+00 1.647192968629089815e+00 1.647643993242631444e+00 1.714787907773473785e+00 1.727568427738012113e+00 1.778220465545938378e+00 1.805611553773404543e+00 1.837305419270296003e+00 1.880540174962695987e+00 1.891497509082351591e+00 1.940330640371820792e+00 1.951673048872881067e+00 1.983408844814861460e+00 2.018415208378439019e+00 2.020399428231184125e+00 2.051027819786858775e+00 2.075073742496754914e+00 2.080246611000794665e+00 2.092368415863437914e+00 2.102792576660912793e+00 2.136713446639778802e+00 2.187421533456465284e+00 2.232031331320379675e+00 2.270254198961628944e+00 2.301849604695278995e+00 2.326623069333216609e+00 2.344424675013392356e+00 2.355148017598398091e+00
-2.341916537978891544e+00 -2.331211293852828881e+00 -2.313440278344737422e+00 -2.288710553636801759e+00 -2.257172997957531901e+00 -2.219023395261198850e+00 -2.174503984982663063e+00 -2.123905597990075833e+00 -2.117518768369925475e+00 -2.107080100026468727e+00 -2.089760757140691094e+00 -2.067570550065312318e+00 -2.065679239825723545e+00 -2.035003202648880460e+00 -2.005896520861393473e+00 -1.997951371022103739e+00 -1.954796249814614972e+00 -1.939341716680244909e+00 -1.905867831393982970e+00 -1.868431700658405026e+00 -1.851558583130145319e+00 -1.793768371388538174e+00 -1.792330082628740273e+00 -1.728721771797480322e+00 -1.716041669067275954e+00 -1.661362410219996422e+00 -1.636044656021041988e+00 -1.590984899893413296e+00 -1.554692585770676816e+00 -1.518445169139108986e+00 -1.473046296987508441e+00 -1.444745619825581029e+00 -1.392339470850732619e+00 -1.371063017329761768e+00 -1.314007498961368370e+00 -1.298779206414777176e+00 -1.239712227807503453e+00 -1.229509999518647367e+00 -1.171350959689164473e+00 -1.165122218047378366e+00 -1.111029906208527596e+00 -1.107720910123469293e+00 -1.060974719531749821e+00 -1.059580204165696760e+00 -1.023352115730559841e+00 -1.022989053683988958e+00 -1.000000000000000000e+00 -9.999999999999996669e-01 -9.921147322622916320e-01 9.921147322622915210e-01 9.999999999999977796e-01 1.000000000000000000e+00 1.022989053683988070e+00 1.023352115730558953e+00 1.059580204165697648e+00 1.060974719531750710e+00 1.107720910123468849e+00 1.111029906208528928e+00 1.165122218047378588e+00 1.171350959689164473e+00 1.229509999518648034e+00 1.239712227807504563e+00 1.298779206414776288e+00 1.314007498961368370e+00 1.371063017329763545e+00 1.392339470850732175e+00 1.444745619825580807e+00 1.473046296987510217e+00 1.518445169139108764e+00 1.554692585770678370e+00 1.590984899893413962e+00 1.636044656021041765e+00 1.661362410219996866e+00 1.716041669067275954e+00 1.728721771797480322e+00 1.792330082628740717e+00 1.793768371388537730e+00 1.851558583130145985e+00 1.868431700658405026e+00 1.905867831393983636e+00 1.939341716680244687e+00 1.954796249814615416e+00 1.997951371022103739e+00 2.005896520861393029e+00 2.035003202648880016e+00 2.065679239825724434e+00 2.067570550065312318e+00 2.089760757140691538e+00 2.107080100026469172e+00 2.117518768369924143e+00 2.123905597990075833e+00 2.174503984982660398e+00 2.219023395261199738e+00 2.257172997957531013e+00 2.288710553636800871e+00 2.313440278344736090e+00 2.331211293852826660e+00 2.341916537978889767e+00
-2.328583368618580618e+00 -2.317896118324855426e+00 -2.300155523173469163e+00 -2.275469310663423617e+00 -2.243989330466408472e+00 -2.205912687173547049e+00 -2.161483350047595398e+00 -2.132172202391460214e+00 -2.121718696992862530e+00 -2.110994369796936887e+00 -2.104374138020038476e+00 -2.080256267002788206e+00 -2.054790878919245056e+00 -2.049531620212946326e+00 -2.012417383708563712e+00 -1.993274110328187243e+00 -1.969184015388551368e+00 -1.926906741049385197e+00 -1.920158834732589748e+00 -1.865730851481682384e+00 -1.856219954533114391e+00 -1.806357190202193319e+00 -1.781822713194325170e+00 -1.742571568011292538e+00 -1.704413828968910360e+00 -1.674995390593757127e+00 -1.624797479739943151e+00 -1.604352124886415432e+00 -1.543902766923624936e+00 -1.531485632082991710e+00 -1.462807588240685908e+00 -1.457382987526250950e+00 -1.383201749574255679e+00 -1.382766216484017763e+00 -1.310300263248647790e+00 -1.305238032657408453e+00 -1.240266758224098709e+00 -1.231911149078027456e+00 -1.174937942369284061e+00 -1.164708501594133638e+00 -1.116390139367714696e+00 -1.105755699100435363e+00 -1.066877399769483148e+00 -1.057282886417211243e+00 -1.028687703024539157e+00 -1.021436094420709706e+00 -1.003902511987478485e+00 -1.000000000000000666e+00 -9.940872696884579529e-01 9.940872696884568427e-01 9.999999999999994449e-01 1.003902511987478485e+00 1.021436094420711260e+00 1.028687703024538047e+00 1.057282886417209022e+00 1.066877399769481594e+00 1.105755699100436029e+00 1.116390139367714029e+00 1.164708501594134304e+00 1.174937942369284061e+00 1.231911149078026790e+00 1.240266758224098487e+00 1.305238032657409786e+00 1.310300263248649344e+00 1.382766216484019095e+00 1.383201749574257011e+00 1.457382987526250950e+00 1.462807588240685019e+00 1.531485632082990822e+00 1.543902766923625158e+00 1.604352124886415432e+00 1.624797479739941375e+00 1.674995390593757127e+00 1.704413828968910360e+00 1.742571568011292316e+00 1.781822713194324725e+00 1.806357190202193319e+00 1.856219954533114169e+00 1.865730851481682162e+00 1.920158834732590858e+00 1.926906741049386307e+00 1.969184015388551812e+00 1.993274110328187465e+00 2.012417383708564600e+00 2.049531620212944549e+00 2.054790878919244168e+00 2.080256267002789983e+00 2.104374138020040252e+00 2.110994369796938663e+00 2.121718696992864750e+00 2.132172202391461990e+00 2.161483350047595842e+00 2.205912687173549269e+00 2.243989330466408916e+00 2.275469310663423617e+00 2.300155523173468719e+00 2.317896118324854537e+00 2.328583368618581062e+00
-2.315150070916716096e+00 -2.304480697878394047e+00 -2.286770333290584656e+00 -2.262127377160235930e+00 -2.230704661587088466e+00 -2.192700627592252705e+00 -2.148360996319646166e+00 -2.146750790006199949e+00 -2.136282134368125973e+00 -2.118911840151702641e+00 -2.097981068644970915e+00 -2.094756895125926111e+00 -2.063982725284641884e+00 -2.041908835123891208e+00 -2.026804989988477246e+00 -1.983492119592921821e+00 -1.980549137965644135e+00 -1.934368789947587652e+00 -1.914369200504511870e+00 -1.879820596573855473e+00 -1.843905927918665144e+00 -1.820300274571020394e+00 -1.769775481535850403e+00 -1.756335908219898378e+00 -1.692685723046241986e+00 -1.688541680594133343e+00 -1.617631808180495012e+00 -1.613452176544776240e+00 -1.544438339543706684e+00 -1.533018082246653924e+00 -1.469933364647233009e+00 -1.452478747817277815e+00 -1.395255673073754643e+00 -1.373109429143644311e+00 -1.321740635383193974e+00 -1.296393870756232358e+00 -1.250949454055621191e+00 -1.224046683652072032e+00 -1.184689166904140167e+00 -1.158016313872173519e+00 -1.125007439415656174e+00 -1.100446993760158199e+00 -1.074137559454303448e+00 -1.053571675111240280e+00 -1.034364766594077834e+00 -1.019513137194530072e+00 -1.007796646595318535e+00 -9.999999999999961142e-01 -9.960593144134819443e-01 9.960593144134822774e-01 1.000000000000002665e+00 1.007796646595318535e+00 1.019513137194529628e+00 1.034364766594078944e+00 1.053571675111240946e+00 1.074137559454303226e+00 1.100446993760158643e+00 1.125007439415657062e+00 1.158016313872173075e+00 1.184689166904139723e+00 1.224046683652073586e+00 1.250949454055621413e+00 1.296393870756231914e+00 1.321740635383192641e+00 1.373109429143643423e+00 1.395255673073756419e+00 1.452478747817276039e+00 1.469933364647233232e+00 1.533018082246653924e+00 1.544438339543706240e+00 1.613452176544776018e+00 1.617631808180494790e+00 1.688541680594132455e+00 1.692685723046241764e+00 1.756335908219899267e+00 1.769775481535850403e+00 1.820300274571021060e+00 1.843905927918664478e+00 1.879820596573855251e+00 1.914369200504511204e+00 1.934368789947586764e+00 1.980549137965644135e+00 1.983492119592921377e+00 2.026804989988476358e+00 2.041908835123890320e+00 2.063982725284641884e+00 2.094756895125925222e+00 2.097981068644970470e+00 2.118911840151703974e+00 2.136282134368126862e+00 2.146750790006199949e+00 2.148360996319645722e+00 2.192700627592251816e+00 2.230704661587090243e+00 2.262127377160236374e+00 2.286770333290585988e+00 2.304480697878393158e+00 2.315150070916715208e+00
-2.301618235313527272e+00 -2.290966610745560850e+00 -2.273286266514877862e+00 -2.248686282237965184e+00 -2.217320483324020319e+00 -2.179388662925922038e+00 -2.161252485048924754e+00 -2.150768381988986899e+00 -2.135138316082515697e+00 -2.133371860231555672e+00 -2.109179158879171290e+00 -2.084867024235367516e+00 -2.078354602018511965e+00 -2.041112335369027253e+00 -2.028925677608907296e+00 -1.997718781558375234e+00 -1.967722784331766839e+00 -1.948496002349491052e+00 -1.901730190713056601e+00 -1.893826222492318800e+00 -1.834157850764603026e+00 -1.831490626878673256e+00 -1.770013429348313627e+00 -1.757627590986920119e+00 -1.702000047524329540e+00 -1.680858176691959471e+00 -1.630822851594942557e+00 -1.602009490845240913e+00 -1.557302325017490885e+00 -1.522039211082639065e+00 -1.482395903172288421e+00 -1.442060415023017628e+00 -1.407224031086256932e+00 -1.363369741957761283e+00 -1.333099613497677360e+00 -1.287475678695564785e+00 -1.261557366004126379e+00 -1.216119561154611617e+00 -1.194375094801355841e+00 -1.151275194975870608e+00 -1.133571892504981360e+00 -1.095104607888332859e+00 -1.081359655830480326e+00 -1.049841800664816027e+00 -1.040019208586424826e+00 -1.017583680539958957e+00 -1.011681545281087446e+00 -1.000000000000001110e+00 -9.980303842272728598e-01 9.980303842272727488e-01 9.999999999999952260e-01 1.011681545281086780e+00 1.017583680539959179e+00 1.040019208586424826e+00 1.049841800664817359e+00 1.081359655830480770e+00 1.095104607888333970e+00 1.133571892504981360e+00 1.151275194975871052e+00 1.194375094801357395e+00 1.216119561154611839e+00 1.261557366004125713e+00 1.287475678695564341e+00 1.333099613497678249e+00 1.363369741957760617e+00 1.407224031086255378e+00 1.442060415023017406e+00 1.482395903172287754e+00 1.522039211082638399e+00 1.557302325017489109e+00 1.602009490845240247e+00 1.630822851594943446e+00 1.680858176691960137e+00 1.702000047524328430e+00 1.757627590986920341e+00 1.770013429348314293e+00 1.831490626878672812e+00 1.834157850764602360e+00 1.893826222492319467e+00 1.901730190713057267e+00 1.948496002349491052e+00 1.967722784331767949e+00 1.997718781558376344e+00 2.028925677608907296e+00 2.041112335369025921e+00 2.078354602018512853e+00 2.084867024235368405e+00 2.109179158879170402e+00 2.133371860231559669e+00 2.135138316082517029e+00 2.150768381988985567e+00 2.161252485048923422e+00 2.179388662925922482e+00 2.217320483324018099e+00 2.248686282237966960e+00 2.273286266514879195e+00 2.290966610745560406e+00 2.301618235313528160e+00
-2.287989482003262687e+00 -2.277355464649751582e+00 -2.259704909712240362e+00 -2.235147583419532236e+00 -2.203838315255804758e+00 -2.175675282642229202e+00 -2.165978266101272531e+00 -2.165175450660854928e+00 -2.147752235378979968e+00 -2.123521132578926274e+00 -2.121816726847880918e+00 -2.092645373136654108e+00 -2.071653589957992647e+00 -2.055337602551603915e+00 -2.015842687193536431e+00 -2.011862255887144180e+00 -1.962538810604811390e+00 -1.954796249814614306e+00 -1.907746164128925948e+00 -1.888990824870221630e+00 -1.847928461605186534e+00 -1.818975072507611257e+00 -1.783602792636023171e+00 -1.745379968555722305e+00 -1.715369279109656864e+00 -1.668932025199235669e+00 -1.643924173204826422e+00 -1.590470174729018860e+00 -1.570076634091942536e+00 -1.510966838884191255e+00 -1.494769763474513846e+00 -1.431553234766355764e+00 -1.419106072685203612e+00 -1.353547794572247387e+00 -1.344376493439987774e+00 -1.278484130842242994e+00 -1.272089780170349016e+00 -1.208130523466262041e+00 -1.203994940811177194e+00 -1.144485958314623852e+00 -1.142082598050309983e+00 -1.089729374016865426e+00 -1.088542682234004966e+00 -1.046093988674966502e+00 -1.045650012122508743e+00 -1.015648164839619394e+00 -1.015556360988188800e+00 -1.000000000000003775e+00 -9.999999999999993339e-01 9.999999999999988898e-01 9.999999999999993339e-01 1.015556360988188356e+00 1.015648164839620282e+00 1.045650012122509631e+00 1.046093988674968056e+00 1.088542682234005410e+00 1.089729374016865648e+00 1.142082598050309983e+00 1.144485958314623408e+00 1.203994940811176750e+00 1.208130523466261819e+00 1.272089780170347462e+00 1.278484130842242106e+00 1.344376493439988218e+00 1.353547794572247831e+00 1.419106072685203390e+00 1.431553234766355320e+00 1.494769763474513624e+00 1.510966838884191477e+00 1.570076634091941425e+00 1.590470174729018860e+00 1.643924173204826422e+00 1.668932025199235447e+00 1.715369279109656864e+00 1.745379968555721417e+00 1.783602792636023171e+00 1.818975072507611479e+00 1.847928461605187644e+00 1.888990824870220742e+00 1.907746164128926170e+00 1.954796249814613862e+00 1.962538810604811390e+00 2.011862255887141071e+00 2.015842687193535543e+00 2.055337602551605247e+00 2.071653589957993535e+00 2.092645373136655440e+00 2.121816726847880918e+00 2.123521132578925830e+00 2.147752235378979968e+00 2.165175450660857592e+00 2.165978266101272975e+00 2.175675282642231423e+00 2.203838315255803870e+00 2.235147583419531792e+00 2.259704909712239029e+00 2.277355464649750694e+00 2.287989482003263575e+00
-2.274265461679309652e+00 -2.263648897545816663e+00 -2.246027879527133120e+00 -2.221512867358483412e+00 -2.190259705235354737e+00 -2.190017217984942643e+00 -2.179501390950263850e+00 -2.162051041936766893e+00 -2.152470937238582405e+00 -2.137780928985975937e+00 -2.108397671998417433e+00 -2.106853198759260692e+00 -2.069479010289523302e+00 -2.058342143492684517e+00 -2.025920831549548051e+00 -2.002661167135341369e+00 -1.976495585686425693e+00 -1.941770755116329461e+00 -1.921578886204884595e+00 -1.876152234105544991e+00 -1.861610676826588540e+00 -1.806360301247964539e+00 -1.797102682876988711e+00 -1.733033553903907009e+00 -1.728648182885290430e+00 -1.656934706898839593e+00 -1.656908113881248035e+00 -1.582760324184172784e+00 -1.578834987992724148e+00 -1.507054114220928165e+00 -1.499801657185440229e+00 -1.430901052778814631e+00 -1.420957857522542112e+00 -1.355570576262615123e+00 -1.343644233176254588e+00 -1.282545989685138776e+00 -1.269419910644769889e+00 -1.213547930974700595e+00 -1.200080325022439665e+00 -1.150538672098527115e+00 -1.137649432628146773e+00 -1.095685652121720421e+00 -1.084322139800371509e+00 -1.051256178857339352e+00 -1.042328975371712207e+00 -1.019420258081047859e+00 -1.013707034317117062e+00 -1.001967685765404958e+00 -9.999999999999991118e-01 1.000000000000005773e+00 1.001967685765404958e+00 1.013707034317118172e+00 1.019420258081047859e+00 1.042328975371713762e+00 1.051256178857340240e+00 1.084322139800372176e+00 1.095685652121721532e+00 1.137649432628146107e+00 1.150538672098527337e+00 1.200080325022439665e+00 1.213547930974700151e+00 1.269419910644769667e+00 1.282545989685138998e+00 1.343644233176255254e+00 1.355570576262615790e+00 1.420957857522541889e+00 1.430901052778814631e+00 1.499801657185439119e+00 1.507054114220927277e+00 1.578834987992723260e+00 1.582760324184171896e+00 1.656908113881248479e+00 1.656934706898839815e+00 1.728648182885290652e+00 1.733033553903907009e+00 1.797102682876988711e+00 1.806360301247964095e+00 1.861610676826589206e+00 1.876152234105545658e+00 1.921578886204883929e+00 1.941770755116329683e+00 1.976495585686425249e+00 2.002661167135342257e+00 2.025920831549548051e+00 2.058342143492683629e+00 2.069479010289522858e+00 2.106853198759258028e+00 2.108397671998415657e+00 2.137780928985977269e+00 2.152470937238582849e+00 2.162051041936767781e+00 2.179501390950263850e+00 2.190017217984942199e+00 2.190259705235355181e+00 2.221512867358482524e+00 2.246027879527131788e+00 2.263648897545817107e+00 2.274265461679308764e+00
-2.260447856312931325e+00 -2.249848578393820908e+00 -2.232256823147624303e+00 -2.207783750590872174e+00 -2.204276365192936904e+00 -2.193744292029914611e+00 -2.176586230123221721e+00 -2.176266394323975284e+00 -2.151956698170843563e+00 -2.138868204359914316e+00 -2.120976275288758650e+00 -2.094882621462813344e+00 -2.083534812299484340e+00 -2.044934087441363513e+00 -2.039892830833975435e+00 -1.990364729876498151e+00 -1.989382443708012316e+00 -1.935322882344604478e+00 -1.928647541763809814e+00 -1.875203092240465441e+00 -1.863215567912848813e+00 -1.810511807702479548e+00 -1.793647365226626267e+00 -1.741835585620191695e+00 -1.720589299580000953e+00 -1.669853401964840334e+00 -1.644787298199682946e+00 -1.595352464296867945e+00 -1.567104698176815969e+00 -1.519248132285297537e+00 -1.488544363574232587e+00 -1.442608232130639712e+00 -1.410274939297602170e+00 -1.366681168258770063e+00 -1.333659710531080345e+00 -1.292925294636699141e+00 -1.260283710795971901e+00 -1.223033302333460082e+00 -1.191969733128966480e+00 -1.158939246813511570e+00 -1.130766462376683767e+00 -1.102787598492413590e+00 -1.078883768316252212e+00 -1.056836728596577180e+00 -1.038547507704207895e+00 -1.023272412276834409e+00 -1.011760736981002884e+00 -1.003932968801075409e+00 -9.999999999999993339e-01 1.000000000000002887e+00 1.003932968801075409e+00 1.011760736981005548e+00 1.023272412276835297e+00 1.038547507704207451e+00 1.056836728596577402e+00 1.078883768316253322e+00 1.102787598492413590e+00 1.130766462376684656e+00 1.158939246813511570e+00 1.191969733128966258e+00 1.223033302333460082e+00 1.260283710795971457e+00 1.292925294636698919e+00 1.333659710531081233e+00 1.366681168258769619e+00 1.410274939297602170e+00 1.442608232130640822e+00 1.488544363574232809e+00 1.519248132285298203e+00 1.567104698176814859e+00 1.595352464296867501e+00 1.644787298199682724e+00 1.669853401964839668e+00 1.720589299580000064e+00 1.741835585620190807e+00 1.793647365226626711e+00 1.810511807702479548e+00 1.863215567912849480e+00 1.875203092240465219e+00 1.928647541763809592e+00 1.935322882344604256e+00 1.989382443708013648e+00 1.990364729876499039e+00 2.039892830833974546e+00 2.044934087441363069e+00 2.083534812299483896e+00 2.094882621462813788e+00 2.120976275288757318e+00 2.138868204359913427e+00 2.151956698170843563e+00 2.176266394323973508e+00 2.176586230123221277e+00 2.193744292029914611e+00 2.204276365192937348e+00 2.207783750590872174e+00 2.232256823147625191e+00 2.249848578393821352e+00 2.260447856312931325e+00
-2.246538379967135235e+00 -2.235956207967931153e+00 -2.218450836190099196e+00 -2.218393419105526121e+00 -2.207902280574070897e+00 -2.193961880322140789e+00 -2.190396443939384152e+00 -2.166046626430001787e+00 -2.162819496555731469e+00 -2.135012834345079380e+00 -2.125171624131681369e+00 -2.097503296224146219e+00 -2.081273072424421500e+00 -2.053776608347598565e+00 -2.031430849992601484e+00 -2.004144675819169663e+00 -1.976007866809874614e+00 -1.948976674197457459e+00 -1.915427872647546437e+00 -1.888704328947409472e+00 -1.850181994604964908e+00 -1.823828896904118313e+00 -1.780837332611743706e+00 -1.754930332774935264e+00 -1.708048171268075288e+00 -1.682679222701264354e+00 -1.632570443902850554e+00 -1.607852134790993315e+00 -1.555280080604766857e+00 -1.531351002668636996e+00 -1.477195661664866488e+00 -1.454226877381315175e+00 -1.399505141592203294e+00 -1.377707580998595915e+00 -1.323594886002617210e+00 -1.303227002004241353e+00 -1.251076233406397842e+00 -1.232450302657277730e+00 -1.183799528295089942e+00 -1.167283469988561695e+00 -1.123837908148694220e+00 -1.109847573332716220e+00 -1.073415138373553734e+00 -1.062390698922709875e+00 -1.034750343425883345e+00 -1.027112010574063428e+00 -1.009809724566331779e+00 -1.005895379705743276e+00 -9.999999999999971134e-01 1.000000000000005329e+00 1.005895379705743276e+00 1.009809724566330447e+00 1.027112010574062539e+00 1.034750343425882235e+00 1.062390698922707655e+00 1.073415138373552624e+00 1.109847573332715776e+00 1.123837908148693332e+00 1.167283469988561695e+00 1.183799528295089276e+00 1.232450302657278396e+00 1.251076233406396732e+00 1.303227002004241353e+00 1.323594886002616766e+00 1.377707580998596582e+00 1.399505141592202850e+00 1.454226877381315841e+00 1.477195661664864934e+00 1.531351002668637440e+00 1.555280080604766413e+00 1.607852134790992205e+00 1.632570443902850332e+00 1.682679222701264798e+00 1.708048171268075732e+00 1.754930332774936153e+00 1.780837332611743484e+00 1.823828896904117869e+00 1.850181994604964242e+00 1.888704328947408806e+00 1.915427872647546659e+00 1.948976674197457015e+00 1.976007866809874391e+00 2.004144675819170995e+00 2.031430849992601484e+00 2.053776608347599453e+00 2.081273072424421500e+00 2.097503296224146663e+00 2.125171624131682258e+00 2.135012834345078936e+00 2.162819496555731469e+00 2.166046626430002231e+00 2.190396443939384596e+00 2.193961880322141678e+00 2.207902280574072673e+00 2.218393419105526121e+00 2.218450836190094755e+00 2.235956207967933818e+00 2.246538379967134791e+00
-2.232538779647279092e+00 -2.232538779647278204e+00 -2.221973519702082900e+00 -2.221973519702081568e+00 -2.204439378113289383e+00 -2.204439378113288939e+00 -2.180048935250704645e+00 -2.180048935250702868e+00 -2.148961141749635484e+00 -2.148961141749635040e+00 -2.111382782643361988e+00 -2.111382782643361544e+00 -2.067570550065312318e+00 -2.067570550065312318e+00 -2.017833885620418766e+00 -2.017833885620417433e+00 -1.962538810604812722e+00 -1.962538810604811168e+00 -1.902113032590307951e+00 -1.902113032590307284e+00 -1.837052701794765985e+00 -1.837052701794765097e+00 -1.767931287991314049e+00 -1.767931287991314049e+00 -1.695411148052699657e+00 -1.695411148052699213e+00 -1.620258427174058102e+00 -1.620258427174057436e+00 -1.543361918426817914e+00 -1.543361918426817248e+00 -1.465756261071349043e+00 -1.465756261071346378e+00 -1.388649131365443656e+00 -1.388649131365443434e+00 -1.313450425597639803e+00 -1.313450425597638693e+00 -1.241798190189203455e+00 -1.241798190189202344e+00 -1.175570504584946274e+00 -1.175570504584946274e+00 -1.116864647086778017e+00 -1.116864647086777129e+00 -1.067917144830767828e+00 -1.067917144830767606e+00 -1.030938251178382004e+00 -1.030938251178380449e+00 -1.007854452473692763e+00 -1.007854452473690987e+00 -9.999999999999977796e-01 1.000000000000003331e+00 1.007854452473690987e+00 1.007854452473691209e+00 1.030938251178380449e+00 1.030938251178380671e+00 1.067917144830766496e+00 1.067917144830767162e+00 1.116864647086776907e+00 1.116864647086778461e+00 1.175570504584946052e+00 1.175570504584947606e+00 1.241798190189201012e+00 1.241798190189201678e+00 1.313450425597639359e+00 1.313450425597639581e+00 1.388649131365444545e+00 1.388649131365445655e+00 1.465756261071346156e+00 1.465756261071347266e+00 1.543361918426815693e+00 1.543361918426817248e+00 1.620258427174057436e+00 1.620258427174057880e+00 1.695411148052698547e+00 1.695411148052700101e+00 1.767931287991313161e+00 1.767931287991314493e+00 1.837052701794766207e+00 1.837052701794767096e+00 1.902113032590306840e+00 1.902113032590308395e+00 1.962538810604809836e+00 1.962538810604810724e+00 2.017833885620416989e+00 2.017833885620417433e+00 2.067570550065312762e+00 2.067570550065313650e+00 2.111382782643361988e+00 2.111382782643363321e+00 2.148961141749635040e+00 2.148961141749635484e+00 2.180048935250701980e+00 2.180048935250705533e+00 2.204439378113288495e+00 2.204439378113288939e+00 2.221973519702082012e+00 2.221973519702083788e+00 2.232538779647277760e+00 2.232538779647278648e+00


==> anc/TB/tb-armchair-bands-50.dat <==
-2.232675753293314358e+00 -2.232675753293313470e+00 -2.222519712414273041e+00 -2.222519712414271709e+00 -2.205661909452288238e+00 -2.205661909452287350e+00 -2.182206312100570589e+00 -2.182206312100570145e+00 -2.152299659599574699e+00 -2.152299659599573811e+00 -2.116132754446497177e+00 -2.116132754446496289e+00 -2.073942284734193287e+00 -2.073942284734192842e+00 -2.026013313362232893e+00 -2.026013313362232449e+00 -1.972682618049107495e+00 -1.972682618049106607e+00 -1.914343124666871176e+00 -1.914343124666870954e+00 -1.851449747201634244e+00 -1.851449747201633578e+00 -1.784527029474926252e+00 -1.784527029474925142e+00 -1.714179069667944200e+00 -1.714179069667943978e+00 -1.641102279031574795e+00 -1.641102279031574351e+00 -1.566101535615056051e+00 -1.566101535615053830e+00 -1.490110148081222219e+00 -1.490110148081220665e+00 -1.414213562373094479e+00 -1.414213562373093813e+00 -1.339675605227433008e+00 -1.339675605227432120e+00 -1.267963764495716017e+00 -1.267963764495715573e+00 -1.200765943449703554e+00 -1.200765943449703332e+00 -1.139984968559134115e+00 -1.139984968559133893e+00 -1.087689963344772748e+00 -1.087689963344771638e+00 -1.045999999591629370e+00 -1.045999999591627372e+00 -1.016884359517933101e+00 -1.016884359517932657e+00 -1.001894875985457789e+00 -1.001894875985454902e+00 1.001894875985455569e+00 1.001894875985456013e+00 1.016884359517931768e+00 1.016884359517932879e+00 1.045999999591628260e+00 1.045999999591628482e+00 1.087689963344772304e+00 1.087689963344772304e+00 1.139984968559134559e+00 1.139984968559134781e+00 1.200765943449701778e+00 1.200765943449704887e+00 1.267963764495714907e+00 1.267963764495715573e+00 1.339675605227430788e+00 1.339675605227432120e+00 1.414213562373094479e+00 1.414213562373096700e+00 1.490110148081222219e+00 1.490110148081222441e+00 1.566101535615055163e+00 1.566101535615055163e+00 1.641102279031574573e+00 1.641102279031574795e+00 1.714179069667943756e+00 1.714179069667944866e+00 1.784527029474924475e+00 1.784527029474926252e+00 1.851449747201634244e+00 1.851449747201634466e+00 1.914343124666869844e+00 1.914343124666870732e+00 1.972682618049106607e+00 1.972682618049107273e+00 2.026013313362232005e+00 2.026013313362234225e+00 2.073942284734193731e+00 2.073942284734193731e+00 2.116132754446496733e+00 2.116132754446500286e+00 2.152299659599574255e+00 2.152299659599574255e+00 2.182206312100569257e+00 2.182206312100571477e+00 2.205661909452288238e+00 2.205661909452289127e+00 2.222519712414272153e+00 2.222519712414273485e+00 2.232675753293314358e+00 2.232675753293315690e+00
-2.246675571176599995e+00 -2.236503281347631766e+00 -2.219617971713058413e+00 -2.218587594972542654e+00 -2.208447603331653131e+00 -2.196122952245821214e+00 -2.191616977773680475e+00 -2.168200349543888183e+00 -2.166163999847270816e+00 -2.138345429342640713e+00 -2.129930605256466603e+00 -2.102244344902479689e+00 -2.087657732860785931e+00 -2.060135527397051636e+00 -2.039628225507270187e+00 -2.012306287212781708e+00 -1.986176032705179617e+00 -1.959096268745787350e+00 -1.927690497596683539e+00 -1.900902034139079433e+00 -1.864622007162630046e+00 -1.838183098396564574e+00 -1.797489390556395783e+00 -1.771469821557907443e+00 -1.726889536134473602e+00 -1.701373649662113685e+00 -1.653509770942817925e+00 -1.628600263380148183e+00 -1.578143565612028842e+00 -1.553966192048277906e+00 -1.501710005634758760e+00 -1.478419279435213562e+00 -1.425277037850410267e+00 -1.403062851541712064e+00 -1.350087457319122830e+00 -1.329182196718179387e+00 -1.277584466740278035e+00 -1.258269504713618758e+00 -1.209429807856079675e+00 -1.192039110837612492e+00 -1.147501535609877887e+00 -1.132418510469744621e+00 -1.093851322459608699e+00 -1.081493503020369840e+00 -1.050596727926728535e+00 -1.041382981213456960e+00 -1.019730824400205682e+00 -1.014029904407396154e+00 -1.002859996984335922e+00 -1.000928824392824046e+00 1.000928824392824046e+00 1.002859996984337032e+00 1.014029904407395710e+00 1.019730824400204572e+00 1.041382981213457626e+00 1.050596727926727203e+00 1.081493503020369840e+00 1.093851322459609143e+00 1.132418510469746176e+00 1.147501535609878331e+00 1.192039110837612048e+00 1.209429807856079453e+00 1.258269504713618314e+00 1.277584466740278257e+00 1.329182196718178943e+00 1.350087457319122164e+00 1.403062851541711176e+00 1.425277037850411155e+00 1.478419279435214895e+00 1.501710005634759204e+00 1.553966192048276129e+00 1.578143565612027732e+00 1.628600263380147961e+00 1.653509770942817481e+00 1.701373649662113685e+00 1.726889536134473380e+00 1.771469821557907220e+00 1.797489390556395339e+00 1.838183098396565240e+00 1.864622007162630490e+00 1.900902034139079211e+00 1.927690497596683539e+00 1.959096268745786684e+00 1.986176032705178285e+00 2.012306287212780376e+00 2.039628225507268855e+00 2.060135527397051192e+00 2.087657732860787263e+00 2.102244344902479689e+00 2.129930605256467047e+00 2.138345429342639825e+00 2.166163999847268595e+00 2.168200349543884631e+00 2.191616977773677810e+00 2.196122952245821214e+00 2.208447603331650022e+00 2.218587594972539545e+00 2.219617971713057969e+00 2.236503281347633099e+00 2.246675571176598663e+00
-2.260585267606603832e+00 -2.250396542435136649e+00 -2.233483419160867900e+00 -2.209948556012465204e+00 -2.204412911994418245e+00 -2.194288756279815900e+00 -2.179936776852904767e+00 -2.177484956079124068e+00 -2.154106811864620497e+00 -2.143636274329387970e+00 -2.124303014720135163e+00 -2.101280308655739670e+00 -2.088267030880356145e+00 -2.053149530121815225e+00 -2.046239053794205898e+00 -1.999575098367419423e+00 -1.998508668683375067e+00 -1.945418425196769885e+00 -1.940942826890234674e+00 -1.887368575732356391e+00 -1.877698648699651862e+00 -1.824823311309204943e+00 -1.810355778058067244e+00 -1.758318911547327001e+00 -1.739504028606617458e+00 -1.688474311393769911e+00 -1.665821823893772757e+00 -1.616004650836278200e+00 -1.590091464462850546e+00 -1.541738361186508532e+00 -1.513218115728885538e+00 -1.466638142507961096e+00 -1.436252595526378961e+00 -1.391825593184628396e+00 -1.360417085919681801e+00 -1.318607904883319026e+00 -1.287130913585080583e+00 -1.248502393847097158e+00 -1.218029932755480660e+00 -1.183250093939991920e+00 -1.154967349122818732e+00 -1.124803040332731374e+00 -1.099976662708221919e+00 -1.075262876797665967e+00 -1.055172304606999845e+00 -1.036746548526557232e+00 -1.022568666384191083e+00 -1.011168098682732719e+00 -1.003823952287616894e+00 -9.999620782137164099e-01 9.999620782137158548e-01 1.003823952287616672e+00 1.011168098682732941e+00 1.022568666384189306e+00 1.036746548526557010e+00 1.055172304606999178e+00 1.075262876797665079e+00 1.099976662708220809e+00 1.124803040332730708e+00 1.154967349122817621e+00 1.183250093939991254e+00 1.218029932755479994e+00 1.248502393847095604e+00 1.287130913585080139e+00 1.318607904883319026e+00 1.360417085919681801e+00 1.391825593184628618e+00 1.436252595526378295e+00 1.466638142507961540e+00 1.513218115728885760e+00 1.541738361186506756e+00 1.590091464462850102e+00 1.616004650836278866e+00 1.665821823893772091e+00 1.688474311393769467e+00 1.739504028606616570e+00 1.758318911547326557e+00 1.810355778058067244e+00 1.824823311309204499e+00 1.877698648699651418e+00 1.887368575732355502e+00 1.940942826890233341e+00 1.945418425196768553e+00 1.998508668683372180e+00 1.999575098367416537e+00 2.046239053794206342e+00 2.053149530121814781e+00 2.088267030880355701e+00 2.101280308655739226e+00 2.124303014720136051e+00 2.143636274329389302e+00 2.154106811864620052e+00 2.177484956079123624e+00 2.179936776852904767e+00 2.194288756279816344e+00 2.204412911994421798e+00 2.209948556012465648e+00 2.233483419160867012e+00 2.250396542435135316e+00 2.260585267606603388e+00
-2.274403095402615094e+00 -2.264197761539043618e+00 -2.247256539491068406e+00 -2.223681441851407037e+00 -2.193616348909154024e+00 -2.190153555874735147e+00 -2.180045008888950697e+00 -2.163267658735750665e+00 -2.157248169055083320e+00 -2.139927480619094879e+00 -2.114808477995593350e+00 -2.110174154714099526e+00 -2.074202498791073435e+00 -2.066575760996891553e+00 -2.032254487561765188e+00 -2.012878426020815681e+00 -1.984622008318496222e+00 -1.954098809539682069e+00 -1.931650554620611304e+00 -1.890678462654062697e+00 -1.873744123532943062e+00 -1.823125082779229134e+00 -1.811371658076293967e+00 -1.752021541117261938e+00 -1.745075462664706256e+00 -1.678037534085599747e+00 -1.675482105316679293e+00 -1.603316380096323046e+00 -1.601944423203853107e+00 -1.529418878096431067e+00 -1.524633748447355330e+00 -1.454767486550566646e+00 -1.447139558376898671e+00 -1.380502480468873916e+00 -1.370663829968757685e+00 -1.307953408840830445e+00 -1.296602415617237103e+00 -1.238663147091991990e+00 -1.226565559139773276e+00 -1.174399689641244970e+00 -1.162381562634364762e+00 -1.117139454110020358e+00 -1.106065083671782912e+00 -1.068999038074421204e+00 -1.059725881945392523e+00 -1.032091591587894319e+00 -1.025397259768459524e+00 -1.008299588874123742e+00 -1.004786507750686786e+00 -9.989948743081741300e-01 9.989948743081742411e-01 1.004786507750686342e+00 1.008299588874123298e+00 1.025397259768460412e+00 1.032091591587894763e+00 1.059725881945392301e+00 1.068999038074420760e+00 1.106065083671782467e+00 1.117139454110021246e+00 1.162381562634364762e+00 1.174399689641244748e+00 1.226565559139773942e+00 1.238663147091993322e+00 1.296602415617237103e+00 1.307953408840831555e+00 1.370663829968758574e+00 1.380502480468874582e+00 1.447139558376899116e+00 1.454767486550566424e+00 1.524633748447355996e+00 1.529418878096431733e+00 1.601944423203852663e+00 1.603316380096323268e+00 1.675482105316679293e+00 1.678037534085599303e+00 1.745075462664705812e+00 1.752021541117261938e+00 1.811371658076294189e+00 1.823125082779229356e+00 1.873744123532942618e+00 1.890678462654062253e+00 1.931650554620611748e+00 1.954098809539682735e+00 1.984622008318496444e+00 2.012878426020816569e+00 2.032254487561764300e+00 2.066575760996892441e+00 2.074202498791072102e+00 2.110174154714101746e+00 2.114808477995594682e+00 2.139927480619096212e+00 2.157248169055082876e+00 2.163267658735751553e+00 2.180045008888948477e+00 2.190153555874736035e+00 2.193616348909153579e+00 2.223681441851407925e+00 2.247256539491068850e+00 2.264197761539044951e+00 2.274403095402615538e+00
-2.288127340329907611e+00 -2.277905237196097055e+00 -2.260935652613465408e+00 -2.237319959768354849e+00 -2.207201104989063190e+00 -2.175811414880096883e+00 -2.170764726396009703e+00 -2.165718235250059021e+00 -2.148966936078529510e+00 -2.128240734967740799e+00 -2.125664172621176018e+00 -2.095960622616737545e+00 -2.079905478497634075e+00 -2.060052468146744253e+00 -2.026084651295158690e+00 -2.018183483938201128e+00 -1.970647886446879049e+00 -1.967157164951390813e+00 -1.917794151855804818e+00 -1.903560259758446671e+00 -1.860030076718933945e+00 -1.835796212634432489e+00 -1.797829433037055891e+00 -1.764441081873711514e+00 -1.731740657122272875e+00 -1.690156008948002997e+00 -1.662398097439854228e+00 -1.613701641405339560e+00 -1.590536401941878175e+00 -1.535956180332817667e+00 -1.517008586738184173e+00 -1.457937254842822439e+00 -1.442808067251739823e+00 -1.380827034416291399e+00 -1.369094211857377008e+00 -1.305998291741258477e+00 -1.297219393744976523e+00 -1.235035939986449449e+00 -1.228752488549751831e+00 -1.169743345281800906e+00 -1.165488708155984376e+00 -1.112115701767188547e+00 -1.109428665237421008e+00 -1.064256625984007831e+00 -1.062702958782357987e+00 -1.028215985841238744e+00 -1.027419014979045642e+00 -1.005747430237142304e+00 -1.005425028395912745e+00 -9.980274503355101023e-01 9.980274503355116567e-01 1.005425028395913856e+00 1.005747430237145190e+00 1.027419014979044531e+00 1.028215985841238078e+00 1.062702958782357099e+00 1.064256625984007387e+00 1.109428665237420564e+00 1.112115701767188991e+00 1.165488708155984154e+00 1.169743345281800684e+00 1.228752488549752275e+00 1.235035939986450337e+00 1.297219393744976301e+00 1.305998291741258477e+00 1.369094211857377230e+00 1.380827034416291843e+00 1.442808067251739379e+00 1.457937254842823549e+00 1.517008586738183951e+00 1.535956180332818555e+00 1.590536401941877731e+00 1.613701641405338005e+00 1.662398097439853561e+00 1.690156008948003219e+00 1.731740657122271765e+00 1.764441081873710182e+00 1.797829433037056113e+00 1.835796212634432045e+00 1.860030076718933945e+00 1.903560259758446227e+00 1.917794151855804596e+00 1.967157164951390369e+00 1.970647886446877717e+00 2.018183483938202016e+00 2.026084651295159134e+00 2.060052468146744697e+00 2.079905478497634519e+00 2.095960622616738434e+00 2.125664172621180015e+00 2.128240734967742576e+00 2.148966936078529955e+00 2.165718235250061241e+00 2.170764726396010591e+00 2.175811414880098216e+00 2.207201104989063190e+00 2.237319959768353961e+00 2.260935652613465852e+00 2.277905237196097943e+00 2.288127340329907167e+00
-2.301756320249064292e+00 -2.291517299771600236e+00 -2.274519109814796991e+00 -2.250862490498994006e+00 -2.220689463939261366e+00 -2.184184412105098172e+00 -2.161388415089067649e+00 -2.151310346971703868e+00 -2.141575601121036510e+00 -2.134584675459076042e+00 -2.111318740978680886e+00 -2.093137268856603672e+00 -2.081664227048648730e+00 -2.045818692553117213e+00 -2.039192433812889060e+00 -2.004027730721320122e+00 -1.980116634361883454e+00 -1.956587914090635705e+00 -1.916342870135365972e+00 -1.903850740206916248e+00 -1.848368092249590422e+00 -1.846227860325481807e+00 -1.784197953397363312e+00 -1.776761672963060201e+00 -1.718315696665434711e+00 -1.702176366959275544e+00 -1.649223369730379085e+00 -1.625362327099473259e+00 -1.577665679493150064e+00 -1.547184694396732230e+00 -1.504508340075739747e+00 -1.468645018871371111e+00 -1.430760646737872843e+00 -1.390906050221675239e+00 -1.357601491065883792e+00 -1.315317869056098266e+00 -1.286406550799440662e+00 -1.243440339968344244e+00 -1.218771151402106012e+00 -1.177051881389136634e+00 -1.156517973417069856e+00 -1.118127649859155470e+00 -1.101671605152749533e+00 -1.068763716301036615e+00 -1.056375629850644371e+00 -1.031024232898201332e+00 -1.022729738009885203e+00 -1.006706487668932892e+00 -1.002545077510764049e+00 -9.970600446999662303e-01 9.970600446999666744e-01 1.002545077510764937e+00 1.006706487668936223e+00 1.022729738009885647e+00 1.031024232898202220e+00 1.056375629850644593e+00 1.068763716301037503e+00 1.101671605152749533e+00 1.118127649859155914e+00 1.156517973417068745e+00 1.177051881389136856e+00 1.218771151402107122e+00 1.243440339968344244e+00 1.286406550799440662e+00 1.315317869056098044e+00 1.357601491065882904e+00 1.390906050221674128e+00 1.430760646737871955e+00 1.468645018871371999e+00 1.504508340075737749e+00 1.547184694396730675e+00 1.577665679493149176e+00 1.625362327099472814e+00 1.649223369730379973e+00 1.702176366959276432e+00 1.718315696665435377e+00 1.776761672963059757e+00 1.784197953397362202e+00 1.846227860325479808e+00 1.848368092249589090e+00 1.903850740206916248e+00 1.916342870135366194e+00 1.956587914090636371e+00 1.980116634361884342e+00 2.004027730721321010e+00 2.039192433812888616e+00 2.045818692553117213e+00 2.081664227048648730e+00 2.093137268856603672e+00 2.111318740978679998e+00 2.134584675459076042e+00 2.141575601121035177e+00 2.151310346971703424e+00 2.161388415089066761e+00 2.184184412105096840e+00 2.220689463939259589e+00 2.250862490498992674e+00 2.274519109814796103e+00 2.291517299771599792e+00 2.301756320249064736e+00
-2.315288384302055746e+00 -2.305032310650270588e+00 -2.288005292957952630e+00 -2.264307444720889517e+00 -2.234079873709695185e+00 -2.197505719979749639e+00 -2.154811624751919119e+00 -2.146886521501246037e+00 -2.136823294284839747e+00 -2.120122802342784052e+00 -2.106269743501559155e+00 -2.096893076178349080e+00 -2.067286813025750458e+00 -2.052200456569758469e+00 -2.031502960750716014e+00 -1.992975980284210857e+00 -1.989788949273504803e+00 -1.942443733921757065e+00 -1.929025142823264538e+00 -1.889821872336392650e+00 -1.860839662580985099e+00 -1.832338926052935690e+00 -1.788982350075312810e+00 -1.770478559932786800e+00 -1.714097737478277095e+00 -1.704801803148592532e+00 -1.636925696714333744e+00 -1.635959020542485653e+00 -1.564705188480280063e+00 -1.558318580130776621e+00 -1.491919000196712863e+00 -1.479262189957218032e+00 -1.418625993575643118e+00 -1.400900234354852447e+00 -1.346025027019545961e+00 -1.324560482740588130e+00 -1.275515577273557577e+00 -1.251778035179573756e+00 -1.208719878098442724e+00 -1.184306370072504722e+00 -1.147488323487120931e+00 -1.124100076886094923e+00 -1.093869223850470584e+00 -1.073246345820362269e+00 -1.050018061685884074e+00 -1.033821396257218472e+00 -1.018024694923758355e+00 -1.007663449075619333e+00 -9.996604032896194703e-01 -9.960928964955250153e-01 9.960928964955265696e-01 9.996604032896196923e-01 1.007663449075620665e+00 1.018024694923758577e+00 1.033821396257220027e+00 1.050018061685884296e+00 1.073246345820362935e+00 1.093869223850471029e+00 1.124100076886094701e+00 1.147488323487120709e+00 1.184306370072503611e+00 1.208719878098442058e+00 1.251778035179573312e+00 1.275515577273556467e+00 1.324560482740588796e+00 1.346025027019547293e+00 1.400900234354852447e+00 1.418625993575642896e+00 1.479262189957220475e+00 1.491919000196715084e+00 1.558318580130777287e+00 1.564705188480280285e+00 1.635959020542486098e+00 1.636925696714334411e+00 1.704801803148592532e+00 1.714097737478277761e+00 1.770478559932786133e+00 1.788982350075312588e+00 1.832338926052935690e+00 1.860839662580985765e+00 1.889821872336391539e+00 1.929025142823264094e+00 1.942443733921756399e+00 1.989788949273505470e+00 1.992975980284211746e+00 2.031502960750715125e+00 2.052200456569758913e+00 2.067286813025751346e+00 2.096893076178347748e+00 2.106269743501558711e+00 2.120122802342784496e+00 2.136823294284839303e+00 2.146886521501245593e+00 2.154811624751918675e+00 2.197505719979748307e+00 2.234079873709696074e+00 2.264307444720888629e+00 2.288005292957953074e+00 2.305032310650270144e+00 2.315288384302055746e+00
-2.328721912133440597e+00 -2.318448661462210403e+00 -2.301392613716330526e+00 -2.277653262300387560e+00 -2.247370810618228631e+00 -2.210727171150295600e+00 -2.167947380224322096e+00 -2.132307739196507068e+00 -2.122259067198000171e+00 -2.119301538415913289e+00 -2.105583281456552047e+00 -2.082389107221687574e+00 -2.065107425346546233e+00 -2.052830263077309869e+00 -2.017107097707120822e+00 -2.005733985983064294e+00 -1.975468895577823014e+00 -1.941605945327979699e+00 -1.928217021268603837e+00 -1.875709131204705615e+00 -1.873209880555832596e+00 -1.818364753120541133e+00 -1.801102162243160887e+00 -1.756672617733034958e+00 -1.725919260587582160e+00 -1.691200219146511863e+00 -1.648390975013681148e+00 -1.622606165074669926e+00 -1.569357133519716507e+00 -1.551655917533933060e+00 -1.489788113183244223e+00 -1.479241438442390866e+00 -1.410808949799179368e+00 -1.406404882777381848e+00 -1.334365533809198645e+00 -1.333725475946725636e+00 -1.264547176521900296e+00 -1.260048312876720589e+00 -1.198599420556748285e+00 -1.191506024864110946e+00 -1.138400610995025319e+00 -1.130032147499329787e+00 -1.086022490464202406e+00 -1.077703720623899963e+00 -1.043631284669043424e+00 -1.036606878270169174e+00 -1.013304835103817192e+00 -1.008618084642841639e+00 -9.967716795672769692e-01 -9.951262454499095744e-01 9.951262454499095744e-01 9.967716795672778574e-01 1.008618084642840751e+00 1.013304835103818080e+00 1.036606878270168064e+00 1.043631284669043868e+00 1.077703720623900630e+00 1.086022490464202850e+00 1.130032147499330231e+00 1.138400610995025541e+00 1.191506024864111168e+00 1.198599420556748507e+00 1.260048312876721699e+00 1.264547176521901850e+00 1.333725475946724304e+00 1.334365533809197979e+00 1.406404882777382515e+00 1.410808949799179368e+00 1.479241438442390644e+00 1.489788113183244445e+00 1.551655917533933060e+00 1.569357133519716063e+00 1.622606165074669926e+00 1.648390975013680926e+00 1.691200219146512307e+00 1.725919260587581716e+00 1.756672617733035180e+00 1.801102162243161553e+00 1.818364753120541133e+00 1.873209880555832152e+00 1.875709131204704727e+00 1.928217021268603615e+00 1.941605945327979699e+00 1.975468895577823014e+00 2.005733985983064294e+00 2.017107097707120378e+00 2.052830263077309869e+00 2.065107425346545789e+00 2.082389107221688462e+00 2.105583281456553379e+00 2.119301538415913733e+00 2.122259067198002835e+00 2.132307739196507512e+00 2.167947380224322540e+00 2.210727171150296488e+00 2.247370810618227299e+00 2.277653262300388448e+00 2.301392613716328750e+00 2.318448661462210847e+00 2.328721912133439265e+00
-2.342055313145167794e+00 -2.331764773342477781e+00 -2.314679512841713471e+00 -2.290898411572993343e+00 -2.260560778648415869e+00 -2.223847313401253079e+00 -2.180981467321660983e+00 -2.132231313530193795e+00 -2.117654114546621447e+00 -2.107619696705063106e+00 -2.090968117989431718e+00 -2.077912068150181923e+00 -2.067808802814098179e+00 -2.038296498417576430e+00 -2.018389454977047581e+00 -2.002632965762988437e+00 -1.961069361347634432e+00 -1.954084163198388735e+00 -1.913909485175129932e+00 -1.885477718733129082e+00 -1.861514131061589472e+00 -1.813120171597379260e+00 -1.804306849168426652e+00 -1.742781516990365764e+00 -1.737640086947082274e+00 -1.677512208603598287e+00 -1.659757395042081862e+00 -1.609165935856836205e+00 -1.580299657055534102e+00 -1.538518868496514758e+00 -1.500222139260920295e+00 -1.466476535548656868e+00 -1.420631565555941167e+00 -1.394098095809417570e+00 -1.342812199700305964e+00 -1.322623730647302542e+00 -1.268250471234396048e+00 -1.253502058007503583e+00 -1.198650073353860313e+00 -1.188410540379172486e+00 -1.135923041715220627e+00 -1.129255703599079119e+00 -1.082135059766842877e+00 -1.078132393878567186e+00 -1.039380088331996355e+00 -1.037216349669800142e+00 -1.009570165759911875e+00 -1.008571123280250115e+00 -9.941603318677113554e-01 -9.938795868933819611e-01 9.938795868933817390e-01 9.941603318677140200e-01 1.008571123280250337e+00 1.009570165759912541e+00 1.037216349669800364e+00 1.039380088331998575e+00 1.078132393878566964e+00 1.082135059766842433e+00 1.129255703599078675e+00 1.135923041715219739e+00 1.188410540379172708e+00 1.198650073353860090e+00 1.253502058007503139e+00 1.268250471234394272e+00 1.322623730647304097e+00 1.342812199700307074e+00 1.394098095809416460e+00 1.420631565555942721e+00 1.466476535548656424e+00 1.500222139260919407e+00 1.538518868496513203e+00 1.580299657055535212e+00 1.609165935856836427e+00 1.659757395042082750e+00 1.677512208603598065e+00 1.737640086947082274e+00 1.742781516990366208e+00 1.804306849168427096e+00 1.813120171597379038e+00 1.861514131061589694e+00 1.885477718733129970e+00 1.913909485175130820e+00 1.954084163198388957e+00 1.961069361347635986e+00 2.002632965762987549e+00 2.018389454977047581e+00 2.038296498417575986e+00 2.067808802814097735e+00 2.077912068150183256e+00 2.090968117989433495e+00 2.107619696705063550e+00 2.117654114546620558e+00 2.132231313530193351e+00 2.180981467321661427e+00 2.223847313401253079e+00 2.260560778648416758e+00 2.290898411572993343e+00 2.314679512841713915e+00 2.331764773342476893e+00 2.342055313145168238e+00
-2.355287025783498578e+00 -2.344979096222740367e+00 -2.327864459464207059e+00 -2.304041388655610145e+00 -2.273648308778964733e+00 -2.236864720523785710e+00 -2.193912510629357548e+00 -2.145057752142960350e+00 -2.102927736481609688e+00 -2.092907256048011977e+00 -2.090613134682756336e+00 -2.076279358848622802e+00 -2.053154172609807482e+00 -2.030941210566640454e+00 -2.023687480173616215e+00 -1.988082465834525081e+00 -1.966458699624840989e+00 -1.946592175192573659e+00 -1.899522869515766210e+00 -1.897642164983589286e+00 -1.847238518491343573e+00 -1.825035453136910624e+00 -1.790166751210833018e+00 -1.749259377657379488e+00 -1.728806673834806462e+00 -1.671024198075004019e+00 -1.663739057523625942e+00 -1.595639483269535530e+00 -1.591145459752771663e+00 -1.525295056755568979e+00 -1.510563624570367525e+00 -1.453625181798752664e+00 -1.430367456650378122e+00 -1.381706420603675101e+00 -1.351820012808423677e+00 -1.310800341823588067e+00 -1.276383819114324414e+00 -1.242380937329006230e+00 -1.205737756847768516e+00 -1.178154009083246523e+00 -1.141771954579791526e+00 -1.120054484478522738e+00 -1.086539595095868060e+00 -1.070199943371918261e+00 -1.042140442887209195e+00 -1.030774328578739407e+00 -1.010519465066621381e+00 -1.003824539738036981e+00 -9.931953965727455813e-01 -9.909848124785980428e-01 9.909848124785978207e-01 9.931953965727463585e-01 1.003824539738037425e+00 1.010519465066620048e+00 1.030774328578738519e+00 1.042140442887211416e+00 1.070199943371918261e+00 1.086539595095867394e+00 1.120054484478523404e+00 1.141771954579791970e+00 1.178154009083246745e+00 1.205737756847766962e+00 1.242380937329006452e+00 1.276383819114324414e+00 1.310800341823586956e+00 1.351820012808423677e+00 1.381706420603675989e+00 1.430367456650379010e+00 1.453625181798751997e+00 1.510563624570367303e+00 1.525295056755569423e+00 1.591145459752772773e+00 1.595639483269536196e+00 1.663739057523626608e+00 1.671024198075004685e+00 1.728806673834806462e+00 1.749259377657380377e+00 1.790166751210832796e+00 1.825035453136909958e+00 1.847238518491344461e+00 1.897642164983588620e+00 1.899522869515765322e+00 1.946592175192574770e+00 1.966458699624841655e+00 1.988082465834525747e+00 2.023687480173613551e+00 2.030941210566639565e+00 2.053154172609807482e+00 2.076279358848623247e+00 2.090613134682756336e+00 2.092907256048011533e+00 2.102927736481610133e+00 2.145057752142960794e+00 2.193912510629357993e+00 2.236864720523786154e+00 2.273648308778962068e+00 2.304041388655611033e+00 2.327864459464205282e+00 2.344979096222738146e+00 2.355287025783499022e+00
-2.368415516856634984e+00 -2.358090108153620967e+00 -2.340945950422748556e+00 -2.317080716789283290e+00 -2.286631958343362747e+00 -2.249777991697911261e+00 -2.206739158946371848e+00 -2.157779560369658789e+00 -2.103209395836913576e+00 -2.088130737813237658e+00 -2.078123862037122738e+00 -2.061519093973363859e+00 -2.043388095386447390e+00 -2.038427268515215829e+00 -2.009005210672109243e+00 -1.978728475059080560e+00 -1.973457538675294831e+00 -1.932039203843862740e+00 -1.909702222187559029e+00 -1.885058954169058998e+00 -1.836847094512736422e+00 -1.832883973515366360e+00 -1.775946026643711040e+00 -1.760776304132347647e+00 -1.714749531219168510e+00 -1.682190633573569682e+00 -1.649882074702646140e+00 -1.601893857164947921e+00 -1.582027976097590827e+00 -1.520811931200061640e+00 -1.511985511600983934e+00 -1.440688277188725941e+00 -1.440016004139101691e+00 -1.369230651572804991e+00 -1.360748281773400903e+00 -1.298896096660368427e+00 -1.284447675847200321e+00 -1.231184536252071027e+00 -1.212768330042353959e+00 -1.167830608349956334e+00 -1.147578095845427137e+00 -1.110797852855345491e+00 -1.090916571070409402e+00 -1.062226169291561551e+00 -1.044887365433865956e+00 -1.024306314857860611e+00 -1.011465756499140056e+00 -9.990660805248851029e-01 -9.922316808495094120e-01 -9.880880501357516277e-01 9.880880501357516277e-01 9.922316808495099671e-01 9.990660805248849918e-01 1.011465756499140056e+00 1.024306314857860833e+00 1.044887365433863957e+00 1.062226169291561773e+00 1.090916571070408292e+00 1.110797852855344159e+00 1.147578095845427137e+00 1.167830608349956556e+00 1.212768330042352183e+00 1.231184536252071027e+00 1.284447675847201209e+00 1.298896096660367538e+00 1.360748281773401125e+00 1.369230651572804769e+00 1.440016004139103689e+00 1.440688277188728161e+00 1.511985511600984156e+00 1.520811931200062084e+00 1.582027976097591271e+00 1.601893857164948365e+00 1.649882074702647472e+00 1.682190633573569682e+00 1.714749531219168732e+00 1.760776304132348757e+00 1.775946026643711262e+00 1.832883973515367027e+00 1.836847094512736867e+00 1.885058954169058998e+00 1.909702222187559251e+00 1.932039203843862518e+00 1.973457538675295497e+00 1.978728475059080560e+00 2.009005210672109243e+00 2.038427268515214053e+00 2.043388095386447834e+00 2.061519093973363415e+00 2.078123862037124070e+00 2.088130737813238103e+00 2.103209395836912687e+00 2.157779560369658789e+00 2.206739158946371848e+00 2.249777991697911705e+00 2.286631958343362747e+00 2.317080716789281514e+00 2.340945950422749888e+00 2.358090108153618747e+00 2.368415516856634540e+00
-2.381439280881720411e+00 -2.371096314656352178e+00 -2.353922509624897241e+00 -2.330014945710965790e+00 -2.299510310418297010e+00 -2.262585750903028270e+00 -2.219460084724337090e+00 -2.170395466618002978e+00 -2.115699643216303549e+00 -2.073265296618185705e+00 -2.063271676431172263e+00 -2.055728970980433168e+00 -2.046689457709363502e+00 -2.023630186053435143e+00 -1.994251734787971797e+00 -1.990892426854462105e+00 -1.958760166200347763e+00 -1.921656907949865101e+00 -1.917412353442107698e+00 -1.870519556253299021e+00 -1.848554195824699820e+00 -1.818452210755223453e+00 -1.772190047980285454e+00 -1.761646274310018523e+00 -1.700611559857082344e+00 -1.693255959143629363e+00 -1.635942592507991344e+00 -1.612544171401975257e+00 -1.568332602120549479e+00 -1.530966426986176243e+00 -1.498591276607766476e+00 -1.449576595118802436e+00 -1.427666731606594963e+00 -1.369596380712757133e+00 -1.356671589629118380e+00 -1.292441371026548325e+00 -1.286911729467556942e+00 -1.219913582745413061e+00 -1.219741060714213399e+00 -1.157441130289920572e+00 -1.153340689659272389e+00 -1.101486724548386809e+00 -1.095265244587053211e+00 -1.054212123763194064e+00 -1.047620286525288602e+00 -1.017813424109831777e+00 -1.012408815335173795e+00 -9.942967576589191170e-01 -9.912694263838965902e-01 -9.851900002157288894e-01 9.851900002157281122e-01 9.912694263838937037e-01 9.942967576589188949e-01 1.012408815335170909e+00 1.017813424109830445e+00 1.047620286525287048e+00 1.054212123763195175e+00 1.095265244587050324e+00 1.101486724548386142e+00 1.153340689659271057e+00 1.157441130289921016e+00 1.219741060714212733e+00 1.219913582745414171e+00 1.286911729467558718e+00 1.292441371026549657e+00 1.356671589629119046e+00 1.369596380712757355e+00 1.427666731606595407e+00 1.449576595118802658e+00 1.498591276607766032e+00 1.530966426986177131e+00 1.568332602120550145e+00 1.612544171401974591e+00 1.635942592507991789e+00 1.693255959143629807e+00 1.700611559857082788e+00 1.761646274310019855e+00 1.772190047980286343e+00 1.818452210755223231e+00 1.848554195824700264e+00 1.870519556253299021e+00 1.917412353442106809e+00 1.921656907949864879e+00 1.958760166200347985e+00 1.990892426854462105e+00 1.994251734787971575e+00 2.023630186053433366e+00 2.046689457709362170e+00 2.055728970980431392e+00 2.063271676431173596e+00 2.073265296618186149e+00 2.115699643216304437e+00 2.170395466618004310e+00 2.219460084724336202e+00 2.262585750903030046e+00 2.299510310418297454e+00 2.330014945710966234e+00 2.353922509624897685e+00 2.371096314656353066e+00 2.381439280881722187e+00
-2.394356839459900854e+00 -2.383996248102473015e+00 -2.366792687434498887e+00 -2.342842651053069325e+00 -2.312281973239512123e+00 -2.275286646355399345e+00 -2.232073983532929962e+00 -2.182904221088572960e+00 -2.128082688679736378e+00 -2.067962717398888817e+00 -2.058333637683485318e+00 -2.048352907380309951e+00 -2.031792630246506359e+00 -2.008765065792855964e+00 -2.002949508925345512e+00 -1.979429141357799571e+00 -1.943992372875840369e+00 -1.933505254330621925e+00 -1.902713570890901096e+00 -1.860155869430511588e+00 -1.855906531427623962e+00 -1.803944980659825559e+00 -1.783499800893129095e+00 -1.747269125626285780e+00 -1.704219440498897287e+00 -1.686394259217490310e+00 -1.623095731148484822e+00 -1.621921967706549506e+00 -1.554554568742614329e+00 -1.541026485551577840e+00 -1.485113410046326354e+00 -1.459048622736143219e+00 -1.414561465026279219e+00 -1.378363691284798520e+00 -1.344030042207706499e+00 -1.300364244313937157e+00 -1.274847979497381045e+00 -1.226655229424077342e+00 -1.208568811021836886e+00 -1.159058974262911823e+00 -1.146986377729063200e+00 -1.099584884807116580e+00 -1.092122032561913869e+00 -1.050338643769619829e+00 -1.046158881436327182e+00 -1.013348418238224413e+00 -1.011296794666388887e+00 -9.903088752030420050e-01 -9.895175993357047117e-01 -9.822913695378732157e-01 9.822913695378729937e-01 9.895175993357043787e-01 9.903088752030414499e-01 1.011296794666387777e+00 1.013348418238222637e+00 1.046158881436325405e+00 1.050338643769619384e+00 1.092122032561913869e+00 1.099584884807116358e+00 1.146986377729063866e+00 1.159058974262912933e+00 1.208568811021838441e+00 1.226655229424079341e+00 1.274847979497379047e+00 1.300364244313937823e+00 1.344030042207707831e+00 1.378363691284798964e+00 1.414561465026279219e+00 1.459048622736143441e+00 1.485113410046326354e+00 1.541026485551579395e+00 1.554554568742614551e+00 1.621921967706549284e+00 1.623095731148484600e+00 1.686394259217489866e+00 1.704219440498897731e+00 1.747269125626287556e+00 1.783499800893129983e+00 1.803944980659827335e+00 1.855906531427625739e+00 1.860155869430513587e+00 1.902713570890900208e+00 1.933505254330621481e+00 1.943992372875840147e+00 1.979429141357800015e+00 2.002949508925345068e+00 2.008765065792852411e+00 2.031792630246504139e+00 2.048352907380309951e+00 2.058333637683486650e+00 2.067962717398888817e+00 2.128082688679735934e+00 2.182904221088572516e+00 2.232073983532930850e+00 2.275286646355399345e+00 2.312281973239512123e+00 2.342842651053065772e+00 2.366792687434497555e+00 2.383996248102473015e+00 2.394356839459902631e+00
-2.407166740678249095e+00 -2.396788467120292143e+00 -2.379555060086052887e+00 -2.355562433769452291e+00 -2.324945579643840965e+00 -2.287879349971319698e+00 -2.244579573550219642e+00 -2.195304595299317096e+00 -2.140357363907848587e+00 -2.080088232815987759e+00 -2.043338034016937588e+00 -2.033369810934352095e+00 -2.016830839122679908e+00 -2.014898691424566568e+00 -1.993834094842718008e+00 -1.964539564661260451e+00 -1.945246307591069979e+00 -1.929156227177428296e+00 -1.887944845279672101e+00 -1.871651239766205288e+00 -1.841221775262211535e+00 -1.794704764543212150e+00 -1.789364070800461448e+00 -1.732816245774230879e+00 -1.715080351427842986e+00 -1.672099158579287481e+00 -1.633547871682974995e+00 -1.607821582345664302e+00 -1.550991486344468262e+00 -1.540695103664883714e+00 -1.471552985322359675e+00 -1.468431486198732427e+00 -1.401373407717520392e+00 -1.387049602619510713e+00 -1.331306823294053698e+00 -1.308215645254865445e+00 -1.262705590898754338e+00 -1.233510129234594244e+00 -1.197150961584692919e+00 -1.164732201702973091e+00 -1.136467164515259087e+00 -1.103874772987461617e+00 -1.082704727710983583e+00 -1.053041881827299520e+00 -1.038067540267586519e+00 -1.014284343301085523e+00 -1.004757588196303342e+00 -9.893502696144103048e-01 -9.847296501341137320e-01 -9.793928713146803355e-01 9.793928713146804466e-01 9.847296501341133990e-01 9.893502696144098607e-01 1.004757588196302454e+00 1.014284343301086855e+00 1.038067540267586075e+00 1.053041881827297965e+00 1.082704727710983139e+00 1.103874772987461617e+00 1.136467164515257977e+00 1.164732201702971981e+00 1.197150961584692697e+00 1.233510129234594910e+00 1.262705590898753671e+00 1.308215645254865223e+00 1.331306823294053032e+00 1.387049602619510713e+00 1.401373407717520614e+00 1.468431486198733760e+00 1.471552985322360119e+00 1.540695103664884158e+00 1.550991486344470038e+00 1.607821582345665190e+00 1.633547871682974550e+00 1.672099158579287259e+00 1.715080351427842542e+00 1.732816245774230879e+00 1.789364070800460560e+00 1.794704764543212372e+00 1.841221775262211313e+00 1.871651239766205510e+00 1.887944845279672101e+00 1.929156227177430738e+00 1.945246307591072421e+00 1.964539564661260007e+00 1.993834094842718230e+00 2.014898691424566124e+00 2.016830839122675467e+00 2.033369810934353428e+00 2.043338034016937144e+00 2.080088232815987315e+00 2.140357363907847699e+00 2.195304595299317985e+00 2.244579573550218310e+00 2.287879349971320586e+00 2.324945579643839633e+00 2.355562433769451403e+00 2.379555060086051999e+00 2.396788467120290811e+00 2.407166740678247763e+00
-2.419867558537322161e+00 -2.409471556026964389e+00 -2.392208229124571872e+00 -2.368172919586745362e+00 -2.337499786536199053e+00 -2.300362556854769647e+00 -2.256975595076760488e+00 -2.207595381632815545e+00 -2.152522519991101557e+00 -2.092104433166820598e+00 -2.028280808425292570e+00 -2.026738960438032144e+00 -2.018324692619361649e+00 -2.001806360796693607e+00 -1.978839508418789750e+00 -1.956879127953604636e+00 -1.949585185973698565e+00 -1.914253843120919729e+00 -1.883039443177368044e+00 -1.873108209379499733e+00 -1.826467224681429746e+00 -1.805804150487111182e+00 -1.774711307237688773e+00 -1.725837973764114963e+00 -1.718289334961483172e+00 -1.657727818150058763e+00 -1.643899934897716131e+00 -1.593642844690349225e+00 -1.560860814676659825e+00 -1.526755455603020506e+00 -1.477724590787107273e+00 -1.457911091448576446e+00 -1.395653511254399515e+00 -1.388103500473016894e+00 -1.318502753456574750e+00 -1.315994933104768450e+00 -1.250485312671409943e+00 -1.240305065441218657e+00 -1.185660781280231335e+00 -1.170359637552251586e+00 -1.125884315847573314e+00 -1.108134202314571048e+00 -1.073235779286124458e+00 -1.055729452406657387e+00 -1.029939222343917882e+00 -1.015216370088499520e+00 -9.981969903333044458e-01 -9.883938521440500669e-01 -9.799339712205218378e-01 -9.764952250705234427e-01 9.764952250705235537e-01 9.799339712205212827e-01 9.883938521440499558e-01 9.981969903333044458e-01 1.015216370088499520e+00 1.029939222343918104e+00 1.055729452406657831e+00 1.073235779286124236e+00 1.108134202314571715e+00 1.125884315847573758e+00 1.170359637552252030e+00 1.185660781280232001e+00 1.240305065441219323e+00 1.250485312671409943e+00 1.315994933104768894e+00 1.318502753456573640e+00 1.388103500473016227e+00 1.395653511254399293e+00 1.457911091448576668e+00 1.477724590787107495e+00 1.526755455603020728e+00 1.560860814676659825e+00 1.593642844690349225e+00 1.643899934897715465e+00 1.657727818150058763e+00 1.718289334961482728e+00 1.725837973764114519e+00 1.774711307237689217e+00 1.805804150487111182e+00 1.826467224681429302e+00 1.873108209379500400e+00 1.883039443177368932e+00 1.914253843120920617e+00 1.949585185973699009e+00 1.956879127953603970e+00 1.978839508418790194e+00 2.001806360796693163e+00 2.018324692619361205e+00 2.026738960438031700e+00 2.028280808425293458e+00 2.092104433166819710e+00 2.152522519991101557e+00 2.207595381632815990e+00 2.256975595076758712e+00 2.300362556854771867e+00 2.337499786536201274e+00 2.368172919586746694e+00 2.392208229124573649e+00 2.409471556026964389e+00 2.419867558537323493e+00
-2.432457892403301347e+00 -2.422044124285050337e+00 -2.404750820869765882e+00 -2.380672758479775553e+00 -2.349943274380386082e+00 -2.312734984808383132e+00 -2.269260810072286194e+00 -2.219775392905135813e+00 -2.164577027038026458e+00 -2.104010251802869824e+00 -2.038469317695472682e+00 -2.013164335163085905e+00 -2.003219909085447448e+00 -1.986721522293350084e+00 -1.968402789375168771e+00 -1.963783591482378021e+00 -1.934568235193392383e+00 -1.899287381868791202e+00 -1.894319627760508107e+00 -1.858205741215712026e+00 -1.816797180076132667e+00 -1.811644859484019321e+00 -1.759988555964320689e+00 -1.736491597360246608e+00 -1.703690129755719429e+00 -1.654151269319324546e+00 -1.643281830253150000e+00 -1.579387190220708392e+00 -1.570633861761489891e+00 -1.512736895053667263e+00 -1.486927347867620597e+00 -1.444188833550748674e+00 -1.404174821074979596e+00 -1.374752694854214585e+00 -1.323701476664509880e+00 -1.305618659884482335e+00 -1.247039355315564979e+00 -1.238187898619668159e+00 -1.175940560641047128e+00 -1.174099023356351523e+00 -1.115238668629877417e+00 -1.112362477741922095e+00 -1.063716175760017313e+00 -1.058400814257713485e+00 -1.021775074747707013e+00 -1.016144279678998563e+00 -9.916162113242837917e-01 -9.874398654740847991e-01 -9.751316405507675089e-01 -9.735991565541775028e-01 9.735991565541762816e-01 9.751316405507670648e-01 9.874398654740831338e-01 9.916162113242844578e-01 1.016144279678998119e+00 1.021775074747706791e+00 1.058400814257712153e+00 1.063716175760017757e+00 1.112362477741920985e+00 1.115238668629878083e+00 1.174099023356352411e+00 1.175940560641047794e+00 1.238187898619668603e+00 1.247039355315566089e+00 1.305618659884482335e+00 1.323701476664509658e+00 1.374752694854215918e+00 1.404174821074980706e+00 1.444188833550748008e+00 1.486927347867620375e+00 1.512736895053667485e+00 1.570633861761490113e+00 1.579387190220708392e+00 1.643281830253150222e+00 1.654151269319324324e+00 1.703690129755719429e+00 1.736491597360246830e+00 1.759988555964319579e+00 1.811644859484018433e+00 1.816797180076132223e+00 1.858205741215712470e+00 1.894319627760507885e+00 1.899287381868790536e+00 1.934568235193392605e+00 1.963783591482375357e+00 1.968402789375167661e+00 1.986721522293349418e+00 2.003219909085445671e+00 2.013164335163085017e+00 2.038469317695473126e+00 2.104010251802869824e+00 2.164577027038025125e+00 2.219775392905135813e+00 2.269260810072286194e+00 2.312734984808380911e+00 2.349943274380385194e+00 2.380672758479776885e+00 2.404750820869766770e+00 2.422044124285048561e+00 2.432457892403301347e+00
-2.444936366483552614e+00 -2.434504805982444786e+00 -2.417181485903492799e+00 -2.393060624170025186e+00 -2.362274746712577755e+00 -2.324995373866587833e+00 -2.281434001713928961e+00 -2.231843461955202113e+00 -2.176519773802656932e+00 -2.115804639164968748e+00 -2.050088780296471125e+00 -1.997991041655078570e+00 -1.988057869828847801e+00 -1.979816379333273479e+00 -1.971578702923827864e+00 -1.948668680455992064e+00 -1.919490992546962094e+00 -1.905490953213958782e+00 -1.884259053416381891e+00 -1.843239565721325190e+00 -1.827683084373042943e+00 -1.796756703944593747e+00 -1.747040520064430780e+00 -1.745197724429006447e+00 -1.689020404496829331e+00 -1.664301230129962450e+00 -1.628762820587613458e+00 -1.580310024751380826e+00 -1.565056082693810469e+00 -1.498640715113224831e+00 -1.496039174906174329e+00 -1.430387333410743755e+00 -1.412612943259614839e+00 -1.361321953457254041e+00 -1.331334654124888939e+00 -1.292655376431466552e+00 -1.253712327860609266e+00 -1.225814107305952971e+00 -1.181474262798292152e+00 -1.162466447528283764e+00 -1.116558915830655474e+00 -1.104531071850721746e+00 -1.061055433164287409e+00 -1.054146925539074076e+00 -1.017067854705961727e+00 -1.013576270466056473e+00 -9.864885523794144628e-01 -9.850164866981364620e-01 -9.707053976448969390e-01 -9.703237530692755408e-01 9.703237530692755408e-01 9.707053976448962729e-01 9.850164866981351297e-01 9.864885523794151290e-01 1.013576270466055140e+00 1.017067854705961727e+00 1.054146925539074742e+00 1.061055433164288520e+00 1.104531071850721746e+00 1.116558915830655696e+00 1.162466447528282876e+00 1.181474262798290153e+00 1.225814107305953637e+00 1.253712327860608822e+00 1.292655376431465886e+00 1.331334654124888273e+00 1.361321953457253375e+00 1.412612943259612841e+00 1.430387333410743977e+00 1.496039174906173885e+00 1.498640715113223498e+00 1.565056082693811135e+00 1.580310024751381048e+00 1.628762820587613236e+00 1.664301230129962672e+00 1.689020404496829997e+00 1.745197724429007335e+00 1.747040520064431446e+00 1.796756703944594191e+00 1.827683084373045164e+00 1.843239565721326523e+00 1.884259053416381224e+00 1.905490953213958782e+00 1.919490992546963426e+00 1.948668680455991842e+00 1.971578702923828752e+00 1.979816379333273924e+00 1.988057869828847579e+00 1.997991041655078570e+00 2.050088780296472457e+00 2.115804639164969636e+00 2.176519773802658264e+00 2.231843461955203445e+00 2.281434001713928517e+00 2.324995373866587833e+00 2.362274746712577755e+00 2.393060624170027406e+00 2.417181485903494575e+00 2.434504805982446562e+00 2.444936366483552614e+00
-2.457301629324655678e+00 -2.446852259334697521e+00 -2.429498898579448340e+00 -2.405335213646132786e+00 -2.374492929676505160e+00 -2.337142485849989626e+00 -2.293493973974871203e+00 -2.243798441253693987e+00 -2.188349667330214299e+00 -2.127486562472803211e+00 -2.061596380450947841e+00 -1.991118998623913505e+00 -1.982763410295370621e+00 -1.972841038991415497e+00 -1.956380336084647897e+00 -1.933497165019137265e+00 -1.916552590697768954e+00 -1.904355790376676127e+00 -1.869171118361709905e+00 -1.838461104074641028e+00 -1.828211856475590702e+00 -1.781804828501008409e+00 -1.757484047700150986e+00 -1.730340763145193028e+00 -1.674349179189083436e+00 -1.674281972792005746e+00 -1.614172449565889123e+00 -1.589888706775020255e+00 -1.550651015274587818e+00 -1.505059495482722554e+00 -1.484468232352915029e+00 -1.420967296228442978e+00 -1.416507730049472835e+00 -1.347812250200732587e+00 -1.338893852919629479e+00 -1.279613743665690251e+00 -1.260323323577179133e+00 -1.213364702003999485e+00 -1.186960048602196949e+00 -1.150763820051823538e+00 -1.120722844593606826e+00 -1.093762386991582680e+00 -1.063692781934583609e+00 -1.044529057763041502e+00 -1.017986879397874356e+00 -1.005344009346509360e+00 -9.855401556636802507e-01 -9.783990779555008510e-01 -9.678146862517968962e-01 -9.655114209046875562e-01 9.655114209046868901e-01 9.678146862517965632e-01 9.783990779555004069e-01 9.855401556636824711e-01 1.005344009346509360e+00 1.017986879397877686e+00 1.044529057763042390e+00 1.063692781934580500e+00 1.093762386991582014e+00 1.120722844593606826e+00 1.150763820051823316e+00 1.186960048602197393e+00 1.213364702003999485e+00 1.260323323577179799e+00 1.279613743665690917e+00 1.338893852919630145e+00 1.347812250200732809e+00 1.416507730049472835e+00 1.420967296228444532e+00 1.484468232352915695e+00 1.505059495482722998e+00 1.550651015274587818e+00 1.589888706775019811e+00 1.614172449565886902e+00 1.674281972792005746e+00 1.674349179189082992e+00 1.730340763145193028e+00 1.757484047700151208e+00 1.781804828501007520e+00 1.828211856475589148e+00 1.838461104074640362e+00 1.869171118361708794e+00 1.904355790376673241e+00 1.916552590697767844e+00 1.933497165019136821e+00 1.956380336084648119e+00 1.972841038991413942e+00 1.982763410295371287e+00 1.991118998623912839e+00 2.061596380450947841e+00 2.127486562472801435e+00 2.188349667330215631e+00 2.243798441253693987e+00 2.293493973974868538e+00 2.337142485849989626e+00 2.374492929676507380e+00 2.405335213646133230e+00 2.429498898579445676e+00 2.446852259334697965e+00 2.457301629324656567e+00
-2.469552353331875949e+00 -2.459085166208680562e+00 -2.441701756554062630e+00 -2.417495246705361645e+00 -2.386596571579301607e+00 -2.349175103939864062e+00 -2.305439551222523864e+00 -2.255639202530484333e+00 -2.200065632620064715e+00 -2.139055005430104739e+00 -2.072991165233314170e+00 -2.002309761170729008e+00 -1.967483980326329540e+00 -1.957571937240739857e+00 -1.941128911138626068e+00 -1.927503722702050393e+00 -1.918271489987826817e+00 -1.889165015013461346e+00 -1.854025889763076806e+00 -1.849130489439836378e+00 -1.813124837532113398e+00 -1.767821494048485986e+00 -1.766791351532390975e+00 -1.715419667390529535e+00 -1.684294485055675805e+00 -1.659476689099023128e+00 -1.599512413734452521e+00 -1.599369316974180721e+00 -1.536173511740658526e+00 -1.513987739306466240e+00 -1.470220787754362712e+00 -1.429237305596139596e+00 -1.402551180352877624e+00 -1.346378469586381188e+00 -1.334224570637134510e+00 -1.266871694241221702e+00 -1.266494608926670429e+00 -1.200840450651767366e+00 -1.192397235140036038e+00 -1.138991913804778378e+00 -1.124853603342611086e+00 -1.082933488465742000e+00 -1.066312340390265234e+00 -1.034863623155994894e+00 -1.018901139617786500e+00 -9.970795191016206260e-01 -9.845949180944403301e-01 -9.717652732796634441e-01 -9.649277662062735184e-01 -9.606957735612853266e-01 9.606957735612863258e-01 9.649277662062736294e-01 9.717652732796643322e-01 9.845949180944395529e-01 9.970795191016207371e-01 1.018901139617787610e+00 1.034863623155994006e+00 1.066312340390264346e+00 1.082933488465742000e+00 1.124853603342611530e+00 1.138991913804777489e+00 1.192397235140036926e+00 1.200840450651768698e+00 1.266494608926669763e+00 1.266871694241220148e+00 1.334224570637134288e+00 1.346378469586380966e+00 1.402551180352878735e+00 1.429237305596139374e+00 1.470220787754363601e+00 1.513987739306464908e+00 1.536173511740657416e+00 1.599369316974183830e+00 1.599512413734455185e+00 1.659476689099021351e+00 1.684294485055674251e+00 1.715419667390528646e+00 1.766791351532390975e+00 1.767821494048486208e+00 1.813124837532112732e+00 1.849130489439837266e+00 1.854025889763078583e+00 1.889165015013462456e+00 1.918271489987827483e+00 1.927503722702048838e+00 1.941128911138626512e+00 1.957571937240741633e+00 1.967483980326331316e+00 2.002309761170730340e+00 2.072991165233313282e+00 2.139055005430102963e+00 2.200065632620063383e+00 2.255639202530486109e+00 2.305439551222526084e+00 2.349175103939861842e+00 2.386596571579299830e+00 2.417495246705362977e+00 2.441701756554062186e+00 2.459085166208680562e+00 2.469552353331876393e+00
-2.481687234309153833e+00 -2.471202231666724813e+00 -2.453788780337735176e+00 -2.429539465515155872e+00 -2.398584442467043942e+00 -2.361092032271914221e+00 -2.317269577835247674e+00 -2.267364636419709534e+00 -2.211666612305104085e+00 -2.150508967944709138e+00 -2.084272196349553852e+00 -2.013387793844778617e+00 -1.952155349800504869e+00 -1.942253143734216314e+00 -1.938343542923287810e+00 -1.925826975381244033e+00 -1.902994157281483911e+00 -1.873921108739625252e+00 -1.859690500222874521e+00 -1.838825735088762237e+00 -1.797980785341217302e+00 -1.778052180832909723e+00 -1.751718441232876788e+00 -1.700436479002088719e+00 -1.694136523010940643e+00 -1.644606450403261810e+00 -1.608751270540168976e+00 -1.584784447283037023e+00 -1.522823342231681698e+00 -1.521625127766382812e+00 -1.455899747710299730e+00 -1.437422404128270159e+00 -1.388518859744459100e+00 -1.353787909635304043e+00 -1.320559912289859916e+00 -1.273356802691269829e+00 -1.253298826389652953e+00 -1.197785151776772139e+00 -1.188242125804076510e+00 -1.128950542539171042e+00 -1.127151508377336686e+00 -1.072045264090279559e+00 -1.068913595354256119e+00 -1.025151694932312063e+00 -1.019810422901984648e+00 -9.887840563648926384e-01 -9.836530823376182786e-01 -9.651163882687935347e-01 -9.620453871472155472e-01 -9.558779581054724916e-01 9.558779581054724916e-01 9.620453871472151031e-01 9.651163882687936457e-01 9.836530823376162802e-01 9.887840563648936376e-01 1.019810422901985092e+00 1.025151694932313173e+00 1.068913595354254120e+00 1.072045264090280003e+00 1.127151508377335576e+00 1.128950542539170598e+00 1.188242125804076510e+00 1.197785151776771251e+00 1.253298826389652287e+00 1.273356802691268941e+00 1.320559912289859694e+00 1.353787909635302711e+00 1.388518859744458878e+00 1.437422404128271047e+00 1.455899747710299730e+00 1.521625127766382812e+00 1.522823342231681032e+00 1.584784447283036135e+00 1.608751270540169198e+00 1.644606450403259812e+00 1.694136523010941753e+00 1.700436479002089163e+00 1.751718441232877899e+00 1.778052180832909501e+00 1.797980785341216858e+00 1.838825735088762903e+00 1.859690500222875409e+00 1.873921108739626362e+00 1.902994157281484577e+00 1.925826975381243145e+00 1.938343542923288698e+00 1.942253143734214982e+00 1.952155349800504869e+00 2.013387793844779505e+00 2.084272196349552964e+00 2.150508967944710914e+00 2.211666612305102309e+00 2.267364636419711754e+00 2.317269577835248118e+00 2.361092032271914221e+00 2.398584442467043054e+00 2.429539465515156760e+00 2.453788780337736952e+00 2.471202231666727034e+00 2.481687234309154277e+00
-2.493704991018720563e+00 -2.483202183530273999e+00 -2.465758712865411706e+00 -2.441466634193852236e+00 -2.410455333719139670e+00 -2.372892095548358338e+00 -2.328982917836719402e+00 -2.278973652121606630e+00 -2.223151566346759811e+00 -2.161847465862717144e+00 -2.095438549916535997e+00 -2.024352236294330254e+00 -1.949071256148169340e+00 -1.936780177628856237e+00 -1.926887298170424367e+00 -1.910477136096040862e+00 -1.887667727981088284e+00 -1.870140405611417700e+00 -1.858626571845416242e+00 -1.823573078263319047e+00 -1.788175437706396309e+00 -1.782782030771492998e+00 -1.736588317586390762e+00 -1.703874675081374690e+00 -1.685393288273127954e+00 -1.629673197994490952e+00 -1.618033988749894458e+00 -1.569990323648421393e+00 -1.531565746274144324e+00 -1.507007452291909688e+00 -1.445522031701010901e+00 -1.441506505095387025e+00 -1.374411962908072438e+00 -1.361121587424808821e+00 -1.306819285018094634e+00 -1.279778022625688738e+00 -1.240027257138173633e+00 -1.203123139932195107e+00 -1.175570504584946052e+00 -1.133013023648417272e+00 -1.115243390172163673e+00 -1.071496040637212710e+00 -1.061098615593892625e+00 -1.020714518497913836e+00 -1.015394369761565940e+00 -9.827148908912489711e-01 -9.804589078007434066e-01 -9.591683043987486723e-01 -9.584537666896637553e-01 -9.510591393464686849e-01 9.510591393464683518e-01 9.584537666896630892e-01 9.591683043987470070e-01 9.804589078007440728e-01 9.827148908912489711e-01 1.015394369761565718e+00 1.020714518497912726e+00 1.061098615593891958e+00 1.071496040637212710e+00 1.115243390172162563e+00 1.133013023648416162e+00 1.175570504584945608e+00 1.203123139932195551e+00 1.240027257138174299e+00 1.279778022625686962e+00 1.306819285018095078e+00 1.361121587424807711e+00 1.374411962908072660e+00 1.441506505095386359e+00 1.445522031701009791e+00 1.507007452291911909e+00 1.531565746274144990e+00 1.569990323648422059e+00 1.618033988749894458e+00 1.629673197994489842e+00 1.685393288273128398e+00 1.703874675081376022e+00 1.736588317586389874e+00 1.782782030771493886e+00 1.788175437706397419e+00 1.823573078263317715e+00 1.858626571845415798e+00 1.870140405611418144e+00 1.887667727981087840e+00 1.910477136096041084e+00 1.926887298170424812e+00 1.936780177628855792e+00 1.949071256148169340e+00 2.024352236294330698e+00 2.095438549916534221e+00 2.161847465862715367e+00 2.223151566346760699e+00 2.278973652121606630e+00 2.328982917836719846e+00 2.372892095548358782e+00 2.410455333719139670e+00 2.441466634193851792e+00 2.465758712865411262e+00 2.483202183530273111e+00 2.493704991018721007e+00
-2.505604364759487446e+00 -2.495083771962238739e+00 -2.477610319085728374e+00 -2.453275538409680046e+00 -2.422208057660657943e+00 -2.384574138667498122e+00 -2.340578454547148191e+00 -2.290465177080314163e+00 -2.234519471744770946e+00 -2.173069530715995068e+00 -2.106489316252928123e+00 -2.035202240784121042e+00 -1.959686078144472487e+00 -1.921361185718588827e+00 -1.911477102931321781e+00 -1.895082062702653891e+00 -1.880479484169166771e+00 -1.872294824482465536e+00 -1.843283964783686724e+00 -1.808270401815169182e+00 -1.798190602240716807e+00 -1.767530961235656228e+00 -1.721403254448085507e+00 -1.713508330062177620e+00 -1.670292235957416827e+00 -1.627216899001574069e+00 -1.614678919349727959e+00 -1.555131857219268499e+00 -1.540214399628046849e+00 -1.492322108983345830e+00 -1.453535635264044057e+00 -1.427042480412567649e+00 -1.368378926044069299e+00 -1.360231704565117550e+00 -1.293003711411856660e+00 -1.286134738409204115e+00 -1.226680769245532376e+00 -1.208410552866296728e+00 -1.162826368639662045e+00 -1.137040418996383195e+00 -1.103268352515103468e+00 -1.074059177022908873e+00 -1.050094459163482652e+00 -1.021613217401290630e+00 -1.005592768796494729e+00 -9.817805860184902755e-01 -9.721053912712512846e-01 -9.562972788402512858e-01 -9.517787812529124869e-01 -9.462405000103861763e-01 9.462405000103857322e-01 9.517787812529118208e-01 9.562972788402525071e-01 9.721053912712499523e-01 9.817805860184902755e-01 1.005592768796494285e+00 1.021613217401290408e+00 1.050094459163480876e+00 1.074059177022906875e+00 1.103268352515102579e+00 1.137040418996381641e+00 1.162826368639660490e+00 1.208410552866295395e+00 1.226680769245532154e+00 1.286134738409204337e+00 1.293003711411857104e+00 1.360231704565116884e+00 1.368378926044069077e+00 1.427042480412568537e+00 1.453535635264044945e+00 1.492322108983345830e+00 1.540214399628046849e+00 1.555131857219268054e+00 1.614678919349727959e+00 1.627216899001574513e+00 1.670292235957417937e+00 1.713508330062178731e+00 1.721403254448087061e+00 1.767530961235656672e+00 1.798190602240716363e+00 1.808270401815170514e+00 1.843283964783685835e+00 1.872294824482465758e+00 1.880479484169166771e+00 1.895082062702654557e+00 1.911477102931321559e+00 1.921361185718589493e+00 1.959686078144472487e+00 2.035202240784120598e+00 2.106489316252929900e+00 2.173069530715993736e+00 2.234519471744768726e+00 2.290465177080316828e+00 2.340578454547149523e+00 2.384574138667499010e+00 2.422208057660659719e+00 2.453275538409679601e+00 2.477610319085727042e+00 2.495083771962240071e+00 2.505604364759488334e+00
-2.517384118963378103e+00 -2.506845769067213237e+00 -2.489342385567859139e+00 -2.464964984997267905e+00 -2.433841447191819718e+00 -2.396137026369944856e+00 -2.352055090250515956e+00 -2.301838156676842218e+00 -2.245769322261059298e+00 -2.184174209482390161e+00 -2.117423599681071078e+00 -2.045936972043569391e+00 -1.970187235558634953e+00 -1.905901161203990002e+00 -1.896025325318689614e+00 -1.890707023782763452e+00 -1.879644489001242258e+00 -1.856878132748767340e+00 -1.827895910427098203e+00 -1.808097019917731529e+00 -1.792920249130348642e+00 -1.752230022926102748e+00 -1.723036883540974840e+00 -1.706165581738355863e+00 -1.655135515387559986e+00 -1.636299434850047474e+00 -1.599625650128997378e+00 -1.548768756683414516e+00 -1.540210905148923226e+00 -1.477570757790773071e+00 -1.461462668806417176e+00 -1.412509123020852853e+00 -1.375559357201928679e+00 -1.345979320310599414e+00 -1.292426344888277567e+00 -1.279114227219871447e+00 -1.213646755472562955e+00 -1.213260237866010449e+00 -1.150010504086558027e+00 -1.141032111630538193e+00 -1.091227195777435766e+00 -1.076602512252490707e+00 -1.039033726032759120e+00 -1.022506312392501338e+00 -9.957480387686121759e-01 -9.808504096799460781e-01 -9.637248570625709387e-01 -9.534330767683802943e-01 -9.450928344098400435e-01 -9.414232409067296858e-01 9.414232409067289087e-01 9.450928344098393774e-01 9.534330767683810715e-01 9.637248570625696065e-01 9.808504096799447458e-01 9.957480387686108436e-01 1.022506312392499783e+00 1.039033726032760674e+00 1.076602512252488042e+00 1.091227195777436654e+00 1.141032111630537305e+00 1.150010504086557139e+00 1.213260237866010893e+00 1.213646755472561622e+00 1.279114227219871003e+00 1.292426344888276901e+00 1.345979320310599858e+00 1.375559357201928679e+00 1.412509123020853741e+00 1.461462668806418952e+00 1.477570757790774403e+00 1.540210905148923004e+00 1.548768756683413850e+00 1.599625650128998045e+00 1.636299434850048362e+00 1.655135515387560652e+00 1.706165581738356751e+00 1.723036883540975950e+00 1.752230022926102304e+00 1.792920249130348864e+00 1.808097019917730197e+00 1.827895910427097981e+00 1.856878132748768451e+00 1.879644489001243812e+00 1.890707023782764562e+00 1.896025325318694721e+00 1.905901161203990890e+00 1.970187235558635397e+00 2.045936972043570279e+00 2.117423599681066637e+00 2.184174209482389717e+00 2.245769322261061962e+00 2.301838156676840885e+00 2.352055090250513736e+00 2.396137026369943523e+00 2.433841447191820162e+00 2.464964984997269237e+00 2.489342385567857807e+00 2.506845769067213237e+00 2.517384118963378992e+00
-2.529043038808830524e+00 -2.518486968508769408e+00 -2.500953720125310475e+00 -2.476533801590818928e+00 -2.445354355433823734e+00 -2.407579642900755434e+00 -2.363411745877053605e+00 -2.313091553936454936e+00 -2.256900128156972496e+00 -2.195160564357932831e+00 -2.128240518339187481e+00 -2.056555607123427443e+00 -1.980573965819603099e+00 -1.900822321612704036e+00 -1.890402958773695241e+00 -1.880534799888463837e+00 -1.864167215517104292e+00 -1.841420404666261890e+00 -1.817894044122578379e+00 -1.812465096432401834e+00 -1.777525226817475046e+00 -1.736881723165782709e+00 -1.732459737921789200e+00 -1.690877687755639514e+00 -1.645281036041720046e+00 -1.639925374714102047e+00 -1.584515476291224800e+00 -1.557228278043917946e+00 -1.525229369283628511e+00 -1.469302593325184203e+00 -1.462755096611323857e+00 -1.397907912450933265e+00 -1.382662321121861604e+00 -1.331656067512984709e+00 -1.298652247214914901e+00 -1.265151881813137758e+00 -1.218831124078917805e+00 -1.199766545336736767e+00 -1.144987495183605875e+00 -1.137123701468528036e+00 -1.079125561007815648e+00 -1.079120727510757272e+00 -1.027917363116404470e+00 -1.023393598072205979e+00 -9.858613531563251708e-01 -9.799246034653137372e-01 -9.553186891740339526e-01 -9.505764697508336525e-01 -9.383973591706363804e-01 -9.366085810863274963e-01 9.366085810863287175e-01 9.383973591706368245e-01 9.505764697508358729e-01 9.553186891740341746e-01 9.799246034653127380e-01 9.858613531563258370e-01 1.023393598072205091e+00 1.027917363116404026e+00 1.079120727510757272e+00 1.079125561007813427e+00 1.137123701468527814e+00 1.144987495183606541e+00 1.199766545336736323e+00 1.218831124078917805e+00 1.265151881813137980e+00 1.298652247214913791e+00 1.331656067512984709e+00 1.382662321121861604e+00 1.397907912450933265e+00 1.462755096611323413e+00 1.469302593325183093e+00 1.525229369283628289e+00 1.557228278043918612e+00 1.584515476291226133e+00 1.639925374714100492e+00 1.645281036041719380e+00 1.690877687755638847e+00 1.732459737921790754e+00 1.736881723165784708e+00 1.777525226817475490e+00 1.812465096432404943e+00 1.817894044122578601e+00 1.841420404666264110e+00 1.864167215517105847e+00 1.880534799888464725e+00 1.890402958773695241e+00 1.900822321612704702e+00 1.980573965819602655e+00 2.056555607123427887e+00 2.128240518339187926e+00 2.195160564357929722e+00 2.256900128156974716e+00 2.313091553936455824e+00 2.363411745877054937e+00 2.407579642900753658e+00 2.445354355433823290e+00 2.476533801590819373e+00 2.500953720125311364e+00 2.518486968508768076e+00 2.529043038808830524e+00
-2.540579930850735302e+00 -2.530006185143101938e+00 -2.512443151455878265e+00 -2.487980836273263829e+00 -2.456745655390319971e+00 -2.418900891686712296e+00 -2.374647360700318455e+00 -2.324224349249834898e+00 -2.267910915943200045e+00 -2.206027672540466167e+00 -2.138939204003548866e+00 -2.067057335260436002e+00 -1.990845517048610569e+00 -1.910824684048025635e+00 -1.874869503097807755e+00 -1.865008430886491597e+00 -1.848653111949313477e+00 -1.827581036138606896e+00 -1.825924460507644786e+00 -1.796994277716455590e+00 -1.762088007189160255e+00 -1.741776302449233427e+00 -1.721488632880269209e+00 -1.675542021614559784e+00 -1.654161148549123439e+00 -1.624664119272604346e+00 -1.569350536337985602e+00 -1.565592430545081459e+00 -1.510189198214136885e+00 -1.477054876796676242e+00 -1.447876863065098663e+00 -1.389687266442663383e+00 -1.383240359815592901e+00 -1.317263226283198696e+00 -1.304811860678511293e+00 -1.251117738687372860e+00 -1.223963046256027809e+00 -1.186200581291190881e+00 -1.148905973740585340e+00 -1.124166755704261389e+00 -1.081627844893846779e+00 -1.066949762595652995e+00 -1.024274870896219269e+00 -1.016746333693635540e+00 -9.790034085243835005e-01 -9.759339134308406827e-01 -9.477282344716174700e-01 -9.468883066730859888e-01 -9.317977579896684626e-01 -9.316938199438533630e-01 9.316938199438542512e-01 9.317977579896692397e-01 9.468883066730866549e-01 9.477282344716171369e-01 9.759339134308412378e-01 9.790034085243837225e-01 1.016746333693636650e+00 1.024274870896219269e+00 1.066949762595653439e+00 1.081627844893844781e+00 1.124166755704261611e+00 1.148905973740584674e+00 1.186200581291191103e+00 1.223963046256029363e+00 1.251117738687373748e+00 1.304811860678511515e+00 1.317263226283198696e+00 1.383240359815592235e+00 1.389687266442662938e+00 1.447876863065099107e+00 1.477054876796675797e+00 1.510189198214137996e+00 1.565592430545084346e+00 1.569350536337987378e+00 1.624664119272604124e+00 1.654161148549123217e+00 1.675542021614559784e+00 1.721488632880268543e+00 1.741776302449233427e+00 1.762088007189160255e+00 1.796994277716455368e+00 1.825924460507641678e+00 1.827581036138606452e+00 1.848653111949313255e+00 1.865008430886491375e+00 1.874869503097807533e+00 1.910824684048026967e+00 1.990845517048610347e+00 2.067057335260436002e+00 2.138939204003546646e+00 2.206027672540470608e+00 2.267910915943199157e+00 2.324224349249836230e+00 2.374647360700321119e+00 2.418900891686712296e+00 2.456745655390318639e+00 2.487980836273262053e+00 2.512443151455878709e+00 2.530006185143101494e+00 2.540579930850734414e+00
-2.551993622666077322e+00 -2.541402254668296390e+00 -2.523809528797103852e+00 -2.499304957240644942e+00 -2.468014239623776973e+00 -2.430099695028100193e+00 -2.385760892048069071e+00 -2.335235540107281516e+00 -2.278800728141793464e+00 -2.216774626024121897e+00 -2.149518801919815925e+00 -2.077441357749538309e+00 -2.001001147974544203e+00 -1.920713426664537371e+00 -1.859303791358318581e+00 -1.849449194789341666e+00 -1.837157365143944787e+00 -1.833105119727279853e+00 -1.810393191507157162e+00 -1.781486279048807742e+00 -1.750985993232883065e+00 -1.746611330865276868e+00 -1.706053389197116132e+00 -1.662939224605090249e+00 -1.660161095816270027e+00 -1.609354114086325449e+00 -1.573860687272808256e+00 -1.554133023693354598e+00 -1.495092389459326432e+00 -1.484718994150211024e+00 -1.432937836392411013e+00 -1.396633650124544879e+00 -1.368508009322515262e+00 -1.310904610545361226e+00 -1.302802100518659634e+00 -1.237012876007774986e+00 -1.229041920632728990e+00 -1.172563242785451765e+00 -1.152786961708985425e+00 -1.111140466039204355e+00 -1.084108892420243997e+00 -1.054715123405432831e+00 -1.025149929209648425e+00 -1.005521618145468699e+00 -9.780870654973781164e-01 -9.659669503855243811e-01 -9.448891525675100489e-01 -9.384351651192844868e-01 -9.269920275844558688e-01 -9.249837133967914182e-01 9.249837133967913072e-01 9.269920275844562019e-01 9.384351651192843757e-01 9.448891525675109371e-01 9.659669503855241590e-01 9.780870654973798928e-01 1.005521618145469143e+00 1.025149929209649757e+00 1.054715123405433497e+00 1.084108892420243553e+00 1.111140466039203911e+00 1.152786961708985647e+00 1.172563242785453319e+00 1.229041920632729434e+00 1.237012876007775208e+00 1.302802100518658968e+00 1.310904610545360560e+00 1.368508009322515706e+00 1.396633650124544435e+00 1.432937836392409681e+00 1.484718994150210136e+00 1.495092389459325544e+00 1.554133023693355486e+00 1.573860687272808478e+00 1.609354114086325893e+00 1.660161095816270027e+00 1.662939224605091137e+00 1.706053389197116577e+00 1.746611330865276868e+00 1.750985993232883509e+00 1.781486279048808408e+00 1.810393191507155830e+00 1.833105119727277632e+00 1.837157365143944343e+00 1.849449194789340778e+00 1.859303791358318136e+00 1.920713426664537371e+00 2.001001147974544203e+00 2.077441357749538309e+00 2.149518801919814592e+00 2.216774626024123229e+00 2.278800728141796128e+00 2.335235540107281516e+00 2.385760892048069959e+00 2.430099695028100193e+00 2.468014239623774753e+00 2.499304957240645386e+00 2.523809528797103852e+00 2.541402254668295502e+00 2.551993622666076877e+00
-2.563282962514624952e+00 -2.552674033288549804e+00 -2.535051721596520480e+00 -2.510505052481090349e+00 -2.479159019946114206e+00 -2.441174993804238635e+00 -2.396751315026403706e+00 -2.346124140845383010e+00 -2.289568623059662134e+00 -2.227400531404017059e+00 -2.159978470643307613e+00 -2.087706887823219670e+00 -2.011040127854596626e+00 -1.930487874186376462e+00 -1.846622408209580790e+00 -1.843708895886221777e+00 -1.833860142953766426e+00 -1.817526254679127984e+00 -1.794829562551847779e+00 -1.765943997765702100e+00 -1.760088233271801528e+00 -1.731098009503654556e+00 -1.690578698178875072e+00 -1.671614722736540104e+00 -1.644737488958203375e+00 -1.593997786512525439e+00 -1.582032527582210690e+00 -1.538865189228653785e+00 -1.492294427244114097e+00 -1.479940991791018234e+00 -1.417939839481453523e+00 -1.403500937360366185e+00 -1.353712439897738706e+00 -1.316929931905454598e+00 -1.288274019028802675e+00 -1.234067156718293035e+00 -1.222838387200007260e+00 -1.158855434438407439e+00 -1.156629883692221972e+00 -1.098045635996264036e+00 -1.086568238982220436e+00 -1.042417639986400690e+00 -1.026018573280299995e+00 -9.942442147503066652e-01 -9.771758144447083572e-01 -9.559617255548937820e-01 -9.420600104555276744e-01 -9.299607580608088009e-01 -9.221926644912618043e-01 -9.182685693364069923e-01 9.182685693364062152e-01 9.221926644912619153e-01 9.299607580608082458e-01 9.420600104555266752e-01 9.559617255548930048e-01 9.771758144447094674e-01 9.942442147503054439e-01 1.026018573280299995e+00 1.042417639986399802e+00 1.086568238982220880e+00 1.098045635996264480e+00 1.156629883692220195e+00 1.158855434438408105e+00 1.222838387200007260e+00 1.234067156718294145e+00 1.288274019028803785e+00 1.316929931905456153e+00 1.353712439897739594e+00 1.403500937360365297e+00 1.417939839481453523e+00 1.479940991791018234e+00 1.492294427244114319e+00 1.538865189228653785e+00 1.582032527582210690e+00 1.593997786512525439e+00 1.644737488958203819e+00 1.671614722736540770e+00 1.690578698178873962e+00 1.731098009503653889e+00 1.760088233271802194e+00 1.765943997765702544e+00 1.794829562551847779e+00 1.817526254679127096e+00 1.833860142953765093e+00 1.843708895886220667e+00 1.846622408209580790e+00 1.930487874186377351e+00 2.011040127854597070e+00 2.087706887823220114e+00 2.159978470643308501e+00 2.227400531404017503e+00 2.289568623059663466e+00 2.346124140845383454e+00 2.396751315026401041e+00 2.441174993804237747e+00 2.479159019946114206e+00 2.510505052481090793e+00 2.535051721596520036e+00 2.552674033288551136e+00 2.563282962514624508e+00
-2.574446819013992194e+00 -2.563820397392693629e+00 -2.546168619196044425e+00 -2.521580029467666240e+00 -2.490178927122917774e+00 -2.452125747192209548e+00 -2.407617622256449597e+00 -2.356889182405527805e+00 -2.300213674572962663e+00 -2.237904509690768595e+00 -2.170317381887615582e+00 -2.097853150537633216e+00 -2.020961736399867537e+00 -1.940147360450697356e+00 -1.855975550298863075e+00 -1.828087966908724438e+00 -1.818244404378358325e+00 -1.801919609815800127e+00 -1.779236614993346732e+00 -1.769082452479172618e+00 -1.750370406610509244e+00 -1.715550928663932106e+00 -1.680187107797883606e+00 -1.675067337696361180e+00 -1.629273848590787610e+00 -1.590107437116687228e+00 -1.578597629040945582e+00 -1.523549343941428269e+00 -1.499780664843904709e+00 -1.464737107709936259e+00 -1.410288601491718419e+00 -1.402884741036320104e+00 -1.338855266928786314e+00 -1.322887269526262344e+00 -1.273680336749158259e+00 -1.239038174731309061e+00 -1.208595381591583084e+00 -1.160434174366130611e+00 -1.145078068587272790e+00 -1.089005426840720547e+00 -1.084883073326237346e+00 -1.030058150256176308e+00 -1.026880605331365937e+00 -9.829151405430019972e-01 -9.762698947760878321e-01 -9.459195327298470790e-01 -9.392415991510659756e-01 -9.214666186069315756e-01 -9.174009620959482358e-01 -9.115499516101195354e-01 9.115499516101187583e-01 9.174009620959492350e-01 9.214666186069313536e-01 9.392415991510661977e-01 9.459195327298470790e-01 9.762698947760892754e-01 9.829151405430026633e-01 1.026880605331363716e+00 1.030058150256176752e+00 1.084883073326238234e+00 1.089005426840721213e+00 1.145078068587271014e+00 1.160434174366129279e+00 1.208595381591583307e+00 1.239038174731308395e+00 1.273680336749158926e+00 1.322887269526262566e+00 1.338855266928785648e+00 1.402884741036320104e+00 1.410288601491720417e+00 1.464737107709936037e+00 1.499780664843903155e+00 1.523549343941427381e+00 1.578597629040945582e+00 1.590107437116686340e+00 1.629273848590786944e+00 1.675067337696360292e+00 1.680187107797882939e+00 1.715550928663932773e+00 1.750370406610509466e+00 1.769082452479172396e+00 1.779236614993346510e+00 1.801919609815799017e+00 1.818244404378358547e+00 1.828087966908723772e+00 1.855975550298862631e+00 1.940147360450696690e+00 2.020961736399868869e+00 2.097853150537630995e+00 2.170317381887617803e+00 2.237904509690771260e+00 2.300213674572963551e+00 2.356889182405525585e+00 2.407617622256449597e+00 2.452125747192210881e+00 2.490178927122917774e+00 2.521580029467666240e+00 2.546168619196045313e+00 2.563820397392692296e+00 2.574446819013993082e+00
-2.585484080828475140e+00 -2.574840243246379945e+00 -2.557159130529903290e+00 -2.532528814864585698e+00 -2.501072910590644849e+00 -2.462950932398143333e+00 -2.418358823623087073e+00 -2.367529712103690009e+00 -2.310734971921884817e+00 -2.248285696134245892e+00 -2.180534720381123392e+00 -2.107879382665084123e+00 -2.030765263705688994e+00 -1.949691228375295182e+00 -1.865216184268294164e+00 -1.812444235409816251e+00 -1.802605188580949536e+00 -1.786288358234740858e+00 -1.777968087707026745e+00 -1.763617469584521480e+00 -1.734768556705629017e+00 -1.699973050810440478e+00 -1.688655851004030373e+00 -1.659522160449004913e+00 -1.613772894229000165e+00 -1.598084907827223899e+00 -1.563156202253413340e+00 -1.508187861798652163e+00 -1.507177202602488997e+00 -1.449482896083425842e+00 -1.416996123929583407e+00 -1.387774457896048252e+00 -1.328776077713117232e+00 -1.323938144137287942e+00 -1.259022436051753679e+00 -1.243954405434913424e+00 -1.194284985108367669e+00 -1.164199278358586165e+00 -1.131232065459914171e+00 -1.091420005101986668e+00 -1.071653589957993979e+00 -1.027735829573397153e+00 -1.017637500221876046e+00 -9.753695451791094539e-01 -9.715354322430173051e-01 -9.364347140765177935e-01 -9.358416995762984802e-01 -9.129543210801329689e-01 -9.126182326475403839e-01 -9.048294590258295633e-01 9.048294590258293413e-01 9.126182326475413831e-01 9.129543210801334130e-01 9.358416995762980362e-01 9.364347140765169053e-01 9.715354322430158618e-01 9.753695451791093429e-01 1.017637500221875824e+00 1.027735829573395820e+00 1.071653589957991759e+00 1.091420005101987778e+00 1.131232065459913949e+00 1.164199278358585943e+00 1.194284985108368113e+00 1.243954405434915200e+00 1.259022436051754346e+00 1.323938144137287498e+00 1.328776077713115455e+00 1.387774457896046920e+00 1.416996123929583185e+00 1.449482896083424954e+00 1.507177202602492994e+00 1.508187861798654383e+00 1.563156202253413563e+00 1.598084907827226120e+00 1.613772894229002608e+00 1.659522160449005135e+00 1.688655851004031261e+00 1.699973050810440478e+00 1.734768556705629683e+00 1.763617469584521702e+00 1.777968087707024303e+00 1.786288358234738416e+00 1.802605188580949092e+00 1.812444235409816695e+00 1.865216184268294164e+00 1.949691228375294738e+00 2.030765263705689438e+00 2.107879382665084123e+00 2.180534720381126501e+00 2.248285696134244116e+00 2.310734971921885261e+00 2.367529712103689565e+00 2.418358823623084408e+00 2.462950932398141113e+00 2.501072910590643072e+00 2.532528814864586142e+00 2.557159130529904623e+00 2.574840243246379945e+00 2.585484080828475584e+00
-2.596393656371058345e+00 -2.585732486697384314e+00 -2.568022183835497518e+00 -2.543350354246103340e+00 -2.511839938186244847e+00 -2.473649544400481126e+00 -2.428973946035100973e+00 -2.378044793410989399e+00 -2.321131619515298450e+00 -2.258543240056110513e+00 -2.190629683731089017e+00 -2.117784832592607636e+00 -2.040450010186346752e+00 -1.959118829928983452e+00 -1.874343710869561752e+00 -1.796781016107380058e+00 -1.786945788595112328e+00 -1.786744582771013334e+00 -1.770635756146979656e+00 -1.747975329545403023e+00 -1.719141580660944690e+00 -1.697020429963007393e+00 -1.684367418460096966e+00 -1.643946097139332929e+00 -1.605964437991878713e+00 -1.598237420527033548e+00 -1.547676137954073328e+00 -1.514483543042289604e+00 -1.492783182754779947e+00 -1.434180574956383625e+00 -1.423622994079367432e+00 -1.372610957516332331e+00 -1.334595820175969783e+00 -1.308962765591844324e+00 -1.248815289978180143e+00 -1.244301728160395193e+00 -1.179908341031365548e+00 -1.167924650132149189e+00 -1.117318353365647665e+00 -1.093811529696594675e+00 -1.058358001948381144e+00 -1.028584052235586022e+00 -1.005156544220055403e+00 -9.744750035472681260e-01 -9.601061472578794609e-01 -9.336401548600977707e-01 -9.257295893649591934e-01 -9.078458073401407535e-01 -9.044254827515492146e-01 -8.981087262902087698e-01 8.981087262902092139e-01 9.044254827515502138e-01 9.078458073401407535e-01 9.257295893649598595e-01 9.336401548600977707e-01 9.601061472578802380e-01 9.744750035472681260e-01 1.005156544220055181e+00 1.028584052235583135e+00 1.058358001948379368e+00 1.093811529696596896e+00 1.117318353365648109e+00 1.167924650132147857e+00 1.179908341031365548e+00 1.244301728160394527e+00 1.248815289978178367e+00 1.308962765591843658e+00 1.334595820175970005e+00 1.372610957516331220e+00 1.423622994079367654e+00 1.434180574956383847e+00 1.492783182754779947e+00 1.514483543042288272e+00 1.547676137954072662e+00 1.598237420527033548e+00 1.605964437991878491e+00 1.643946097139334483e+00 1.684367418460094967e+00 1.697020429963007171e+00 1.719141580660944024e+00 1.747975329545402134e+00 1.770635756146979656e+00 1.786744582771013334e+00 1.786945788595110773e+00 1.796781016107379170e+00 1.874343710869561308e+00 1.959118829928984562e+00 2.040450010186345864e+00 2.117784832592609412e+00 2.190629683731087685e+00 2.258543240056109624e+00 2.321131619515299338e+00 2.378044793410991176e+00 2.428973946035098752e+00 2.473649544400482458e+00 2.511839938186245735e+00 2.543350354246103784e+00 2.568022183835497518e+00 2.585732486697385202e+00 2.596393656371058345e+00
-2.607174473518029334e+00 -2.596496062893406620e+00 -2.578756726376649766e+00 -2.554043611827572224e+00 -2.522478995888639552e+00 -2.484220595704706991e+00 -2.439462033196247326e+00 -2.388433505744457008e+00 -2.331402736744795590e+00 -2.268676304690738110e+00 -2.200601482294812783e+00 -2.127568760226226097e+00 -2.050015286514015767e+00 -1.968429526104578997e+00 -1.883357538752678417e+00 -1.795411388475211201e+00 -1.781101710549885864e+00 -1.771269584089070426e+00 -1.754965146031284284e+00 -1.732313483762655260e+00 -1.705280328708184800e+00 -1.703492695823944914e+00 -1.668737157481425148e+00 -1.628342159808868095e+00 -1.613745532235422386e+00 -1.582670300624630766e+00 -1.532160142480224696e+00 -1.521699195539113481e+00 -1.477337815955922506e+00 -1.430168709270025262e+00 -1.418832424547686211e+00 -1.357396260626442475e+00 -1.340345969902153156e+00 -1.293930867872844725e+00 -1.253620279743395960e+00 -1.229519654680215623e+00 -1.171609753869730985e+00 -1.165466610819512638e+00 -1.103337868906345109e+00 -1.096179563358016251e+00 -1.044997129431898042e+00 -1.029425081596330838e+00 -9.926161451805981528e-01 -9.735865069074314260e-01 -9.486283647687906440e-01 -9.308587251246166483e-01 -9.155846028206399145e-01 -9.030850363773540446e-01 -8.958817656636381965e-01 -8.913894249641922674e-01 8.913894249641920453e-01 8.958817656636378635e-01 9.030850363773538225e-01 9.155846028206399145e-01 9.308587251246178695e-01 9.486283647687907550e-01 9.735865069074326472e-01 9.926161451805975977e-01 1.029425081596330838e+00 1.044997129431897820e+00 1.096179563358015363e+00 1.103337868906344665e+00 1.165466610819512194e+00 1.171609753869730541e+00 1.229519654680214957e+00 1.253620279743395072e+00 1.293930867872843615e+00 1.340345969902154932e+00 1.357396260626443807e+00 1.418832424547687099e+00 1.430168709270025929e+00 1.477337815955922729e+00 1.521699195539112370e+00 1.532160142480224030e+00 1.582670300624629878e+00 1.613745532235420610e+00 1.628342159808867207e+00 1.668737157481424038e+00 1.703492695823942915e+00 1.705280328708183690e+00 1.732313483762656370e+00 1.754965146031284728e+00 1.771269584089072868e+00 1.781101710549886974e+00 1.795411388475210535e+00 1.883357538752679528e+00 1.968429526104580773e+00 2.050015286514017543e+00 2.127568760226224764e+00 2.200601482294811895e+00 2.268676304690738998e+00 2.331402736744796922e+00 2.388433505744457452e+00 2.439462033196246438e+00 2.484220595704706991e+00 2.522478995888640441e+00 2.554043611827572224e+00 2.578756726376649322e+00 2.596496062893409285e+00 2.607174473518029778e+00
-2.617825479335667449e+00 -2.607129926011880539e+00 -2.589361724178688817e+00 -2.564607570208143006e+00 -2.532989087571511533e+00 -2.494663116108989165e+00 -2.449822145386733041e+00 -2.398694944267569795e+00 -2.341547457807666266e+00 -2.278684067034068228e+00 -2.210449339057619866e+00 -2.137230436900635411e+00 -2.059460413561598369e+00 -1.977622686894299431e+00 -1.892257084470176265e+00 -1.803967962636938260e+00 -1.765409810335473173e+00 -1.755580044610136836e+00 -1.739279959918988983e+00 -1.716635310126827019e+00 -1.713435037730099308e+00 -1.687825207676591388e+00 -1.653085480550847697e+00 -1.621427701549101430e+00 -1.612713445342885521e+00 -1.567074489674062043e+00 -1.528823676307736301e+00 -1.516611000204276305e+00 -1.461854343142201307e+00 -1.436632774687104375e+00 -1.403440790445297903e+00 -1.346026009034915427e+00 -1.342132444074995323e+00 -1.278844232402058356e+00 -1.258368836199063479e+00 -1.214677689251854265e+00 -1.175254063363197155e+00 -1.150960975004843734e+00 -1.098523675600741489e+00 -1.089291557209921990e+00 -1.031571796570094124e+00 -1.030258728013135672e+00 -9.800171749169358515e-01 -9.727042913468535446e-01 -9.371031869058982222e-01 -9.280912322660068714e-01 -9.054081801000863905e-01 -8.983372890176989367e-01 -8.873248785439756814e-01 -8.846732644343450191e-01 8.846732644343444640e-01 8.873248785439749042e-01 8.983372890176967163e-01 9.054081801000865015e-01 9.280912322660043179e-01 9.371031869058991104e-01 9.727042913468524343e-01 9.800171749169365176e-01 1.030258728013128788e+00 1.031571796570094346e+00 1.089291557209922878e+00 1.098523675600739491e+00 1.150960975004844400e+00 1.175254063363198709e+00 1.214677689251854265e+00 1.258368836199062590e+00 1.278844232402059244e+00 1.342132444074995323e+00 1.346026009034915205e+00 1.403440790445298791e+00 1.436632774687103709e+00 1.461854343142201085e+00 1.516611000204277637e+00 1.528823676307734303e+00 1.567074489674064264e+00 1.612713445342886853e+00 1.621427701549102540e+00 1.653085480550847697e+00 1.687825207676592942e+00 1.713435037730099753e+00 1.716635310126828573e+00 1.739279959918988538e+00 1.755580044610138168e+00 1.765409810335473173e+00 1.803967962636938260e+00 1.892257084470175599e+00 1.977622686894302095e+00 2.059460413561598813e+00 2.137230436900635855e+00 2.210449339057618978e+00 2.278684067034069116e+00 2.341547457807664490e+00 2.398694944267570683e+00 2.449822145386731709e+00 2.494663116108989165e+00 2.532989087571511089e+00 2.564607570208143894e+00 2.589361724178687485e+00 2.607129926011881427e+00 2.617825479335666117e+00
-2.628345639818470580e+00 -2.617633049001221401e+00 -2.599836161774852439e+00 -2.575041230124553326e+00 -2.543369234766931442e+00 -2.504976152480254292e+00 -2.460053359254622762e+00 -2.408828219700061446e+00 -2.351564931538355552e+00 -2.288565717699987623e+00 -2.220172489517213688e+00 -2.146769145294048275e+00 -2.068784722349311433e+00 -1.986697691267460097e+00 -1.901041772482253034e+00 -1.812413770111536815e+00 -1.749708900456009797e+00 -1.739880732957466369e+00 -1.723583722812798369e+00 -1.721484054007887288e+00 -1.700944279011443738e+00 -1.672142513383939377e+00 -1.637415690772460852e+00 -1.629010463310505141e+00 -1.597063139151676747e+00 -1.551453028556986968e+00 -1.535856508389023656e+00 -1.501031577237855075e+00 -1.446335422261024739e+00 -1.443014703309470903e+00 -1.388008087014238612e+00 -1.351635428757443913e+00 -1.326821643879338541e+00 -1.263704687951025862e+00 -1.263060430758365049e+00 -1.199777339341681071e+00 -1.178857061904912573e+00 -1.136392634167083360e+00 -1.100843442698065999e+00 -1.075180372188484501e+00 -1.031084803951819007e+00 -1.018082831500741969e+00 -9.718285919396807415e-01 -9.673605144452953608e-01 -9.255317400215782309e-01 -9.253384872213327172e-01 -8.952018029081475481e-01 -8.936039535992951199e-01 -8.787565788141914469e-01 -8.779619928985537003e-01 8.779619928985535893e-01 8.787565788141917800e-01 8.936039535992944538e-01 8.952018029081486583e-01 9.253384872213317180e-01 9.255317400215778978e-01 9.673605144452956939e-01 9.718285919396794093e-01 1.018082831500742858e+00 1.031084803951819673e+00 1.075180372188483613e+00 1.100843442698065555e+00 1.136392634167082472e+00 1.178857061904912129e+00 1.199777339341682625e+00 1.263060430758366381e+00 1.263704687951026084e+00 1.326821643879339208e+00 1.351635428757443025e+00 1.388008087014239500e+00 1.443014703309469349e+00 1.446335422261024295e+00 1.501031577237855741e+00 1.535856508389021879e+00 1.551453028556985414e+00 1.597063139151676081e+00 1.629010463310506474e+00 1.637415690772460186e+00 1.672142513383939821e+00 1.700944279011443738e+00 1.721484054007887510e+00 1.723583722812797037e+00 1.739880732957467036e+00 1.749708900456010019e+00 1.812413770111536149e+00 1.901041772482253256e+00 1.986697691267459431e+00 2.068784722349312766e+00 2.146769145294047831e+00 2.220172489517215020e+00 2.288565717699989399e+00 2.351564931538356440e+00 2.408828219700063222e+00 2.460053359254624539e+00 2.504976152480255625e+00 2.543369234766932774e+00 2.575041230124554659e+00 2.599836161774851995e+00 2.617633049001220513e+00 2.628345639818471469e+00
-2.638733939638460146e+00 -2.628004423333090589e+00 -2.610179041963550439e+00 -2.585343610215576238e+00 -2.553618476439318385e+00 -2.515158768540237677e+00 -2.470154767616724811e+00 -2.418832458136613184e+00 -2.361454321248056765e+00 -2.298320460783904728e+00 -2.229770181574140420e+00 -2.156184179347833130e+00 -2.077987553994784520e+00 -1.995653927150303542e+00 -1.909711035162831250e+00 -1.820748282817122865e+00 -1.734002662768380665e+00 -1.729426881040310393e+00 -1.724175308685791830e+00 -1.707880056242728317e+00 -1.685243956897822581e+00 -1.656448105499422896e+00 -1.636493341303491889e+00 -1.621731185467492065e+00 -1.581394519036074975e+00 -1.542797221638529059e+00 -1.535809047800806182e+00 -1.485424825349649147e+00 -1.449314015849535231e+00 -1.430783791304854669e+00 -1.372536801032606668e+00 -1.357173729182139521e+00 -1.311466058494581421e+00 -1.267694544642941068e+00 -1.248514113343578869e+00 -1.184820148180654398e+00 -1.182418242182111001e+00 -1.121762809995489496e+00 -1.103138447659547161e+00 -1.061005276823720145e+00 -1.031903124015072226e+00 -1.004531066286744601e+00 -9.709596426730394692e-01 -9.546470543359514282e-01 -9.226013042260861052e-01 -9.139151760709144368e-01 -8.888864375421300368e-01 -8.849669967628236433e-01 -8.712573983642426523e-01 -8.701786746981274856e-01 8.701786746981273746e-01 8.712573983642426523e-01 8.849669967628227552e-01 8.888864375421297037e-01 9.139151760709158800e-01 9.226013042260868824e-01 9.546470543359523164e-01 9.709596426730406904e-01 1.004531066286745711e+00 1.031903124015070006e+00 1.061005276823720589e+00 1.103138447659546939e+00 1.121762809995487720e+00 1.182418242182108115e+00 1.184820148180654842e+00 1.248514113343578869e+00 1.267694544642941734e+00 1.311466058494580755e+00 1.357173729182139743e+00 1.372536801032605558e+00 1.430783791304854224e+00 1.449314015849533899e+00 1.485424825349650702e+00 1.535809047800806404e+00 1.542797221638529059e+00 1.581394519036076529e+00 1.621731185467493175e+00 1.636493341303493221e+00 1.656448105499422896e+00 1.685243956897823026e+00 1.707880056242728983e+00 1.724175308685789831e+00 1.729426881040310393e+00 1.734002662768380887e+00 1.820748282817122199e+00 1.909711035162832138e+00 1.995653927150305762e+00 2.077987553994783188e+00 2.156184179347836238e+00 2.229770181574139976e+00 2.298320460783909613e+00 2.361454321248057653e+00 2.418832458136613184e+00 2.470154767616723923e+00 2.515158768540237233e+00 2.553618476439318830e+00 2.585343610215576682e+00 2.610179041963552216e+00 2.628004423333091033e+00 2.638733939638461923e+00
-2.648989381905054064e+00 -2.638243058765140425e+00 -2.620389385575969232e+00 -2.595513746796595189e+00 -2.563735868769279946e+00 -2.525210044661020614e+00 -2.480125479268480149e+00 -2.428706800873937421e+00 -2.371214804571949220e+00 -2.307947513733120459e+00 -2.239241675428008893e+00 -2.165474844190809378e+00 -2.087068259666441605e+00 -2.004490791407856243e+00 -1.918264312806412297e+00 -1.828970979759265258e+00 -1.737263028876382620e+00 -1.718294879594890689e+00 -1.708467531742289047e+00 -1.692172681961925162e+00 -1.669538010149225427e+00 -1.643875865738168907e+00 -1.640745575831524139e+00 -1.606035460139571436e+00 -1.565710959245115053e+00 -1.549645352716467972e+00 -1.520145771704379811e+00 -1.469793786109113931e+00 -1.455530240696800481e+00 -1.415202272387855009e+00 -1.362640419244879553e+00 -1.357029495571984601e+00 -1.296067952319626571e+00 -1.272270668751764200e+00 -1.233274440369302116e+00 -1.185937106174117739e+00 -1.169807696865753366e+00 -1.107072746446685407e+00 -1.105408280208201033e+00 -1.046767243482387810e+00 -1.032713504970331986e+00 -9.909173368648153124e-01 -9.700976763727040542e-01 -9.418776950998263287e-01 -9.198805005605574792e-01 -9.022546741095589518e-01 -8.841861673260518195e-01 -8.747053334205935338e-01 -8.645613096570088363e-01 -8.615930274333009065e-01 8.615930274333003513e-01 8.645613096570089473e-01 8.747053334205939779e-01 8.841861673260510424e-01 9.022546741095579526e-01 9.198805005605567020e-01 9.418776950998254405e-01 9.700976763727030550e-01 9.909173368648143132e-01 1.032713504970329543e+00 1.046767243482387588e+00 1.105408280208197480e+00 1.107072746446685407e+00 1.169807696865754254e+00 1.185937106174118405e+00 1.233274440369303226e+00 1.272270668751764200e+00 1.296067952319626349e+00 1.357029495571985267e+00 1.362640419244882661e+00 1.415202272387855231e+00 1.455530240696801370e+00 1.469793786109113709e+00 1.520145771704379589e+00 1.549645352716469526e+00 1.565710959245116607e+00 1.606035460139572546e+00 1.640745575831523251e+00 1.643875865738168462e+00 1.669538010149225427e+00 1.692172681961924496e+00 1.708467531742288381e+00 1.718294879594889135e+00 1.737263028876383952e+00 1.828970979759266369e+00 1.918264312806414296e+00 2.004490791407858019e+00 2.087068259666441605e+00 2.165474844190811154e+00 2.239241675428007117e+00 2.307947513733119571e+00 2.371214804571950552e+00 2.428706800873937866e+00 2.480125479268478372e+00 2.525210044661021058e+00 2.563735868769278170e+00 2.595513746796595189e+00 2.620389385575970564e+00 2.638243058765140869e+00 2.648989381905054064e+00
-2.659110987935091153e+00 -2.648347983113820803e+00 -2.630466231253618226e+00 -2.605550693643944982e+00 -2.573720484946914855e+00 -2.535129077669684872e+00 -2.489964618802529728e+00 -2.438450404245962932e+00 -2.380845573323810971e+00 -2.317446107223680496e+00 -2.248586243479212321e+00 -2.174640456067833849e+00 -2.096026200540055395e+00 -2.013207689827657632e+00 -1.926701053635708094e+00 -1.837081347055582237e+00 -1.744992014145594350e+00 -1.702589437454198773e+00 -1.692761266238387963e+00 -1.676465425784798624e+00 -1.653830208937634882e+00 -1.651157573270897849e+00 -1.625038619476320667e+00 -1.590332112621854588e+00 -1.556400445078983008e+00 -1.550015934733750766e+00 -1.504466522683282736e+00 -1.461662913864538504e+00 -1.454141595268686471e+00 -1.399593776076636820e+00 -1.368035016604079335e+00 -1.341488814139736085e+00 -1.280629659459078695e+00 -1.276788303534913682e+00 -1.217987656926351470e+00 -1.189413165052310539e+00 -1.154741606639356544e+00 -1.107652536757479211e+00 -1.092323711008196030e+00 -1.033515765777029749e+00 -1.032467254265107437e+00 -9.772424829939098112e-01 -9.692429246283629229e-01 -9.290533476141908942e-01 -9.171768962850710416e-01 -8.905514419202500420e-01 -8.795045884426171412e-01 -8.644184334744045017e-01 -8.578755974372643811e-01 -8.530015535898040069e-01 8.530015535898034518e-01 8.578755974372634929e-01 8.644184334744037246e-01 8.795045884426176963e-01 8.905514419202492649e-01 9.171768962850703755e-01 9.290533476141898950e-01 9.692429246283618127e-01 9.772424829939102553e-01 1.032467254265106327e+00 1.033515765777030859e+00 1.092323711008197362e+00 1.107652536757480544e+00 1.154741606639357210e+00 1.189413165052312316e+00 1.217987656926351248e+00 1.276788303534912350e+00 1.280629659459078917e+00 1.341488814139736530e+00 1.368035016604078669e+00 1.399593776076635931e+00 1.454141595268686471e+00 1.461662913864538282e+00 1.504466522683282292e+00 1.550015934733748768e+00 1.556400445078980788e+00 1.590332112621854366e+00 1.625038619476320667e+00 1.651157573270897627e+00 1.653830208937635327e+00 1.676465425784799068e+00 1.692761266238387297e+00 1.702589437454197441e+00 1.744992014145595016e+00 1.837081347055582237e+00 1.926701053635707428e+00 2.013207689827657632e+00 2.096026200540056728e+00 2.174640456067837846e+00 2.248586243479213653e+00 2.317446107223680052e+00 2.380845573323812747e+00 2.438450404245963377e+00 2.489964618802530616e+00 2.535129077669686648e+00 2.573720484946916187e+00 2.605550693643945870e+00 2.630466231253618670e+00 2.648347983113822579e+00 2.659110987935092041e+00
-2.669097797032551789e+00 -2.658318242036826984e+00 -2.640408635235366841e+00 -2.615453521788511981e+00 -2.583571414974139557e+00 -2.544914980661621140e+00 -2.499671326435456642e+00 -2.448062439466621498e+00 -2.390345833357582883e+00 -2.326815485043383980e+00 -2.257803170235821888e+00 -2.183680342272554142e+00 -2.104860747758208639e+00 -2.021804037105257024e+00 -1.935020713809946669e+00 -1.845078877960232289e+00 -1.752613360087727390e+00 -1.686890330923654924e+00 -1.677060484357757453e+00 -1.660762221569340724e+00 -1.658338007024288130e+00 -1.638124431326023922e+00 -1.609331039020069021e+00 -1.574624847411819406e+00 -1.563062048970599749e+00 -1.534313025628528671e+00 -1.488774725844965729e+00 -1.467711578939455919e+00 -1.438471487397712689e+00 -1.383961305991236790e+00 -1.373357047544280896e+00 -1.325917485101939075e+00 -1.281246958872098718e+00 -1.265153587761432830e+00 -1.202655810413799209e+00 -1.192845939082818330e+00 -1.139623541363613102e+00 -1.109870820388103807e+00 -1.077516996078537348e+00 -1.034309727613195395e+00 -1.018106301392094348e+00 -9.683956177185738534e-01 -9.635073482034302028e-01 -9.161749335916616888e-01 -9.144913139639051503e-01 -8.788067177804930186e-01 -8.748431653187934698e-01 -8.541079691376064487e-01 -8.512021752221393678e-01 -8.444062275007205853e-01 8.444062275007215845e-01 8.512021752221400339e-01 8.541079691376076699e-01 8.748431653187936918e-01 8.788067177804930186e-01 9.144913139639063715e-01 9.161749335916613557e-01 9.635073482034302028e-01 9.683956177185740755e-01 1.018106301392094792e+00 1.034309727613193175e+00 1.077516996078537570e+00 1.109870820388102253e+00 1.139623541363612658e+00 1.192845939082818996e+00 1.202655810413798765e+00 1.265153587761432608e+00 1.281246958872098718e+00 1.325917485101939741e+00 1.373357047544280229e+00 1.383961305991236124e+00 1.438471487397712911e+00 1.467711578939459471e+00 1.488774725844964841e+00 1.534313025628528893e+00 1.563062048970597750e+00 1.574624847411817852e+00 1.609331039020069465e+00 1.638124431326025476e+00 1.658338007024287908e+00 1.660762221569338726e+00 1.677060484357757675e+00 1.686890330923655590e+00 1.752613360087726946e+00 1.845078877960234065e+00 1.935020713809947779e+00 2.021804037105256580e+00 2.104860747758209083e+00 2.183680342272555031e+00 2.257803170235824552e+00 2.326815485043383092e+00 2.390345833357584215e+00 2.448062439466624607e+00 2.499671326435456642e+00 2.544914980661621140e+00 2.583571414974139113e+00 2.615453521788510205e+00 2.640408635235365953e+00 2.658318242036826984e+00 2.669097797032553565e+00
-2.678948866277587992e+00 -2.668152898824752484e+00 -2.650215671153568042e+00 -2.625221319318267632e+00 -2.593287765475636331e+00 -2.554566882822140617e+00 -2.509244757842419293e+00 -2.457542092480006879e+00 -2.399714804435594040e+00 -2.336054903980655073e+00 -2.266891752225442591e+00 -2.192593841084011785e+00 -2.113571282392568751e+00 -2.030279256831380774e+00 -1.943222757433822556e+00 -1.852963072888285989e+00 -1.760126596582263891e+00 -1.671201666633252314e+00 -1.665416716607180714e+00 -1.661369270401105824e+00 -1.645067115344980069e+00 -1.622424667508475915e+00 -1.593626748915587532e+00 -1.569629721417820978e+00 -1.558917480199320860e+00 -1.518605921909073730e+00 -1.473675787034165685e+00 -1.473073913804400670e+00 -1.422786800781755678e+00 -1.378606046884116143e+00 -1.368307963693323748e+00 -1.310318326407077683e+00 -1.285646153955742665e+00 -1.249642223155758458e+00 -1.196234957531863374e+00 -1.187281011395684205e+00 -1.124455210208693767e+00 -1.112062740824735219e+00 -1.062653920475975511e+00 -1.035095213901413569e+00 -1.003685387629852155e+00 -9.675559845353700616e-01 -9.497127797411892836e-01 -9.118245783777535474e-01 -9.032433860971974537e-01 -8.702033812104587041e-01 -8.670217723852776670e-01 -8.445430004095172416e-01 -8.437756672282927806e-01 -8.358090838080745044e-01 8.358090838080727281e-01 8.437756672282923365e-01 8.445430004095180188e-01 8.670217723852766678e-01 8.702033812104600363e-01 9.032433860971972317e-01 9.118245783777546576e-01 9.497127797411873962e-01 9.675559845353678412e-01 1.003685387629852155e+00 1.035095213901414235e+00 1.062653920475973290e+00 1.112062740824735885e+00 1.124455210208693767e+00 1.187281011395683539e+00 1.196234957531862042e+00 1.249642223155757348e+00 1.285646153955740001e+00 1.310318326407076350e+00 1.368307963693323970e+00 1.378606046884117697e+00 1.422786800781755900e+00 1.473073913804400670e+00 1.473675787034165463e+00 1.518605921909073730e+00 1.558917480199318639e+00 1.569629721417818535e+00 1.593626748915586200e+00 1.622424667508475915e+00 1.645067115344980069e+00 1.661369270401107823e+00 1.665416716607180270e+00 1.671201666633253424e+00 1.760126596582263225e+00 1.852963072888286655e+00 1.943222757433822556e+00 2.030279256831379442e+00 2.113571282392566975e+00 2.192593841084011341e+00 2.266891752225444812e+00 2.336054903980653297e+00 2.399714804435594484e+00 2.457542092480005103e+00 2.509244757842418849e+00 2.554566882822141061e+00 2.593287765475635442e+00 2.625221319318268076e+00 2.650215671153569374e+00 2.668152898824751595e+00 2.678948866277588881e+00
-2.688663270324449961e+00 -2.677851034201597979e+00 -2.659886429838902000e+00 -2.634853191189290733e+00 -2.602868659518088990e+00 -2.564083929256011807e+00 -2.518684083999255474e+00 -2.466888563817445146e+00 -2.408951720103110095e+00 -2.345163633718972740e+00 -2.275851297911722693e+00 -2.201380301706985065e+00 -2.122157195408756802e+00 -2.038632781480635536e+00 -1.951306656567030728e+00 -1.860733439439945069e+00 -1.767531260177386709e+00 -1.672393258134585059e+00 -1.655527667390665147e+00 -1.645691824967687955e+00 -1.629384269586607870e+00 -1.606735024209888119e+00 -1.577929780035661977e+00 -1.576103026223766079e+00 -1.543213942593082866e+00 -1.502898428313036883e+00 -1.479555096742340980e+00 -1.457367731750887296e+00 -1.407090982601486129e+00 -1.383781557888416724e+00 -1.352636953879591486e+00 -1.294694250631988286e+00 -1.289985417178454830e+00 -1.234098134310909867e+00 -1.199579758573745325e+00 -1.171865437561054435e+00 -1.114227914412587950e+00 -1.109238370575856614e+00 -1.047735831089527281e+00 -1.035872050334179617e+00 -9.892055267634083382e-01 -9.667242525085852911e-01 -9.358596285211461252e-01 -9.091775162245097075e-01 -8.902596501184145694e-01 -8.655867380635682284e-01 -8.551979109402563228e-01 -8.379000753006501379e-01 -8.334233123695778955e-01 -8.272122201282143816e-01 8.272122201282138265e-01 8.334233123695781176e-01 8.379000753006505819e-01 8.551979109402558787e-01 8.655867380635677844e-01 8.902596501184147915e-01 9.091775162245083752e-01 9.358596285211469024e-01 9.667242525085876226e-01 9.892055267634088933e-01 1.035872050334180949e+00 1.047735831089528391e+00 1.109238370575856836e+00 1.114227914412591058e+00 1.171865437561053769e+00 1.199579758573744659e+00 1.234098134310909867e+00 1.289985417178451499e+00 1.294694250631988064e+00 1.352636953879591486e+00 1.383781557888414948e+00 1.407090982601487017e+00 1.457367731750887518e+00 1.479555096742342979e+00 1.502898428313037327e+00 1.543213942593081978e+00 1.576103026223765857e+00 1.577929780035660423e+00 1.606735024209889229e+00 1.629384269586609424e+00 1.645691824967687511e+00 1.655527667390665147e+00 1.672393258134585503e+00 1.767531260177387820e+00 1.860733439439945736e+00 1.951306656567032061e+00 2.038632781480635092e+00 2.122157195408755470e+00 2.201380301706984621e+00 2.275851297911720916e+00 2.345163633718971408e+00 2.408951720103108762e+00 2.466888563817444702e+00 2.518684083999255918e+00 2.564083929256010919e+00 2.602868659518089878e+00 2.634853191189289401e+00 2.659886429838901556e+00 2.677851034201594427e+00 2.688663270324448629e+00
-2.698240101207930675e+00 -2.687411746133691270e+00 -2.669420019133505129e+00 -2.644348259044940530e+00 -2.612313236437279862e+00 -2.573465280824545509e+00 -2.527988491031770479e+00 -2.476101068461262766e+00 -2.418055827568908800e+00 -2.354140956736589185e+00 -2.284681127615319607e+00 -2.210039084215795757e+00 -2.130617887633735830e+00 -2.046864052401689005e+00 -1.959271891234316110e+00 -1.868389492424634257e+00 -1.774826894118566534e+00 -1.679267194247558104e+00 -1.639872676435933707e+00 -1.630032469272528983e+00 -1.613717967634584083e+00 -1.591059729246243171e+00 -1.582481533963797427e+00 -1.562244284406081762e+00 -1.527518287050364520e+00 -1.487194469471924796e+00 -1.485349074096401711e+00 -1.441659942776732928e+00 -1.391387594405740114e+00 -1.388883132184286495e+00 -1.336951589899192605e+00 -1.294264286024744637e+00 -1.279048270373082552e+00 -1.218523977643370726e+00 -1.202879889201371899e+00 -1.156411338006715361e+00 -1.116365964093970709e+00 -1.093974831278576421e+00 -1.036640064898625146e+00 -1.032764104687404982e+00 -9.746677441192475033e-01 -9.659006475299624084e-01 -9.219487490709248334e-01 -9.065509558082951447e-01 -8.772246831951936441e-01 -8.609947563407532867e-01 -8.433364754425606291e-01 -8.312754481173869614e-01 -8.230527504226436974e-01 -8.186177998403837419e-01 8.186177998403830758e-01 8.230527504226431423e-01 8.312754481173858512e-01 8.433364754425600740e-01 8.609947563407519544e-01 8.772246831951924229e-01 9.065509558082971431e-01 9.219487490709240562e-01 9.659006475299614092e-01 9.746677441192475033e-01 1.032764104687405204e+00 1.036640064898624480e+00 1.093974831278576865e+00 1.116365964093971153e+00 1.156411338006714029e+00 1.202879889201371899e+00 1.218523977643371170e+00 1.279048270373080332e+00 1.294264286024742638e+00 1.336951589899192383e+00 1.388883132184285829e+00 1.391387594405739447e+00 1.441659942776732706e+00 1.485349074096402822e+00 1.487194469471925684e+00 1.527518287050363632e+00 1.562244284406082651e+00 1.582481533963798093e+00 1.591059729246244059e+00 1.613717967634584527e+00 1.630032469272528761e+00 1.639872676435935483e+00 1.679267194247558104e+00 1.774826894118564979e+00 1.868389492424633591e+00 1.959271891234316110e+00 2.046864052401689893e+00 2.130617887633733609e+00 2.210039084215793537e+00 2.284681127615319607e+00 2.354140956736588297e+00 2.418055827568909244e+00 2.476101068461263655e+00 2.527988491031770035e+00 2.573465280824546397e+00 2.612313236437280750e+00 2.644348259044940974e+00 2.669420019133507349e+00 2.687411746133693047e+00 2.698240101207931563e+00
-2.707678468158011054e+00 -2.696834149646764267e+00 -2.678815563712137138e+00 -2.653705661042835562e+00 -2.621620651672762925e+00 -2.582710113989948653e+00 -2.537157180071829554e+00 -2.485178835714859868e+00 -2.427026387591599832e+00 -2.362986168211290927e+00 -2.293380573439117942e+00 -2.218569559501420319e+00 -2.138952769725493308e+00 -2.054972519808774933e+00 -1.967117949435998492e+00 -1.875930753884881286e+00 -1.782013048376735576e+00 -1.686038094133007981e+00 -1.624241161823338775e+00 -1.614395649597410332e+00 -1.598072618259584798e+00 -1.588764821982053155e+00 -1.575403136245560054e+00 -1.546574540120120744e+00 -1.511834692013866555e+00 -1.491057292527595335e+00 -1.471498095284845320e+00 -1.425954433478485717e+00 -1.393910329680965621e+00 -1.375680317893738014e+00 -1.321255299615014422e+00 -1.298482306966830313e+00 -1.263383504007413727e+00 -1.206134905139303770e+00 -1.202922502702012508e+00 -1.140921037872018928e+00 -1.118476519384827617e+00 -1.078666456007615126e+00 -1.037399087900653827e+00 -1.017740149899952762e+00 -9.650853938769919926e-01 -9.600730771447438805e-01 -9.079809994790941641e-01 -9.039457267165978971e-01 -8.641394561153363796e-01 -8.564289748110899270e-01 -8.314388471683474835e-01 -8.246712140095620036e-01 -8.126658921706978456e-01 -8.100280550019521852e-01 8.100280550019511860e-01 8.126658921706967353e-01 8.246712140095597832e-01 8.314388471683460402e-01 8.564289748110898159e-01 8.641394561153346032e-01 9.039457267165971199e-01 9.079809994790932759e-01 9.600730771447429923e-01 9.650853938769919926e-01 1.017740149899953872e+00 1.037399087900655603e+00 1.078666456007614460e+00 1.118476519384826506e+00 1.140921037872019594e+00 1.202922502702011842e+00 1.206134905139306213e+00 1.263383504007413949e+00 1.298482306966829203e+00 1.321255299615014422e+00 1.375680317893738014e+00 1.393910329680963178e+00 1.425954433478486605e+00 1.471498095284845764e+00 1.491057292527596445e+00 1.511834692013866555e+00 1.546574540120119412e+00 1.575403136245560054e+00 1.588764821982054931e+00 1.598072618259587019e+00 1.614395649597410110e+00 1.624241161823338775e+00 1.686038094133007981e+00 1.782013048376737130e+00 1.875930753884885505e+00 1.967117949435999158e+00 2.054972519808775822e+00 2.138952769725491976e+00 2.218569559501422539e+00 2.293380573439119274e+00 2.362986168211290039e+00 2.427026387591601608e+00 2.485178835714862977e+00 2.537157180071827334e+00 2.582710113989949985e+00 2.621620651672763813e+00 2.653705661042835562e+00 2.678815563712138026e+00 2.696834149646766488e+00 2.707678468158011942e+00
-2.716977497422295329e+00 -2.706117376650730488e+00 -2.688072204910923801e+00 -2.662924551689277219e+00 -2.630790076609749395e+00 -2.591817620666564181e+00 -2.546189367120004654e+00 -2.494121109078847986e+00 -2.435862674371420233e+00 -2.371698575929954256e+00 -2.301948979197386169e+00 -2.226971109221776768e+00 -2.147161262144947624e+00 -2.062957642774501110e+00 -1.974844327158951973e+00 -1.883356753120059901e+00 -1.789089279676050026e+00 -1.692705533543398255e+00 -1.608637720926817671e+00 -1.598785941872460370e+00 -1.594952474388843688e+00 -1.582452760370036238e+00 -1.559769729528560411e+00 -1.530924956435342432e+00 -1.496679332828353637e+00 -1.496167467259246653e+00 -1.455813486536653656e+00 -1.410255219841189733e+00 -1.398862718493316670e+00 -1.359972961021749693e+00 -1.305551631629506160e+00 -1.302639035364355102e+00 -1.247703181849796117e+00 -1.209344370759284359e+00 -1.187296557960453525e+00 -1.125396943357955593e+00 -1.120559216351290743e+00 -1.063315167108760173e+00 -1.038148951988485225e+00 -1.002665409396261476e+00 -9.642787141366502279e-01 -9.454225760507045662e-01 -9.013626594853895169e-01 -8.939572413422424146e-01 -8.518909503006856232e-01 -8.510049536838985018e-01 -8.195064493884099965e-01 -8.180895160475575301e-01 -8.022647172734161947e-01 -8.014452893935002376e-01 8.014452893935003486e-01 8.022647172734163057e-01 8.180895160475586403e-01 8.195064493884113288e-01 8.510049536838967255e-01 8.518909503006855122e-01 8.939572413422415265e-01 9.013626594853905161e-01 9.454225760507042331e-01 9.642787141366531145e-01 1.002665409396262364e+00 1.038148951988485669e+00 1.063315167108760395e+00 1.120559216351290965e+00 1.125396943357955815e+00 1.187296557960453081e+00 1.209344370759282583e+00 1.247703181849795895e+00 1.302639035364356879e+00 1.305551631629506826e+00 1.359972961021749249e+00 1.398862718493317336e+00 1.410255219841190177e+00 1.455813486536654322e+00 1.496167467259245321e+00 1.496679332828352527e+00 1.530924956435343098e+00 1.559769729528559967e+00 1.582452760370036682e+00 1.594952474388843022e+00 1.598785941872460814e+00 1.608637720926817005e+00 1.692705533543398699e+00 1.789089279676049804e+00 1.883356753120059679e+00 1.974844327158952639e+00 2.062957642774504219e+00 2.147161262144948513e+00 2.226971109221777656e+00 2.301948979197387501e+00 2.371698575929954700e+00 2.435862674371418457e+00 2.494121109078847098e+00 2.546189367120001545e+00 2.591817620666562405e+00 2.630790076609750283e+00 2.662924551689276775e+00 2.688072204910922913e+00 2.706117376650729600e+00 2.716977497422294441e+00
-2.726136332095971060e+00 -2.715260575771921925e+00 -2.697189100563452957e+00 -2.672004101680828914e+00 -2.639820698427901124e+00 -2.600787008078726981e+00 -2.555084282914421578e+00 -2.502927146132940095e+00 -2.444563975447220372e+00 -2.380277500202643282e+00 -2.310385700348790650e+00 -2.235243125754906579e+00 -2.155242795129932887e+00 -2.070818889223823511e+00 -1.982450528387936339e+00 -1.890667026709875964e+00 -1.796055151521231297e+00 -1.699269094816347359e+00 -1.601044082058836082e+00 -1.593067085063925026e+00 -1.583208056383863971e+00 -1.566863067858559333e+00 -1.544164129146885722e+00 -1.515300079052500859e+00 -1.502214783116807117e+00 -1.480521059455600197e+00 -1.440144960766333693e+00 -1.403739874868755066e+00 -1.394566453415840623e+00 -1.344269464449681539e+00 -1.306734035367915991e+00 -1.289844261896639255e+00 -1.232010652733898759e+00 -1.212507858998152832e+00 -1.171649097050239785e+00 -1.122613697586298365e+00 -1.109841547166003251e+00 -1.047922949705306195e+00 -1.038889492175584461e+00 -9.875413622760630394e-01 -9.634808291289349569e-01 -9.307173045244845344e-01 -8.988025852521851489e-01 -8.798783397118302707e-01 -8.473822574016351972e-01 -8.378221755748690436e-01 -8.115325461945365193e-01 -8.075407503356548666e-01 -7.928718816965306670e-01 -7.918512785129818710e-01 7.918512785129815379e-01 7.928718816965298899e-01 8.075407503356554217e-01 8.115325461945371854e-01 8.378221755748683774e-01 8.473822574016346421e-01 8.798783397118306038e-01 8.988025852521863701e-01 9.307173045244840903e-01 9.634808291289351789e-01 9.875413622760622623e-01 1.038889492175584683e+00 1.047922949705306195e+00 1.109841547166003251e+00 1.122613697586298809e+00 1.171649097050239119e+00 1.212507858998155053e+00 1.232010652733898759e+00 1.289844261896637923e+00 1.306734035367914881e+00 1.344269464449681761e+00 1.394566453415841734e+00 1.403739874868756177e+00 1.440144960766333915e+00 1.480521059455599087e+00 1.502214783116806451e+00 1.515300079052501081e+00 1.544164129146885056e+00 1.566863067858558889e+00 1.583208056383863749e+00 1.593067085063925248e+00 1.601044082058836748e+00 1.699269094816346914e+00 1.796055151521231519e+00 1.890667026709873966e+00 1.982450528387934785e+00 2.070818889223824399e+00 2.155242795129934219e+00 2.235243125754907467e+00 2.310385700348792870e+00 2.380277500202645946e+00 2.444563975447221260e+00 2.502927146132942759e+00 2.555084282914422023e+00 2.600787008078728757e+00 2.639820698427902013e+00 2.672004101680828470e+00 2.697189100563453401e+00 2.715260575771921481e+00 2.726136332095969728e+00
-2.735154131958947854e+00 -2.724262912192448649e+00 -2.706165424843855138e+00 -2.680943497752720450e+00 -2.648711719956738264e+00 -2.609617498624948961e+00 -2.563841172805599200e+00 -2.511596218423370441e+00 -2.453129591598444126e+00 -2.388722273781056948e+00 -2.318690103933017443e+00 -2.243385012155041380e+00 -2.163196808671123073e+00 -2.078555735929136450e+00 -1.989936065117295261e+00 -1.897861118537693681e+00 -1.802910234224491370e+00 -1.705728366894101233e+00 -1.607039242629979103e+00 -1.577534124231749990e+00 -1.567666842601691535e+00 -1.551308354582380034e+00 -1.528591096075252453e+00 -1.507663238803344630e+00 -1.499704595574974819e+00 -1.464900057940162759e+00 -1.424496978390538349e+00 -1.408541383117491330e+00 -1.378892427799733422e+00 -1.328573908343152921e+00 -1.310766879826243514e+00 -1.274137000742424419e+00 -1.216309391046983768e+00 -1.215624951278148735e+00 -1.155983185470849328e+00 -1.124639612186271176e+00 -1.094257434395761619e+00 -1.039620545863060297e+00 -1.032491856200978608e+00 -9.723695267012238963e-01 -9.626919578303433367e-01 -9.159583405221740637e-01 -8.962663353969649860e-01 -8.657451630408279364e-01 -8.429044881369245346e-01 -8.245921372750033562e-01 -8.050025462521728237e-01 -7.955432664510199148e-01 -7.843102888060355937e-01 -7.814277063544179391e-01 7.814277063544171620e-01 7.843102888060354827e-01 7.955432664510179164e-01 8.050025462521712694e-01 8.245921372750020240e-01 8.429044881369230913e-01 8.657451630408269372e-01 8.962663353969632096e-01 9.159583405221735086e-01 9.626919578303408942e-01 9.723695267012234522e-01 1.032491856200978608e+00 1.039620545863063628e+00 1.094257434395760731e+00 1.124639612186269400e+00 1.155983185470848662e+00 1.215624951278150068e+00 1.216309391046984656e+00 1.274137000742423753e+00 1.310766879826243070e+00 1.328573908343153587e+00 1.378892427799732756e+00 1.408541383117489332e+00 1.424496978390537238e+00 1.464900057940161426e+00 1.499704595574976818e+00 1.507663238803347960e+00 1.528591096075251121e+00 1.551308354582379812e+00 1.567666842601691091e+00 1.577534124231749102e+00 1.607039242629979325e+00 1.705728366894101677e+00 1.802910234224491592e+00 1.897861118537694347e+00 1.989936065117295705e+00 2.078555735929137338e+00 2.163196808671121740e+00 2.243385012155042713e+00 2.318690103933016111e+00 2.388722273781053840e+00 2.453129591598443238e+00 2.511596218423371774e+00 2.563841172805600088e+00 2.609617498624951182e+00 2.648711719956739152e+00 2.680943497752721782e+00 2.706165424843855138e+00 2.724262912192447761e+00 2.735154131958947410e+00
-2.744030073319883023e+00 -2.733123567496368533e+00 -2.715000368116605500e+00 -2.689741942533804497e+00 -2.657462359537372532e+00 -2.618308329748128216e+00 -2.572459296636934845e+00 -2.520127611355539976e+00 -2.461558836751818191e+00 -2.397032241781066553e+00 -2.326861568510771416e+00 -2.251396182111270683e+00 -2.171022752489805363e+00 -2.086167668506398787e+00 -1.997300457362963355e+00 -1.904938579813609367e+00 -1.809654104932039154e+00 -1.712082945342863871e+00 -1.612937560503113543e+00 -1.562043851946484985e+00 -1.552167294120052610e+00 -1.535793579470924319e+00 -1.513055537552275620e+00 -1.513024302559103473e+00 -1.484143341145638839e+00 -1.449309200707081136e+00 -1.413266835545921918e+00 -1.408874149086131178e+00 -1.363237585428689114e+00 -1.314737150196893412e+00 -1.312890519546539014e+00 -1.258433800317148243e+00 -1.218695237429518796e+00 -1.200603004249771510e+00 -1.140302007815472640e+00 -1.126636615727916402e+00 -1.078647288944309945e+00 -1.040341952861454589e+00 -1.017024011203193856e+00 -9.619123172972866564e-01 -9.571514627943521480e-01 -9.011467771495330625e-01 -8.937547411709440004e-01 -8.515585831301449860e-01 -8.384592515787420153e-01 -8.113158711310163307e-01 -7.985018087731908798e-01 -7.835155659376266124e-01 -7.757630492795843935e-01 -7.709962138446962987e-01 7.709962138446959656e-01 7.757630492795843935e-01 7.835155659376263904e-01 7.985018087731898806e-01 8.113158711310158866e-01 8.384592515787419043e-01 8.515585831301445419e-01 8.937547411709434453e-01 9.011467771495318413e-01 9.571514627943530362e-01 9.619123172972879887e-01 1.017024011203192302e+00 1.040341952861455921e+00 1.078647288944309279e+00 1.126636615727918400e+00 1.140302007815471530e+00 1.200603004249771955e+00 1.218695237429518796e+00 1.258433800317148465e+00 1.312890519546538792e+00 1.314737150196891413e+00 1.363237585428687559e+00 1.408874149086129401e+00 1.413266835545920808e+00 1.449309200707080914e+00 1.484143341145638173e+00 1.513024302559103695e+00 1.513055537552276286e+00 1.535793579470923875e+00 1.552167294120051499e+00 1.562043851946485207e+00 1.612937560503113099e+00 1.712082945342863205e+00 1.809654104932039154e+00 1.904938579813610477e+00 1.997300457362964243e+00 2.086167668506397899e+00 2.171022752489805363e+00 2.251396182111270683e+00 2.326861568510771860e+00 2.397032241781070105e+00 2.461558836751820856e+00 2.520127611355540420e+00 2.572459296636936177e+00 2.618308329748127772e+00 2.657462359537372532e+00 2.689741942533805386e+00 2.715000368116604168e+00 2.733123567496367645e+00 2.744030073319884799e+00
-2.752763348866806847e+00 -2.741841739522387744e+00 -2.723693136792733505e+00 -2.698398654407773378e+00 -2.666071850890286310e+00 -2.626858753811544211e+00 -2.580937928630644862e+00 -2.528520624091684432e+00 -2.469851037892563550e+00 -2.405206761609238519e+00 -2.334899484107103795e+00 -2.259276059908757794e+00 -2.178720086017407631e+00 -2.093654181412207826e+00 -2.004543233174715944e+00 -1.911898969097284962e+00 -1.816286347650163169e+00 -1.718332432371977969e+00 -1.618738646842217799e+00 -1.546601430176287595e+00 -1.536714553699833674e+00 -1.520323851751851585e+00 -1.518297584286294688e+00 -1.497562512562815362e+00 -1.468621304256251481e+00 -1.433753380608499661e+00 -1.417915832393037423e+00 -1.393281238434196601e+00 -1.347606524689247021e+00 -1.318644436460347125e+00 -1.297223679142178732e+00 -1.242738762503141192e+00 -1.221718315615380801e+00 -1.184895240914729531e+00 -1.128604370245158250e+00 -1.124608875554681919e+00 -1.063013900454556238e+00 -1.041053555412009279e+00 -1.001521616911208667e+00 -9.611421225894926090e-01 -9.418887758356196960e-01 -8.912686333131645267e-01 -8.862837236427283383e-01 -8.373194750748554904e-01 -8.340481734176325990e-01 -7.979944275128589837e-01 -7.920326779332258482e-01 -7.714592726565143721e-01 -7.672327869236978959e-01 -7.605591018768500522e-01 7.605591018768498301e-01 7.672327869236978959e-01 7.714592726565145941e-01 7.920326779332252931e-01 7.979944275128588727e-01 8.340481734176301565e-01 8.373194750748559345e-01 8.862837236427274501e-01 8.912686333131664140e-01 9.418887758356194739e-01 9.611421225894939413e-01 1.001521616911208223e+00 1.041053555412007725e+00 1.063013900454555571e+00 1.124608875554682141e+00 1.128604370245161803e+00 1.184895240914729087e+00 1.221718315615381467e+00 1.242738762503140748e+00 1.297223679142178288e+00 1.318644436460347125e+00 1.347606524689246577e+00 1.393281238434195490e+00 1.417915832393034758e+00 1.433753380608498773e+00 1.468621304256251037e+00 1.497562512562816694e+00 1.518297584286294688e+00 1.520323851751852917e+00 1.536714553699834118e+00 1.546601430176287817e+00 1.618738646842217799e+00 1.718332432371977969e+00 1.816286347650161614e+00 1.911898969097286072e+00 2.004543233174714167e+00 2.093654181412207382e+00 2.178720086017410740e+00 2.259276059908757350e+00 2.334899484107103351e+00 2.405206761609238075e+00 2.469851037892567547e+00 2.528520624091682656e+00 2.580937928630644418e+00 2.626858753811543323e+00 2.666071850890284534e+00 2.698398654407773822e+00 2.723693136792731728e+00 2.741841739522387744e+00 2.752763348866808180e+00
-2.761353167524073893e+00 -2.750416642222848207e+00 -2.732242953192202339e+00 -2.706912867380378174e+00 -2.674539442988902227e+00 -2.635268037980370792e+00 -2.589276357278880170e+00 -2.536774569453320805e+00 -2.478005534979898172e+00 -2.413245202893010699e+00 -2.342803252157759974e+00 -2.267024080392317398e+00 -2.186288278376639305e+00 -2.101014777941771605e+00 -2.011663928648685040e+00 -1.918741852320547059e+00 -1.822806553270890140e+00 -1.724476436852938832e+00 -1.624442119575242760e+00 -1.531212174354850353e+00 -1.523482701090270730e+00 -1.521313918401994592e+00 -1.504904436284570046e+00 -1.482117237452446723e+00 -1.453143632722348588e+00 -1.422487981769701815e+00 -1.418237651764232110e+00 -1.377723174826340991e+00 -1.332004007357690867e+00 -1.322488337037369011e+00 -1.281577930410453758e+00 -1.227056147302366673e+00 -1.224693792258828351e+00 -1.169189999317913564e+00 -1.130542544206239119e+00 -1.108907235423495008e+00 -1.047360171864593514e+00 -1.041755198207352295e+00 -9.859869590190050159e-01 -9.603815866934264367e-01 -9.265831197930427532e-01 -8.888088416549856374e-01 -8.713703064614953808e-01 -8.296728954799392763e-01 -8.230287172102181970e-01 -7.855975503538933369e-01 -7.846288761076584128e-01 -7.593760704013426954e-01 -7.587222145174760124e-01 -7.501187648472815717e-01 7.501187648472815717e-01 7.587222145174767896e-01 7.593760704013432505e-01 7.846288761076591900e-01 7.855975503538936699e-01 8.230287172102170867e-01 8.296728954799389433e-01 8.713703064614942706e-01 8.888088416549873028e-01 9.265831197930413099e-01 9.603815866934263257e-01 9.859869590190052380e-01 1.041755198207354072e+00 1.047360171864592626e+00 1.108907235423495008e+00 1.130542544206241784e+00 1.169189999317913342e+00 1.224693792258827907e+00 1.227056147302365341e+00 1.281577930410451982e+00 1.322488337037367456e+00 1.332004007357690645e+00 1.377723174826339658e+00 1.418237651764231444e+00 1.422487981769701149e+00 1.453143632722347478e+00 1.482117237452446057e+00 1.504904436284569380e+00 1.521313918401996590e+00 1.523482701090269842e+00 1.531212174354850353e+00 1.624442119575244314e+00 1.724476436852938166e+00 1.822806553270888585e+00 1.918741852320546615e+00 2.011663928648685040e+00 2.101014777941771605e+00 2.186288278376638416e+00 2.267024080392315177e+00 2.342803252157758198e+00 2.413245202893008479e+00 2.478005534979899949e+00 2.536774569453318584e+00 2.589276357278882834e+00 2.635268037980370348e+00 2.674539442988901339e+00 2.706912867380378618e+00 2.732242953192201895e+00 2.750416642222847319e+00 2.761353167524073449e+00
-2.769798754315380585e+00 -2.758847505528688071e+00 -2.740649055412191615e+00 -2.715283830952405442e+00 -2.682864399938710509e+00 -2.643535464108484501e+00 -2.597473885239824920e+00 -2.544888773828271944e+00 -2.486021680866631556e+00 -2.421146947414472894e+00 -2.350572285458506272e+00 -2.274639688932260650e+00 -2.193726808364159897e+00 -2.108248970227729391e+00 -2.018662087940040095e+00 -1.925466802809716826e+00 -1.829214319597227245e+00 -1.730514574338226419e+00 -1.630047603395489597e+00 -1.528579277253237612e+00 -1.515881558460525413e+00 -1.505970844796863606e+00 -1.489540758987711655e+00 -1.466725091662228975e+00 -1.437715639814213020e+00 -1.426982899600700794e+00 -1.402767236174043974e+00 -1.362205056632111777e+00 -1.326268458709530806e+00 -1.316434966371246684e+00 -1.265957987204632929e+00 -1.227621281972172573e+00 -1.211390381728455257e+00 -1.153491336621283114e+00 -1.132450812490977565e+00 -1.093200678460892750e+00 -1.042446728411665857e+00 -1.031689127615346369e+00 -9.704224131886979299e-01 -9.596309204457912356e-01 -9.112362012262394950e-01 -8.863761947124448870e-01 -8.564076705092086295e-01 -8.253350751909039884e-01 -8.086871910574893185e-01 -7.791988758681248628e-01 -7.712203073609770199e-01 -7.502341376721808341e-01 -7.472677075940812319e-01 -7.396776967364155908e-01 7.396776967364160349e-01 7.472677075940817870e-01 7.502341376721811672e-01 7.712203073609777970e-01 7.791988758681266392e-01 8.086871910574899847e-01 8.253350751909044325e-01 8.564076705092086295e-01 8.863761947124468854e-01 9.112362012262406052e-01 9.596309204457910136e-01 9.704224131886979299e-01 1.031689127615347257e+00 1.042446728411664747e+00 1.093200678460891639e+00 1.132450812490976677e+00 1.153491336621283558e+00 1.211390381728454146e+00 1.227621281972172573e+00 1.265957987204632929e+00 1.316434966371246240e+00 1.326268458709531917e+00 1.362205056632111777e+00 1.402767236174044641e+00 1.426982899600700794e+00 1.437715639814213908e+00 1.466725091662228087e+00 1.489540758987711433e+00 1.505970844796863606e+00 1.515881558460526524e+00 1.528579277253236945e+00 1.630047603395489819e+00 1.730514574338227307e+00 1.829214319597226801e+00 1.925466802809715938e+00 2.018662087940040539e+00 2.108248970227729391e+00 2.193726808364160341e+00 2.274639688932259318e+00 2.350572285458506716e+00 2.421146947414472450e+00 2.486021680866630224e+00 2.544888773828268391e+00 2.597473885239824476e+00 2.643535464108484945e+00 2.682864399938708733e+00 2.715283830952404109e+00 2.740649055412190727e+00 2.758847505528686739e+00 2.769798754315379252e+00
-2.778099350232603459e+00 -2.767133575220178887e+00 -2.748910697201018660e+00 -2.723510809998131332e+00 -2.691046000861684551e+00 -2.651660328630311980e+00 -2.605529829238495410e+00 -2.552862577082026796e+00 -2.493898841222679241e+00 -2.428911389047540226e+00 -2.358206008117236685e+00 -2.282122341392368359e+00 -2.201035164434729463e+00 -2.115356279239706261e+00 -2.025537263275860589e+00 -1.932073401307676574e+00 -1.835509251367962724e+00 -1.736446467079953981e+00 -1.635554729763485371e+00 -1.533586944209522240e+00 -1.500615220143036943e+00 -1.490690954232039456e+00 -1.474238412344232474e+00 -1.451391623569072475e+00 -1.431400209569397619e+00 -1.422342810531702639e+00 -1.387347530523921568e+00 -1.346732159623949654e+00 -1.329984416542760561e+00 -1.300904513934879159e+00 -1.250368742753245499e+00 -1.230500407488331671e+00 -1.195746069227821895e+00 -1.137803478684154657e+00 -1.134328856368276073e+00 -1.077492949754670137e+00 -1.043127995680316777e+00 -1.016003922579583607e+00 -9.588903324571537157e-01 -9.548304521570327719e-01 -8.958497836091742217e-01 -8.839715192666733889e-01 -8.413969804965260035e-01 -8.210363849808490766e-01 -7.942957812695613518e-01 -7.728391582181355357e-01 -7.577698340845464564e-01 -7.417714588242323437e-01 -7.351360024489252964e-01 -7.292384976449176603e-01 7.292384976449175493e-01 7.351360024489251854e-01 7.417714588242324547e-01 7.577698340845462344e-01 7.728391582181358688e-01 7.942957812695621289e-01 8.210363849808504089e-01 8.413969804965258925e-01 8.839715192666752763e-01 8.958497836091735556e-01 9.548304521570321057e-01 9.588903324571521614e-01 1.016003922579583385e+00 1.043127995680316333e+00 1.077492949754669693e+00 1.134328856368276295e+00 1.137803478684153768e+00 1.195746069227823005e+00 1.230500407488330339e+00 1.250368742753244833e+00 1.300904513934878937e+00 1.329984416542759451e+00 1.346732159623948988e+00 1.387347530523921790e+00 1.422342810531704416e+00 1.431400209569400284e+00 1.451391623569072253e+00 1.474238412344233140e+00 1.490690954232040566e+00 1.500615220143036943e+00 1.533586944209523573e+00 1.635554729763485815e+00 1.736446467079954648e+00 1.835509251367961614e+00 1.932073401307676352e+00 2.025537263275859257e+00 2.115356279239706261e+00 2.201035164434729019e+00 2.282122341392367471e+00 2.358206008117236241e+00 2.428911389047542002e+00 2.493898841222681462e+00 2.552862577082026796e+00 2.605529829238494521e+00 2.651660328630311536e+00 2.691046000861682774e+00 2.723510809998129556e+00 2.748910697201016884e+00 2.767133575220179331e+00 2.778099350232603459e+00
-2.786254212110202300e+00 -2.775274112803181037e+00 -2.757027147837478598e+00 -2.731593084649083014e+00 -2.699083539785789299e+00 -2.659641942457505959e+00 -2.613443519972102891e+00 -2.560695332473275521e+00 -2.501636394462292134e+00 -2.436537933698271985e+00 -2.365703855508675346e+00 -2.289471504099877208e+00 -2.208212844686687326e+00 -2.122336234784610198e+00 -2.032289014968136520e+00 -1.938561235995648335e+00 -1.841690960282052369e+00 -1.742271744048307092e+00 -1.640963136909324493e+00 -1.538505340522329901e+00 -1.485418965876595054e+00 -1.475480038138283767e+00 -1.459003160964550627e+00 -1.436122556413777174e+00 -1.435739543064926238e+00 -1.407030808007520450e+00 -1.371984113174600894e+00 -1.333635833813846761e+00 -1.331309944653309207e+00 -1.285417949964759776e+00 -1.234815278901205460e+00 -1.233330799594287042e+00 -1.180127999654273285e+00 -1.136176363473805795e+00 -1.122130830544000757e+00 -1.061787958948421373e+00 -1.043798852178956738e+00 -1.000307851781663482e+00 -9.581600290357115135e-01 -9.392136535451029999e-01 -8.815956399324047510e-01 -8.804256921237084699e-01 -8.263394224677337307e-01 -8.167785116318192484e-01 -7.798553755763761863e-01 -7.665209556754151166e-01 -7.442785932524487169e-01 -7.333371813574285358e-01 -7.229828486575606838e-01 -7.188038808197875218e-01 7.188038808197865226e-01 7.229828486575606838e-01 7.333371813574292020e-01 7.442785932524477177e-01 7.665209556754154496e-01 7.798553755763755202e-01 8.167785116318175831e-01 8.263394224677317323e-01 8.804256921237070266e-01 8.815956399324047510e-01 9.392136535451018897e-01 9.581600290357126237e-01 1.000307851781663038e+00 1.043798852178954073e+00 1.061787958948421817e+00 1.122130830544000091e+00 1.136176363473810902e+00 1.180127999654273285e+00 1.233330799594289928e+00 1.234815278901206570e+00 1.285417949964757778e+00 1.331309944653308541e+00 1.333635833813844540e+00 1.371984113174600672e+00 1.407030808007518896e+00 1.435739543064928014e+00 1.436122556413779838e+00 1.459003160964550849e+00 1.475480038138284877e+00 1.485418965876595498e+00 1.538505340522328568e+00 1.640963136909324716e+00 1.742271744048307980e+00 1.841690960282050815e+00 1.938561235995647447e+00 2.032289014968133856e+00 2.122336234784608422e+00 2.208212844686687326e+00 2.289471504099875876e+00 2.365703855508677123e+00 2.436537933698270209e+00 2.501636394462291690e+00 2.560695332473276409e+00 2.613443519972102003e+00 2.659641942457506847e+00 2.699083539785788854e+00 2.731593084649083458e+00 2.757027147837481262e+00 2.775274112803180593e+00 2.786254212110203188e+00
-2.794262612504987420e+00 -2.783268395390673167e+00 -2.764997692015402908e+00 -2.739529950182830742e+00 -2.706976325539348860e+00 -2.667479630880270847e+00 -2.621214302019724940e+00 -2.568386406573410774e+00 -2.509233731674818557e+00 -2.444025999248318648e+00 -2.373065274231674682e+00 -2.296686653817369805e+00 -2.215259356848717776e+00 -2.129188375507570896e+00 -2.038916911426868150e+00 -1.944929902514697773e+00 -1.847759065022573255e+00 -1.747990040949780610e+00 -1.646272469835428742e+00 -1.543334111861883740e+00 -1.470298776114757233e+00 -1.460344063349276800e+00 -1.443840947184600099e+00 -1.440000539131773838e+00 -1.420923794295247067e+00 -1.391785480019955390e+00 -1.356682751317155766e+00 -1.337222341939736436e+00 -1.315944065568222632e+00 -1.269980770866605990e+00 -1.236112097066551341e+00 -1.219302875798881525e+00 -1.164541159820851268e+00 -1.137993027787969513e+00 -1.106477987608313285e+00 -1.046089791571632066e+00 -1.044459152602114749e+00 -9.846043609844100652e-01 -9.574402141112987596e-01 -9.235747084501023663e-01 -8.792493787148008000e-01 -8.649658189831478383e-01 -8.125631555621452007e-01 -8.112362055119650694e-01 -7.653668647301790084e-01 -7.602468815714479300e-01 -7.307477480111433943e-01 -7.249344138484142830e-01 -7.108102216557175002e-01 -7.083766802068008905e-01 7.083766802068012236e-01 7.108102216557182773e-01 7.249344138484160593e-01 7.307477480111445045e-01 7.602468815714493733e-01 7.653668647301792305e-01 8.112362055119646254e-01 8.125631555621442015e-01 8.649658189831485045e-01 8.792493787148022433e-01 9.235747084501014781e-01 9.574402141112978715e-01 9.846043609844105093e-01 1.044459152602112528e+00 1.046089791571631400e+00 1.106477987608312619e+00 1.137993027787969735e+00 1.164541159820850602e+00 1.219302875798880859e+00 1.236112097066553561e+00 1.269980770866605768e+00 1.315944065568222188e+00 1.337222341939737102e+00 1.356682751317153324e+00 1.391785480019956056e+00 1.420923794295248177e+00 1.440000539131774060e+00 1.443840947184602319e+00 1.460344063349275245e+00 1.470298776114757011e+00 1.543334111861882629e+00 1.646272469835428964e+00 1.747990040949779500e+00 1.847759065022574143e+00 1.944929902514696440e+00 2.038916911426869039e+00 2.129188375507569564e+00 2.215259356848715999e+00 2.296686653817368473e+00 2.373065274231673794e+00 2.444025999248318648e+00 2.509233731674816781e+00 2.568386406573411662e+00 2.621214302019723164e+00 2.667479630880270403e+00 2.706976325539346195e+00 2.739529950182827633e+00 2.764997692015402464e+00 2.783268395390671390e+00 2.794262612504986532e+00
-2.802123839580981546e+00 -2.791115715589354451e+00 -2.772821629733138948e+00 -2.747320716916609840e+00 -2.714723681650057951e+00 -2.675172733473087483e+00 -2.628841533756117954e+00 -2.575935179189822843e+00 -2.516690256558879124e+00 -2.451375015501258581e+00 -2.380289722068796188e+00 -2.303767277716484596e+00 -2.222174218267821910e+00 -2.135912248893488297e+00 -2.045420529173264335e+00 -1.951179003986925231e+00 -1.853713191280242256e+00 -1.753601000245184949e+00 -1.651482380319693410e+00 -1.548072910984905182e+00 -1.455260810418420814e+00 -1.445289177407125480e+00 -1.444182844421666223e+00 -1.428757896671612571e+00 -1.405801428205259551e+00 -1.376612865591935853e+00 -1.341449408276276234e+00 -1.340743580409594626e+00 -1.300640377358687871e+00 -1.254598678643619625e+00 -1.238843946608645386e+00 -1.203837022045656679e+00 -1.148990744651513740e+00 -1.139778549614114178e+00 -1.090849747600303177e+00 -1.045108754191298228e+00 -1.030402721258045329e+00 -9.688970582270923781e-01 -9.567310891596134681e-01 -9.079164309076165340e-01 -8.769335545546993460e-01 -8.494721293534184259e-01 -8.083920300463692810e-01 -7.960885636848914482e-01 -7.540196047268032942e-01 -7.508311424505658138e-01 -7.171784899326414386e-01 -7.165663744271706381e-01 -6.986201855385327786e-01 -6.979598585678402634e-01 6.979598585678401523e-01 6.986201855385326676e-01 7.165663744271673075e-01 7.171784899326392182e-01 7.508311424505660359e-01 7.540196047268055146e-01 7.960885636848916702e-01 8.083920300463698361e-01 8.494721293534187589e-01 8.769335545546974586e-01 9.079164309076165340e-01 9.567310891596133571e-01 9.688970582270934884e-01 1.030402721258045551e+00 1.045108754191296230e+00 1.090849747600301622e+00 1.139778549614113512e+00 1.148990744651513074e+00 1.203837022045657124e+00 1.238843946608644497e+00 1.254598678643620069e+00 1.300640377358688760e+00 1.340743580409593072e+00 1.341449408276275790e+00 1.376612865591936741e+00 1.405801428205260661e+00 1.428757896671613015e+00 1.444182844421664891e+00 1.445289177407124592e+00 1.455260810418421258e+00 1.548072910984906070e+00 1.651482380319694299e+00 1.753601000245184949e+00 1.853713191280242700e+00 1.951179003986923455e+00 2.045420529173264779e+00 2.135912248893487853e+00 2.222174218267821022e+00 2.303767277716485040e+00 2.380289722068794411e+00 2.451375015501260357e+00 2.516690256558879124e+00 2.575935179189822399e+00 2.628841533756117510e+00 2.675172733473085707e+00 2.714723681650057951e+00 2.747320716916609395e+00 2.772821629733138948e+00 2.791115715589354007e+00 2.802123839580982878e+00
-2.809837196999251940e+00 -2.798815381391143831e+00 -2.780498276187866047e+00 -2.754964710105611392e+00 -2.722324946248487976e+00 -2.682720604004678933e+00 -2.636324587269494923e+00 -2.583341043292803896e+00 -2.524005385359746167e+00 -2.458584424131690760e+00 -2.387376667948240883e+00 -2.310712873353310659e+00 -2.228956955898394821e+00 -2.142507411269138018e+00 -2.051799452852979933e+00 -1.957308151036361688e+00 -1.859552971776502472e+00 -1.759104271167427624e+00 -1.656592526918985619e+00 -1.552721397715341789e+00 -1.448286113147644327e+00 -1.440311412524087009e+00 -1.430321713821188778e+00 -1.413760324006064328e+00 -1.390761742073689522e+00 -1.361519201648676125e+00 -1.344199196719458644e+00 -1.326290250937332216e+00 -1.285404944511764347e+00 -1.241526002790496852e+00 -1.239277590324651568e+00 -1.188423425291319502e+00 -1.141532635557017450e+00 -1.133482168953567681e+00 -1.075251123302060963e+00 -1.045747516752550066e+00 -1.014731222921859688e+00 -9.560328531267653362e-01 -9.531897264068027731e-01 -8.922417683240781994e-01 -8.746489828626352603e-01 -8.339466679493851009e-01 -8.042668603681436545e-01 -7.808977581706205706e-01 -7.478418497654901742e-01 -7.362491053693553944e-01 -7.082363952418923025e-01 -7.035720415447788145e-01 -6.875565162037493572e-01 -6.864149007010735826e-01 6.864149007010728054e-01 6.875565162037481359e-01 7.035720415447781484e-01 7.082363952418917474e-01 7.362491053693552834e-01 7.478418497654888419e-01 7.808977581706203486e-01 8.042668603681433215e-01 8.339466679493848789e-01 8.746489828626333729e-01 8.922417683240769781e-01 9.531897264068035502e-01 9.560328531267613394e-01 1.014731222921859910e+00 1.045747516752551398e+00 1.075251123302060963e+00 1.133482168953566349e+00 1.141532635557020336e+00 1.188423425291319502e+00 1.239277590324651346e+00 1.241526002790494188e+00 1.285404944511763903e+00 1.326290250937331550e+00 1.344199196719459311e+00 1.361519201648676569e+00 1.390761742073689744e+00 1.413760324006065439e+00 1.430321713821190333e+00 1.440311412524089452e+00 1.448286113147644993e+00 1.552721397715342011e+00 1.656592526918986064e+00 1.759104271167427846e+00 1.859552971776501584e+00 1.957308151036360355e+00 2.051799452852979044e+00 2.142507411269139794e+00 2.228956955898394821e+00 2.310712873353309771e+00 2.387376667948239994e+00 2.458584424131689428e+00 2.524005385359745723e+00 2.583341043292803452e+00 2.636324587269495368e+00 2.682720604004677156e+00 2.722324946248487976e+00 2.754964710105611392e+00 2.780498276187862938e+00 2.798815381391142498e+00 2.809837196999249720e+00
-2.817402003812407241e+00 -2.806366716069293776e+00 -2.788026961674438198e+00 -2.762461269845690737e+00 -2.729779471975826599e+00 -2.690122610352040589e+00 -2.643662848283067746e+00 -2.590603404945925003e+00 -2.531178546809798924e+00 -2.465653678636983592e+00 -2.394325591907862982e+00 -2.317522948645405201e+00 -2.235607106292386348e+00 -2.148973427805791037e+00 -2.058053275249389191e+00 -1.963316961809549177e+00 -1.865278046286188429e+00 -1.764499509739051009e+00 -1.661602574972962376e+00 -1.557279238926277953e+00 -1.452310007040271467e+00 -1.425457115314793022e+00 -1.415448197243009298e+00 -1.398854738203300085e+00 -1.375811218788998369e+00 -1.347588846309451416e+00 -1.346510929701005388e+00 -1.311211657267949526e+00 -1.270244049553008070e+00 -1.244157927989730128e+00 -1.224023647698279760e+00 -1.173068023294468132e+00 -1.143254998501684438e+00 -1.118021079829244702e+00 -1.059687356139088488e+00 -1.046375302673584917e+00 -9.990799869655634380e-01 -9.553457023541755966e-01 -9.374863370045990463e-01 -8.765538129914727250e-01 -8.723964750417714242e-01 -8.183915663952873176e-01 -8.001893829036214045e-01 -7.656650797184134660e-01 -7.417163973003879640e-01 -7.216216529752835784e-01 -6.999479270147418442e-01 -6.899296591781102217e-01 -6.771699003252535931e-01 -6.741966322902507303e-01 6.741966322902503972e-01 6.771699003252523719e-01 6.899296591781094445e-01 6.999479270147407339e-01 7.216216529752839115e-01 7.417163973003877420e-01 7.656650797184143542e-01 8.001893829036200723e-01 8.183915663952875397e-01 8.723964750417720904e-01 8.765538129914718368e-01 9.374863370045992683e-01 9.553457023541744864e-01 9.990799869655636600e-01 1.046375302673584695e+00 1.059687356139087155e+00 1.118021079829244036e+00 1.143254998501682662e+00 1.173068023294468132e+00 1.224023647698279316e+00 1.244157927989730128e+00 1.270244049553008514e+00 1.311211657267950415e+00 1.346510929701005388e+00 1.347588846309452304e+00 1.375811218788999035e+00 1.398854738203299641e+00 1.415448197243007744e+00 1.425457115314791467e+00 1.452310007040271467e+00 1.557279238926277287e+00 1.661602574972962376e+00 1.764499509739050565e+00 1.865278046286188207e+00 1.963316961809549399e+00 2.058053275249388747e+00 2.148973427805788816e+00 2.235607106292385016e+00 2.317522948645406533e+00 2.394325591907862982e+00 2.465653678636984480e+00 2.531178546809800256e+00 2.590603404945925448e+00 2.643662848283069078e+00 2.690122610352039700e+00 2.729779471975826155e+00 2.762461269845690737e+00 2.788026961674437310e+00 2.806366716069294220e+00 2.817402003812407241e+00
-2.824817594363667972e+00 -2.813769058079022223e+00 -2.795407031488643668e+00 -2.769809750980348984e+00 -2.737086625895727821e+00 -2.697378134418332962e+00 -2.650855716080216418e+00 -2.597721683239712309e+00 -2.538209182071923475e+00 -2.472582244291529285e+00 -2.401135985061247702e+00 -2.324197021850331168e+00 -2.242124215590418856e+00 -2.155309872522290782e+00 -2.064181597296871118e+00 -1.969205061995794370e+00 -1.870888061659734758e+00 -1.769786378789523162e+00 -1.666512196608175067e+00 -1.561746108522982013e+00 -1.456254195305795918e+00 -1.410704645650961764e+00 -1.400675348514827112e+00 -1.384047848132885505e+00 -1.360956546153225366e+00 -1.350912192503430198e+00 -1.331594702515606521e+00 -1.296220223898900681e+00 -1.255164201744857433e+00 -1.246739392334834884e+00 -1.208843227332750514e+00 -1.157776995432163947e+00 -1.144945357592429103e+00 -1.102613369741589855e+00 -1.046991976940376823e+00 -1.044163930649750993e+00 -9.834539345974775415e-01 -9.546698305038795462e-01 -9.217910650675498196e-01 -8.701768380001490000e-01 -8.608558148105914798e-01 -8.028090514515926479e-01 -7.961613441331729657e-01 -7.503918513946046254e-01 -7.356460839748160119e-01 -7.069496875585140616e-01 -6.917045436715114626e-01 -6.762526361752991821e-01 -6.668034151162108847e-01 -6.619677595657424973e-01 6.619677595657426084e-01 6.668034151162104406e-01 6.762526361752996262e-01 6.917045436715106854e-01 7.069496875585139506e-01 7.356460839748141245e-01 7.503918513946040703e-01 7.961613441331745200e-01 8.028090514515928700e-01 8.608558148105915908e-01 8.701768380001494441e-01 9.217910650675485984e-01 9.546698305038825438e-01 9.834539345974772084e-01 1.044163930649752325e+00 1.046991976940378155e+00 1.102613369741590077e+00 1.144945357592431545e+00 1.157776995432165057e+00 1.208843227332750514e+00 1.246739392334830443e+00 1.255164201744857877e+00 1.296220223898899793e+00 1.331594702515605855e+00 1.350912192503430642e+00 1.360956546153225588e+00 1.384047848132885061e+00 1.400675348514826002e+00 1.410704645650962208e+00 1.456254195305795918e+00 1.561746108522981569e+00 1.666512196608175067e+00 1.769786378789521386e+00 1.870888061659734758e+00 1.969205061995793926e+00 2.064181597296871118e+00 2.155309872522289893e+00 2.242124215590420189e+00 2.324197021850330724e+00 2.401135985061249922e+00 2.472582244291529285e+00 2.538209182071924808e+00 2.597721683239713197e+00 2.650855716080217306e+00 2.697378134418330742e+00 2.737086625895728265e+00 2.769809750980349872e+00 2.795407031488642779e+00 2.813769058079022223e+00 2.824817594363667528e+00
-2.832083318190243837e+00 -2.821021760962413083e+00 -2.802637845834648811e+00 -2.777009523011792602e+00 -2.744245789410085568e+00 -2.704486572054489724e+00 -2.657902603433120348e+00 -2.604695310228462457e+00 -2.545096744685702017e+00 -2.479369598103377648e+00 -2.407807349565715072e+00 -2.330734621545627494e+00 -2.248507839513853135e+00 -2.161516328288560995e+00 -2.070184028094073536e+00 -1.974972084847103737e+00 -1.876382671844968542e+00 -1.774964547972269324e+00 -1.671321070742432857e+00 -1.566121687427001863e+00 -1.460118354586294798e+00 -1.396060929012871599e+00 -1.386010089543566526e+00 -1.369346567787986357e+00 -1.354168906450987864e+00 -1.346204622724552991e+00 -1.316777390727034147e+00 -1.281322773722368469e+00 -1.249270073650104784e+00 -1.240172145905723111e+00 -1.193742950854945972e+00 -1.146603438212308701e+00 -1.142556774649030826e+00 -1.087265190245384261e+00 -1.047597407153323612e+00 -1.028686589882125135e+00 -9.678582343410466748e-01 -9.540054284842710564e-01 -9.061083055684132637e-01 -8.679908736525430157e-01 -8.451511953651832387e-01 -7.921844995792544086e-01 -7.872014542262143477e-01 -7.350794316969878617e-01 -7.296338023441899523e-01 -6.922341141549862575e-01 -6.835099470247359976e-01 -6.625423065167777015e-01 -6.564606325348983917e-01 -6.497307862804879708e-01 6.497307862804885259e-01 6.564606325348980587e-01 6.625423065167782566e-01 6.835099470247352205e-01 6.922341141549857024e-01 7.296338023441886200e-01 7.350794316969883058e-01 7.872014542262141257e-01 7.921844995792538535e-01 8.451511953651834608e-01 8.679908736525451252e-01 9.061083055684140408e-01 9.540054284842670596e-01 9.678582343410465638e-01 1.028686589882125801e+00 1.047597407153323390e+00 1.087265190245385371e+00 1.142556774649031937e+00 1.146603438212308035e+00 1.193742950854946860e+00 1.240172145905723111e+00 1.249270073650109003e+00 1.281322773722370023e+00 1.316777390727033925e+00 1.346204622724553213e+00 1.354168906450988308e+00 1.369346567787987690e+00 1.386010089543566526e+00 1.396060929012872265e+00 1.460118354586295242e+00 1.566121687427003417e+00 1.671321070742433079e+00 1.774964547972269768e+00 1.876382671844968542e+00 1.974972084847103959e+00 2.070184028094074424e+00 2.161516328288560551e+00 2.248507839513853135e+00 2.330734621545627050e+00 2.407807349565714627e+00 2.479369598103379424e+00 2.545096744685702905e+00 2.604695310228464233e+00 2.657902603433119459e+00 2.704486572054491500e+00 2.744245789410087344e+00 2.777009523011791714e+00 2.802637845834648811e+00 2.821021760962413527e+00 2.832083318190243393e+00
-2.839198539930912979e+00 -2.828124193257453012e+00 -2.809718779736498639e+00 -2.784059970015913876e+00 -2.751256358178558958e+00 -2.711447332984396219e+00 -2.664802936534686140e+00 -2.611523730870088045e+00 -2.551840700516265326e+00 -2.486015228773153396e+00 -2.414339198592150737e+00 -2.337135286610139584e+00 -2.254757543357702065e+00 -2.167592386829497286e+00 -2.076060184917140727e+00 -1.980617671197771656e+00 -1.881761537908450688e+00 -1.780033693781441384e+00 -1.676028883089395904e+00 -1.570405663561278642e+00 -1.463902168921616065e+00 -1.381533093900364939e+00 -1.371459547945881985e+00 -1.357358667071750569e+00 -1.354758021350478403e+00 -1.331562563493780882e+00 -1.302066089339146693e+00 -1.266526363458115423e+00 -1.251749657402378313e+00 -1.225274871305652491e+00 -1.178729695453710757e+00 -1.148228971962857559e+00 -1.127414059826647774e+00 -1.071982966388274283e+00 -1.048191463542922808e+00 -1.013261351758467654e+00 -9.533526843763393543e-01 -9.522983198215483336e-01 -8.904426912760065038e-01 -8.658393784123661341e-01 -8.294435635075239066e-01 -7.882606126684272851e-01 -7.715712205062322804e-01 -7.236825005809571776e-01 -7.197292180871902589e-01 -6.774758404905816267e-01 -6.753679714852739435e-01 -6.488000489255303371e-01 -6.461453038999650511e-01 -6.374883522060663665e-01 6.374883522060661445e-01 6.461453038999669385e-01 6.488000489255310033e-01 6.753679714852744986e-01 6.774758404905830700e-01 7.197292180871899259e-01 7.236825005809560674e-01 7.715712205062320583e-01 7.882606126684268411e-01 8.294435635075229074e-01 8.658393784123662451e-01 8.904426912760057267e-01 9.522983198215482226e-01 9.533526843763409087e-01 1.013261351758467654e+00 1.048191463542922586e+00 1.071982966388274505e+00 1.127414059826647996e+00 1.148228971962857337e+00 1.178729695453710313e+00 1.225274871305653601e+00 1.251749657402374760e+00 1.266526363458115423e+00 1.302066089339146915e+00 1.331562563493781104e+00 1.354758021350477515e+00 1.357358667071749458e+00 1.371459547945880209e+00 1.381533093900365161e+00 1.463902168921614955e+00 1.570405663561277310e+00 1.676028883089396126e+00 1.780033693781441162e+00 1.881761537908450022e+00 1.980617671197769880e+00 2.076060184917139839e+00 2.167592386829498174e+00 2.254757543357701177e+00 2.337135286610139140e+00 2.414339198592151625e+00 2.486015228773154284e+00 2.551840700516267990e+00 2.611523730870090265e+00 2.664802936534686140e+00 2.711447332984395775e+00 2.751256358178560291e+00 2.784059970015914764e+00 2.809718779736499528e+00 2.828124193257453456e+00 2.839198539930912535e+00
-2.846162639237584280e+00 -2.835075738411011681e+00 -2.816649222953476972e+00 -2.790960490561023910e+00 -2.758117742041684028e+00 -2.718259840733444399e+00 -2.671556154933643068e+00 -2.618206402968827895e+00 -2.558440527705703627e+00 -2.492518636655126851e+00 -2.420731056296586026e+00 -2.343398566206634559e+00 -2.260872901984364081e+00 -2.173537648729209515e+00 -2.081809693232892666e+00 -1.986141469483635014e+00 -1.887024328056386979e+00 -1.784993499568413355e+00 -1.680635326163375520e+00 -1.574597731836197889e+00 -1.467605329713101536e+00 -1.367128475928979681e+00 -1.360481161001841688e+00 -1.357031061403272565e+00 -1.340289547990656693e+00 -1.317037705333640840e+00 -1.287468124055802798e+00 -1.254177836649484234e+00 -1.251838291129662162e+00 -1.210479620585632299e+00 -1.163810604563753293e+00 -1.149821696644195645e+00 -1.112355828545485092e+00 -1.056773411780172589e+00 -1.048774018984980350e+00 -9.978945264441523300e-01 -9.527117833604824559e-01 -9.367799089187893724e-01 -8.747991122812809328e-01 -8.637231426740042961e-01 -8.137367326365180231e-01 -7.843914535157772150e-01 -7.559209223677021416e-01 -7.177951819850743043e-01 -7.043426510063617307e-01 -6.672825887727378280e-01 -6.626757769251417907e-01 -6.358613723081637525e-01 -6.350272915249258743e-01 -6.252432459451418012e-01 6.252432459451418012e-01 6.350272915249254302e-01 6.358613723081634195e-01 6.626757769251424568e-01 6.672825887727390493e-01 7.043426510063618418e-01 7.177951819850746373e-01 7.559209223677021416e-01 7.843914535157784362e-01 8.137367326365170239e-01 8.637231426740028528e-01 8.747991122812807108e-01 9.367799089187898165e-01 9.527117833604833441e-01 9.978945264441518859e-01 1.048774018984980794e+00 1.056773411780172367e+00 1.112355828545484870e+00 1.149821696644194091e+00 1.163810604563753293e+00 1.210479620585632521e+00 1.251838291129662162e+00 1.254177836649481792e+00 1.287468124055804131e+00 1.317037705333640840e+00 1.340289547990657582e+00 1.357031061403274563e+00 1.360481161001841910e+00 1.367128475928981457e+00 1.467605329713099760e+00 1.574597731836198333e+00 1.680635326163374410e+00 1.784993499568413133e+00 1.887024328056386313e+00 1.986141469483634792e+00 2.081809693232892222e+00 2.173537648729210403e+00 2.260872901984365413e+00 2.343398566206636335e+00 2.420731056296588246e+00 2.492518636655126407e+00 2.558440527705704071e+00 2.618206402968829671e+00 2.671556154933643068e+00 2.718259840733443511e+00 2.758117742041684028e+00 2.790960490561024354e+00 2.816649222953476528e+00 2.835075738411010349e+00 2.846162639237583836e+00
-2.852975010690703694e+00 -2.841875794695624791e+00 -2.823428579899184943e+00 -2.797710497630191195e+00 -2.764829364947462231e+00 -2.724923532560365569e+00 -2.678161711472675233e+00 -2.624742797120717785e+00 -2.564895716626877764e+00 -2.498879333720346541e+00 -2.426982457793414039e+00 -2.349524019765609317e+00 -2.266853499818098250e+00 -2.179351723435565269e+00 -2.087432186711922544e+00 -1.991543135760977190e+00 -1.892170717655090817e+00 -1.789843655557995739e+00 -1.685140099284309523e+00 -1.578697594136553306e+00 -1.471227535688979904e+00 -1.363536082542502470e+00 -1.352854621554779202e+00 -1.342732181659153534e+00 -1.325948706332900962e+00 -1.302637612151964053e+00 -1.272991057372007795e+00 -1.256554311990400130e+00 -1.237266103383331206e+00 -1.195793898637520725e+00 -1.151381356235472886e+00 -1.148993098675939573e+00 -1.097389350201307900e+00 -1.049344949015411199e+00 -1.041643544320222992e+00 -9.825927347528224942e-01 -9.520829076439034644e-01 -9.213090243765453824e-01 -8.616429502861135958e-01 -8.591827373369189669e-01 -7.980347398727042352e-01 -7.805787976301336029e-01 -7.402532712462335240e-01 -7.119749042814328410e-01 -6.889212184514391657e-01 -6.592579125896560477e-01 -6.478348363962987966e-01 -6.256129859304202512e-01 -6.212255171367038198e-01 -6.129984191923832926e-01 6.129984191923836256e-01 6.212255171367042639e-01 6.256129859304209173e-01 6.478348363962990186e-01 6.592579125896574910e-01 6.889212184514394988e-01 7.119749042814318418e-01 7.402532712462340792e-01 7.805787976301321596e-01 7.980347398727035690e-01 8.591827373369192999e-01 8.616429502861165934e-01 9.213090243765452714e-01 9.520829076439033534e-01 9.825927347528231603e-01 1.041643544320223436e+00 1.049344949015411643e+00 1.097389350201306568e+00 1.148993098675939795e+00 1.151381356235471776e+00 1.195793898637520059e+00 1.237266103383332094e+00 1.256554311990401462e+00 1.272991057372008017e+00 1.302637612151963609e+00 1.325948706332899851e+00 1.342732181659152646e+00 1.352854621554776982e+00 1.363536082542500916e+00 1.471227535688981458e+00 1.578697594136552196e+00 1.685140099284310633e+00 1.789843655557994628e+00 1.892170717655090373e+00 1.991543135760978300e+00 2.087432186711922100e+00 2.179351723435566601e+00 2.266853499818097806e+00 2.349524019765609761e+00 2.426982457793415371e+00 2.498879333720345652e+00 2.564895716626879985e+00 2.624742797120719118e+00 2.678161711472676565e+00 2.724923532560366457e+00 2.764829364947461343e+00 2.797710497630189863e+00 2.823428579899185831e+00 2.841875794695623458e+00 2.852975010690703694e+00
-2.859635063718360737e+00 -2.848523775129911506e+00 -2.830056269564190874e+00 -2.804309418547016097e+00 -2.771390664881228982e+00 -2.731437859392191303e+00 -2.684619072229427861e+00 -2.631132396661667983e+00 -2.571205769839572497e+00 -2.505096843521728456e+00 -2.433092949130168936e+00 -2.355511216970251454e+00 -2.272698930840201470e+00 -2.185034229265013561e+00 -2.092927307241602364e+00 -1.996822333725075005e+00 -1.897200389251009423e+00 -1.794583858864366555e+00 -1.689542908582893022e+00 -1.582704959309349180e+00 -1.474768492871397108e+00 -1.366523133610720864e+00 -1.338719291352830965e+00 -1.328570678082152901e+00 -1.311743278510638655e+00 -1.288370079671067980e+00 -1.258878791517044071e+00 -1.258642694347391178e+00 -1.222817602572699558e+00 -1.181225481370501651e+00 -1.152907700875701824e+00 -1.134284886207804544e+00 -1.082522199425877796e+00 -1.049904131844539235e+00 -1.026600702559718359e+00 -9.673629276125103038e-01 -9.514662363886515761e-01 -9.058920159602547040e-01 -8.595995780163546707e-01 -8.435990371812451816e-01 -7.823418673607500651e-01 -7.768244245387511127e-01 -7.245711326806242303e-01 -7.062247786849729092e-01 -6.734664612035473619e-01 -6.512982032182904613e-01 -6.329539343631721549e-01 -6.154045122315161542e-01 -6.073962693221396369e-01 -6.007570026271457087e-01 6.007570026271454866e-01 6.073962693221399700e-01 6.154045122315161542e-01 6.329539343631722659e-01 6.512982032182901282e-01 6.734664612035478060e-01 7.062247786849740194e-01 7.245711326806245633e-01 7.768244245387516678e-01 7.823418673607496210e-01 8.435990371812444044e-01 8.595995780163558919e-01 9.058920159602555922e-01 9.514662363886556840e-01 9.673629276125105259e-01 1.026600702559717471e+00 1.049904131844539901e+00 1.082522199425878018e+00 1.134284886207804544e+00 1.152907700875700714e+00 1.181225481370501207e+00 1.222817602572699114e+00 1.258642694347390956e+00 1.258878791517044515e+00 1.288370079671068646e+00 1.311743278510640209e+00 1.328570678082153567e+00 1.338719291352831631e+00 1.366523133610721974e+00 1.474768492871395997e+00 1.582704959309348958e+00 1.689542908582892800e+00 1.794583858864367221e+00 1.897200389251007868e+00 1.996822333725075449e+00 2.092927307241602364e+00 2.185034229265011341e+00 2.272698930840200582e+00 2.355511216970251898e+00 2.433092949130171156e+00 2.505096843521730232e+00 2.571205769839572053e+00 2.631132396661668871e+00 2.684619072229428305e+00 2.731437859392189527e+00 2.771390664881230759e+00 2.804309418547015209e+00 2.830056269564190430e+00 2.848523775129911506e+00 2.859635063718361625e+00
-2.866142222518931248e+00 -2.855019107402503309e+00 -2.836531725442092089e+00 -2.810756694904749775e+00 -2.777801093798717424e+00 -2.737802285762175547e+00 -2.690927716460307817e+00 -2.637374697618081409e+00 -2.577370202048838710e+00 -2.511170701161011376e+00 -2.439062087263802248e+00 -2.361359737742466436e+00 -2.278408798584848682e+00 -2.190584793407669206e+00 -2.098294704938984179e+00 -2.001978734728386389e+00 -1.902113032590307284e+00 -1.799213813506707949e+00 -1.693843467005843761e+00 -1.586619543152405942e+00 -1.478227914544939070e+00 -1.369442023691874954e+00 -1.324730462766662953e+00 -1.314554540712041808e+00 -1.297681273725534767e+00 -1.274243139746596087e+00 -1.261150990767679891e+00 -1.244431087973750127e+00 -1.208500853519783202e+00 -1.166782424277414743e+00 -1.154400486844936013e+00 -1.119693974354582178e+00 -1.067762269747756676e+00 -1.050451448371015450e+00 -1.011652562666229604e+00 -9.522124066080709381e-01 -9.508619456404039383e-01 -8.905355842536760713e-01 -8.575937950082002104e-01 -8.280538100307630600e-01 -7.731301163304096224e-01 -7.666626659596363913e-01 -7.088775429767061320e-01 -7.005479687134971156e-01 -6.579799788174480746e-01 -6.434078719923002065e-01 -6.180339887498942364e-01 -6.052405531556588336e-01 -5.935411592885724286e-01 -5.885223236461940566e-01 5.885223236461945007e-01 5.935411592885730947e-01 6.052405531556598328e-01 6.180339887498945695e-01 6.434078719923007617e-01 6.579799788174488517e-01 7.005479687134971156e-01 7.088775429767065761e-01 7.666626659596357252e-01 7.731301163304102886e-01 8.280538100307630600e-01 8.575937950081955474e-01 8.905355842536749611e-01 9.508619456404047154e-01 9.522124066080700500e-01 1.011652562666227606e+00 1.050451448371017893e+00 1.067762269747755788e+00 1.119693974354582844e+00 1.154400486844937346e+00 1.166782424277415187e+00 1.208500853519783869e+00 1.244431087973749461e+00 1.261150990767680780e+00 1.274243139746595643e+00 1.297681273725535211e+00 1.314554540712042252e+00 1.324730462766662953e+00 1.369442023691874510e+00 1.478227914544940180e+00 1.586619543152405276e+00 1.693843467005843095e+00 1.799213813506707504e+00 1.902113032590306618e+00 2.001978734728388165e+00 2.098294704938982846e+00 2.190584793407669650e+00 2.278408798584850015e+00 2.361359737742466436e+00 2.439062087263800915e+00 2.511170701161011820e+00 2.577370202048837378e+00 2.637374697618080077e+00 2.690927716460306929e+00 2.737802285762175991e+00 2.777801093798718313e+00 2.810756694904748887e+00 2.836531725442091201e+00 2.855019107402503753e+00 2.866142222518932137e+00
-2.872495925987123222e+00 -2.861361233799323056e+00 -2.842854395458874972e+00 -2.817051782498567025e+00 -2.784060117562137560e+00 -2.744016289750616178e+00 -2.697087136546916675e+00 -2.643469208659837921e+00 -2.583388540065442829e+00 -2.517100453257477000e+00 -2.444889440038343409e+00 -2.367069172229916862e+00 -2.283982716135521507e+00 -2.196003051932584604e+00 -2.103534038163565434e+00 -2.007012017798377457e+00 -1.906908344638002628e+00 -1.803733230424544809e+00 -1.698041494321276490e+00 -1.590441068403728675e+00 -1.481605521226690980e+00 -1.372292469794246683e+00 -1.310896332238030260e+00 -1.300691982696307480e+00 -1.283770931216926758e+00 -1.263370632681915406e+00 -1.260265064129281631e+00 -1.230364544037573005e+00 -1.194324189852109308e+00 -1.155859476545865183e+00 -1.152473070700622548e+00 -1.105228679825742244e+00 -1.053117787412542583e+00 -1.050986782195276303e+00 -9.968071559382191138e-01 -9.502702082579670417e-01 -9.371488456029730685e-01 -8.752468061821102596e-01 -8.556263622303326155e-01 -8.125532094389383841e-01 -7.694976561161678275e-01 -7.510019816139167359e-01 -6.949476887276557768e-01 -6.931757280797941068e-01 -6.424634365021616444e-01 -6.355914855881293901e-01 -6.030759198889906747e-01 -5.951259613158567108e-01 -5.796618738067990106e-01 -5.762979261731386860e-01 5.762979261731384639e-01 5.796618738067984555e-01 5.951259613158575990e-01 6.030759198889915629e-01 6.355914855881290570e-01 6.424634365021616444e-01 6.931757280797942178e-01 6.949476887276559989e-01 7.510019816139176241e-01 7.694976561161670503e-01 8.125532094389380511e-01 8.556263622303352800e-01 8.752468061821105927e-01 9.371488456029736236e-01 9.502702082579729259e-01 9.968071559382195579e-01 1.050986782195274749e+00 1.053117787412541695e+00 1.105228679825741578e+00 1.152473070700620772e+00 1.155859476545864517e+00 1.194324189852108420e+00 1.230364544037570562e+00 1.260265064129282520e+00 1.263370632681916517e+00 1.283770931216926980e+00 1.300691982696305926e+00 1.310896332238029371e+00 1.372292469794245351e+00 1.481605521226692534e+00 1.590441068403728453e+00 1.698041494321277156e+00 1.803733230424544587e+00 1.906908344638002628e+00 2.007012017798378789e+00 2.103534038163568543e+00 2.196003051932585048e+00 2.283982716135523727e+00 2.367069172229916862e+00 2.444889440038342521e+00 2.517100453257476556e+00 2.583388540065442829e+00 2.643469208659839254e+00 2.697087136546917119e+00 2.744016289750617066e+00 2.784060117562137115e+00 2.817051782498567469e+00 2.842854395458874972e+00 2.861361233799323500e+00 2.872495925987125442e+00
-2.878695627643293342e+00 -2.867549611134093013e+00 -2.849023741905417406e+00 -2.823194151260899787e+00 -2.790167215879187257e+00 -2.750079362928398385e+00 -2.703096837945031528e+00 -2.649415451055594950e+00 -2.589260322768331957e+00 -2.522885657918359836e+00 -2.450574586163901891e+00 -2.372639120794004075e+00 -2.289420306122009308e+00 -2.201288649793226249e+00 -2.108644973529925526e+00 -2.011921869654971218e+00 -1.911586029596660019e+00 -1.808141827492777409e+00 -1.702136717124165033e+00 -1.594169264731582381e+00 -1.484901040637664593e+00 -1.375074196405410509e+00 -1.297225316618175750e+00 -1.286991442016902631e+00 -1.270020722538290014e+00 -1.265537447557218087e+00 -1.246444367562942412e+00 -1.216451625366941514e+00 -1.180296219801611590e+00 -1.157284438485765454e+00 -1.138306059681899463e+00 -1.090897639354810655e+00 -1.051510019632591941e+00 -1.038597325263158622e+00 -9.820728868004081624e-01 -9.496911938436033429e-01 -9.221803134276982394e-01 -8.600331623437924566e-01 -8.536980319194125144e-01 -7.971037747316997990e-01 -7.659288264073439434e-01 -7.353649847366774406e-01 -6.894272021772291925e-01 -6.774691249929006842e-01 -6.278537700728749060e-01 -6.269185730486291908e-01 -5.880806504646087784e-01 -5.850658572182159123e-01 -5.657601843131542241e-01 -5.640875928134421180e-01 5.640875928134417849e-01 5.657601843131545571e-01 5.850658572182144690e-01 5.880806504646081123e-01 6.269185730486287467e-01 6.278537700728759052e-01 6.774691249929005732e-01 6.894272021772286374e-01 7.353649847366775516e-01 7.659288264073453867e-01 7.971037747316983557e-01 8.536980319194128475e-01 8.600331623437930118e-01 9.221803134276985725e-01 9.496911938436013445e-01 9.820728868004083845e-01 1.038597325263158400e+00 1.051510019632591275e+00 1.090897639354810433e+00 1.138306059681900351e+00 1.157284438485766120e+00 1.180296219801613367e+00 1.216451625366941069e+00 1.246444367562941302e+00 1.265537447557219197e+00 1.270020722538289792e+00 1.286991442016901965e+00 1.297225316618174862e+00 1.375074196405408733e+00 1.484901040637665925e+00 1.594169264731583047e+00 1.702136717124164367e+00 1.808141827492776743e+00 1.911586029596661129e+00 2.011921869654970774e+00 2.108644973529927746e+00 2.201288649793226693e+00 2.289420306122009308e+00 2.372639120794004963e+00 2.450574586163903223e+00 2.522885657918359392e+00 2.589260322768333289e+00 2.649415451055595394e+00 2.703096837945034192e+00 2.750079362928399274e+00 2.790167215879187701e+00 2.823194151260900675e+00 2.849023741905417850e+00 2.867549611134094345e+00 2.878695627643294674e+00
-2.884740795565912563e+00 -2.873583710681950176e+00 -2.855039241373028336e+00 -2.829183285199703857e+00 -2.796121882244858803e+00 -2.755991010303170619e+00 -2.708956339136019409e+00 -2.655212958630267295e+00 -2.594985101069002820e+00 -2.528525884710862037e+00 -2.456117115196931433e+00 -2.378069193998755271e+00 -2.294721200717917409e+00 -2.206441240833096451e+00 -2.113627185920196272e+00 -2.016707984727622804e+00 -1.916145798924638211e+00 -1.812439329536403188e+00 -1.706128868841879420e+00 -1.597803868725244714e+00 -1.488114207675595546e+00 -1.377786935450383554e+00 -1.283726053753482255e+00 -1.273461582397914738e+00 -1.267651173006972609e+00 -1.256439353028049544e+00 -1.232789810101362349e+00 -1.202701155340074823e+00 -1.166425831337229546e+00 -1.158675147258887206e+00 -1.124290333264386099e+00 -1.076709819851163985e+00 -1.052021049725702762e+00 -1.024209816559110919e+00 -9.674585511874852495e-01 -9.491250686742271903e-01 -9.073152976020452121e-01 -8.518095470168132177e-01 -8.449025662212875654e-01 -7.817124642418313840e-01 -7.624254074107321699e-01 -7.197572029762286938e-01 -6.839898195325351260e-01 -6.617614061357323108e-01 -6.201996146367522167e-01 -6.113472099921094527e-01 -5.750656475429205550e-01 -5.730491054555959529e-01 -5.518953696604272929e-01 -5.518379574047138636e-01 5.518379574047143077e-01 5.518953696604280701e-01 5.730491054555961750e-01 5.750656475429205550e-01 6.113472099921092306e-01 6.201996146367522167e-01 6.617614061357314226e-01 6.839898195325334607e-01 7.197572029762273615e-01 7.624254074107320589e-01 7.817124642418307179e-01 8.449025662212885646e-01 8.518095470168157712e-01 9.073152976020456562e-01 9.491250686742235265e-01 9.674585511874845833e-01 1.024209816559108921e+00 1.052021049725704760e+00 1.076709819851162209e+00 1.124290333264386543e+00 1.158675147258886318e+00 1.166425831337229324e+00 1.202701155340076822e+00 1.232789810101362793e+00 1.256439353028049988e+00 1.267651173006970833e+00 1.273461582397913183e+00 1.283726053753482033e+00 1.377786935450382000e+00 1.488114207675595546e+00 1.597803868725245158e+00 1.706128868841880752e+00 1.812439329536403632e+00 1.916145798924637988e+00 2.016707984727622804e+00 2.113627185920196716e+00 2.206441240833096007e+00 2.294721200717918741e+00 2.378069193998757047e+00 2.456117115196933653e+00 2.528525884710862925e+00 2.594985101069003708e+00 2.655212958630267295e+00 2.708956339136019853e+00 2.755991010303170619e+00 2.796121882244859691e+00 2.829183285199703857e+00 2.855039241373028336e+00 2.873583710681947068e+00 2.884740795565911675e+00
-2.890630912327046165e+00 -2.879463018116025008e+00 -2.860900384691904552e+00 -2.835018682339530471e+00 -2.801923623885928638e+00 -2.761750750268062049e+00 -2.714665171580556535e+00 -2.660861277724600349e+00 -2.600562437877714128e+00 -2.534020714635702110e+00 -2.461516627521680434e+00 -2.383359012600545501e+00 -2.299885041638668692e+00 -2.211460487791497620e+00 -2.118480358496360960e+00 -2.021370065172017672e+00 -1.920587371353886352e+00 -1.816625468344926109e+00 -1.710017689739771196e+00 -1.601344623886393981e+00 -1.491244764389042299e+00 -1.380430426251507026e+00 -1.270407402130141028e+00 -1.269711553919964819e+00 -1.260111293276187983e+00 -1.243035762352449058e+00 -1.219310398515886629e+00 -1.189122220520177242e+00 -1.160031383529209981e+00 -1.152722196488139561e+00 -1.110435143096828448e+00 -1.062674528041315680e+00 -1.052519764257036972e+00 -1.009964568589252432e+00 -9.529733551971975025e-01 -9.485719956335052494e-01 -8.925627290338113973e-01 -8.499616406001518909e-01 -8.298633953301988164e-01 -7.663866915741818220e-01 -7.589891752413348014e-01 -7.041845577845688986e-01 -6.786388958798226234e-01 -6.460565071081630917e-01 -6.126340749287549903e-01 -5.957512622359771859e-01 -5.651310444909772857e-01 -5.579822120784589945e-01 -5.397255940988434642e-01 -5.378971669785521659e-01 5.378971669785521659e-01 5.397255940988435752e-01 5.579822120784585504e-01 5.651310444909766195e-01 5.957512622359774079e-01 6.126340749287536580e-01 6.460565071081628696e-01 6.786388958798228455e-01 7.041845577845684545e-01 7.589891752413343573e-01 7.663866915741814889e-01 8.298633953301989274e-01 8.499616406001492264e-01 8.925627290338115083e-01 9.485719956335080250e-01 9.529733551971975025e-01 1.009964568589251543e+00 1.052519764257038748e+00 1.062674528041315236e+00 1.110435143096829114e+00 1.152722196488140227e+00 1.160031383529207982e+00 1.189122220520177020e+00 1.219310398515886851e+00 1.243035762352448614e+00 1.260111293276187983e+00 1.269711553919965485e+00 1.270407402130139252e+00 1.380430426251508358e+00 1.491244764389043187e+00 1.601344623886393981e+00 1.710017689739770086e+00 1.816625468344925221e+00 1.920587371353887240e+00 2.021370065172015895e+00 2.118480358496361404e+00 2.211460487791496288e+00 2.299885041638667804e+00 2.383359012600542837e+00 2.461516627521678213e+00 2.534020714635702998e+00 2.600562437877714128e+00 2.660861277724599461e+00 2.714665171580556979e+00 2.761750750268059829e+00 2.801923623885926862e+00 2.835018682339530915e+00 2.860900384691903664e+00 2.879463018116025008e+00 2.890630912327045721e+00
-2.896365474930736816e+00 -2.885187033446916516e+00 -2.866606676872369697e+00 -2.840699854665308610e+00 -2.807571961708008157e+00 -2.767358114552784798e+00 -2.720222879674608407e+00 -2.666359967156755495e+00 -2.605991908071422447e+00 -2.539369740102091377e+00 -2.466772734332774331e+00 -2.388508207538600381e+00 -2.304911480139927082e+00 -2.216346062309388021e+00 -2.123204182712379318e+00 -2.025907820886379440e+00 -1.924910472907294556e+00 -1.820699982686441620e+00 -1.713802926926792258e+00 -1.604791280621094440e+00 -1.494292459952717422e+00 -1.383004415489992756e+00 -1.271718342421356063e+00 -1.257278439454440733e+00 -1.246949688708335779e+00 -1.229819123988636909e+00 -1.206015386654593069e+00 -1.175724172268280077e+00 -1.161352934013638816e+00 -1.139194774698993884e+00 -1.096750056171300614e+00 -1.053006057760550895e+00 -1.048801419424023829e+00 -9.958712759048843344e-01 -9.480321341449352568e-01 -9.386269338626895831e-01 -8.779320076056011946e-01 -8.481550353103524120e-01 -8.149245243419496187e-01 -7.556219000534929453e-01 -7.511343651401446442e-01 -6.886534052561774644e-01 -6.733778281597109228e-01 -6.303586584035494322e-01 -6.051623759041855344e-01 -5.801327504120796785e-01 -5.552680861888470432e-01 -5.428808997301481920e-01 -5.275829259987967479e-01 -5.239399083182774142e-01 5.239399083182771921e-01 5.275829259987969699e-01 5.428808997301479700e-01 5.552680861888475983e-01 5.801327504120783463e-01 6.051623759041852013e-01 6.303586584035496543e-01 6.733778281597118109e-01 6.886534052561773533e-01 7.511343651401454213e-01 7.556219000534920571e-01 8.149245243419496187e-01 8.481550353103548545e-01 8.779320076056016386e-01 9.386269338626901382e-01 9.480321341449353678e-01 9.958712759048838903e-01 1.048801419424023829e+00 1.053006057760557779e+00 1.096750056171299503e+00 1.139194774698994772e+00 1.161352934013637039e+00 1.175724172268280299e+00 1.206015386654594623e+00 1.229819123988639129e+00 1.246949688708335335e+00 1.257278439454439845e+00 1.271718342421356063e+00 1.383004415489992311e+00 1.494292459952717644e+00 1.604791280621094440e+00 1.713802926926791370e+00 1.820699982686441398e+00 1.924910472907295222e+00 2.025907820886379440e+00 2.123204182712379762e+00 2.216346062309387577e+00 2.304911480139926194e+00 2.388508207538598604e+00 2.466772734332775663e+00 2.539369740102092710e+00 2.605991908071422891e+00 2.666359967156755939e+00 2.720222879674606187e+00 2.767358114552785242e+00 2.807571961708008157e+00 2.840699854665309054e+00 2.866606676872367476e+00 2.885187033446917404e+00 2.896365474930735484e+00
-2.901943994754188960e+00 -2.890755270964882939e+00 -2.872157637048807555e+00 -2.846226328068714562e+00 -2.813066430245097393e+00 -2.772812648177096051e+00 -2.725629020707510897e+00 -2.671708598185805972e+00 -2.611273098463402498e+00 -2.544572564904121315e+00 -2.471885057618878445e+00 -2.393516419926256411e+00 -2.309800177016442913e+00 -2.221097644935329463e+00 -2.127798358326112194e+00 -2.030320969527394936e+00 -1.929114836915595932e+00 -1.824662618321397423e+00 -1.717484334361137455e+00 -1.608143596232346928e+00 -1.497257050644007714e+00 -1.385508657169056912e+00 -1.273671297835028637e+00 -1.244348460037558057e+00 -1.233986105079300399e+00 -1.216798843506857963e+00 -1.192914274603006364e+00 -1.162639591465592925e+00 -1.162516627172699213e+00 -1.125853315042306679e+00 -1.083244959505457850e+00 -1.053479827533155833e+00 -1.035100506338421988e+00 -9.819400329691694296e-01 -9.475056401059254174e-01 -9.244293698579141294e-01 -8.634330285242184377e-01 -8.463904427751487436e-01 -8.000953601893991962e-01 -7.523253440916440882e-01 -7.359639312018798618e-01 -6.731705817606626896e-01 -6.682100520281751832e-01 -6.146724217145020930e-01 -5.977899140821575363e-01 -5.644938153129961389e-01 -5.454831581215078273e-01 -5.277460999307450606e-01 -5.154723827445795159e-01 -5.099684144959139021e-01 5.099684144959144572e-01 5.154723827445792939e-01 5.277460999307458378e-01 5.454831581215079384e-01 5.644938153129975822e-01 5.977899140821569812e-01 6.146724217145028701e-01 6.682100520281745171e-01 6.731705817606637998e-01 7.359639312018811941e-01 7.523253440916464196e-01 8.000953601893991962e-01 8.463904427751471893e-01 8.634330285242186598e-01 9.244293698579152396e-01 9.475056401059250843e-01 9.819400329691694296e-01 1.035100506338421322e+00 1.053479827533154944e+00 1.083244959505458738e+00 1.125853315042307123e+00 1.162516627172698991e+00 1.162639591465591815e+00 1.192914274603006586e+00 1.216798843506857741e+00 1.233986105079300177e+00 1.244348460037557835e+00 1.273671297835028193e+00 1.385508657169058688e+00 1.497257050644007048e+00 1.608143596232347150e+00 1.717484334361137455e+00 1.824662618321397423e+00 1.929114836915596376e+00 2.030320969527394048e+00 2.127798358326111305e+00 2.221097644935329019e+00 2.309800177016442468e+00 2.393516419926256411e+00 2.471885057618876225e+00 2.544572564904120870e+00 2.611273098463402054e+00 2.671708598185804640e+00 2.725629020707511341e+00 2.772812648177096939e+00 2.813066430245097838e+00 2.846226328068715006e+00 2.872157637048808443e+00 2.890755270964882939e+00 2.901943994754188072e+00
-2.907365997491631049e+00 -2.896167259184704967e+00 -2.877552798426196379e+00 -2.851597642297034163e+00 -2.818406577611478614e+00 -2.778113909406446869e+00 -2.730883164822119014e+00 -2.676906754477061501e+00 -2.616405607774440423e+00 -2.549628804198439180e+00 -2.476853230147364471e+00 -2.398383301042900762e+00 -2.314550802601253121e+00 -2.225714925131490940e+00 -2.132262593411027751e+00 -2.034609236525731557e+00 -1.933200204033814540e+00 -1.828513128016023614e+00 -1.721061672855879410e+00 -1.611401334913165950e+00 -1.500138299820639176e+00 -1.387942912578654653e+00 -1.275570186647327020e+00 -1.231626970846789737e+00 -1.221230097470005216e+00 -1.203984555501851128e+00 -1.180016806485880698e+00 -1.163891154659032257e+00 -1.149509466120763213e+00 -1.112707857096853381e+00 -1.069930063559344058e+00 -1.053940973645748347e+00 -1.021582164917297364e+00 -9.681813459846316805e-01 -9.469926658229597116e-01 -9.103912119085281196e-01 -8.490762092619008605e-01 -8.446685630298168546e-01 -7.853858791267940287e-01 -7.491012596624547770e-01 -7.208844206620199646e-01 -6.631390383204611716e-01 -6.577434549519884932e-01 -5.990027315895529725e-01 -5.905222591001832999e-01 -5.488367348068657892e-01 -5.357830155365004288e-01 -5.125787462659928684e-01 -5.033993785999489878e-01 -4.959850755375935227e-01 4.959850755375934117e-01 5.033993785999495429e-01 5.125787462659934235e-01 5.357830155365014280e-01 5.488367348068660112e-01 5.905222591001823007e-01 5.990027315895526394e-01 6.577434549519898255e-01 6.631390383204645023e-01 7.208844206620191875e-01 7.491012596624551101e-01 7.853858791267934736e-01 8.446685630298146341e-01 8.490762092619006385e-01 9.103912119085272314e-01 9.469926658229580463e-01 9.681813459846322356e-01 1.021582164917297364e+00 1.053940973645750123e+00 1.069930063559344058e+00 1.112707857096853381e+00 1.149509466120762324e+00 1.163891154659037142e+00 1.180016806485880032e+00 1.203984555501850018e+00 1.221230097470004328e+00 1.231626970846787961e+00 1.275570186647327686e+00 1.387942912578654209e+00 1.500138299820640730e+00 1.611401334913165284e+00 1.721061672855878522e+00 1.828513128016022060e+00 1.933200204033815650e+00 2.034609236525731557e+00 2.132262593411027751e+00 2.225714925131491384e+00 2.314550802601251789e+00 2.398383301042898985e+00 2.476853230147364915e+00 2.549628804198438292e+00 2.616405607774440423e+00 2.676906754477059724e+00 2.730883164822117237e+00 2.778113909406446425e+00 2.818406577611477282e+00 2.851597642297033275e+00 2.877552798426195491e+00 2.896167259184704079e+00 2.907365997491629717e+00
-2.912631023100766825e+00 -2.901422540793089588e+00 -2.882791708229092809e+00 -2.856813350904426230e+00 -2.823591965455908070e+00 -2.783261469709779057e+00 -2.735984894976895898e+00 -2.681954032069145732e+00 -2.621389046605551165e+00 -2.554538084483190641e+00 -2.481676895449933085e+00 -2.403108512326563861e+00 -2.319163036765222063e+00 -2.230197601279688246e+00 -2.136596604367708707e+00 -2.038772355101176270e+00 -1.937166322257262374e+00 -1.832251271555427774e+00 -1.724534710084598688e+00 -1.614564267740159709e+00 -1.502935977899440889e+00 -1.390306950261663843e+00 -1.277414782472156229e+00 -1.219123686078947166e+00 -1.208691434534805653e+00 -1.191386119015580114e+00 -1.167332966739725197e+00 -1.165107428372902376e+00 -1.136712831825930303e+00 -1.099768730284505169e+00 -1.056815904155133490e+00 -1.054389398953901491e+00 -1.008257140669021279e+00 -9.546061436229045238e-01 -9.464933599478964066e-01 -8.965234926333982557e-01 -8.429900839361497145e-01 -8.348725168646834449e-01 -7.708066656670914396e-01 -7.459513870306734296e-01 -7.059054998207846543e-01 -6.581682890993914015e-01 -6.423799807992026656e-01 -5.833651544418780865e-01 -5.833549433372834381e-01 -5.331639437400876869e-01 -5.261748067268140483e-01 -4.973797743297097562e-01 -4.913697689741644004e-01 -4.819924609021312145e-01 4.819924609021312145e-01 4.913697689741635677e-01 4.973797743297098672e-01 5.261748067268147144e-01 5.331639437400884640e-01 5.833549433372828830e-01 5.833651544418773094e-01 6.423799807992039979e-01 6.581682890993920676e-01 7.059054998207859866e-01 7.459513870306756500e-01 7.708066656670923278e-01 8.348725168646828898e-01 8.429900839361514908e-01 8.965234926333977006e-01 9.464933599478984050e-01 9.546061436229034136e-01 1.008257140669021723e+00 1.054389398953902379e+00 1.056815904155133046e+00 1.099768730284504059e+00 1.136712831825928971e+00 1.165107428372901044e+00 1.167332966739724309e+00 1.191386119015581224e+00 1.208691434534805653e+00 1.219123686078947832e+00 1.277414782472157118e+00 1.390306950261662733e+00 1.502935977899439335e+00 1.614564267740160819e+00 1.724534710084597799e+00 1.832251271555427774e+00 1.937166322257261930e+00 2.038772355101176270e+00 2.136596604367709595e+00 2.230197601279688246e+00 2.319163036765221619e+00 2.403108512326564306e+00 2.481676895449931752e+00 2.554538084483192417e+00 2.621389046605551609e+00 2.681954032069147065e+00 2.735984894976894566e+00 2.783261469709779501e+00 2.823591965455908959e+00 2.856813350904426230e+00 2.882791708229091476e+00 2.901422540793088700e+00 2.912631023100765493e+00
-2.917738625751720161e+00 -2.906520672598539079e+00 -2.887873927653046291e+00 -2.861873021205487699e+00 -2.828622168918002444e+00 -2.788254913719388384e+00 -2.740933806909899850e+00 -2.686850039342763452e+00 -2.626223037412135142e+00 -2.559300043578145001e+00 -2.486355707809153159e+00 -2.407691725367124835e+00 -2.323636568916894518e+00 -2.234545380687439575e+00 -2.140800115935107772e+00 -2.042810066277358061e+00 -1.941012946937085148e+00 -1.835876815756354086e+00 -1.727903220586978650e+00 -1.617632172667578416e+00 -1.505649862336131184e+00 -1.392600545981574678e+00 -1.279204866017372266e+00 -1.206848520106896361e+00 -1.196380091733966422e+00 -1.179013611286651830e+00 -1.166288223375993915e+00 -1.154872974677003006e+00 -1.124137124611805483e+00 -1.087046551442172992e+00 -1.054825009108127931e+00 -1.043913342646491715e+00 -9.951365524016373421e-01 -9.460078674154153155e-01 -9.412257863403076241e-01 -8.828377454886874309e-01 -8.413556806005743072e-01 -8.208334953392381061e-01 -7.563689532575273988e-01 -7.428774522415196868e-01 -6.910375252961602488e-01 -6.533013332710454479e-01 -6.270887673477186786e-01 -5.763245172025308616e-01 -5.677348882391293206e-01 -5.174780574528546895e-01 -5.166660970569770805e-01 -4.821501216660769029e-01 -4.793899002205206927e-01 -4.679933459476585123e-01 4.679933459476584567e-01 4.793899002205211368e-01 4.821501216660769029e-01 5.166660970569753042e-01 5.174780574528536903e-01 5.677348882391293206e-01 5.763245172025311946e-01 6.270887673477190116e-01 6.533013332710443377e-01 6.910375252961600268e-01 7.428774522415205750e-01 7.563689532575272878e-01 8.208334953392386613e-01 8.413556806005759725e-01 8.828377454886874309e-01 9.412257863403067359e-01 9.460078674154185352e-01 9.951365524016367869e-01 1.043913342646493714e+00 1.054825009108128819e+00 1.087046551442173437e+00 1.124137124611806149e+00 1.154872974677003450e+00 1.166288223375995026e+00 1.179013611286652274e+00 1.196380091733968642e+00 1.206848520106898803e+00 1.279204866017371156e+00 1.392600545981574900e+00 1.505649862336131850e+00 1.617632172667579082e+00 1.727903220586978206e+00 1.835876815756353642e+00 1.941012946937085148e+00 2.042810066277357617e+00 2.140800115935107772e+00 2.234545380687439131e+00 2.323636568916894074e+00 2.407691725367123947e+00 2.486355707809153159e+00 2.559300043578142336e+00 2.626223037412136474e+00 2.686850039342763452e+00 2.740933806909898518e+00 2.788254913719388384e+00 2.828622168918003332e+00 2.861873021205486811e+00 2.887873927653045847e+00 2.906520672598538635e+00 2.917738625751720161e+00
-2.922688373778361992e+00 -2.911461225483551463e+00 -2.892799031818280131e+00 -2.866776234231040110e+00 -2.833496776586712063e+00 -2.793093839192720029e+00 -2.745729509104548161e+00 -2.691594396991044746e+00 -2.630907214479524026e+00 -2.563914330605938652e+00 -2.490889332245849630e+00 -2.412132621900080487e+00 -2.327971098002614259e+00 -2.238757979594027780e+00 -2.144872861201578385e+00 -2.046722118896067588e+00 -1.944739840795353114e+00 -1.839389534479592969e+00 -1.731166985774364564e+00 -1.620604834521800708e+00 -1.508279737606143645e+00 -1.394823482691571304e+00 -1.280940225052488168e+00 -1.194811578646833405e+00 -1.184306242762343642e+00 -1.167433356412278078e+00 -1.166877319656455692e+00 -1.142647277155658392e+00 -1.111792996244175047e+00 -1.074552220390569968e+00 -1.055247712563810003e+00 -1.031233564062703056e+00 -9.822318941718584107e-01 -9.455363293817284909e-01 -9.280520739192080759e-01 -8.693460204269296554e-01 -8.397660147924306262e-01 -8.069712927544682168e-01 -7.420846664759015443e-01 -7.398811648730139190e-01 -6.762916032598796923e-01 -6.485417217527820188e-01 -6.118791459833601287e-01 -5.694064367464440890e-01 -5.521489373281690538e-01 -5.072648935436836481e-01 -5.017818996843881330e-01 -4.674666656706088497e-01 -4.668907277118117816e-01 -4.539907432205222415e-01 4.539907432205222415e-01 4.668907277118116705e-01 4.674666656706084056e-01 5.017818996843881330e-01 5.072648935436847584e-01 5.521489373281683877e-01 5.694064367464447551e-01 6.118791459833593516e-01 6.485417217527814637e-01 6.762916032598795812e-01 7.398811648730125867e-01 7.420846664759007671e-01 8.069712927544673287e-01 8.397660147924265184e-01 8.693460204269302105e-01 9.280520739192079649e-01 9.455363293817258263e-01 9.822318941718578555e-01 1.031233564062703723e+00 1.055247712563810669e+00 1.074552220390571522e+00 1.111792996244175269e+00 1.142647277155658614e+00 1.166877319656457024e+00 1.167433356412277856e+00 1.184306242762345862e+00 1.194811578646834516e+00 1.280940225052489945e+00 1.394823482691569971e+00 1.508279737606144977e+00 1.620604834521801152e+00 1.731166985774365008e+00 1.839389534479593191e+00 1.944739840795353336e+00 2.046722118896068032e+00 2.144872861201579273e+00 2.238757979594027780e+00 2.327971098002615147e+00 2.412132621900080487e+00 2.490889332245847854e+00 2.563914330605938208e+00 2.630907214479524470e+00 2.691594396991045635e+00 2.745729509104548605e+00 2.793093839192720029e+00 2.833496776586710730e+00 2.866776234231039666e+00 2.892799031818283240e+00 2.911461225483552351e+00 2.922688373778362436e+00
-2.927479849631962949e+00 -2.916243784359124458e+00 -2.897566609725623188e+00 -2.871522584686030832e+00 -2.838215390460831600e+00 -2.797777856976081612e+00 -2.750371622757125767e+00 -2.696186737991459026e+00 -2.635441223899837482e+00 -2.568380605974424746e+00 -2.495277444507303155e+00 -2.416430893800852076e+00 -2.332166332506901529e+00 -2.242835123176525780e+00 -2.148814581615642538e+00 -2.050508269631177605e+00 -1.948346773939698906e+00 -1.842789208642051424e+00 -1.734325793935264315e+00 -1.623482044996234608e+00 -1.510825395186388809e+00 -1.396975550504966357e+00 -1.282620654377648384e+00 -1.183023147992699586e+00 -1.172480249013520437e+00 -1.168542650186611187e+00 -1.154987731458902545e+00 -1.130666539162276552e+00 -1.099691341593703298e+00 -1.062296913248341967e+00 -1.055657420590754958e+00 -1.018788072932394373e+00 -9.695550349108592592e-01 -9.450788831645204890e-01 -9.150972508293747643e-01 -8.560608978180747064e-01 -8.382217343634350559e-01 -7.932986876070657889e-01 -7.369642157223289525e-01 -7.279664644322704214e-01 -6.616796530773972895e-01 -6.438930221808992771e-01 -5.967612510300888129e-01 -5.626171720996763215e-01 -5.366040752246102885e-01 -4.979796697377946169e-01 -4.860785358390524724e-01 -4.556075686806673186e-01 -4.516025337382070792e-01 -4.399879396021863509e-01 4.399879396021862399e-01 4.516025337382079119e-01 4.556075686806687619e-01 4.860785358390525279e-01 4.979796697377936732e-01 5.366040752246100665e-01 5.626171720996766545e-01 5.967612510300890349e-01 6.438930221809002763e-01 6.616796530773969565e-01 7.279664644322708655e-01 7.369642157223303958e-01 7.932986876070664550e-01 8.382217343634356110e-01 8.560608978180757056e-01 9.150972508293734320e-01 9.450788831645150490e-01 9.695550349108597032e-01 1.018788072932394151e+00 1.055657420590755402e+00 1.062296913248342634e+00 1.099691341593703520e+00 1.130666539162276107e+00 1.154987731458903433e+00 1.168542650186615406e+00 1.172480249013522657e+00 1.183023147992699808e+00 1.282620654377647051e+00 1.396975550504966801e+00 1.510825395186389919e+00 1.623482044996235274e+00 1.734325793935264315e+00 1.842789208642052756e+00 1.948346773939699128e+00 2.050508269631176717e+00 2.148814581615641650e+00 2.242835123176526224e+00 2.332166332506901973e+00 2.416430893800852964e+00 2.495277444507303599e+00 2.568380605974422970e+00 2.635441223899837482e+00 2.696186737991459914e+00 2.750371622757123991e+00 2.797777856976083388e+00 2.838215390460831156e+00 2.871522584686028168e+00 2.897566609725623188e+00 2.916243784359125346e+00 2.927479849631963393e+00
-2.932112649837062879e+00 -2.920867948121439905e+00 -2.902176264214528789e+00 -2.876111680909507307e+00 -2.842777625911452333e+00 -2.802306590970153888e+00 -2.754859781745940150e+00 -2.700626707579171892e+00 -2.639824723550106444e+00 -2.572698541360006530e+00 -2.499519731056223382e+00 -2.420586243079576150e+00 -2.336221990453038355e+00 -2.246776545555799309e+00 -2.152625026996511703e+00 -2.054168283002137496e+00 -1.951833523877494647e+00 -1.846075626228466993e+00 -1.737379440240784056e+00 -1.626263602646607076e+00 -1.513286633537946679e+00 -1.399056546666991530e+00 -1.284245955793807958e+00 -1.171493682165303918e+00 -1.169615933350950376e+00 -1.160912646919176616e+00 -1.143355521719830348e+00 -1.118941632114485829e+00 -1.087843287906000933e+00 -1.056054047282384500e+00 -1.050292073229096790e+00 -1.006588686473119720e+00 -9.571182153486089694e-01 -9.446356621842724177e-01 -9.023740089562439781e-01 -8.429955001082360955e-01 -8.367234726694228186e-01 -7.798291139003555861e-01 -7.341282744307161545e-01 -7.140277849405510802e-01 -6.472144753472084400e-01 -6.393588131480955061e-01 -5.817461085607742444e-01 -5.559631479126391218e-01 -5.211079857955916994e-01 -4.888193905771310299e-01 -4.703713128341623362e-01 -4.438207935382417202e-01 -4.362864827930864053e-01 -4.259885406066071245e-01 4.259885406066072910e-01 4.362864827930854061e-01 4.438207935382402769e-01 4.703713128341615035e-01 4.888193905771312520e-01 5.211079857955915884e-01 5.559631479126379006e-01 5.817461085607736893e-01 6.393588131480963943e-01 6.472144753472092171e-01 7.140277849405510802e-01 7.341282744307188191e-01 7.798291139003554751e-01 8.367234726694229296e-01 8.429955001082360955e-01 9.023740089562438671e-01 9.446356621842720847e-01 9.571182153486080812e-01 1.006588686473120386e+00 1.050292073229096568e+00 1.056054047282385167e+00 1.087843287906000267e+00 1.118941632114486939e+00 1.143355521719831014e+00 1.160912646919175506e+00 1.169615933350950598e+00 1.171493682165303918e+00 1.284245955793807736e+00 1.399056546666988865e+00 1.513286633537946457e+00 1.626263602646607076e+00 1.737379440240782502e+00 1.846075626228466771e+00 1.951833523877495979e+00 2.054168283002139272e+00 2.152625026996511703e+00 2.246776545555798865e+00 2.336221990453038355e+00 2.420586243079576150e+00 2.499519731056222493e+00 2.572698541360006086e+00 2.639824723550105112e+00 2.700626707579170116e+00 2.754859781745940150e+00 2.802306590970153444e+00 2.842777625911451445e+00 2.876111680909505530e+00 2.902176264214528345e+00 2.920867948121439017e+00 2.932112649837061991e+00
-2.936586384949473771e+00 -2.925333329610645183e+00 -2.906627611923195964e+00 -2.880543144836553715e+00 -2.847183111646287124e+00 -2.806679678097247610e+00 -2.759193632602065627e+00 -2.704913963221825313e+00 -2.644057383071586997e+00 -2.576867819691978312e+00 -2.503615889060436750e+00 -2.424598381876365227e+00 -2.340137799403862573e+00 -2.250581989802448390e+00 -2.156303955544322193e+00 -2.057701931387065475e+00 -1.955199875529581410e+00 -1.849248582302774002e+00 -1.740327726749985482e+00 -1.628949312886613932e+00 -1.515663258089662513e+00 -1.401066275527840244e+00 -1.285815938074169162e+00 -1.170653040490955865e+00 -1.160233787827747554e+00 -1.149614133006869432e+00 -1.131991538494470539e+00 -1.107483619688471199e+00 -1.076260181452913356e+00 -1.056437509564576605e+00 -1.038549398651101852e+00 -9.946475248173027861e-01 -9.449340418302339950e-01 -9.442067959069226912e-01 -8.898954871954253276e-01 -8.352718479954132080e-01 -8.301635006157188634e-01 -7.665766842724285324e-01 -7.313749870523457153e-01 -7.002828888782862693e-01 -6.349426779642786123e-01 -6.329098242060763324e-01 -5.668457353302660540e-01 -5.494509488194317948e-01 -5.056691517341916908e-01 -4.797935367880085678e-01 -4.546639070733729526e-01 -4.321152851421951602e-01 -4.209435196426115078e-01 -4.119965234491136941e-01 4.119965234491134165e-01 4.209435196426108416e-01 4.321152851421952157e-01 4.546639070733726196e-01 4.797935367880078461e-01 5.056691517341912467e-01 5.494509488194307956e-01 5.668457353302651658e-01 6.329098242060772206e-01 6.349426779642811658e-01 7.002828888782864913e-01 7.313749870523448271e-01 7.665766842724278662e-01 8.301635006157183083e-01 8.352718479954134301e-01 8.898954871954251056e-01 9.442067959069198047e-01 9.449340418302322187e-01 9.946475248173034522e-01 1.038549398651100963e+00 1.056437509564578825e+00 1.076260181452913578e+00 1.107483619688470089e+00 1.131991538494470539e+00 1.149614133006868766e+00 1.160233787827745555e+00 1.170653040490954755e+00 1.285815938074169829e+00 1.401066275527839355e+00 1.515663258089662291e+00 1.628949312886613265e+00 1.740327726749986592e+00 1.849248582302775334e+00 1.955199875529581410e+00 2.057701931387065919e+00 2.156303955544323969e+00 2.250581989802447946e+00 2.340137799403863017e+00 2.424598381876366116e+00 2.503615889060436306e+00 2.576867819691979200e+00 2.644057383071586553e+00 2.704913963221825313e+00 2.759193632602066515e+00 2.806679678097246278e+00 2.847183111646286235e+00 2.880543144836553715e+00 2.906627611923196408e+00 2.925333329610644739e+00 2.936586384949474660e+00
-2.940900679516376126e+00 -2.929639555571693865e+00 -2.910920283250642004e+00 -2.884816611962135902e+00 -2.851431489675794850e+00 -2.810896768270247925e+00 -2.763372834481619744e+00 -2.709048174595664271e+00 -2.648138883850247094e+00 -2.580888135137774597e+00 -2.507565626383258195e+00 -2.428467032456994801e+00 -2.343913496462727952e+00 -2.254251207942672419e+00 -2.159851133850113403e+00 -2.061108995035412672e+00 -1.958445621243531498e+00 -1.852307879019102987e+00 -1.743170462415151389e+00 -1.631538987983915279e+00 -1.517955081222572611e+00 -1.403004548516985528e+00 -1.287330416936779853e+00 -1.171653812113061521e+00 -1.149254206826264113e+00 -1.138595546526388391e+00 -1.120906785677302731e+00 -1.096303740981686925e+00 -1.064953571340162775e+00 -1.056807727204172043e+00 -1.027080827885765490e+00 -9.829769979333142782e-01 -9.437924097879636376e-01 -9.330154765929226102e-01 -8.776752673663079651e-01 -8.338674629851714482e-01 -8.175791287843013899e-01 -7.535562103832225134e-01 -7.287059735728463883e-01 -6.867469039775301320e-01 -6.306481979380860192e-01 -6.187804835926752345e-01 -5.520732487399288013e-01 -5.430873120154054989e-01 -4.902969705372937637e-01 -4.709121283060584418e-01 -4.389603825100801826e-01 -4.205008384196642357e-01 -4.055745907130260397e-01 -3.980163009309125588e-01 3.980163009309127253e-01 4.055745907130249295e-01 4.205008384196636251e-01 4.389603825100798495e-01 4.709121283060579422e-01 4.902969705372941522e-01 5.430873120154040556e-01 5.520732487399284683e-01 6.187804835926759006e-01 6.306481979380872405e-01 6.867469039775299100e-01 7.287059735728456111e-01 7.535562103832225134e-01 8.175791287843019450e-01 8.338674629851696718e-01 8.776752673663091864e-01 9.330154765929230543e-01 9.437924097879641927e-01 9.829769979333141672e-01 1.027080827885765268e+00 1.056807727204172709e+00 1.064953571340162997e+00 1.096303740981685593e+00 1.120906785677303397e+00 1.138595546526389723e+00 1.149254206826266111e+00 1.171653812113060633e+00 1.287330416936779631e+00 1.403004548516985528e+00 1.517955081222571945e+00 1.631538987983914168e+00 1.743170462415151167e+00 1.852307879019103876e+00 1.958445621243530832e+00 2.061108995035412228e+00 2.159851133850111626e+00 2.254251207942672863e+00 2.343913496462728840e+00 2.428467032456995245e+00 2.507565626383257751e+00 2.580888135137774597e+00 2.648138883850247538e+00 2.709048174595665603e+00 2.763372834481618412e+00 2.810896768270248369e+00 2.851431489675793962e+00 2.884816611962135013e+00 2.910920283250642449e+00 2.929639555571693421e+00 2.940900679516376126e+00
-2.945055172038383073e+00 -2.933786266617134597e+00 -2.915053922320692603e+00 -2.888931731306778161e+00 -2.855522415281045223e+00 -2.814957524363153496e+00 -2.767397059139494964e+00 -2.713029023562960607e+00 -2.652068918998320424e+00 -2.584759193089098073e+00 -2.511368661574520544e+00 -2.432191927208990911e+00 -2.347548828274615751e+00 -2.257783960964060643e+00 -2.163266336905500076e+00 -2.064389262080213339e+00 -1.961570560806460639e+00 -1.855253325632431727e+00 -1.745907463086953992e+00 -1.634032447056441129e+00 -1.520161922255165221e+00 -1.404871184118679173e+00 -1.288789215018304457e+00 -1.172618094631986407e+00 -1.138565796226864046e+00 -1.127867849505754139e+00 -1.110112403128698855e+00 -1.085413390829482960e+00 -1.057164622817109212e+00 -1.053935190252415888e+00 -1.015898520972396080e+00 -9.715897888939768468e-01 -9.433926252180375727e-01 -9.213758240517477827e-01 -8.657273658544187844e-01 -8.325109040763613022e-01 -8.052571711323227577e-01 -7.407832196313508533e-01 -7.261228253841601754e-01 -6.734358670821036785e-01 -6.264789451808293608e-01 -6.048423469316576151e-01 -5.374429886961921143e-01 -5.368791178720052626e-01 -4.750018898100585862e-01 -4.621857460632662340e-01 -4.232652613163460087e-01 -4.089881984673509607e-01 -3.901806440322559411e-01 -3.840527987305598079e-01 3.840527987305598634e-01 3.901806440322563851e-01 4.089881984673506832e-01 4.232652613163455646e-01 4.621857460632649572e-01 4.750018898100584752e-01 5.368791178720059287e-01 5.374429886961924474e-01 6.048423469316572820e-01 6.264789451808271403e-01 6.734358670821039006e-01 7.261228253841606195e-01 7.407832196313508533e-01 8.052571711323233128e-01 8.325109040763600809e-01 8.657273658544192285e-01 9.213758240517478937e-01 9.433926252180383498e-01 9.715897888939757365e-01 1.015898520972396524e+00 1.053935190252415222e+00 1.057164622817110544e+00 1.085413390829483404e+00 1.110112403128701075e+00 1.127867849505753250e+00 1.138565796226864713e+00 1.172618094631986185e+00 1.288789215018302681e+00 1.404871184118681393e+00 1.520161922255164111e+00 1.634032447056441129e+00 1.745907463086953992e+00 1.855253325632433059e+00 1.961570560806462638e+00 2.064389262080216003e+00 2.163266336905500964e+00 2.257783960964061087e+00 2.347548828274616639e+00 2.432191927208991356e+00 2.511368661574520544e+00 2.584759193089098961e+00 2.652068918998319536e+00 2.713029023562959274e+00 2.767397059139494520e+00 2.814957524363153052e+00 2.855522415281044335e+00 2.888931731306779493e+00 2.915053922320691715e+00 2.933786266617135485e+00 2.945055172038383073e+00
-2.949049514933558047e+00 -2.937773117191798011e+00 -2.919028186947812742e+00 -2.892888165384010613e+00 -2.859455556983247160e+00 -2.818861622183178817e+00 -2.771265990904512311e+00 -2.716856204150663423e+00 -2.655847193336939416e+00 -2.588480710148899799e+00 -2.515024723862194556e+00 -2.435772808638077880e+00 -2.351043551027370615e+00 -2.261180018821274729e+00 -2.166549348112069229e+00 -2.067542528549909608e+00 -1.964574501457377664e+00 -1.858084738508864131e+00 -1.748538551519510875e+00 -1.636429516069002110e+00 -1.522283607429424590e+00 -1.406666007848649258e+00 -1.290192161848938035e+00 -1.173545740358698408e+00 -1.128179505733857502e+00 -1.117442104113327339e+00 -1.099619643977676198e+00 -1.074824097108112886e+00 -1.057508121876246765e+00 -1.043216931928595992e+00 -1.005014837634478519e+00 -9.604988331450462491e-01 -9.430075594700163544e-01 -9.100287126294833717e-01 -8.540662203544029385e-01 -8.312027409425121194e-01 -7.932129670559368018e-01 -7.282739671221836186e-01 -7.236271027227618724e-01 -6.603667636643892891e-01 -6.224384749395304173e-01 -5.911124994008606359e-01 -5.308333784090834007e-01 -5.229706521103062444e-01 -4.597955653405527698e-01 -4.536255513476851742e-01 -4.075836104000369331e-01 -3.975891723856980753e-01 -3.747626291714489799e-01 -3.701115494056077537e-01 3.701115494056079203e-01 3.747626291714496460e-01 3.975891723856986304e-01 4.075836104000364335e-01 4.536255513476832868e-01 4.597955653405517151e-01 5.229706521103066885e-01 5.308333784090857321e-01 5.911124994008589706e-01 6.224384749395286409e-01 6.603667636643899552e-01 7.236271027227606512e-01 7.282739671221833966e-01 7.932129670559369128e-01 8.312027409425115643e-01 8.540662203544043818e-01 9.100287126294845930e-01 9.430075594700152442e-01 9.604988331450465822e-01 1.005014837634478519e+00 1.043216931928597324e+00 1.057508121876244100e+00 1.074824097108114218e+00 1.099619643977676420e+00 1.117442104113328449e+00 1.128179505733858390e+00 1.173545740358700407e+00 1.290192161848938701e+00 1.406666007848649258e+00 1.522283607429423924e+00 1.636429516069001222e+00 1.748538551519509321e+00 1.858084738508863909e+00 1.964574501457378330e+00 2.067542528549909164e+00 2.166549348112067452e+00 2.261180018821274729e+00 2.351043551027370171e+00 2.435772808638077436e+00 2.515024723862193223e+00 2.588480710148897579e+00 2.655847193336939860e+00 2.716856204150664311e+00 2.771265990904511423e+00 2.818861622183177484e+00 2.859455556983246716e+00 2.892888165384011501e+00 2.919028186947811410e+00 2.937773117191798455e+00 2.949049514933557603e+00
-2.952883374503271430e+00 -2.941599775539325723e+00 -2.922842748604731256e+00 -2.896685590169521429e+00 -2.863230596514899862e+00 -2.822608750444349113e+00 -2.774979326655913958e+00 -2.720529422530264529e+00 -2.659473423379752344e+00 -2.592052414119147663e+00 -2.518533553144599590e+00 -2.439209429364982196e+00 -2.354397430453044837e+00 -2.264439160441623411e+00 -2.169699959290465774e+00 -2.070568598379746383e+00 -1.967457257899071443e+00 -1.860801941135545867e+00 -1.751063557375323043e+00 -1.638730027830173741e+00 -1.524319969897627969e+00 -1.408388852231918564e+00 -1.291539093828449225e+00 -1.174436607488814843e+00 -1.118106352396728065e+00 -1.107329447222925811e+00 -1.089439848980272352e+00 -1.064547494876293410e+00 -1.057838152718844293e+00 -1.032810825178462455e+00 -9.944423114477910497e-01 -9.497172934348726558e-01 -9.426373256476788809e-01 -8.989880716612261846e-01 -8.427066710563868579e-01 -8.299435259429122080e-01 -7.814623985693326391e-01 -7.212203320790120387e-01 -7.160454416521534471e-01 -6.475575631171084368e-01 -6.185303174709892993e-01 -5.776093015624085281e-01 -5.249572234504812362e-01 -5.086734405723349894e-01 -4.452433017857091446e-01 -4.446910459708212082e-01 -3.919211479787949037e-01 -3.863167536884350994e-01 -3.593214971863857299e-01 -3.561988073382026387e-01 3.561988073382014175e-01 3.593214971863845086e-01 3.863167536884352660e-01 3.919211479787947927e-01 4.446910459708201535e-01 4.452433017857071462e-01 5.086734405723357666e-01 5.249572234504824575e-01 5.776093015624095273e-01 6.185303174709883001e-01 6.475575631171078816e-01 7.160454416521533361e-01 7.212203320790112615e-01 7.814623985693341934e-01 8.299435259429106537e-01 8.427066710563873020e-01 8.989880716612266287e-01 9.426373256476801021e-01 9.497172934348714346e-01 9.944423114477906056e-01 1.032810825178464675e+00 1.057838152718843627e+00 1.064547494876294298e+00 1.089439848980272796e+00 1.107329447222925589e+00 1.118106352396728509e+00 1.174436607488815065e+00 1.291539093828448781e+00 1.408388852231919897e+00 1.524319969897626859e+00 1.638730027830173741e+00 1.751063557375322821e+00 1.860801941135546977e+00 1.967457257899070777e+00 2.070568598379746383e+00 2.169699959290464442e+00 2.264439160441622523e+00 2.354397430453045281e+00 2.439209429364980863e+00 2.518533553144600479e+00 2.592052414119150328e+00 2.659473423379751900e+00 2.720529422530266306e+00 2.774979326655914402e+00 2.822608750444349557e+00 2.863230596514900750e+00 2.896685590169521873e+00 2.922842748604730367e+00 2.941599775539325723e+00 2.952883374503270986e+00
-2.956556430899872634e+00 -2.945265923670444597e+00 -2.926497292391766702e+00 -2.900323695071957530e+00 -2.866847228792487101e+00 -2.826198610742536310e+00 -2.778536775801165870e+00 -2.724048396998784760e+00 -2.662947337317511654e+00 -2.595474043989356439e+00 -2.521894899983154748e+00 -2.442501552122539721e+00 -2.357610241829342979e+00 -2.267561173730505697e+00 -2.172717970689176159e+00 -2.073467283422741225e+00 -1.970218652309547736e+00 -1.863404764130212721e+00 -1.753482317230085297e+00 -1.640933821989436270e+00 -1.526270849709876032e+00 -1.410039556781745862e+00 -1.292829854203313422e+00 -1.175290560091461600e+00 -1.108357392537418162e+00 -1.097541062104611109e+00 -1.079584417839142496e+00 -1.058154646553703060e+00 -1.054595297233627438e+00 -1.022729004277144416e+00 -9.841936199344076819e-01 -9.422820326359999665e-01 -9.392585300849987107e-01 -8.882681029117153182e-01 -8.316639356012279771e-01 -8.287337935816853074e-01 -7.700218729985361943e-01 -7.189040035860221334e-01 -7.041153643153547081e-01 -6.350272480234138150e-01 -6.147579694746886370e-01 -5.643524726593378560e-01 -5.192578842997338517e-01 -4.945702213793256030e-01 -4.370513628264549033e-01 -4.297029899313890011e-01 -3.762843757117729782e-01 -3.751852599845910685e-01 -3.438582005588191604e-01 -3.423216900808382368e-01 3.423216900808374041e-01 3.438582005588182722e-01 3.751852599845910685e-01 3.762843757117728116e-01 4.297029899313880574e-01 4.370513628264538486e-01 4.945702213793248814e-01 5.192578842997330746e-01 5.643524726593373009e-01 6.147579694746884149e-01 6.350272480234133710e-01 7.041153643153540420e-01 7.189040035860221334e-01 7.700218729985367494e-01 8.287337935816828649e-01 8.316639356012274220e-01 8.882681029117154292e-01 9.392585300849989327e-01 9.422820326360026311e-01 9.841936199344076819e-01 1.022729004277145304e+00 1.054595297233629214e+00 1.058154646553703060e+00 1.079584417839143384e+00 1.097541062104610665e+00 1.108357392537419051e+00 1.175290560091461600e+00 1.292829854203313644e+00 1.410039556781747638e+00 1.526270849709876254e+00 1.640933821989436270e+00 1.753482317230086407e+00 1.863404764130212499e+00 1.970218652309547291e+00 2.073467283422743002e+00 2.172717970689173050e+00 2.267561173730504809e+00 2.357610241829342534e+00 2.442501552122538833e+00 2.521894899983155192e+00 2.595474043989355106e+00 2.662947337317511654e+00 2.724048396998783872e+00 2.778536775801164982e+00 2.826198610742535866e+00 2.866847228792486213e+00 2.900323695071957530e+00 2.926497292391767147e+00 2.945265923670445485e+00 2.956556430899873078e+00
-2.960068378096101682e+00 -2.948771257332989837e+00 -2.929991517007820789e+00 -2.903802182905321771e+00 -2.870305161890684520e+00 -2.829630917531875234e+00 -2.781938060255015444e+00 -2.727412857960864745e+00 -2.666268675003589550e+00 -2.598745349925843939e+00 -2.525108525595633591e+00 -2.445648949753103540e+00 -2.360681769981108680e+00 -2.270545855576720840e+00 -2.175603190993003810e+00 -2.076238403460227033e+00 -1.972858514352991310e+00 -1.865893045250363036e+00 -1.755794674577354053e+00 -1.643040745034566097e+00 -1.528136093802326512e+00 -1.411617967979636123e+00 -1.294064293044938196e+00 -1.176107468098584130e+00 -1.098943690861027056e+00 -1.088088147195282795e+00 -1.070064777422207181e+00 -1.058457537468003418e+00 -1.044979262807365306e+00 -1.012983675608142065e+00 -9.742815503900059682e-01 -9.419417850530861225e-01 -9.291360663118903851e-01 -8.778832462644298174e-01 -8.275740599771896910e-01 -8.209535771289115935e-01 -7.589082975942730291e-01 -7.166795683968393282e-01 -6.925021781844724611e-01 -6.227958352660620811e-01 -6.111248851085540057e-01 -5.513631712892848036e-01 -5.137426747897331225e-01 -4.806817015537802606e-01 -4.290627134272750887e-01 -4.148479179804683836e-01 -3.642104843000756875e-01 -3.606807436310000559e-01 -3.284883531714657967e-01 -3.283736931377250756e-01 3.283736931377257418e-01 3.284883531714666849e-01 3.606807436310001669e-01 3.642104843000763537e-01 4.148479179804685502e-01 4.290627134272760324e-01 4.806817015537790394e-01 5.137426747897334556e-01 5.513631712892845815e-01 6.111248851085561151e-01 6.227958352660623031e-01 6.925021781844725721e-01 7.166795683968397723e-01 7.589082975942719189e-01 8.209535771289119266e-01 8.275740599771890249e-01 8.778832462644297063e-01 9.291360663118899410e-01 9.419417850530876768e-01 9.742815503900048579e-01 1.012983675608141843e+00 1.044979262807364195e+00 1.058457537468004528e+00 1.070064777422206292e+00 1.088088147195282573e+00 1.098943690861026168e+00 1.176107468098585240e+00 1.294064293044938863e+00 1.411617967979637234e+00 1.528136093802328066e+00 1.643040745034567651e+00 1.755794674577355385e+00 1.865893045250363702e+00 1.972858514352990644e+00 2.076238403460227921e+00 2.175603190993004254e+00 2.270545855576720840e+00 2.360681769981110456e+00 2.445648949753103540e+00 2.525108525595630482e+00 2.598745349925843939e+00 2.666268675003589550e+00 2.727412857960865189e+00 2.781938060255014999e+00 2.829630917531874346e+00 2.870305161890683632e+00 2.903802182905321327e+00 2.929991517007819013e+00 2.948771257332988061e+00 2.960068378096102570e+00
-2.963418923856172338e+00 -2.952115485983540566e+00 -2.933325134722980732e+00 -2.907120769862898246e+00 -2.873604117017997783e+00 -2.832905398102529393e+00 -2.785182914419752631e+00 -2.730622547911915277e+00 -2.669437187940349787e+00 -2.601866093261679502e+00 -2.528174201849910929e+00 -2.448651405206208498e+00 -2.363611809281900733e+00 -2.273393011857630874e+00 -2.178355437331209732e+00 -2.078881786211949301e+00 -1.975376681190275763e+00 -1.868266629402062895e+00 -1.758000479833081942e+00 -1.645050650289241689e+00 -1.529915555986098408e+00 -1.413123939256413220e+00 -1.295242267228942756e+00 -1.176887207294712523e+00 -1.089876286749497547e+00 -1.078981881940661580e+00 -1.060892346857037261e+00 -1.058746762433802724e+00 -1.035711159819614258e+00 -1.003587080467907677e+00 -9.647189612960826999e-01 -9.416166832038215251e-01 -9.193635483535667063e-01 -8.678481391793506639e-01 -8.264648223430026697e-01 -8.105914647633996051e-01 -7.481390450002217696e-01 -7.145484360594477335e-01 -6.812250273782907151e-01 -6.108843864716716476e-01 -6.076344666181654475e-01 -5.386640704543614877e-01 -5.084189695844265611e-01 -4.670306136883815573e-01 -4.212909444555656413e-01 -4.001445093478429582e-01 -3.534098598722842932e-01 -3.451188574759426753e-01 -3.147082076235550585e-01 -3.128689300804624041e-01 3.128689300804622930e-01 3.147082076235549475e-01 3.451188574759430638e-01 3.534098598722841267e-01 4.001445093478432358e-01 4.212909444555655303e-01 4.670306136883813353e-01 5.084189695844272272e-01 5.386640704543612657e-01 6.076344666181675569e-01 6.108843864716718697e-01 6.812250273782900489e-01 7.145484360594471784e-01 7.481390450002216586e-01 8.105914647634009373e-01 8.264648223429982288e-01 8.678481391793521071e-01 9.193635483535678166e-01 9.416166832038223022e-01 9.647189612960812566e-01 1.003587080467907233e+00 1.035711159819613592e+00 1.058746762433802058e+00 1.060892346857036594e+00 1.078981881940660692e+00 1.089876286749497547e+00 1.176887207294710747e+00 1.295242267228942978e+00 1.413123939256413220e+00 1.529915555986098630e+00 1.645050650289243466e+00 1.758000479833080831e+00 1.868266629402064005e+00 1.975376681190277761e+00 2.078881786211951521e+00 2.178355437331210176e+00 2.273393011857633095e+00 2.363611809281900733e+00 2.448651405206208498e+00 2.528174201849912706e+00 2.601866093261680390e+00 2.669437187940351119e+00 2.730622547911914832e+00 2.785182914419753519e+00 2.832905398102528505e+00 2.873604117017997339e+00 2.907120769862899134e+00 2.933325134722982508e+00 2.952115485983540566e+00 2.963418923856172782e+00
-2.966607789708506360e+00 -2.955298332760697644e+00 -2.936497871352686584e+00 -2.910279185492675946e+00 -2.876743828493830257e+00 -2.836021792559739296e+00 -2.788271085166639462e+00 -2.733677221422277093e+00 -2.672452639266393870e+00 -2.604836046487281287e+00 -2.531091711258171451e+00 -2.451508711536497298e+00 -2.366400163655570932e+00 -2.276102457444159288e+00 -2.180974535285346683e+00 -2.081397267345741930e+00 -1.977772997489009477e+00 -1.870525368648369824e+00 -1.760099590339986086e+00 -1.646963397910861993e+00 -1.531609096936831227e+00 -1.414557330974290927e+00 -1.296363640415489904e+00 -1.177629659307161125e+00 -1.081166157779903658e+00 -1.070233389743508567e+00 -1.059022261314221280e+00 -1.052078499523000366e+00 -1.026802726735389415e+00 -9.945514539970015111e-01 -9.555187392243448263e-01 -9.413068230352636956e-01 -9.099547002134862339e-01 -8.581775695734554787e-01 -8.254065584816346890e-01 -8.005937259211076684e-01 -7.377319085136231358e-01 -7.125119718994706863e-01 -6.703037237149834793e-01 -6.042900546168132880e-01 -5.993150049130012702e-01 -5.262794231453531424e-01 -5.032941796423706649e-01 -4.536419113154334659e-01 -4.137502481440064050e-01 -3.856139470358088128e-01 -3.428026374363355999e-01 -3.296087412599404964e-01 -3.009921921343729490e-01 -2.973448677938475559e-01 2.973448677938477780e-01 3.009921921343735041e-01 3.296087412599397748e-01 3.428026374363356554e-01 3.856139470358082577e-01 4.137502481440059054e-01 4.536419113154336880e-01 5.032941796423696657e-01 5.262794231453541416e-01 5.993150049130014922e-01 6.042900546168132880e-01 6.703037237149838123e-01 7.125119718994699092e-01 7.377319085136243570e-01 8.005937259211074464e-01 8.254065584816345780e-01 8.581775695734561449e-01 9.099547002134857898e-01 9.413068230352641397e-01 9.555187392243444933e-01 9.945514539970016221e-01 1.026802726735388527e+00 1.052078499523000810e+00 1.059022261314219504e+00 1.070233389743508789e+00 1.081166157779904324e+00 1.177629659307159571e+00 1.296363640415489904e+00 1.414557330974292260e+00 1.531609096936832337e+00 1.646963397910861548e+00 1.760099590339985864e+00 1.870525368648369824e+00 1.977772997489009033e+00 2.081397267345741486e+00 2.180974535285346239e+00 2.276102457444157956e+00 2.366400163655571376e+00 2.451508711536497742e+00 2.531091711258170562e+00 2.604836046487278622e+00 2.672452639266394758e+00 2.733677221422276649e+00 2.788271085166639462e+00 2.836021792559739740e+00 2.876743828493830701e+00 2.910279185492675946e+00 2.936497871352685252e+00 2.955298332760696756e+00 2.966607789708505472e+00
-2.969634710920040277e+00 -2.958319534459898481e+00 -2.939509466233384938e+00 -2.913277172674208604e+00 -2.879724043726872296e+00 -2.838979853804132425e+00 -2.791202331818455562e+00 -2.736576645122354101e+00 -2.675314803744601289e+00 -2.607654993241649954e+00 -2.533860846971525138e+00 -2.454220671901860218e+00 -2.369046646577891657e+00 -2.278674016205614272e+00 -2.183460318896754515e+00 -2.083784690486758961e+00 -1.980047315433114630e+00 -1.872669122217381243e+00 -1.762091870371769176e+00 -1.648778854888561129e+00 -1.533216584184877718e+00 -1.415918010409978001e+00 -1.297428283030641394e+00 -1.178334711596715101e+00 -1.072824180556434914e+00 -1.061853698102052546e+00 -1.059283976869319632e+00 -1.043634522015125077e+00 -1.018265629547863371e+00 -9.858889802641224165e-01 -9.466937512083298811e-01 -9.410122960938078762e-01 -9.009232729085092650e-01 -8.488864218568366038e-01 -8.243997262922152514e-01 -7.909766899037781185e-01 -7.277050461145175841e-01 -7.105714944208868511e-01 -6.597586990792392303e-01 -6.010949180608297082e-01 -5.881108156315359992e-01 -5.142351136526635003e-01 -4.983757247920483358e-01 -4.405429699298705204e-01 -4.064553967776591281e-01 -3.712803193207956376e-01 -3.324100728287500695e-01 -3.141621723286949219e-01 -2.873531158288656351e-01 -2.818024638751653321e-01 2.818024638751652211e-01 2.873531158288655241e-01 3.141621723286956991e-01 3.324100728287509576e-01 3.712803193207953600e-01 4.064553967776606824e-01 4.405429699298722412e-01 4.983757247920468370e-01 5.142351136526644995e-01 5.881108156315330016e-01 6.010949180608259335e-01 6.597586990792391193e-01 7.105714944208846306e-01 7.277050461145169180e-01 7.909766899037766752e-01 8.243997262922163616e-01 8.488864218568370479e-01 9.009232729085091540e-01 9.410122960938123171e-01 9.466937512083299922e-01 9.858889802641227496e-01 1.018265629547863593e+00 1.043634522015125299e+00 1.059283976869318966e+00 1.061853698102053878e+00 1.072824180556436469e+00 1.178334711596714435e+00 1.297428283030641838e+00 1.415918010409977779e+00 1.533216584184879050e+00 1.648778854888560463e+00 1.762091870371767843e+00 1.872669122217380799e+00 1.980047315433115740e+00 2.083784690486758517e+00 2.183460318896753183e+00 2.278674016205615604e+00 2.369046646577890769e+00 2.454220671901859774e+00 2.533860846971527803e+00 2.607654993241649066e+00 2.675314803744602177e+00 2.736576645122353657e+00 2.791202331818456894e+00 2.838979853804132869e+00 2.879724043726872740e+00 2.913277172674209936e+00 2.939509466233384494e+00 2.958319534459899369e+00 2.969634710920039833e+00
-2.972499436472077150e+00 -2.961178841509737758e+00 -2.942359672199671650e+00 -2.916114487596880078e+00 -2.882544523194837005e+00 -2.841779347513231357e+00 -2.793976426133135238e+00 -2.739320597688696957e+00 -2.678023467750953568e+00 -2.610322728304201867e+00 -2.536481412775065447e+00 -2.456787099561785759e+00 -2.371551081078167034e+00 -2.281107521014353434e+00 -2.185812630673716672e+00 -2.086043907226266647e+00 -1.982199494731949452e+00 -1.874697756509900115e+00 -1.763977191137166223e+00 -1.650496895041398959e+00 -1.534737892106092794e+00 -1.417205851738715383e+00 -1.298436072248728257e+00 -1.179002257448742874e+00 -1.064861088997488991e+00 -1.059531854761666114e+00 -1.053853696076965107e+00 -1.035571570211568870e+00 -1.010111415820415859e+00 -9.776117435998450400e-01 -9.407331894842043685e-01 -9.382567926372312739e-01 -8.922829881989671197e-01 -8.399896159599032908e-01 -8.234447632933028505e-01 -7.817568223439537167e-01 -7.180769123270490661e-01 -7.087282727355181944e-01 -6.496109416201358844e-01 -5.980522439715835192e-01 -5.772959252237950256e-01 -5.025586887243077561e-01 -4.936710034175504913e-01 -4.277637876877974921e-01 -3.994217086689451079e-01 -3.571710840744474758e-01 -3.222556210465934434e-01 -2.987931122925248650e-01 -2.738060923714478179e-01 -2.662426770531045594e-01 2.662426770531039488e-01 2.738060923714468742e-01 2.987931122925249761e-01 3.222556210465929993e-01 3.571710840744479754e-01 3.994217086689455520e-01 4.277637876877971590e-01 4.936710034175496586e-01 5.025586887243085332e-01 5.772959252237938044e-01 5.980522439715826311e-01 6.496109416201361064e-01 7.087282727355171952e-01 7.180769123270480669e-01 7.817568223439534947e-01 8.234447632933036276e-01 8.399896159599037349e-01 8.922829881989670087e-01 9.382567926372320510e-01 9.407331894842041464e-01 9.776117435998455951e-01 1.010111415820414971e+00 1.035571570211569314e+00 1.053853696076966440e+00 1.059531854761663228e+00 1.064861088997489436e+00 1.179002257448741320e+00 1.298436072248726925e+00 1.417205851738716493e+00 1.534737892106093460e+00 1.650496895041398071e+00 1.763977191137167555e+00 1.874697756509901669e+00 1.982199494731948342e+00 2.086043907226266647e+00 2.185812630673714452e+00 2.281107521014352546e+00 2.371551081078167034e+00 2.456787099561783982e+00 2.536481412775065003e+00 2.610322728304200091e+00 2.678023467750952680e+00 2.739320597688694736e+00 2.793976426133137014e+00 2.841779347513232690e+00 2.882544523194837449e+00 2.916114487596879634e+00 2.942359672199671650e+00 2.961178841509737758e+00 2.972499436472078482e+00
-2.975201729037614928e+00 -2.963876017949762076e+00 -2.945048255562832562e+00 -2.918790899739509115e+00 -2.885205040425437240e+00 -2.844420052124132514e+00 -2.796593152288445072e+00 -2.741908869830979700e+00 -2.680578429264093288e+00 -2.612839057587166725e+00 -2.538953223083270316e+00 -2.459207817875897373e+00 -2.373913299740858740e+00 -2.283402813750231797e+00 -2.188031321598283174e+00 -2.088174777129997217e+00 -1.984229402628955752e+00 -1.876611145106721112e+00 -1.765755430783826352e+00 -1.652117399016723276e+00 -1.536172901913223754e+00 -1.418420736019297967e+00 -1.299386891975704783e+00 -1.179632195964770425e+00 -1.059765843561594201e+00 -1.057287430275858586e+00 -1.046244089284282364e+00 -1.027900622640019135e+00 -1.002351465675072717e+00 -9.697316763561644182e-01 -9.404695858303993017e-01 -9.302205308187867505e-01 -8.840474768870405509e-01 -8.315020393145313715e-01 -8.225420861619939794e-01 -7.729506502165557347e-01 -7.088661771206530293e-01 -7.069835240322721592e-01 -6.398819139662090816e-01 -5.951651269625746199e-01 -5.668953574966659748e-01 -4.912793615538735836e-01 -4.891873593103643336e-01 -4.153371770535143059e-01 -3.926649994123929677e-01 -3.433176013788696856e-01 -3.123651305855327798e-01 -2.835182657032360165e-01 -2.603690929127641107e-01 -2.506664671286079615e-01 2.506664671286077950e-01 2.603690929127644993e-01 2.835182657032366271e-01 3.123651305855326687e-01 3.433176013788701852e-01 3.926649994123933007e-01 4.153371770535155272e-01 4.891873593103635565e-01 4.912793615538744163e-01 5.668953574966648645e-01 5.951651269625739538e-01 6.398819139662081934e-01 7.069835240322706049e-01 7.088661771206520301e-01 7.729506502165547355e-01 8.225420861619934243e-01 8.315020393145311495e-01 8.840474768870395517e-01 9.302205308187860844e-01 9.404695858304008560e-01 9.697316763561654174e-01 1.002351465675074271e+00 1.027900622640020689e+00 1.046244089284282364e+00 1.057287430275861251e+00 1.059765843561598420e+00 1.179632195964771979e+00 1.299386891975705227e+00 1.418420736019299078e+00 1.536172901913223532e+00 1.652117399016723498e+00 1.765755430783828572e+00 1.876611145106721334e+00 1.984229402628955752e+00 2.088174777129996329e+00 2.188031321598280954e+00 2.283402813750229576e+00 2.373913299740858740e+00 2.459207817875900481e+00 2.538953223083270316e+00 2.612839057587166725e+00 2.680578429264093288e+00 2.741908869830978368e+00 2.796593152288445960e+00 2.844420052124132514e+00 2.885205040425437684e+00 2.918790899739507783e+00 2.945048255562832118e+00 2.963876017949762076e+00 2.975201729037615372e+00
-2.977741364960135417e+00 -2.966410841409682586e+00 -2.947574996090765342e+00 -2.921306191851285039e+00 -2.887705381978616259e+00 -2.846901758817319994e+00 -2.799052306867682915e+00 -2.744341264279865911e+00 -2.682979497855631834e+00 -2.615203798128534096e+00 -2.541276102935805969e+00 -2.461482660302669156e+00 -2.376133144707178513e+00 -2.285559745304879709e+00 -2.190116251132746328e+00 -2.090177167746056774e+00 -1.986136913909852586e+00 -1.878409168775531324e+00 -1.767426474402008507e+00 -1.653640254288685663e+00 -1.537521501647862943e+00 -1.419562551180003629e+00 -1.300280632833509920e+00 -1.180224432054522321e+00 -1.059985894752157431e+00 -1.050113518669809842e+00 -1.039035352674359869e+00 -1.020632431406106155e+00 -9.949969399925193692e-01 -9.622605033547908526e-01 -9.402215632383092991e-01 -9.225974444607389913e-01 -8.762302118939224727e-01 -8.234384719047366241e-01 -8.216920902905032742e-01 -7.645746773157576781e-01 -7.053384110974437737e-01 -7.000916312688818532e-01 -6.305934518161325775e-01 -5.924365586366414638e-01 -5.569349610883683743e-01 -4.849320458085290553e-01 -4.804279804500284357e-01 -4.032989351921804078e-01 -3.862015164306962789e-01 -3.297557372297147404e-01 -3.027670288046236946e-01 -2.683578101385418191e-01 -2.470636540306813123e-01 -2.350747949156747896e-01 2.350747949156743455e-01 2.470636540306808127e-01 2.683578101385414860e-01 3.027670288046254155e-01 3.297557372297149070e-01 3.862015164306953907e-01 4.032989351921803522e-01 4.804279804500291018e-01 4.849320458085307206e-01 5.569349610883674861e-01 5.924365586366412417e-01 6.305934518161325775e-01 7.000916312688828524e-01 7.053384110974451060e-01 7.645746773157559018e-01 8.216920902905002766e-01 8.234384719047369572e-01 8.762302118939225837e-01 9.225974444607406566e-01 9.402215632383081889e-01 9.622605033547916298e-01 9.949969399925195912e-01 1.020632431406105045e+00 1.039035352674360313e+00 1.050113518669811175e+00 1.059985894752158320e+00 1.180224432054520989e+00 1.300280632833506145e+00 1.419562551180002963e+00 1.537521501647863387e+00 1.653640254288683220e+00 1.767426474402008285e+00 1.878409168775529103e+00 1.986136913909851254e+00 2.090177167746054998e+00 2.190116251132745440e+00 2.285559745304881041e+00 2.376133144707178069e+00 2.461482660302669601e+00 2.541276102935806414e+00 2.615203798128534984e+00 2.682979497855631390e+00 2.744341264279865911e+00 2.799052306867683360e+00 2.846901758817318218e+00 2.887705381978617147e+00 2.921306191851285483e+00 2.947574996090767563e+00 2.966410841409683474e+00 2.977741364960135417e+00
-2.980118134233814331e+00 -2.968783103089978948e+00 -2.949939686989266896e+00 -2.923660159933979763e+00 -2.890045347429976541e+00 -2.849224271501583416e+00 -2.801353698846351215e+00 -2.746617595775709741e+00 -2.685226494681109966e+00 -2.617416778085535967e+00 -2.543449887993644687e+00 -2.463611470398282766e+00 -2.378210467676649564e+00 -2.287578175585764040e+00 -2.192067287225770489e+00 -2.092050954612397540e+00 -1.987921910910359191e+00 -1.880091715477425485e+00 -1.768990214028099528e+00 -1.655065355156896567e+00 -1.538783586172942419e+00 -1.420631192005435084e+00 -1.301117192145356816e+00 -1.180778876428395741e+00 -1.060191962733787463e+00 -1.043349387644669557e+00 -1.032237681422002451e+00 -1.013777471017719423e+00 -9.880587261686162304e-01 -9.552096833801627662e-01 -9.399891952605118339e-01 -9.153997594324039255e-01 -8.688444364653719054e-01 -8.208951493612890449e-01 -8.158135046793952849e-01 -7.566452903235105776e-01 -7.037940398974371625e-01 -6.917720778659462999e-01 -6.217676415600198458e-01 -5.898694169247313823e-01 -5.474412852308663258e-01 -4.809121874170793065e-01 -4.700369530244722927e-01 -3.916879766714388422e-01 -3.800478549560487029e-01 -3.165265359907770137e-01 -2.934924851186361816e-01 -2.533363577038219572e-01 -2.339157880009907486e-01 -2.194686221820903449e-01 2.194686221820901506e-01 2.339157880009913315e-01 2.533363577038218462e-01 2.934924851186356820e-01 3.165265359907768472e-01 3.800478549560486474e-01 3.916879766714390643e-01 4.700369530244720151e-01 4.809121874170803057e-01 5.474412852308653266e-01 5.898694169247317154e-01 6.217676415600206230e-01 6.917720778659467440e-01 7.037940398974397160e-01 7.566452903235106886e-01 8.158135046793953959e-01 8.208951493612881567e-01 8.688444364653715724e-01 9.153997594324029263e-01 9.399891952605137213e-01 9.552096833801627662e-01 9.880587261686157863e-01 1.013777471017718756e+00 1.032237681422000897e+00 1.043349387644667781e+00 1.060191962733786575e+00 1.180778876428393742e+00 1.301117192145356372e+00 1.420631192005435528e+00 1.538783586172942641e+00 1.655065355156896567e+00 1.768990214028098862e+00 1.880091715477425929e+00 1.987921910910358747e+00 2.092050954612397540e+00 2.192067287225770489e+00 2.287578175585764040e+00 2.378210467676648676e+00 2.463611470398284098e+00 2.543449887993645131e+00 2.617416778085535967e+00 2.685226494681110854e+00 2.746617595775708853e+00 2.801353698846351215e+00 2.849224271501584749e+00 2.890045347429976985e+00 2.923660159933981095e+00 2.949939686989267340e+00 2.968783103089977615e+00 2.980118134233815219e+00
-2.982331840485090702e+00 -2.970992607743845770e+00 -2.952142134884589986e+00 -2.925852613225397469e+00 -2.892224749355360114e+00 -2.851387406799999802e+00 -2.803497149579790459e+00 -2.748737691058081190e+00 -2.687319252471659148e+00 -2.619477836728607567e+00 -2.545474424535509428e+00 -2.465594101815634431e+00 -2.380145129908638690e+00 -2.289457973520030443e+00 -2.193884306318160782e+00 -2.093796021263830909e+00 -1.989584283523452957e+00 -1.881658680373035519e+00 -1.770446548647943263e+00 -1.656392602745219378e+00 -1.539959057165785516e+00 -1.421626560124260807e+00 -1.301896473922026676e+00 -1.181295445590413662e+00 -1.060384004828652360e+00 -1.037004740546810577e+00 -1.025860940318650716e+00 -1.007345885511264916e+00 -9.815473818544134810e-01 -9.485903481699624606e-01 -9.397725508629065638e-01 -9.086393812866632169e-01 -8.619030880063970335e-01 -8.201516149418611734e-01 -8.086414518182402089e-01 -7.491786558634165871e-01 -7.023514572354546681e-01 -6.839262100594282190e-01 -6.134266760270590257e-01 -5.874664554433447483e-01 -5.384414201611510409e-01 -4.771347391823473338e-01 -4.601401159945850416e-01 -3.805464071185198360e-01 -3.742208538660509731e-01 -3.036769503972093220e-01 -2.845755339604562617e-01 -2.384842304409926506e-01 -2.209571566158954059e-01 -2.038489115901002124e-01 2.038489115901001569e-01 2.209571566158964329e-01 2.384842304409932612e-01 2.845755339604574830e-01 3.036769503972101547e-01 3.742208538660505845e-01 3.805464071185201136e-01 4.601401159945842645e-01 4.771347391823469453e-01 5.384414201611503747e-01 5.874664554433439712e-01 6.134266760270590257e-01 6.839262100594293292e-01 7.023514572354552232e-01 7.491786558634173643e-01 8.086414518182399869e-01 8.201516149418623947e-01 8.619030880063973665e-01 9.086393812866635500e-01 9.397725508629024560e-01 9.485903481699624606e-01 9.815473818544137030e-01 1.007345885511264472e+00 1.025860940318652048e+00 1.037004740546812354e+00 1.060384004828651916e+00 1.181295445590413440e+00 1.301896473922028008e+00 1.421626560124260141e+00 1.539959057165787737e+00 1.656392602745219156e+00 1.770446548647943708e+00 1.881658680373036185e+00 1.989584283523453179e+00 2.093796021263830021e+00 2.193884306318162558e+00 2.289457973520031331e+00 2.380145129908640467e+00 2.465594101815636652e+00 2.545474424535508540e+00 2.619477836728608011e+00 2.687319252471659592e+00 2.748737691058082522e+00 2.803497149579790015e+00 2.851387406799999802e+00 2.892224749355360558e+00 2.925852613225397914e+00 2.952142134884590430e+00 2.970992607743844882e+00 2.982331840485090702e+00
-2.984382300955580991e+00 -2.973039173660458001e+00 -2.954182159807302366e+00 -2.927883374184038878e+00 -2.894243413316578195e+00 -2.853390994036943518e+00 -2.805482492791720350e+00 -2.750701388856075624e+00 -2.689257615526286838e+00 -2.621386824435849583e+00 -2.547349569454648854e+00 -2.467430418303476536e+00 -2.381937002223821764e+00 -2.291199017058146659e+00 -2.195567193348290758e+00 -2.095412259238608854e+00 -1.991123929206159548e+00 -1.883109965828266175e+00 -1.771795384199974288e+00 -1.657621905000684404e+00 -1.541047823111653781e+00 -1.422548563997812376e+00 -1.302618388849058784e+00 -1.181774061831621037e+00 -1.060561981284729338e+00 -1.031088900352834070e+00 -1.019914612122200914e+00 -1.001347434357168220e+00 -9.754730771886158669e-01 -9.424132394541622215e-01 -9.395716943933719589e-01 -9.023278251453271670e-01 -8.554187182053721861e-01 -8.194618161002884538e-01 -8.019362575587173358e-01 -7.421906092372934083e-01 -7.010116484935581260e-01 -6.765724754915541928e-01 -6.055926880546051994e-01 -5.852302929528379050e-01 -5.299627993396696102e-01 -4.736064441753055632e-01 -4.507725404373157385e-01 -3.699195111332181374e-01 -3.687374702403069526e-01 -2.912606035913259950e-01 -2.760531337912306982e-01 -2.238391624846615136e-01 -2.082265859136145369e-01 -1.882166266370287888e-01 1.882166266370286778e-01 2.082265859136135100e-01 2.238391624846608197e-01 2.760531337912292549e-01 2.912606035913244962e-01 3.687374702403075077e-01 3.699195111332181374e-01 4.507725404373175704e-01 4.736064441753065624e-01 5.299627993396698322e-01 5.852302929528370168e-01 6.055926880546051994e-01 6.765724754915537487e-01 7.010116484935586811e-01 7.421906092372930752e-01 8.019362575587166697e-01 8.194618161002892309e-01 8.554187182053721861e-01 9.023278251453263898e-01 9.395716943933700716e-01 9.424132394541634428e-01 9.754730771886166441e-01 1.001347434357169108e+00 1.019914612122202024e+00 1.031088900352835847e+00 1.060561981284729782e+00 1.181774061831622369e+00 1.302618388849059672e+00 1.422548563997813931e+00 1.541047823111653337e+00 1.657621905000683071e+00 1.771795384199972734e+00 1.883109965828267951e+00 1.991123929206159326e+00 2.095412259238607966e+00 2.195567193348289869e+00 2.291199017058146659e+00 2.381937002223822653e+00 2.467430418303478312e+00 2.547349569454651075e+00 2.621386824435850915e+00 2.689257615526287282e+00 2.750701388856075180e+00 2.805482492791721238e+00 2.853390994036945294e+00 2.894243413316578639e+00 2.927883374184037546e+00 2.954182159807303254e+00 2.973039173660458889e+00 2.984382300955580991e+00
-2.986269346486317033e+00 -2.974922632649530385e+00 -2.956059595177374266e+00 -2.929752278474961003e+00 -2.896101177848239505e+00 -2.855234875226130509e+00 -2.807309574563707333e+00 -2.752508539879404026e+00 -2.691041439704794147e+00 -2.623143602687946885e+00 -2.549075190255875256e+00 -2.469120293705645786e+00 -2.383585965005598606e+00 -2.292801193177308239e+00 -2.197115841757148136e+00 -2.096899568084541254e+00 -1.992540752985883179e+00 -1.884445481419650292e+00 -1.773036633578153776e+00 -1.658753176692514986e+00 -1.542049799297808388e+00 -1.423397118909553338e+00 -1.303282854274895541e+00 -1.182214653223937040e+00 -1.060725855279570418e+00 -1.025610758974341730e+00 -1.014407745381326498e+00 -9.957914376902422537e-01 -9.698455361107347628e-01 -9.393866855524680703e-01 -9.366886446898607943e-01 -8.964761436731374378e-01 -8.494034102709423495e-01 -8.188260590424549790e-01 -7.957113985189480099e-01 -7.356965358744783634e-01 -6.997755354715232690e-01 -6.697289284448902924e-01 -5.982875623376813223e-01 -5.831634030028708393e-01 -5.220329616644457937e-01 -4.703337895230692012e-01 -4.419702628046929815e-01 -3.636146321448153196e-01 -3.598556225070932424e-01 -2.793385358511223937e-01 -2.679651323178844913e-01 -2.094485812703109906e-01 -1.957720154670667401e-01 -1.725727315958462960e-01 1.725727315958461849e-01 1.957720154670660739e-01 2.094485812703109351e-01 2.679651323178832700e-01 2.793385358511211169e-01 3.598556225070941306e-01 3.636146321448157082e-01 4.419702628046928705e-01 4.703337895230687016e-01 5.220329616644467929e-01 5.831634030028713944e-01 5.982875623376820995e-01 6.697289284448901814e-01 6.997755354715232690e-01 7.356965358744785854e-01 7.957113985189477878e-01 8.188260590424526475e-01 8.494034102709413503e-01 8.964761436731361055e-01 9.366886446898617935e-01 9.393866855524724002e-01 9.698455361107355399e-01 9.957914376902419207e-01 1.014407745381327386e+00 1.025610758974342618e+00 1.060725855279569307e+00 1.182214653223937484e+00 1.303282854274895319e+00 1.423397118909553782e+00 1.542049799297809720e+00 1.658753176692515430e+00 1.773036633578154220e+00 1.884445481419650514e+00 1.992540752985882513e+00 2.096899568084544363e+00 2.197115841757149024e+00 2.292801193177310015e+00 2.383585965005597718e+00 2.469120293705645786e+00 2.549075190255874368e+00 2.623143602687947329e+00 2.691041439704792815e+00 2.752508539879403138e+00 2.807309574563707333e+00 2.855234875226130953e+00 2.896101177848238617e+00 2.929752278474959226e+00 2.956059595177372934e+00 2.974922632649530385e+00 2.986269346486317033e+00
-2.987992821503252738e+00 -2.976642830027116826e+00 -2.957774287790486234e+00 -2.931459174956772440e+00 -2.897797894445655942e+00 -2.856918905059621761e+00 -2.808978253325474128e+00 -2.754159006810217303e+00 -2.692670592421288145e+00 -2.624748044063522467e+00 -2.550651165052888913e+00 -2.470663611960425055e+00 -2.385091908201429245e+00 -2.294264397884616002e+00 -2.198530153493047923e+00 -2.098257855364683344e+00 -1.993834667466256150e+00 -1.885665143939301069e+00 -1.774170216634705977e+00 -1.659786339411262857e+00 -1.542964907808070496e+00 -1.424172146955366758e+00 -1.303889794199943886e+00 -1.182617153614462291e+00 -1.060875592923792743e+00 -1.020578726670693381e+00 -1.009348902306927309e+00 -9.906867214729911941e-01 -9.646739774166713799e-01 -9.392175793661529104e-01 -9.314263322298792502e-01 -8.910948539833293269e-01 -8.438686942656062895e-01 -8.182446267719805100e-01 -7.899797826831909120e-01 -7.297112468749146208e-01 -6.986439743335681740e-01 -6.634130712484892500e-01 -5.915327269393734211e-01 -5.812681038543618950e-01 -5.146792733225955541e-01 -4.673229615098909995e-01 -4.337699334986071520e-01 -3.588690699977914456e-01 -3.504058405397960652e-01 -2.679798572533139689e-01 -2.603541022428000340e-01 -1.953726675604363916e-01 -1.836529864046606841e-01 -1.569181914556900537e-01 1.569181914556901924e-01 1.836529864046606286e-01 1.953726675604365304e-01 2.603541022427995899e-01 2.679798572533130252e-01 3.504058405397962317e-01 3.588690699977921672e-01 4.337699334986069855e-01 4.673229615098910550e-01 5.146792733225952210e-01 5.812681038543617840e-01 5.915327269393735321e-01 6.634130712484882508e-01 6.986439743335677299e-01 7.297112468749132885e-01 7.899797826831906900e-01 8.182446267719832855e-01 8.438686942656068446e-01 8.910948539833285498e-01 9.314263322298790282e-01 9.392175793661466932e-01 9.646739774166707138e-01 9.906867214729918603e-01 1.009348902306927309e+00 1.020578726670693825e+00 1.060875592923791855e+00 1.182617153614462513e+00 1.303889794199942997e+00 1.424172146955368090e+00 1.542964907808072716e+00 1.659786339411263301e+00 1.774170216634705532e+00 1.885665143939302180e+00 1.993834667466257482e+00 2.098257855364685120e+00 2.198530153493047479e+00 2.294264397884616447e+00 2.385091908201427469e+00 2.470663611960425055e+00 2.550651165052890246e+00 2.624748044063523800e+00 2.692670592421288145e+00 2.754159006810216859e+00 2.808978253325473684e+00 2.856918905059623537e+00 2.897797894445656386e+00 2.931459174956773328e+00 2.957774287790485346e+00 2.976642830027116826e+00 2.987992821503252294e+00
-2.989552584004024904e+00 -2.978199624602653195e+00 -2.959326097805522249e+00 -2.933003925669777079e+00 -2.899333427553813181e+00 -2.858442950897808643e+00 -2.810488399846085450e+00 -2.755652664295670018e+00 -2.694144952638292345e+00 -2.626200032234937698e+00 -2.552077382565873798e+00 -2.472060267099975395e+00 -2.386454731324096468e+00 -2.295588536220016795e+00 -2.199810039015948515e+00 -2.099487036662553763e+00 -1.995005592832540087e+00 -1.886768877399481514e+00 -1.775196060182646418e+00 -1.660721321568035203e+00 -1.543793077517847445e+00 -1.424873577034699190e+00 -1.304439139266549308e+00 -1.182981502620245262e+00 -1.061011163264278023e+00 -1.016000682166400049e+00 -1.004746107311025094e+00 -9.860415632540824316e-01 -9.599670562830823206e-01 -9.390644261606395649e-01 -9.266354867443481469e-01 -8.861938644254228059e-01 -8.388254616709954758e-01 -8.177177787737878178e-01 -7.847536464408441104e-01 -7.242488503820824208e-01 -6.976177536738286111e-01 -6.576416870970476225e-01 -5.853489268989132688e-01 -5.795465487691601192e-01 -5.079286108094380747e-01 -4.645798003459873371e-01 -4.262083775762171567e-01 -3.545171279171657197e-01 -3.416235543116084017e-01 -2.572621852436104417e-01 -2.532650075717168825e-01 -1.816884413361825046e-01 -1.719437633637126150e-01 -1.412539718623321006e-01 1.412539718623327945e-01 1.719437633637127538e-01 1.816884413361833372e-01 2.532650075717172711e-01 2.572621852436105527e-01 3.416235543116091233e-01 3.545171279171657752e-01 4.262083775762168236e-01 4.645798003459883363e-01 5.079286108094384078e-01 5.795465487691604523e-01 5.853489268989128247e-01 6.576416870970471784e-01 6.976177536738301654e-01 7.242488503820819767e-01 7.847536464408430001e-01 8.177177787737849313e-01 8.388254616709949207e-01 8.861938644254226949e-01 9.266354867443482579e-01 9.390644261606386767e-01 9.599670562830822096e-01 9.860415632540829867e-01 1.004746107311024650e+00 1.016000682166399827e+00 1.061011163264276247e+00 1.182981502620246594e+00 1.304439139266548864e+00 1.424873577034700078e+00 1.543793077517846557e+00 1.660721321568035203e+00 1.775196060182647750e+00 1.886768877399481514e+00 1.995005592832540531e+00 2.099487036662555539e+00 2.199810039015948515e+00 2.295588536220018128e+00 2.386454731324096024e+00 2.472060267099975395e+00 2.552077382565875574e+00 2.626200032234938142e+00 2.694144952638292345e+00 2.755652664295670906e+00 2.810488399846087226e+00 2.858442950897808643e+00 2.899333427553816289e+00 2.933003925669778855e+00 2.959326097805523581e+00 2.978199624602653639e+00 2.989552584004027569e+00
-2.990948505545961478e+00 -2.979592888667200956e+00 -2.960714898733234346e+00 -2.934386405825218258e+00 -2.900707654557362680e+00 -2.859806892760332175e+00 -2.811839897225960172e+00 -2.756989398941176006e+00 -2.695464410861404758e+00 -2.627499461964490468e+00 -2.553353742119329084e+00 -2.473310163249859084e+00 -2.387674343452885761e+00 -2.296773522259016431e+00 -2.200955417301425854e+00 -2.100587035586911622e+00 -1.996053456856543118e+00 -1.887756613036774445e+00 -1.776114097998105379e+00 -1.661558058393820314e+00 -1.544534244089633912e+00 -1.425501344842489804e+00 -1.304930826749863604e+00 -1.183307645623502324e+00 -1.061132538287079985e+00 -1.011883924104004517e+00 -1.000606796870719961e+00 -9.818636392271947733e-01 -9.557328070393388275e-01 -9.389272715393057744e-01 -9.223246457821707711e-01 -8.817824022983954402e-01 -8.342838804539338682e-01 -8.172457507221159156e-01 -7.800444512769748595e-01 -7.193226208633570762e-01 -6.966975927109881894e-01 -6.524306670405308761e-01 -5.797559835234178394e-01 -5.780007167592057238e-01 -5.018070089368666942e-01 -4.621097552703319344e-01 -4.193220664264498687e-01 -3.505745576676618236e-01 -3.335637389393062424e-01 -2.472716942215064662e-01 -2.467446595990847036e-01 -1.684951416316624317e-01 -1.607371283148373575e-01 -1.255810390586271086e-01 1.255810390586265812e-01 1.607371283148370522e-01 1.684951416316619321e-01 2.467446595990862301e-01 2.472716942215075764e-01 3.335637389393060759e-01 3.505745576676609354e-01 4.193220664264503128e-01 4.621097552703334332e-01 5.018070089368666942e-01 5.780007167592053907e-01 5.797559835234176173e-01 6.524306670405307651e-01 6.966975927109877453e-01 7.193226208633571872e-01 7.800444512769750816e-01 8.172457507221175810e-01 8.342838804539342012e-01 8.817824022983939969e-01 9.223246457821707711e-01 9.389272715393018887e-01 9.557328070393391606e-01 9.818636392271945512e-01 1.000606796870719073e+00 1.011883924104004073e+00 1.061132538287079541e+00 1.183307645623503879e+00 1.304930826749866268e+00 1.425501344842490914e+00 1.544534244089634356e+00 1.661558058393818316e+00 1.776114097998105157e+00 1.887756613036774667e+00 1.996053456856543562e+00 2.100587035586912066e+00 2.200955417301426298e+00 2.296773522259015987e+00 2.387674343452885761e+00 2.473310163249860860e+00 2.553353742119327752e+00 2.627499461964491800e+00 2.695464410861405646e+00 2.756989398941178671e+00 2.811839897225958840e+00 2.859806892760333508e+00 2.900707654557361792e+00 2.934386405825219146e+00 2.960714898733235678e+00 2.979592888667203621e+00 2.990948505545962366e+00
-2.992180471235275085e+00 -2.980822507982881842e+00 -2.961940577426041887e+00 -2.935606503795599842e+00 -2.901920465771630209e+00 -2.861010623317924662e+00 -2.813032640889689961e+00 -2.758169109304370537e+00 -2.696628869134530149e+00 -2.628646239101023241e+00 -2.554480153640153350e+00 -2.474413214628628399e+00 -2.388750663234662230e+00 -2.297819279115127955e+00 -2.201966215844256780e+00 -2.101557783776081934e+00 -1.996978194901076087e+00 -1.888628289315863018e+00 -1.776924270822434204e+00 -1.662296491938886289e+00 -1.545188349968976249e+00 -1.426055392861918847e+00 -1.305364800549625670e+00 -1.183595533767298758e+00 -1.061239692920062261e+00 -1.008235124485356238e+00 -9.969377713993411438e-01 -9.781599733246648665e-01 -9.519785880029624225e-01 -9.388061563617656757e-01 -9.185016384093476205e-01 -8.778689436041223759e-01 -8.302533120115512810e-01 -8.168287542138162882e-01 -7.758627818894010542e-01 -7.149448686831604283e-01 -6.958841396219705988e-01 -6.477948344797818114e-01 -5.766324038859965695e-01 -5.747725441290431059e-01 -4.963392802553790450e-01 -4.599178407082034070e-01 -4.131465050938704642e-01 -3.470562991576300327e-01 -3.262819961507153477e-01 -2.408409265686674294e-01 -2.381025493189698472e-01 -1.559210963258206573e-01 -1.501487238667454926e-01 -1.099003598248913943e-01 1.099003598248916441e-01 1.501487238667459645e-01 1.559210963258212124e-01 2.381025493189688480e-01 2.408409265686652367e-01 3.262819961507161803e-01 3.470562991576305323e-01 4.131465050938705197e-01 4.599178407082030184e-01 4.963392802553783234e-01 5.747725441290434389e-01 5.766324038859973466e-01 6.477948344797831437e-01 6.958841396219709319e-01 7.149448686831607613e-01 7.758627818894014982e-01 8.168287542138167323e-01 8.302533120115511700e-01 8.778689436041217098e-01 9.185016384093486197e-01 9.388061563617624561e-01 9.519785880029619785e-01 9.781599733246650885e-01 9.969377713993408108e-01 1.008235124485356682e+00 1.061239692920061817e+00 1.183595533767299868e+00 1.305364800549625892e+00 1.426055392861919513e+00 1.545188349968977803e+00 1.662296491938887177e+00 1.776924270822434204e+00 1.888628289315862574e+00 1.996978194901075865e+00 2.101557783776080157e+00 2.201966215844257668e+00 2.297819279115127511e+00 2.388750663234663119e+00 2.474413214628628843e+00 2.554480153640152906e+00 2.628646239101023685e+00 2.696628869134529261e+00 2.758169109304369204e+00 2.813032640889688185e+00 2.861010623317924662e+00 2.901920465771630209e+00 2.935606503795602062e+00 2.961940577426043220e+00 2.980822507982882730e+00 2.992180471235274197e+00
-2.993248379717456054e+00 -2.981888381773461827e+00 -2.963003034068958375e+00 -2.936664121106093539e+00 -2.902971764434616908e+00 -2.862054047885150609e+00 -2.814066538579667487e+00 -2.759191705889736834e+00 -2.697638241035626105e+00 -2.629640280576914346e+00 -2.555456537655940608e+00 -2.475369345547485000e+00 -2.389683618884860028e+00 -2.298725738942084096e+00 -2.202842370661644456e+00 -2.102399220901823629e+00 -1.997779749923939585e+00 -1.889383851932908698e+00 -1.777626526364099790e+00 -1.662936571072267444e+00 -1.545755344380873808e+00 -1.426535670357938157e+00 -1.305741011182789846e+00 -1.183845123951672074e+00 -1.061332605035246957e+00 -1.005060284762346878e+00 -9.937451498168374808e-01 -9.749368890936335186e-01 -9.487110292134920408e-01 -9.387011167250849386e-01 -9.151735268899813258e-01 -8.744611460018459903e-01 -8.267422314501783331e-01 -8.164669765276763025e-01 -7.722182476420174080e-01 -7.111268126068398532e-01 -6.951779700240222626e-01 -6.437477710143985066e-01 -5.754432151988009281e-01 -5.704158281267304176e-01 -4.915486150697880308e-01 -4.580085942419738765e-01 -4.077155471755725125e-01 -3.439762527962196836e-01 -3.198333278606562691e-01 -2.356016742618755877e-01 -2.298554539910978023e-01 -1.441319630778966077e-01 -1.403214685575202569e-01 -9.421290141928635731e-02 9.421290141928617690e-02 1.403214685575190912e-01 1.441319630778956640e-01 2.298554539910972194e-01 2.356016742618733673e-01 3.198333278606563801e-01 3.439762527962189620e-01 4.077155471755731786e-01 4.580085942419720446e-01 4.915486150697877532e-01 5.704158281267318609e-01 5.754432151988017052e-01 6.437477710143992837e-01 6.951779700240200421e-01 7.111268126068405193e-01 7.722182476420178521e-01 8.164669765276749702e-01 8.267422314501784442e-01 8.744611460018454352e-01 9.151735268899818809e-01 9.387011167250871591e-01 9.487110292134925960e-01 9.749368890936347398e-01 9.937451498168372588e-01 1.005060284762346212e+00 1.061332605035247179e+00 1.183845123951671408e+00 1.305741011182789180e+00 1.426535670357938157e+00 1.545755344380874696e+00 1.662936571072266334e+00 1.777626526364099568e+00 1.889383851932909808e+00 1.997779749923942250e+00 2.102399220901824961e+00 2.202842370661644456e+00 2.298725738942087649e+00 2.389683618884862248e+00 2.475369345547486333e+00 2.555456537655941940e+00 2.629640280576914346e+00 2.697638241035625661e+00 2.759191705889738166e+00 2.814066538579667043e+00 2.862054047885151054e+00 2.902971764434619573e+00 2.936664121106092207e+00 2.963003034068958819e+00 2.981888381773461383e+00 2.993248379717456942e+00
-2.994152143168855584e+00 -2.982790422716099066e+00 -2.963902182171632482e+00 -2.937559172426979170e+00 -2.903861466699997784e+00 -2.862937084414049593e+00 -2.814941510350494447e+00 -2.760057111143904063e+00 -2.698492451673009995e+00 -2.630481514405456078e+00 -2.556282825293517913e+00 -2.476178490409991717e+00 -2.390473148188363872e+00 -2.299492842935807246e+00 -2.203583826296063641e+00 -2.103111294672745935e+00 -1.998458072481445136e+00 -1.890023253818541527e+00 -1.778220819300362798e+00 -1.663478251481317782e+00 -1.546235183326635676e+00 -1.426942133371591925e+00 -1.306059415777079957e+00 -1.184056378830219636e+00 -1.061411255450876778e+00 -1.002364695230781200e+00 -9.910343275049291467e-01 -9.721999650975398088e-01 -9.459359838980934132e-01 -9.386121839471404105e-01 -9.123465523800852184e-01 -8.715657861397579920e-01 -8.237581526896350370e-01 -8.161605804104090645e-01 -7.691193893447130225e-01 -7.078784580490781186e-01 -6.945795856137744195e-01 -6.403016478893484020e-01 -5.744345573960852880e-01 -5.667013763309343144e-01 -4.874561739111557546e-01 -4.563860371707118002e-01 -4.030606574273041254e-01 -3.413470502962874797e-01 -3.142706568743856010e-01 -2.310734384455292723e-01 -2.226350381185966953e-01 -1.333393754642868967e-01 -1.314288952557514933e-01 -7.851963151813705355e-02 7.851963151813705355e-02 1.314288952557513546e-01 1.333393754642864804e-01 2.226350381185965288e-01 2.310734384455289114e-01 3.142706568743851570e-01 3.413470502962872577e-01 4.030606574273041809e-01 4.563860371707109675e-01 4.874561739111549219e-01 5.667013763309334262e-01 5.744345573960853990e-01 6.403016478893478469e-01 6.945795856137738644e-01 7.078784580490787848e-01 7.691193893447126895e-01 8.161605804104115069e-01 8.237581526896354811e-01 8.715657861397579920e-01 9.123465523800843302e-01 9.386121839471387451e-01 9.459359838980943014e-01 9.721999650975393648e-01 9.910343275049291467e-01 1.002364695230781644e+00 1.061411255450876112e+00 1.184056378830220524e+00 1.306059415777080401e+00 1.426942133371590371e+00 1.546235183326635010e+00 1.663478251481318448e+00 1.778220819300363020e+00 1.890023253818541304e+00 1.998458072481445358e+00 2.103111294672746823e+00 2.203583826296064085e+00 2.299492842935807690e+00 2.390473148188362540e+00 2.476178490409993938e+00 2.556282825293518357e+00 2.630481514405455634e+00 2.698492451673009995e+00 2.760057111143904951e+00 2.814941510350496223e+00 2.862937084414049593e+00 2.903861466699997340e+00 2.937559172426978726e+00 2.963902182171632038e+00 2.982790422716099510e+00 2.994152143168854252e+00
-2.994891687289386262e+00 -2.983528556934223808e+00 -2.964637948561476222e+00 -2.938291585567146758e+00 -2.904589501631043014e+00 -2.863659663488644647e+00 -2.815657488564160982e+00 -2.760765259451594122e+00 -2.699191437682145089e+00 -2.631169879678592505e+00 -2.556958958277681049e+00 -2.476840593711840288e+00 -2.391119198500281762e+00 -2.300120541336092561e+00 -2.204190535817725838e+00 -2.103693960837274002e+00 -1.999013120731462978e+00 -1.890546455140446946e+00 -1.778707111278736042e+00 -1.663921495671335515e+00 -1.546627829581160185e+00 -1.427274744715104182e+00 -1.306319978065397569e+00 -1.184229266807154568e+00 -1.061475627933207377e+00 -1.000152898357382636e+00 -9.888099383086822458e-01 -9.699539945619201076e-01 -9.436584844785959048e-01 -9.385393845522023160e-01 -9.100260855819531924e-01 -8.691887025213423934e-01 -8.213075598760336549e-01 -8.159097038899493226e-01 -7.665735933667386925e-01 -7.052084839602728028e-01 -6.940894129711211447e-01 -6.374670675342937187e-01 -5.736076322891265900e-01 -5.636428111042510736e-01 -4.840806866570792066e-01 -4.550536384280578495e-01 -3.992101505957578178e-01 -3.391798315645897510e-01 -3.096431426804379661e-01 -2.272998645726577449e-01 -2.165458878003304055e-01 -1.238072128999921917e-01 -1.236752013900336705e-01 -6.282151815625595936e-02 6.282151815625680591e-02 1.236752013900333930e-01 1.238072128999921639e-01 2.165458878003293786e-01 2.272998645726569678e-01 3.096431426804377440e-01 3.391798315645893069e-01 3.992101505957583174e-01 4.550536384280584601e-01 4.840806866570789846e-01 5.636428111042509626e-01 5.736076322891278112e-01 6.374670675342936077e-01 6.940894129711218108e-01 7.052084839602724697e-01 7.665735933667390256e-01 8.159097038899495447e-01 8.213075598760349871e-01 8.691887025213423934e-01 9.100260855819531924e-01 9.385393845522007616e-01 9.436584844785952386e-01 9.699539945619199965e-01 9.888099383086822458e-01 1.000152898357381304e+00 1.061475627933208266e+00 1.184229266807153680e+00 1.306319978065396459e+00 1.427274744715105070e+00 1.546627829581159519e+00 1.663921495671334849e+00 1.778707111278736042e+00 1.890546455140446946e+00 1.999013120731463644e+00 2.103693960837274446e+00 2.204190535817725838e+00 2.300120541336093005e+00 2.391119198500281762e+00 2.476840593711840732e+00 2.556958958277682381e+00 2.631169879678594281e+00 2.699191437682146422e+00 2.760765259451594122e+00 2.815657488564161870e+00 2.863659663488645091e+00 2.904589501631043902e+00 2.938291585567148090e+00 2.964637948561476222e+00 2.983528556934225584e+00 2.994891687289386706e+00
-2.995466951296401614e+00 -2.984102723991517880e+00 -2.965210273377866912e+00 -2.938861301468584042e+00 -2.905155811195539783e+00 -2.864221728320317073e+00 -2.816214417885980037e+00 -2.761316097132200387e+00 -2.699735147222962262e+00 -2.631705326565025871e+00 -2.557484888930134037e+00 -2.477355610040655076e+00 -2.391621726746607113e+00 -2.300608793428071674e+00 -2.204662460826678938e+00 -2.104147183186150016e+00 -1.999444860436000893e+00 -1.890953423305557823e+00 -1.779085370918217945e+00 -1.664266272965252202e+00 -1.546933252690644078e+00 -1.427533473967743660e+00 -1.306522668381076002e+00 -1.184363762034778667e+00 -1.061525709198034573e+00 -9.984286566293981702e-01 -9.870758212044513646e-01 -9.682029499396191952e-01 -9.418827038827717324e-01 -9.384827402586765066e-01 -9.082165832562608676e-01 -8.673347450093372712e-01 -8.193958465284653103e-01 -8.157144601165411402e-01 -7.645870150353197836e-01 -7.031241412120348144e-01 -6.937078025348762944e-01 -6.352529197476465272e-01 -5.729634311397926449e-01 -5.612516153384398132e-01 -4.814380741625077786e-01 -4.540142825963575657e-01 -3.961884424473997024e-01 -3.374840360189907962e-01 -3.059943791749935027e-01 -2.243199927181700748e-01 -2.116872068248898120e-01 -1.172885560144961703e-01 -1.158496366808071526e-01 -4.711952966722132707e-02 4.711952966722018910e-02 1.158496366808068889e-01 1.172885560144959760e-01 2.116872068248896455e-01 2.243199927181700470e-01 3.059943791749930031e-01 3.374840360189905741e-01 3.961884424473993693e-01 4.540142825963563999e-01 4.814380741625069460e-01 5.612516153384398132e-01 5.729634311397932001e-01 6.352529197476469713e-01 6.937078025348780708e-01 7.031241412120357026e-01 7.645870150353198946e-01 8.157144601165416953e-01 8.193958465284648662e-01 8.673347450093377153e-01 9.082165832562597574e-01 9.384827402586755074e-01 9.418827038827719544e-01 9.682029499396193062e-01 9.870758212044512536e-01 9.984286566293980592e-01 1.061525709198033018e+00 1.184363762034778222e+00 1.306522668381075558e+00 1.427533473967745881e+00 1.546933252690644967e+00 1.664266272965252647e+00 1.779085370918218167e+00 1.890953423305558267e+00 1.999444860436001337e+00 2.104147183186151349e+00 2.204662460826679382e+00 2.300608793428070786e+00 2.391621726746606225e+00 2.477355610040654188e+00 2.557484888930134481e+00 2.631705326565024983e+00 2.699735147222963150e+00 2.761316097132199054e+00 2.816214417885979593e+00 2.864221728320317073e+00 2.905155811195537119e+00 2.938861301468581821e+00 2.965210273377866024e+00 2.984102723991516992e+00 2.995466951296401170e+00
-2.995877887919678351e+00 -2.984512876887019939e+00 -2.965619110067424735e+00 -2.939268274201910280e+00 -2.905560350261613412e+00 -2.864623234744033020e+00 -2.816612255281278454e+00 -2.761709582437011701e+00 -2.700123539977664855e+00 -2.632087816308663175e+00 -2.557860580168638265e+00 -2.477723504075848737e+00 -2.391980699424762324e+00 -2.300957567543390869e+00 -2.204999571454508533e+00 -2.104470933554489775e+00 -1.999753264963320731e+00 -1.891244132961851232e+00 -1.779355573810311286e+00 -1.664512559503378508e+00 -1.547151428970728437e+00 -1.427718297472439168e+00 -1.306667463654043848e+00 -1.184459844411458684e+00 -1.061561488911907825e+00 -9.971949254592464840e-01 -9.858349921947421324e-01 -9.669499530070404525e-01 -9.406119228530209764e-01 -9.384422679690828106e-01 -9.069215514103176057e-01 -8.660077319789155625e-01 -8.180272637365325616e-01 -8.155749372321222657e-01 -7.631645131409157123e-01 -7.016311651891138368e-01 -6.934350277562263409e-01 -6.336662569193101113e-01 -5.725027299361141742e-01 -5.595369382313828410e-01 -4.795411089816022931e-01 -4.532702426978590382e-01 -3.940153542119184671e-01 -3.362672168868544587e-01 -3.033605987106191004e-01 -2.221665098489677137e-01 -2.081464138463559321e-01 -1.125037066960443422e-01 -1.098116417033254827e-01 -3.141463462364215559e-02 3.141463462364209314e-02 1.098116417033243031e-01 1.125037066960429405e-01 2.081464138463563485e-01 2.221665098489671863e-01 3.033605987106187118e-01 3.362672168868558464e-01 3.940153542119187446e-01 4.532702426978597599e-01 4.795411089816030703e-01 5.595369382313832851e-01 5.725027299361157285e-01 6.336662569193092232e-01 6.934350277562270071e-01 7.016311651891129486e-01 7.631645131409157123e-01 8.155749372321239310e-01 8.180272637365328947e-01 8.660077319789170058e-01 9.069215514103177167e-01 9.384422679690823665e-01 9.406119228530218646e-01 9.669499530070414517e-01 9.858349921947432426e-01 9.971949254592471501e-01 1.061561488911908935e+00 1.184459844411455132e+00 1.306667463654045402e+00 1.427718297472438946e+00 1.547151428970728215e+00 1.664512559503377842e+00 1.779355573810310176e+00 1.891244132961851676e+00 1.999753264963321842e+00 2.104470933554487555e+00 2.204999571454508533e+00 2.300957567543388205e+00 2.391980699424764101e+00 2.477723504075849625e+00 2.557860580168640485e+00 2.632087816308662731e+00 2.700123539977664855e+00 2.761709582437011257e+00 2.816612255281278010e+00 2.864623234744034352e+00 2.905560350261614300e+00 2.939268274201910280e+00 2.965619110067423403e+00 2.984512876887020827e+00 2.995877887919678795e+00
-2.996124463397540350e+00 -2.984758982051324061e+00 -2.965864425380349001e+00 -2.939512470962904800e+00 -2.905803086594516582e+00 -2.864864151215427590e+00 -2.816850970012835909e+00 -2.761945685547058549e+00 -2.700356587149037590e+00 -2.632317321227437557e+00 -2.558086005506347238e+00 -2.477944250588508979e+00 -2.392196092604029101e+00 -2.301166841061131674e+00 -2.205201846365686613e+00 -2.104665191823377857e+00 -1.999938315289578883e+00 -1.891418565999741119e+00 -1.779517702519808342e+00 -1.664660338243215909e+00 -1.547282341505040515e+00 -1.427829198333147698e+00 -1.306754347407822925e+00 -1.184517499580015398e+00 -1.061582959693112560e+00 -9.964538316041268162e-01 -9.850896219146690891e-01 -9.661972510210912191e-01 -9.398485038540510539e-01 -9.384179797622356212e-01 -9.061435158752025876e-01 -8.652104160048824655e-01 -8.172048785676194749e-01 -8.154911982683206162e-01 -7.623095971650996061e-01 -7.007337050170757697e-01 -6.932712844349834258e-01 -6.327121922996631342e-01 -5.722260856595291489e-01 -5.585054352990453941e-01 -4.783991312999644197e-01 -4.528231583612161160e-01 -3.927055134643948620e-01 -3.355348866769309324e-01 -3.017690343391622454e-01 -2.208641269353549264e-01 -2.059923699971206723e-01 -1.095320166638847625e-01 -1.060232859156192281e-01 -1.570780177742211667e-02 1.570780177742250525e-02 1.060232859156192281e-01 1.095320166638853177e-01 2.059923699971212274e-01 2.208641269353563974e-01 3.017690343391628560e-01 3.355348866769310989e-01 3.927055134643945844e-01 4.528231583612158939e-01 4.783991312999646972e-01 5.585054352990450610e-01 5.722260856595283718e-01 6.327121922996641334e-01 6.932712844349847581e-01 7.007337050170758808e-01 7.623095971651000502e-01 8.154911982683186178e-01 8.172048785676190308e-01 8.652104160048835757e-01 9.061435158752029206e-01 9.384179797622339558e-01 9.398485038540516090e-01 9.661972510210932175e-01 9.850896219146700883e-01 9.964538316041280375e-01 1.061582959693112782e+00 1.184517499580014510e+00 1.306754347407822037e+00 1.427829198333147254e+00 1.547282341505039183e+00 1.664660338243215909e+00 1.779517702519807676e+00 1.891418565999741119e+00 1.999938315289579327e+00 2.104665191823378745e+00 2.205201846365687501e+00 2.301166841061132118e+00 2.392196092604031321e+00 2.477944250588509867e+00 2.558086005506346794e+00 2.632317321227439333e+00 2.700356587149038035e+00 2.761945685547059437e+00 2.816850970012834132e+00 2.864864151215427590e+00 2.905803086594515250e+00 2.939512470962904356e+00 2.965864425380349001e+00 2.984758982051322285e+00 2.996124463397540794e+00
-2.996206657474088431e+00 -2.984841019343871693e+00 -2.965946199367803793e+00 -2.939593872070019653e+00 -2.905884000854312976e+00 -2.864944458808711847e+00 -2.816930543639046824e+00 -2.762024388571568512e+00 -2.700434271459228430e+00 -2.632393824712443653e+00 -2.558161149051340288e+00 -2.478017834441319067e+00 -2.392267891925852208e+00 -2.301236600408484545e+00 -2.205269272758512145e+00 -2.104729945921011591e+00 -2.000000000000000444e+00 -1.891476711553076617e+00 -1.779571746585358660e+00 -1.664709598959319470e+00 -1.547325980144165225e+00 -1.427866166412995019e+00 -1.306783309757370670e+00 -1.184536718926604504e+00 -1.061590117112341636e+00 -9.962066574740884306e-01 -9.848410193438714710e-01 -9.659461993678039038e-01 -9.395938720700188762e-01 -9.384098828876592524e-01 -9.058840008543135314e-01 -8.649444588087121799e-01 -8.169305436390474906e-01 -8.154632810733962733e-01 -7.620243885715692889e-01 -7.004342714592284302e-01 -6.932166902426287747e-01 -6.323938247124435419e-01 -5.721338335870054248e-01 -5.581611490513412877e-01 -4.780178344413181235e-01 -4.526740198558350525e-01 -3.922678919258530961e-01 -3.352904010406806967e-01 -3.012366004084847115e-01 -2.204282534146407291e-01 -2.052692727585130328e-01 -1.085232884469227027e-01 -1.047299459210110500e-01 -1.416235399542063438e-15 2.729764355913995063e-16 1.047299459210115358e-01 1.085232884469232578e-01 2.052692727585126720e-01 2.204282534146407568e-01 3.012366004084848781e-01 3.352904010406799196e-01 3.922678919258530961e-01 4.526740198558345529e-01 4.780178344413182345e-01 5.581611490513418428e-01 5.721338335870079783e-01 6.323938247124439860e-01 6.932166902426308841e-01 7.004342714592285413e-01 7.620243885715686227e-01 8.154632810733944970e-01 8.169305436390468245e-01 8.649444588087118468e-01 9.058840008543134203e-01 9.384098828876601406e-01 9.395938720700182101e-01 9.659461993678041258e-01 9.848410193438719151e-01 9.962066574740886526e-01 1.061590117112340748e+00 1.184536718926604282e+00 1.306783309757371558e+00 1.427866166412995241e+00 1.547325980144165447e+00 1.664709598959319470e+00 1.779571746585358882e+00 1.891476711553077283e+00 2.000000000000000888e+00 2.104729945921013368e+00 2.205269272758513477e+00 2.301236600408484545e+00 2.392267891925853540e+00 2.478017834441318623e+00 2.558161149051342065e+00 2.632393824712444097e+00 2.700434271459228874e+00 2.762024388571569844e+00 2.816930543639045936e+00 2.864944458808711403e+00 2.905884000854313864e+00 2.939593872070020097e+00 2.965946199367802905e+00 2.984841019343870361e+00 2.996206657474087987e+00
-2.996124463397539461e+00 -2.984758982051323617e+00 -2.965864425380349445e+00 -2.939512470962903912e+00 -2.905803086594515250e+00 -2.864864151215427590e+00 -2.816850970012835464e+00 -2.761945685547058105e+00 -2.700356587149037590e+00 -2.632317321227436668e+00 -2.558086005506346794e+00 -2.477944250588509423e+00 -2.392196092604028657e+00 -2.301166841061131230e+00 -2.205201846365687945e+00 -2.104665191823377857e+00 -1.999938315289578883e+00 -1.891418565999740897e+00 -1.779517702519808120e+00 -1.664660338243215909e+00 -1.547282341505040071e+00 -1.427829198333147920e+00 -1.306754347407822481e+00 -1.184517499580016286e+00 -1.061582959693112116e+00 -9.964538316041270383e-01 -9.850896219146690891e-01 -9.661972510210912191e-01 -9.398485038540510539e-01 -9.384179797622332897e-01 -9.061435158752028096e-01 -8.652104160048839088e-01 -8.172048785676188087e-01 -8.154911982683205052e-01 -7.623095971650996061e-01 -7.007337050170756587e-01 -6.932712844349828707e-01 -6.327121922996643555e-01 -5.722260856595285938e-01 -5.585054352990453941e-01 -4.783991312999641976e-01 -4.528231583612143951e-01 -3.927055134643945289e-01 -3.355348866769296556e-01 -3.017690343391620789e-01 -2.208641269353553427e-01 -2.059923699971202560e-01 -1.095320166638860393e-01 -1.060232859156198387e-01 -1.570780177742251912e-02 1.570780177742321301e-02 1.060232859156194779e-01 1.095320166638854287e-01 2.059923699971199507e-01 2.208641269353553427e-01 3.017690343391622454e-01 3.355348866769292671e-01 3.927055134643949730e-01 4.528231583612143396e-01 4.783991312999641976e-01 5.585054352990447279e-01 5.722260856595300371e-01 6.327121922996641334e-01 6.932712844349833148e-01 7.007337050170754367e-01 7.623095971651003833e-01 8.154911982683196170e-01 8.172048785676183646e-01 8.652104160048830206e-01 9.061435158752025876e-01 9.384179797622378416e-01 9.398485038540514980e-01 9.661972510210915521e-01 9.850896219146690891e-01 9.964538316041264832e-01 1.061582959693112338e+00 1.184517499580015176e+00 1.306754347407822037e+00 1.427829198333147698e+00 1.547282341505039183e+00 1.664660338243216353e+00 1.779517702519806788e+00 1.891418565999741119e+00 1.999938315289579327e+00 2.104665191823379633e+00 2.205201846365687501e+00 2.301166841061128565e+00 2.392196092604029545e+00 2.477944250588508535e+00 2.558086005506345018e+00 2.632317321227436224e+00 2.700356587149039367e+00 2.761945685547057661e+00 2.816850970012832800e+00 2.864864151215428034e+00 2.905803086594516582e+00 2.939512470962903024e+00 2.965864425380349001e+00 2.984758982051322285e+00 2.996124463397539017e+00
-2.995877887919677907e+00 -2.984512876887019495e+00 -2.965619110067424291e+00 -2.939268274201910724e+00 -2.905560350261613856e+00 -2.864623234744033464e+00 -2.816612255281279342e+00 -2.761709582437011257e+00 -2.700123539977665743e+00 -2.632087816308663619e+00 -2.557860580168637377e+00 -2.477723504075848737e+00 -2.391980699424762769e+00 -2.300957567543390869e+00 -2.204999571454509422e+00 -2.104470933554488887e+00 -1.999753264963320953e+00 -1.891244132961851010e+00 -1.779355573810311286e+00 -1.664512559503378286e+00 -1.547151428970728881e+00 -1.427718297472439168e+00 -1.306667463654043848e+00 -1.184459844411456242e+00 -1.061561488911908491e+00 -9.971949254592460399e-01 -9.858349921947429095e-01 -9.669499530070412296e-01 -9.406119228530215315e-01 -9.384422679690817004e-01 -9.069215514103176057e-01 -8.660077319789165617e-01 -8.180272637365317845e-01 -8.155749372321227098e-01 -7.631645131409151572e-01 -7.016311651891137258e-01 -6.934350277562260079e-01 -6.336662569193105554e-01 -5.725027299361148403e-01 -5.595369382313840623e-01 -4.795411089816023487e-01 -4.532702426978589272e-01 -3.940153542119189667e-01 -3.362672168868537370e-01 -3.033605987106185453e-01 -2.221665098489680468e-01 -2.081464138463565705e-01 -1.125037066960429821e-01 -1.098116417033246223e-01 -3.141463462364163517e-02 3.141463462364098985e-02 1.098116417033246917e-01 1.125037066960430654e-01 2.081464138463564595e-01 2.221665098489676304e-01 3.033605987106192670e-01 3.362672168868546252e-01 3.940153542119188002e-01 4.532702426978595933e-01 4.795411089816032368e-01 5.595369382313843953e-01 5.725027299361158395e-01 6.336662569193103334e-01 6.934350277562241205e-01 7.016311651891133927e-01 7.631645131409161564e-01 8.155749372321248192e-01 8.180272637365322286e-01 8.660077319789162287e-01 9.069215514103162734e-01 9.384422679690834768e-01 9.406119228530211984e-01 9.669499530070413407e-01 9.858349921947431316e-01 9.971949254592472611e-01 1.061561488911908269e+00 1.184459844411456908e+00 1.306667463654044514e+00 1.427718297472439835e+00 1.547151428970728215e+00 1.664512559503376954e+00 1.779355573810311064e+00 1.891244132961851676e+00 1.999753264963320953e+00 2.104470933554489331e+00 2.204999571454508978e+00 2.300957567543387317e+00 2.391980699424762769e+00 2.477723504075847849e+00 2.557860580168638709e+00 2.632087816308664507e+00 2.700123539977665743e+00 2.761709582437011257e+00 2.816612255281279786e+00 2.864623234744033464e+00 2.905560350261612523e+00 2.939268274201910280e+00 2.965619110067426067e+00 2.984512876887019495e+00 2.995877887919678795e+00
-2.995466951296401614e+00 -2.984102723991518769e+00 -2.965210273377866468e+00 -2.938861301468582710e+00 -2.905155811195539339e+00 -2.864221728320317073e+00 -2.816214417885979593e+00 -2.761316097132198610e+00 -2.699735147222962706e+00 -2.631705326565025871e+00 -2.557484888930133593e+00 -2.477355610040654632e+00 -2.391621726746606669e+00 -2.300608793428071674e+00 -2.204662460826678494e+00 -2.104147183186149128e+00 -1.999444860436001115e+00 -1.890953423305557823e+00 -1.779085370918217945e+00 -1.664266272965251980e+00 -1.546933252690644744e+00 -1.427533473967745437e+00 -1.306522668381075336e+00 -1.184363762034777334e+00 -1.061525709198035017e+00 -9.984286566293976151e-01 -9.870758212044510316e-01 -9.682029499396190841e-01 -9.418827038827717324e-01 -9.384827402586753964e-01 -9.082165832562599794e-01 -8.673347450093377153e-01 -8.193958465284657544e-01 -8.157144601165423614e-01 -7.645870150353198946e-01 -7.031241412120357026e-01 -6.937078025348769605e-01 -6.352529197476467493e-01 -5.729634311397926449e-01 -5.612516153384401463e-01 -4.814380741625073346e-01 -4.540142825963570661e-01 -3.961884424474011457e-01 -3.374840360189902411e-01 -3.059943791749933362e-01 -2.243199927181695197e-01 -2.116872068248895344e-01 -1.172885560144959899e-01 -1.158496366808069306e-01 -4.711952966722073033e-02 4.711952966722130626e-02 1.158496366808078187e-01 1.172885560144972666e-01 2.116872068248900618e-01 2.243199927181701581e-01 3.059943791749933362e-01 3.374840360189915733e-01 3.961884424474007571e-01 4.540142825963568440e-01 4.814380741625071680e-01 5.612516153384398132e-01 5.729634311397936441e-01 6.352529197476471934e-01 6.937078025348780708e-01 7.031241412120359247e-01 7.645870150353181183e-01 8.157144601165421394e-01 8.193958465284651993e-01 8.673347450093379374e-01 9.082165832562598684e-01 9.384827402586738421e-01 9.418827038827698450e-01 9.682029499396178629e-01 9.870758212044503654e-01 9.984286566293959497e-01 1.061525709198034129e+00 1.184363762034777778e+00 1.306522668381076890e+00 1.427533473967745437e+00 1.546933252690644967e+00 1.664266272965251314e+00 1.779085370918217723e+00 1.890953423305557157e+00 1.999444860435998672e+00 2.104147183186148684e+00 2.204662460826678494e+00 2.300608793428072119e+00 2.391621726746606225e+00 2.477355610040655076e+00 2.557484888930134481e+00 2.631705326565024983e+00 2.699735147222963150e+00 2.761316097132197278e+00 2.816214417885980037e+00 2.864221728320316629e+00 2.905155811195538451e+00 2.938861301468583154e+00 2.965210273377866468e+00 2.984102723991516992e+00 2.995466951296401614e+00
-2.994891687289387150e+00 -2.983528556934224252e+00 -2.964637948561476222e+00 -2.938291585567146313e+00 -2.904589501631043902e+00 -2.863659663488644647e+00 -2.815657488564161426e+00 -2.760765259451593678e+00 -2.699191437682145533e+00 -2.631169879678593837e+00 -2.556958958277681937e+00 -2.476840593711839844e+00 -2.391119198500282206e+00 -2.300120541336093449e+00 -2.204190535817726282e+00 -2.103693960837274446e+00 -1.999013120731462978e+00 -1.890546455140446502e+00 -1.778707111278735820e+00 -1.663921495671335515e+00 -1.546627829581159963e+00 -1.427274744715102628e+00 -1.306319978065397791e+00 -1.184229266807154124e+00 -1.061475627933208266e+00 -1.000152898357382414e+00 -9.888099383086823568e-01 -9.699539945619199965e-01 -9.436584844785959048e-01 -9.385393845522010947e-01 -9.100260855819544137e-01 -8.691887025213431706e-01 -8.213075598760337659e-01 -8.159097038899475463e-01 -7.665735933667389146e-01 -7.052084839602732469e-01 -6.940894129711204785e-01 -6.374670675342948289e-01 -5.736076322891255908e-01 -5.636428111042506295e-01 -4.840806866570784295e-01 -4.550536384280573499e-01 -3.992101505957584839e-01 -3.391798315645888628e-01 -3.096431426804376330e-01 -2.272998645726574674e-01 -2.165458878003293230e-01 -1.238072128999926497e-01 -1.236752013900336011e-01 -6.282151815625676428e-02 6.282151815625711122e-02 1.236752013900346281e-01 1.238072128999936489e-01 2.165458878003300169e-01 2.272998645726579392e-01 3.096431426804380771e-01 3.391798315645899176e-01 3.992101505957581509e-01 4.550536384280594593e-01 4.840806866570794287e-01 5.636428111042504074e-01 5.736076322891258128e-01 6.374670675342947179e-01 6.940894129711215887e-01 7.052084839602723587e-01 7.665735933667391366e-01 8.159097038899451038e-01 8.213075598760334328e-01 8.691887025213416162e-01 9.100260855819533035e-01 9.385393845522026490e-01 9.436584844785952386e-01 9.699539945619199965e-01 9.888099383086814687e-01 1.000152898357382636e+00 1.061475627933208710e+00 1.184229266807153236e+00 1.306319978065396459e+00 1.427274744715105070e+00 1.546627829581159519e+00 1.663921495671334405e+00 1.778707111278735598e+00 1.890546455140446058e+00 1.999013120731463644e+00 2.103693960837275334e+00 2.204190535817726726e+00 2.300120541336093005e+00 2.391119198500283094e+00 2.476840593711839844e+00 2.556958958277682381e+00 2.631169879678593837e+00 2.699191437682145978e+00 2.760765259451594567e+00 2.815657488564162758e+00 2.863659663488645091e+00 2.904589501631043014e+00 2.938291585567148090e+00 2.964637948561476666e+00 2.983528556934225584e+00 2.994891687289387150e+00
-2.994152143168855584e+00 -2.982790422716099066e+00 -2.963902182171632926e+00 -2.937559172426979615e+00 -2.903861466699997784e+00 -2.862937084414049149e+00 -2.814941510350495335e+00 -2.760057111143904951e+00 -2.698492451673009551e+00 -2.630481514405456966e+00 -2.556282825293517913e+00 -2.476178490409991273e+00 -2.390473148188363428e+00 -2.299492842935806802e+00 -2.203583826296063641e+00 -2.103111294672746823e+00 -1.998458072481445802e+00 -1.890023253818541527e+00 -1.778220819300362798e+00 -1.663478251481318004e+00 -1.546235183326635898e+00 -1.426942133371592147e+00 -1.306059415777081290e+00 -1.184056378830220524e+00 -1.061411255450874780e+00 -1.002364695230780756e+00 -9.910343275049291467e-01 -9.721999650975400309e-01 -9.459359838980943014e-01 -9.386121839471400774e-01 -9.123465523800848853e-01 -8.715657861397575479e-01 -8.237581526896354811e-01 -8.161605804104093975e-01 -7.691193893447130225e-01 -7.078784580490778966e-01 -6.945795856137740865e-01 -6.403016478893484020e-01 -5.744345573960870643e-01 -5.667013763309346475e-01 -4.874561739111555325e-01 -4.563860371707119112e-01 -4.030606574273043474e-01 -3.413470502962883124e-01 -3.142706568743857121e-01 -2.310734384455288837e-01 -2.226350381185960292e-01 -1.333393754642878959e-01 -1.314288952557533530e-01 -7.851963151813766417e-02 7.851963151813755315e-02 1.314288952557523260e-01 1.333393754642873408e-01 2.226350381185968064e-01 2.310734384455300772e-01 3.142706568743858786e-01 3.413470502962889230e-01 4.030606574273038478e-01 4.563860371707121333e-01 4.874561739111551995e-01 5.667013763309334262e-01 5.744345573960859541e-01 6.403016478893482910e-01 6.945795856137744195e-01 7.078784580490784517e-01 7.691193893447126895e-01 8.161605804104119510e-01 8.237581526896354811e-01 8.715657861397576589e-01 9.123465523800839971e-01 9.386121839471367467e-01 9.459359838980937463e-01 9.721999650975401419e-01 9.910343275049285916e-01 1.002364695230781200e+00 1.061411255450874780e+00 1.184056378830220080e+00 1.306059415777081290e+00 1.426942133371591259e+00 1.546235183326636786e+00 1.663478251481318893e+00 1.778220819300362132e+00 1.890023253818541304e+00 1.998458072481445358e+00 2.103111294672749487e+00 2.203583826296064974e+00 2.299492842935806802e+00 2.390473148188363428e+00 2.476178490409992605e+00 2.556282825293519689e+00 2.630481514405456078e+00 2.698492451673010883e+00 2.760057111143904063e+00 2.814941510350494891e+00 2.862937084414050037e+00 2.903861466699996452e+00 2.937559172426980059e+00 2.963902182171632926e+00 2.982790422716099954e+00 2.994152143168854696e+00
-2.993248379717454721e+00 -2.981888381773461827e+00 -2.963003034068957930e+00 -2.936664121106093095e+00 -2.902971764434618240e+00 -2.862054047885151054e+00 -2.814066538579667487e+00 -2.759191705889736834e+00 -2.697638241035625217e+00 -2.629640280576913458e+00 -2.555456537655939719e+00 -2.475369345547485445e+00 -2.389683618884860916e+00 -2.298725738942084984e+00 -2.202842370661644900e+00 -2.102399220901824073e+00 -1.997779749923940029e+00 -1.889383851932908698e+00 -1.777626526364099568e+00 -1.662936571072267444e+00 -1.545755344380874252e+00 -1.426535670357939267e+00 -1.305741011182788958e+00 -1.183845123951670741e+00 -1.061332605035246068e+00 -1.005060284762347322e+00 -9.937451498168383690e-01 -9.749368890936340737e-01 -9.487110292134918188e-01 -9.387011167250839394e-01 -9.151735268899809927e-01 -8.744611460018453242e-01 -8.267422314501778891e-01 -8.164669765276748592e-01 -7.722182476420169639e-01 -7.111268126068405193e-01 -6.951779700240229287e-01 -6.437477710143987286e-01 -5.754432151987993738e-01 -5.704158281267301955e-01 -4.915486150697885859e-01 -4.580085942419719336e-01 -4.077155471755741778e-01 -3.439762527962194061e-01 -3.198333278606572128e-01 -2.356016742618737558e-01 -2.298554539910962757e-01 -1.441319630778956085e-01 -1.403214685575192855e-01 -9.421290141928571893e-02 9.421290141928574668e-02 1.403214685575202292e-01 1.441319630778965799e-01 2.298554539910969419e-01 2.356016742618745052e-01 3.198333278606563801e-01 3.439762527962187955e-01 4.077155471755728455e-01 4.580085942419730438e-01 4.915486150697880863e-01 5.704158281267309727e-01 5.754432151988010391e-01 6.437477710143983956e-01 6.951779700240188209e-01 7.111268126068387430e-01 7.722182476420165198e-01 8.164669765276747482e-01 8.267422314501774450e-01 8.744611460018445470e-01 9.151735268899803266e-01 9.387011167250866039e-01 9.487110292134910416e-01 9.749368890936350729e-01 9.937451498168375918e-01 1.005060284762345990e+00 1.061332605035244958e+00 1.183845123951672740e+00 1.305741011182789180e+00 1.426535670357938601e+00 1.545755344380875140e+00 1.662936571072267666e+00 1.777626526364100457e+00 1.889383851932909808e+00 1.997779749923940473e+00 2.102399220901824961e+00 2.202842370661646232e+00 2.298725738942084984e+00 2.389683618884860916e+00 2.475369345547484556e+00 2.555456537655941940e+00 2.629640280576916567e+00 2.697638241035626994e+00 2.759191705889736390e+00 2.814066538579667931e+00 2.862054047885151942e+00 2.902971764434619573e+00 2.936664121106093095e+00 2.963003034068959707e+00 2.981888381773462271e+00 2.993248379717456498e+00
-2.992180471235273309e+00 -2.980822507982880953e+00 -2.961940577426041443e+00 -2.935606503795599842e+00 -2.901920465771629765e+00 -2.861010623317924217e+00 -2.813032640889688185e+00 -2.758169109304369204e+00 -2.696628869134529261e+00 -2.628646239101022797e+00 -2.554480153640152462e+00 -2.474413214628627955e+00 -2.388750663234662230e+00 -2.297819279115126623e+00 -2.201966215844256336e+00 -2.101557783776081934e+00 -1.996978194901075865e+00 -1.888628289315862574e+00 -1.776924270822434204e+00 -1.662296491938886289e+00 -1.545188349968975805e+00 -1.426055392861919957e+00 -1.305364800549626114e+00 -1.183595533767299202e+00 -1.061239692920062483e+00 -1.008235124485355794e+00 -9.969377713993410328e-01 -9.781599733246649775e-01 -9.519785880029623115e-01 -9.388061563617671190e-01 -9.185016384093477315e-01 -8.778689436041225980e-01 -8.302533120115515031e-01 -8.168287542138156221e-01 -7.758627818894012762e-01 -7.149448686831614275e-01 -6.958841396219690445e-01 -6.477948344797829217e-01 -5.766324038859957923e-01 -5.747725441290428838e-01 -4.963392802553792671e-01 -4.599178407082031295e-01 -4.131465050938702421e-01 -3.470562991576303657e-01 -3.262819961507155697e-01 -2.408409265686666245e-01 -2.381025493189697362e-01 -1.559210963258211291e-01 -1.501487238667454371e-01 -1.099003598248915331e-01 1.099003598248911168e-01 1.501487238667437718e-01 1.559210963258194083e-01 2.381025493189692366e-01 2.408409265686664857e-01 3.262819961507156252e-01 3.470562991576303657e-01 4.131465050938710748e-01 4.599178407082044062e-01 4.963392802553791006e-01 5.747725441290417736e-01 5.766324038859962364e-01 6.477948344797811453e-01 6.958841396219713760e-01 7.149448686831617605e-01 7.758627818894000550e-01 8.168287542138146229e-01 8.302533120115518361e-01 8.778689436041222649e-01 9.185016384093477315e-01 9.388061563617655647e-01 9.519785880029615344e-01 9.781599733246643114e-01 9.969377713993400336e-01 1.008235124485354683e+00 1.061239692920063149e+00 1.183595533767300090e+00 1.305364800549625448e+00 1.426055392861920179e+00 1.545188349968976693e+00 1.662296491938887177e+00 1.776924270822434648e+00 1.888628289315863018e+00 1.996978194901075865e+00 2.101557783776081489e+00 2.201966215844258556e+00 2.297819279115126623e+00 2.388750663234661342e+00 2.474413214628627955e+00 2.554480153640152906e+00 2.628646239101024129e+00 2.696628869134528372e+00 2.758169109304369648e+00 2.813032640889688185e+00 2.861010623317924662e+00 2.901920465771630209e+00 2.935606503795599842e+00 2.961940577426042775e+00 2.980822507982881842e+00 2.992180471235273753e+00
-2.990948505545962366e+00 -2.979592888667201400e+00 -2.960714898733234790e+00 -2.934386405825218702e+00 -2.900707654557363568e+00 -2.859806892760333064e+00 -2.811839897225960616e+00 -2.756989398941175118e+00 -2.695464410861405202e+00 -2.627499461964490024e+00 -2.553353742119329972e+00 -2.473310163249859972e+00 -2.387674343452887094e+00 -2.296773522259016875e+00 -2.200955417301425854e+00 -2.100587035586911622e+00 -1.996053456856543562e+00 -1.887756613036774889e+00 -1.776114097998105601e+00 -1.661558058393820092e+00 -1.544534244089633912e+00 -1.425501344842491580e+00 -1.304930826749866934e+00 -1.183307645623503879e+00 -1.061132538287079985e+00 -1.011883924104003851e+00 -1.000606796870718629e+00 -9.818636392271931079e-01 -9.557328070393370512e-01 -9.389272715393057744e-01 -9.223246457821697719e-01 -8.817824022983949961e-01 -8.342838804539336461e-01 -8.172457507221159156e-01 -7.800444512769748595e-01 -7.193226208633570762e-01 -6.966975927109887445e-01 -6.524306670405304320e-01 -5.797559835234180614e-01 -5.780007167592052797e-01 -5.018070089368666942e-01 -4.621097552703329336e-01 -4.193220664264504238e-01 -3.505745576676625452e-01 -3.335637389393062979e-01 -2.472716942215079095e-01 -2.467446595990864799e-01 -1.684951416316626260e-01 -1.607371283148378849e-01 -1.255810390586273306e-01 1.255810390586275249e-01 1.607371283148381624e-01 1.684951416316632089e-01 2.467446595990861469e-01 2.472716942215078539e-01 3.335637389393064089e-01 3.505745576676608244e-01 4.193220664264513120e-01 4.621097552703306022e-01 5.018070089368666942e-01 5.780007167592051687e-01 5.797559835234186165e-01 6.524306670405315423e-01 6.966975927109858580e-01 7.193226208633570762e-01 7.800444512769751926e-01 8.172457507221168038e-01 8.342838804539346453e-01 8.817824022983948851e-01 9.223246457821708821e-01 9.389272715393041091e-01 9.557328070393382724e-01 9.818636392271951063e-01 1.000606796870720849e+00 1.011883924104004739e+00 1.061132538287079985e+00 1.183307645623504101e+00 1.304930826749866712e+00 1.425501344842490470e+00 1.544534244089634800e+00 1.661558058393820536e+00 1.776114097998105601e+00 1.887756613036775555e+00 1.996053456856544006e+00 2.100587035586911178e+00 2.200955417301426298e+00 2.296773522259015099e+00 2.387674343452886205e+00 2.473310163249859084e+00 2.553353742119328196e+00 2.627499461964490468e+00 2.695464410861406090e+00 2.756989398941176894e+00 2.811839897225959284e+00 2.859806892760333508e+00 2.900707654557363568e+00 2.934386405825218258e+00 2.960714898733236566e+00 2.979592888667204953e+00 2.990948505545962366e+00
-2.989552584004026237e+00 -2.978199624602653195e+00 -2.959326097805524469e+00 -2.933003925669779299e+00 -2.899333427553815401e+00 -2.858442950897808643e+00 -2.810488399846086338e+00 -2.755652664295670018e+00 -2.694144952638292345e+00 -2.626200032234937698e+00 -2.552077382565872909e+00 -2.472060267099974951e+00 -2.386454731324097356e+00 -2.295588536220016795e+00 -2.199810039015948959e+00 -2.099487036662553763e+00 -1.995005592832540087e+00 -1.886768877399481736e+00 -1.775196060182646640e+00 -1.660721321568035425e+00 -1.543793077517847223e+00 -1.424873577034699190e+00 -1.304439139266547754e+00 -1.182981502620247038e+00 -1.061011163264276469e+00 -1.016000682166400493e+00 -1.004746107311025094e+00 -9.860415632540834308e-01 -9.599670562830828757e-01 -9.390644261606387877e-01 -9.266354867443490351e-01 -8.861938644254228059e-01 -8.388254616709953648e-01 -8.177177787737889281e-01 -7.847536464408441104e-01 -7.242488503820819767e-01 -6.976177536738291662e-01 -6.576416870970479556e-01 -5.853489268989140459e-01 -5.795465487691591200e-01 -5.079286108094376306e-01 -4.645798003459888914e-01 -4.262083775762166571e-01 -3.545171279171662193e-01 -3.416235543116088458e-01 -2.572621852436113299e-01 -2.532650075717190474e-01 -1.816884413361831707e-01 -1.719437633637126428e-01 -1.412539718623325724e-01 1.412539718623325447e-01 1.719437633637123375e-01 1.816884413361828932e-01 2.532650075717184368e-01 2.572621852436112189e-01 3.416235543116086237e-01 3.545171279171665524e-01 4.262083775762171012e-01 4.645798003459872816e-01 5.079286108094374086e-01 5.795465487691606743e-01 5.853489268989141570e-01 6.576416870970475115e-01 6.976177536738261686e-01 7.242488503820811996e-01 7.847536464408432222e-01 8.177177787737855974e-01 8.388254616709946987e-01 8.861938644254233610e-01 9.266354867443479248e-01 9.390644261606446719e-01 9.599670562830816545e-01 9.860415632540833197e-01 1.004746107311024872e+00 1.016000682166400271e+00 1.061011163264275581e+00 1.182981502620246372e+00 1.304439139266547532e+00 1.424873577034700967e+00 1.543793077517847223e+00 1.660721321568035203e+00 1.775196060182647750e+00 1.886768877399482847e+00 1.995005592832538754e+00 2.099487036662554207e+00 2.199810039015949403e+00 2.295588536220016351e+00 2.386454731324095135e+00 2.472060267099976283e+00 2.552077382565874686e+00 2.626200032234938586e+00 2.694144952638292789e+00 2.755652664295670462e+00 2.810488399846085450e+00 2.858442950897809531e+00 2.899333427553815401e+00 2.933003925669777079e+00 2.959326097805522249e+00 2.978199624602652751e+00 2.989552584004026237e+00
-2.987992821503252738e+00 -2.976642830027117270e+00 -2.957774287790487122e+00 -2.931459174956772884e+00 -2.897797894445656386e+00 -2.856918905059620872e+00 -2.808978253325473684e+00 -2.754159006810216859e+00 -2.692670592421288145e+00 -2.624748044063521579e+00 -2.550651165052887137e+00 -2.470663611960424610e+00 -2.385091908201428801e+00 -2.294264397884615114e+00 -2.198530153493047479e+00 -2.098257855364683788e+00 -1.993834667466255928e+00 -1.885665143939300847e+00 -1.774170216634705532e+00 -1.659786339411262190e+00 -1.542964907808070274e+00 -1.424172146955367868e+00 -1.303889794199943886e+00 -1.182617153614460515e+00 -1.060875592923792077e+00 -1.020578726670694047e+00 -1.009348902306927531e+00 -9.906867214729908611e-01 -9.646739774166709358e-01 -9.392175793661530214e-01 -9.314263322298794723e-01 -8.910948539833301041e-01 -8.438686942656065115e-01 -8.182446267719815092e-01 -7.899797826831914671e-01 -7.297112468749152869e-01 -6.986439743335678410e-01 -6.634130712484888059e-01 -5.915327269393731990e-01 -5.812681038543608958e-01 -5.146792733225958871e-01 -4.673229615098909995e-01 -4.337699334986078181e-01 -3.588690699977916121e-01 -3.504058405397961762e-01 -2.679798572533142464e-01 -2.603541022428006446e-01 -1.953726675604365026e-01 -1.836529864046600180e-01 -1.569181914556903867e-01 1.569181914556902202e-01 1.836529864046616833e-01 1.953726675604375018e-01 2.603541022428002560e-01 2.679798572533144130e-01 3.504058405397967868e-01 3.588690699977933329e-01 4.337699334986070965e-01 4.673229615098904999e-01 5.146792733225948879e-01 5.812681038543620060e-01 5.915327269393736431e-01 6.634130712484886949e-01 6.986439743335701724e-01 7.297112468749143988e-01 7.899797826831912451e-01 8.182446267719797328e-01 8.438686942656067336e-01 8.910948539833291049e-01 9.314263322298798053e-01 9.392175793661516892e-01 9.646739774166709358e-01 9.906867214729918603e-01 1.009348902306926865e+00 1.020578726670694047e+00 1.060875592923792299e+00 1.182617153614461403e+00 1.303889794199943442e+00 1.424172146955367424e+00 1.542964907808070940e+00 1.659786339411261968e+00 1.774170216634705088e+00 1.885665143939300403e+00 1.993834667466255706e+00 2.098257855364681568e+00 2.198530153493047479e+00 2.294264397884613782e+00 2.385091908201427469e+00 2.470663611960425055e+00 2.550651165052888469e+00 2.624748044063520691e+00 2.692670592421285036e+00 2.754159006810215526e+00 2.808978253325472352e+00 2.856918905059622205e+00 2.897797894445655498e+00 2.931459174956772440e+00 2.957774287790484902e+00 2.976642830027114606e+00 2.987992821503252294e+00
-2.986269346486316589e+00 -2.974922632649529053e+00 -2.956059595177373822e+00 -2.929752278474960558e+00 -2.896101177848238173e+00 -2.855234875226129621e+00 -2.807309574563707333e+00 -2.752508539879404026e+00 -2.691041439704793703e+00 -2.623143602687946441e+00 -2.549075190255874812e+00 -2.469120293705646230e+00 -2.383585965005598162e+00 -2.292801193177309127e+00 -2.197115841757148136e+00 -2.096899568084541254e+00 -1.992540752985882291e+00 -1.884445481419650514e+00 -1.773036633578153776e+00 -1.658753176692514764e+00 -1.542049799297809054e+00 -1.423397118909553338e+00 -1.303282854274895985e+00 -1.182214653223937928e+00 -1.060725855279570196e+00 -1.025610758974342174e+00 -1.014407745381326720e+00 -9.957914376902422537e-01 -9.698455361107347628e-01 -9.393866855524666271e-01 -9.366886446898609053e-01 -8.964761436731373268e-01 -8.494034102709422385e-01 -8.188260590424540908e-01 -7.957113985189470107e-01 -7.356965358744784744e-01 -6.997755354715232690e-01 -6.697289284448900704e-01 -5.982875623376818774e-01 -5.831634030028709503e-01 -5.220329616644464599e-01 -4.703337895230698673e-01 -4.419702628046928705e-01 -3.636146321448153751e-01 -3.598556225070939640e-01 -2.793385358511212835e-01 -2.679651323178835476e-01 -2.094485812703111571e-01 -1.957720154670666290e-01 -1.725727315958461294e-01 1.725727315958464902e-01 1.957720154670657409e-01 2.094485812703107130e-01 2.679651323178837696e-01 2.793385358511216721e-01 3.598556225070936310e-01 3.636146321448145424e-01 4.419702628046930926e-01 4.703337895230702004e-01 5.220329616644467929e-01 5.831634030028701732e-01 5.982875623376818774e-01 6.697289284448899593e-01 6.997755354715217146e-01 7.356965358744781414e-01 7.957113985189471217e-01 8.188260590424529806e-01 8.494034102709413503e-01 8.964761436731367716e-01 9.366886446898612384e-01 9.393866855524743986e-01 9.698455361107348738e-01 9.957914376902426978e-01 1.014407745381327164e+00 1.025610758974343506e+00 1.060725855279570196e+00 1.182214653223937928e+00 1.303282854274894875e+00 1.423397118909552894e+00 1.542049799297807944e+00 1.658753176692514986e+00 1.773036633578153776e+00 1.884445481419649182e+00 1.992540752985883401e+00 2.096899568084539922e+00 2.197115841757147692e+00 2.292801193177310015e+00 2.383585965005596830e+00 2.469120293705645786e+00 2.549075190255875700e+00 2.623143602687944664e+00 2.691041439704793259e+00 2.752508539879404026e+00 2.807309574563706889e+00 2.855234875226130953e+00 2.896101177848239061e+00 2.929752278474959670e+00 2.956059595177373378e+00 2.974922632649529053e+00 2.986269346486317922e+00
-2.984382300955579215e+00 -2.973039173660457113e+00 -2.954182159807302366e+00 -2.927883374184038878e+00 -2.894243413316578639e+00 -2.853390994036944406e+00 -2.805482492791720350e+00 -2.750701388856075180e+00 -2.689257615526286838e+00 -2.621386824435850027e+00 -2.547349569454648854e+00 -2.467430418303476536e+00 -2.381937002223821764e+00 -2.291199017058147103e+00 -2.195567193348289425e+00 -2.095412259238608410e+00 -1.991123929206159771e+00 -1.883109965828266175e+00 -1.771795384199974510e+00 -1.657621905000684182e+00 -1.541047823111653337e+00 -1.422548563997814153e+00 -1.302618388849059672e+00 -1.181774061831620815e+00 -1.060561981284729116e+00 -1.031088900352834070e+00 -1.019914612122200692e+00 -1.001347434357167998e+00 -9.754730771886164220e-01 -9.424132394541633317e-01 -9.395716943933731802e-01 -9.023278251453266119e-01 -8.554187182053726302e-01 -8.194618161002892309e-01 -8.019362575587177799e-01 -7.421906092372928532e-01 -7.010116484935584591e-01 -6.765724754915540817e-01 -6.055926880546049773e-01 -5.852302929528371278e-01 -5.299627993396690551e-01 -4.736064441753052856e-01 -4.507725404373164602e-01 -3.699195111332179708e-01 -3.687374702403068971e-01 -2.912606035913259950e-01 -2.760531337912309202e-01 -2.238391624846605144e-01 -2.082265859136149533e-01 -1.882166266370283170e-01 1.882166266370290109e-01 2.082265859136140929e-01 2.238391624846607086e-01 2.760531337912294769e-01 2.912606035913253288e-01 3.687374702403072857e-01 3.699195111332179708e-01 4.507725404373171263e-01 4.736064441753060628e-01 5.299627993396687220e-01 5.852302929528374609e-01 6.055926880546050883e-01 6.765724754915539707e-01 7.010116484935565717e-01 7.421906092372935193e-01 8.019362575587184461e-01 8.194618161002892309e-01 8.554187182053719640e-01 9.023278251453270560e-01 9.395716943933696275e-01 9.424132394541639979e-01 9.754730771886163110e-01 1.001347434357168664e+00 1.019914612122201580e+00 1.031088900352835402e+00 1.060561981284729782e+00 1.181774061831621703e+00 1.302618388849058784e+00 1.422548563997812598e+00 1.541047823111654225e+00 1.657621905000683515e+00 1.771795384199973622e+00 1.883109965828266619e+00 1.991123929206160659e+00 2.095412259238607078e+00 2.195567193348288093e+00 2.291199017058145770e+00 2.381937002223821320e+00 2.467430418303476980e+00 2.547349569454649743e+00 2.621386824435849139e+00 2.689257615526286838e+00 2.750701388856075624e+00 2.805482492791721683e+00 2.853390994036943518e+00 2.894243413316578195e+00 2.927883374184037102e+00 2.954182159807302810e+00 2.973039173660457113e+00 2.984382300955580547e+00
-2.982331840485089813e+00 -2.970992607743844882e+00 -2.952142134884590430e+00 -2.925852613225396581e+00 -2.892224749355359226e+00 -2.851387406799999358e+00 -2.803497149579790015e+00 -2.748737691058080745e+00 -2.687319252471658704e+00 -2.619477836728607567e+00 -2.545474424535508984e+00 -2.465594101815634431e+00 -2.380145129908638690e+00 -2.289457973520030887e+00 -2.193884306318160338e+00 -2.093796021263830909e+00 -1.989584283523453179e+00 -1.881658680373035519e+00 -1.770446548647943263e+00 -1.656392602745219156e+00 -1.539959057165785072e+00 -1.421626560124260363e+00 -1.301896473922026232e+00 -1.181295445590414550e+00 -1.060384004828652360e+00 -1.037004740546811021e+00 -1.025860940318650716e+00 -1.007345885511265138e+00 -9.815473818544135920e-01 -9.485903481699629047e-01 -9.397725508629050095e-01 -9.086393812866628839e-01 -8.619030880063969224e-01 -8.201516149418591750e-01 -8.086414518182406530e-01 -7.491786558634181414e-01 -7.023514572354542240e-01 -6.839262100594291072e-01 -6.134266760270598029e-01 -5.874664554433440822e-01 -5.384414201611513739e-01 -4.771347391823467232e-01 -4.601401159945853192e-01 -3.805464071185198915e-01 -3.742208538660502515e-01 -3.036769503972094331e-01 -2.845755339604570389e-01 -2.384842304409931224e-01 -2.209571566158957390e-01 -2.038489115901003790e-01 2.038489115901006010e-01 2.209571566158964884e-01 2.384842304409935665e-01 2.845755339604573164e-01 3.036769503972097661e-01 3.742208538660507511e-01 3.805464071185200026e-01 4.601401159945844865e-01 4.771347391823473338e-01 5.384414201611510409e-01 5.874664554433429720e-01 6.134266760270591368e-01 6.839262100594282190e-01 7.023514572354532248e-01 7.491786558634172533e-01 8.086414518182405420e-01 8.201516149418571766e-01 8.619030880063962563e-01 9.086393812866624398e-01 9.397725508629056757e-01 9.485903481699617945e-01 9.815473818544138140e-01 1.007345885511264472e+00 1.025860940318650050e+00 1.037004740546810133e+00 1.060384004828653026e+00 1.181295445590412552e+00 1.301896473922028008e+00 1.421626560124261029e+00 1.539959057165786183e+00 1.656392602745219600e+00 1.770446548647944152e+00 1.881658680373035297e+00 1.989584283523453623e+00 2.093796021263830909e+00 2.193884306318161670e+00 2.289457973520031331e+00 2.380145129908640023e+00 2.465594101815636652e+00 2.545474424535509428e+00 2.619477836728605791e+00 2.687319252471658260e+00 2.748737691058082078e+00 2.803497149579789127e+00 2.851387406799999358e+00 2.892224749355360558e+00 2.925852613225396137e+00 2.952142134884592206e+00 2.970992607743844882e+00 2.982331840485090257e+00
-2.980118134233814331e+00 -2.968783103089978059e+00 -2.949939686989266896e+00 -2.923660159933979763e+00 -2.890045347429977429e+00 -2.849224271501584749e+00 -2.801353698846351659e+00 -2.746617595775710630e+00 -2.685226494681111742e+00 -2.617416778085537299e+00 -2.543449887993643355e+00 -2.463611470398282322e+00 -2.378210467676649564e+00 -2.287578175585764040e+00 -2.192067287225769601e+00 -2.092050954612397984e+00 -1.987921910910359635e+00 -1.880091715477425485e+00 -1.768990214028099750e+00 -1.655065355156896123e+00 -1.538783586172942197e+00 -1.420631192005436416e+00 -1.301117192145357038e+00 -1.180778876428394852e+00 -1.060191962733787019e+00 -1.043349387644669335e+00 -1.032237681422002451e+00 -1.013777471017719867e+00 -9.880587261686171185e-01 -9.552096833801630993e-01 -9.399891952605111678e-01 -9.153997594324042586e-01 -8.688444364653721275e-01 -8.208951493612881567e-01 -8.158135046793958400e-01 -7.566452903235107996e-01 -7.037940398974383838e-01 -6.917720778659472991e-01 -6.217676415600200679e-01 -5.898694169247311603e-01 -5.474412852308662147e-01 -4.809121874170800282e-01 -4.700369530244724592e-01 -3.916879766714386202e-01 -3.800478549560492025e-01 -3.165265359907776244e-01 -2.934924851186359041e-01 -2.533363577038210690e-01 -2.339157880009901380e-01 -2.194686221820902339e-01 2.194686221820900118e-01 2.339157880009906931e-01 2.533363577038215686e-01 2.934924851186356820e-01 3.165265359907766807e-01 3.800478549560498132e-01 3.916879766714388422e-01 4.700369530244725702e-01 4.809121874170810274e-01 5.474412852308648825e-01 5.898694169247300501e-01 6.217676415600202899e-01 6.917720778659466330e-01 7.037940398974407152e-01 7.566452903235109106e-01 8.158135046793959511e-01 8.208951493612872685e-01 8.688444364653726826e-01 9.153997594324040366e-01 9.399891952605129442e-01 9.552096833801630993e-01 9.880587261686166745e-01 1.013777471017718979e+00 1.032237681422002007e+00 1.043349387644669335e+00 1.060191962733787463e+00 1.180778876428393742e+00 1.301117192145356372e+00 1.420631192005436416e+00 1.538783586172942197e+00 1.655065355156895235e+00 1.768990214028099306e+00 1.880091715477425929e+00 1.987921910910358747e+00 2.092050954612398428e+00 2.192067287225770489e+00 2.287578175585764040e+00 2.378210467676649564e+00 2.463611470398281877e+00 2.543449887993642466e+00 2.617416778085536411e+00 2.685226494681110854e+00 2.746617595775709297e+00 2.801353698846352547e+00 2.849224271501583861e+00 2.890045347429975653e+00 2.923660159933980651e+00 2.949939686989265564e+00 2.968783103089977615e+00 2.980118134233814775e+00
-2.977741364960135417e+00 -2.966410841409683918e+00 -2.947574996090767119e+00 -2.921306191851285927e+00 -2.887705381978617591e+00 -2.846901758817319550e+00 -2.799052306867683360e+00 -2.744341264279866355e+00 -2.682979497855632722e+00 -2.615203798128534984e+00 -2.541276102935807302e+00 -2.461482660302668712e+00 -2.376133144707177625e+00 -2.285559745304880153e+00 -2.190116251132745884e+00 -2.090177167746056774e+00 -1.986136913909852808e+00 -1.878409168775531102e+00 -1.767426474402008507e+00 -1.653640254288685441e+00 -1.537521501647861610e+00 -1.419562551180002741e+00 -1.300280632833508143e+00 -1.180224432054522543e+00 -1.059985894752157876e+00 -1.050113518669809398e+00 -1.039035352674359869e+00 -1.020632431406105933e+00 -9.949969399925198132e-01 -9.622605033547917408e-01 -9.402215632383115196e-01 -9.225974444607402125e-01 -8.762302118939230278e-01 -8.234384719047380674e-01 -8.216920902905024970e-01 -7.645746773157576781e-01 -7.053384110974429966e-01 -7.000916312688825194e-01 -6.305934518161336877e-01 -5.924365586366423519e-01 -5.569349610883692625e-01 -4.849320458085292218e-01 -4.804279804500291018e-01 -4.032989351921809074e-01 -3.862015164306962789e-01 -3.297557372297156286e-01 -3.027670288046256375e-01 -2.683578101385427073e-01 -2.470636540306808959e-01 -2.350747949156759276e-01 2.350747949156756222e-01 2.470636540306813123e-01 2.683578101385424297e-01 3.027670288046249158e-01 3.297557372297149070e-01 3.862015164306968340e-01 4.032989351921814070e-01 4.804279804500295459e-01 4.849320458085304986e-01 5.569349610883687074e-01 5.924365586366415748e-01 6.305934518161327995e-01 7.000916312688816312e-01 7.053384110974425525e-01 7.645746773157577891e-01 8.216920902905014978e-01 8.234384719047362911e-01 8.762302118939232498e-01 9.225974444607401015e-01 9.402215632383091881e-01 9.622605033547905196e-01 9.949969399925197022e-01 1.020632431406104379e+00 1.039035352674360091e+00 1.050113518669810952e+00 1.059985894752157876e+00 1.180224432054521877e+00 1.300280632833507921e+00 1.419562551180002963e+00 1.537521501647862499e+00 1.653640254288684996e+00 1.767426474402009173e+00 1.878409168775529992e+00 1.986136913909852364e+00 2.090177167746054110e+00 2.190116251132745884e+00 2.285559745304881041e+00 2.376133144707178513e+00 2.461482660302671377e+00 2.541276102935806858e+00 2.615203798128534096e+00 2.682979497855632278e+00 2.744341264279866799e+00 2.799052306867683360e+00 2.846901758817319994e+00 2.887705381978618480e+00 2.921306191851287704e+00 2.947574996090767563e+00 2.966410841409684807e+00 2.977741364960137194e+00
-2.975201729037614484e+00 -2.963876017949762520e+00 -2.945048255562832118e+00 -2.918790899739509115e+00 -2.885205040425437240e+00 -2.844420052124132070e+00 -2.796593152288445072e+00 -2.741908869830979256e+00 -2.680578429264092843e+00 -2.612839057587166280e+00 -2.538953223083271649e+00 -2.459207817875898261e+00 -2.373913299740860516e+00 -2.283402813750231353e+00 -2.188031321598282730e+00 -2.088174777129996329e+00 -1.984229402628955086e+00 -1.876611145106721334e+00 -1.765755430783826352e+00 -1.652117399016723498e+00 -1.536172901913223310e+00 -1.418420736019298412e+00 -1.299386891975705449e+00 -1.179632195964771757e+00 -1.059765843561594867e+00 -1.057287430275859252e+00 -1.046244089284282808e+00 -1.027900622640020245e+00 -1.002351465675074271e+00 -9.697316763561653064e-01 -9.404695858304001899e-01 -9.302205308187871946e-01 -8.840474768870414390e-01 -8.315020393145313715e-01 -8.225420861619937574e-01 -7.729506502165555126e-01 -7.088661771206534734e-01 -7.069835240322718262e-01 -6.398819139662098587e-01 -5.951651269625757301e-01 -5.668953574966668629e-01 -4.912793615538744718e-01 -4.891873593103632789e-01 -4.153371770535154717e-01 -3.926649994123934118e-01 -3.433176013788710734e-01 -3.123651305855325022e-01 -2.835182657032367382e-01 -2.603690929127646658e-01 -2.506664671286091273e-01 2.506664671286089052e-01 2.603690929127640552e-01 2.835182657032369602e-01 3.123651305855321136e-01 3.433176013788700742e-01 3.926649994123930232e-01 4.153371770535147500e-01 4.891873593103638895e-01 4.912793615538748604e-01 5.668953574966656417e-01 5.951651269625747309e-01 6.398819139662086375e-01 7.069835240322717151e-01 7.088661771206544726e-01 7.729506502165559567e-01 8.225420861619925361e-01 8.315020393145307054e-01 8.840474768870404398e-01 9.302205308187861954e-01 9.404695858303978584e-01 9.697316763561648623e-01 1.002351465675072717e+00 1.027900622640021133e+00 1.046244089284282808e+00 1.057287430275859696e+00 1.059765843561595755e+00 1.179632195964772423e+00 1.299386891975704783e+00 1.418420736019298634e+00 1.536172901913223976e+00 1.652117399016723054e+00 1.765755430783825020e+00 1.876611145106721334e+00 1.984229402628956196e+00 2.088174777129998105e+00 2.188031321598283618e+00 2.283402813750230465e+00 2.373913299740857408e+00 2.459207817875898705e+00 2.538953223083270760e+00 2.612839057587165836e+00 2.680578429264094620e+00 2.741908869830978368e+00 2.796593152288443296e+00 2.844420052124131626e+00 2.885205040425437240e+00 2.918790899739506450e+00 2.945048255562832562e+00 2.963876017949762076e+00 2.975201729037613152e+00
-2.972499436472078926e+00 -2.961178841509739090e+00 -2.942359672199674314e+00 -2.916114487596881411e+00 -2.882544523194837893e+00 -2.841779347513232690e+00 -2.793976426133135238e+00 -2.739320597688696513e+00 -2.678023467750953568e+00 -2.610322728304202755e+00 -2.536481412775065891e+00 -2.456787099561786203e+00 -2.371551081078167034e+00 -2.281107521014352546e+00 -2.185812630673716228e+00 -2.086043907226266203e+00 -1.982199494731949896e+00 -1.874697756509899893e+00 -1.763977191137166223e+00 -1.650496895041398737e+00 -1.534737892106092350e+00 -1.417205851738716715e+00 -1.298436072248727369e+00 -1.179002257448741764e+00 -1.064861088997489214e+00 -1.059531854761665004e+00 -1.053853696076964663e+00 -1.035571570211568426e+00 -1.010111415820415637e+00 -9.776117435998454841e-01 -9.407331894842057007e-01 -9.382567926372314959e-01 -8.922829881989668976e-01 -8.399896159599038459e-01 -8.234447632933012962e-01 -7.817568223439534947e-01 -7.180769123270490661e-01 -7.087282727355167511e-01 -6.496109416201355513e-01 -5.980522439715831862e-01 -5.772959252237950256e-01 -5.025586887243082002e-01 -4.936710034175494921e-01 -4.277637876877986578e-01 -3.994217086689461627e-01 -3.571710840744480309e-01 -3.222556210465949422e-01 -2.987931122925251981e-01 -2.738060923714487060e-01 -2.662426770531045039e-01 2.662426770531041709e-01 2.738060923714479289e-01 2.987931122925240879e-01 3.222556210465936100e-01 3.571710840744489746e-01 3.994217086689461627e-01 4.277637876877979362e-01 4.936710034175518236e-01 5.025586887243090883e-01 5.772959252237950256e-01 5.980522439715837413e-01 6.496109416201359954e-01 7.087282727355174172e-01 7.180769123270482890e-01 7.817568223439534947e-01 8.234447632933056260e-01 8.399896159599028467e-01 8.922829881989661205e-01 9.382567926372319400e-01 9.407331894842089204e-01 9.776117435998455951e-01 1.010111415820415859e+00 1.035571570211570425e+00 1.053853696076967106e+00 1.059531854761662784e+00 1.064861088997490990e+00 1.179002257448741320e+00 1.298436072248728479e+00 1.417205851738716493e+00 1.534737892106094348e+00 1.650496895041399181e+00 1.763977191137167999e+00 1.874697756509901669e+00 1.982199494731949674e+00 2.086043907226264871e+00 2.185812630673714008e+00 2.281107521014352990e+00 2.371551081078165257e+00 2.456787099561784871e+00 2.536481412775064115e+00 2.610322728304202311e+00 2.678023467750953124e+00 2.739320597688695624e+00 2.793976426133135238e+00 2.841779347513232690e+00 2.882544523194837893e+00 2.916114487596879634e+00 2.942359672199672538e+00 2.961178841509738646e+00 2.972499436472078926e+00
-2.969634710920041165e+00 -2.958319534459899813e+00 -2.939509466233385826e+00 -2.913277172674209936e+00 -2.879724043726872740e+00 -2.838979853804133313e+00 -2.791202331818456450e+00 -2.736576645122354101e+00 -2.675314803744601289e+00 -2.607654993241649954e+00 -2.533860846971525582e+00 -2.454220671901861106e+00 -2.369046646577892101e+00 -2.278674016205616049e+00 -2.183460318896754515e+00 -2.083784690486758961e+00 -1.980047315433114852e+00 -1.872669122217381021e+00 -1.762091870371769176e+00 -1.648778854888561129e+00 -1.533216584184877274e+00 -1.415918010409977557e+00 -1.297428283030642282e+00 -1.178334711596715989e+00 -1.072824180556434248e+00 -1.061853698102052990e+00 -1.059283976869319188e+00 -1.043634522015125299e+00 -1.018265629547862261e+00 -9.858889802641216393e-01 -9.466937512083293260e-01 -9.410122960938089864e-01 -9.009232729085085989e-01 -8.488864218568363817e-01 -8.243997262922138081e-01 -7.909766899037778964e-01 -7.277050461145173621e-01 -7.105714944208868511e-01 -6.597586990792387862e-01 -6.010949180608293752e-01 -5.881108156315348889e-01 -5.142351136526629451e-01 -4.983757247920475031e-01 -4.405429699298714641e-01 -4.064553967776593502e-01 -3.712803193207959152e-01 -3.324100728287501250e-01 -3.141621723286951995e-01 -2.873531158288656906e-01 -2.818024638751652766e-01 2.818024638751652211e-01 2.873531158288657461e-01 3.141621723286953105e-01 3.324100728287497919e-01 3.712803193207960817e-01 4.064553967776592391e-01 4.405429699298711865e-01 4.983757247920489464e-01 5.142351136526641664e-01 5.881108156315348889e-01 6.010949180608294862e-01 6.597586990792394523e-01 7.105714944208881834e-01 7.277050461145171401e-01 7.909766899037766752e-01 8.243997262922140301e-01 8.488864218568370479e-01 9.009232729085074887e-01 9.410122960938134273e-01 9.466937512083298811e-01 9.858889802641211952e-01 1.018265629547862705e+00 1.043634522015125299e+00 1.059283976869319410e+00 1.061853698102053434e+00 1.072824180556433804e+00 1.178334711596714879e+00 1.297428283030643170e+00 1.415918010409977779e+00 1.533216584184877718e+00 1.648778854888562684e+00 1.762091870371768287e+00 1.872669122217381243e+00 1.980047315433116628e+00 2.083784690486757629e+00 2.183460318896754959e+00 2.278674016205616049e+00 2.369046646577891657e+00 2.454220671901861550e+00 2.533860846971525582e+00 2.607654993241649954e+00 2.675314803744601289e+00 2.736576645122355433e+00 2.791202331818456894e+00 2.838979853804131537e+00 2.879724043726874516e+00 2.913277172674207716e+00 2.939509466233385382e+00 2.958319534459898925e+00 2.969634710920041165e+00
-2.966607789708503695e+00 -2.955298332760696312e+00 -2.936497871352683919e+00 -2.910279185492674614e+00 -2.876743828493828481e+00 -2.836021792559739296e+00 -2.788271085166639907e+00 -2.733677221422276649e+00 -2.672452639266393426e+00 -2.604836046487280399e+00 -2.531091711258171451e+00 -2.451508711536498186e+00 -2.366400163655570932e+00 -2.276102457444158844e+00 -2.180974535285346683e+00 -2.081397267345741930e+00 -1.977772997489009033e+00 -1.870525368648369824e+00 -1.760099590339985864e+00 -1.646963397910861771e+00 -1.531609096936831449e+00 -1.414557330974291816e+00 -1.296363640415489238e+00 -1.177629659307161791e+00 -1.081166157779903436e+00 -1.070233389743508123e+00 -1.059022261314220392e+00 -1.052078499523000588e+00 -1.026802726735388971e+00 -9.945514539970012891e-01 -9.555187392243450484e-01 -9.413068230352620303e-01 -9.099547002134869000e-01 -8.581775695734557008e-01 -8.254065584816322465e-01 -8.005937259211075574e-01 -7.377319085136235799e-01 -7.125119718994699092e-01 -6.703037237149833683e-01 -6.042900546168138431e-01 -5.993150049130016033e-01 -5.262794231453539195e-01 -5.032941796423708869e-01 -4.536419113154331328e-01 -4.137502481440056279e-01 -3.856139470358084798e-01 -3.428026374363347673e-01 -3.296087412599393307e-01 -3.009921921343722828e-01 -2.973448677938467788e-01 2.973448677938469453e-01 3.009921921343725604e-01 3.296087412599397193e-01 3.428026374363348783e-01 3.856139470358074250e-01 4.137502481440059054e-01 4.536419113154335769e-01 5.032941796423688885e-01 5.262794231453533644e-01 5.993150049130012702e-01 6.042900546168163967e-01 6.703037237149825911e-01 7.125119718994707974e-01 7.377319085136235799e-01 8.005937259211076684e-01 8.254065584816292489e-01 8.581775695734558118e-01 9.099547002134866780e-01 9.413068230352622523e-01 9.555187392243446043e-01 9.945514539970007339e-01 1.026802726735388749e+00 1.052078499523000810e+00 1.059022261314219726e+00 1.070233389743507235e+00 1.081166157779902992e+00 1.177629659307160459e+00 1.296363640415490126e+00 1.414557330974291371e+00 1.531609096936831893e+00 1.646963397910861548e+00 1.760099590339987197e+00 1.870525368648370268e+00 1.977772997489008810e+00 2.081397267345739710e+00 2.180974535285346239e+00 2.276102457444157956e+00 2.366400163655571820e+00 2.451508711536497742e+00 2.531091711258169230e+00 2.604836046487279955e+00 2.672452639266392538e+00 2.733677221422275760e+00 2.788271085166638130e+00 2.836021792559739740e+00 2.876743828493829813e+00 2.910279185492675058e+00 2.936497871352685252e+00 2.955298332760697200e+00 2.966607789708504139e+00
-2.963418923856172338e+00 -2.952115485983540566e+00 -2.933325134722981176e+00 -2.907120769862897802e+00 -2.873604117017998671e+00 -2.832905398102527617e+00 -2.785182914419752631e+00 -2.730622547911914832e+00 -2.669437187940349787e+00 -2.601866093261679058e+00 -2.528174201849912262e+00 -2.448651405206208054e+00 -2.363611809281899845e+00 -2.273393011857631318e+00 -2.178355437331209732e+00 -2.078881786211948857e+00 -1.975376681190275097e+00 -1.868266629402062451e+00 -1.758000479833081720e+00 -1.645050650289241689e+00 -1.529915555986098630e+00 -1.413123939256413442e+00 -1.295242267228941868e+00 -1.176887207294712079e+00 -1.089876286749497547e+00 -1.078981881940661580e+00 -1.060892346857036150e+00 -1.058746762433802946e+00 -1.035711159819613369e+00 -1.003587080467907233e+00 -9.647189612960817007e-01 -9.416166832038219692e-01 -9.193635483535660402e-01 -8.678481391793506639e-01 -8.264648223430011154e-01 -8.105914647634001602e-01 -7.481390450002222137e-01 -7.145484360594487327e-01 -6.812250273782904930e-01 -6.108843864716698713e-01 -6.076344666181636711e-01 -5.386640704543619318e-01 -5.084189695844272272e-01 -4.670306136883812798e-01 -4.212909444555638649e-01 -4.001445093478428472e-01 -3.534098598722841267e-01 -3.451188574759421201e-01 -3.147082076235538373e-01 -3.128689300804612938e-01 3.128689300804617379e-01 3.147082076235546144e-01 3.451188574759425642e-01 3.534098598722837381e-01 4.001445093478426251e-01 4.212909444555650307e-01 4.670306136883806691e-01 5.084189695844280044e-01 5.386640704543610436e-01 6.076344666181644483e-01 6.108843864716702043e-01 6.812250273782891608e-01 7.145484360594460682e-01 7.481390450002213255e-01 8.105914647634001602e-01 8.264648223430032248e-01 8.678481391793512190e-01 9.193635483535664843e-01 9.416166832038190826e-01 9.647189612960824778e-01 1.003587080467907899e+00 1.035711159819613592e+00 1.058746762433804056e+00 1.060892346857035706e+00 1.078981881940660470e+00 1.089876286749497991e+00 1.176887207294710080e+00 1.295242267228942090e+00 1.413123939256413220e+00 1.529915555986098852e+00 1.645050650289242133e+00 1.758000479833080831e+00 1.868266629402061785e+00 1.975376681190275097e+00 2.078881786211949745e+00 2.178355437331208400e+00 2.273393011857632207e+00 2.363611809281899845e+00 2.448651405206207166e+00 2.528174201849911817e+00 2.601866093261680390e+00 2.669437187940348455e+00 2.730622547911915277e+00 2.785182914419751743e+00 2.832905398102528505e+00 2.873604117017996451e+00 2.907120769862898246e+00 2.933325134722978955e+00 2.952115485983539234e+00 2.963418923856170561e+00
-2.960068378096101238e+00 -2.948771257332988061e+00 -2.929991517007819013e+00 -2.903802182905320883e+00 -2.870305161890683632e+00 -2.829630917531873902e+00 -2.781938060255014555e+00 -2.727412857960862969e+00 -2.666268675003589550e+00 -2.598745349925843939e+00 -2.525108525595633591e+00 -2.445648949753103540e+00 -2.360681769981108680e+00 -2.270545855576720395e+00 -2.175603190993003810e+00 -2.076238403460226589e+00 -1.972858514352991310e+00 -1.865893045250362814e+00 -1.755794674577354497e+00 -1.643040745034565875e+00 -1.528136093802326734e+00 -1.411617967979637234e+00 -1.294064293044937530e+00 -1.176107468098585240e+00 -1.098943690861027278e+00 -1.088088147195283906e+00 -1.070064777422206737e+00 -1.058457537468002974e+00 -1.044979262807366194e+00 -1.012983675608142509e+00 -9.742815503900060792e-01 -9.419417850530854563e-01 -9.291360663118910512e-01 -8.778832462644299284e-01 -8.275740599771888029e-01 -8.209535771289130368e-01 -7.589082975942734732e-01 -7.166795683968391062e-01 -6.925021781844724611e-01 -6.227958352660620811e-01 -6.111248851085540057e-01 -5.513631712892852477e-01 -5.137426747897331225e-01 -4.806817015537805937e-01 -4.290627134272749221e-01 -4.148479179804694383e-01 -3.642104843000758541e-01 -3.606807436309997783e-01 -3.284883531714665184e-01 -3.283736931377259638e-01 3.283736931377251311e-01 3.284883531714657412e-01 3.606807436310002224e-01 3.642104843000760206e-01 4.148479179804688277e-01 4.290627134272757548e-01 4.806817015537795390e-01 5.137426747897313462e-01 5.513631712892840264e-01 6.111248851085528955e-01 6.227958352660615260e-01 6.925021781844719060e-01 7.166795683968365527e-01 7.589082975942732512e-01 8.209535771289125927e-01 8.275740599771878037e-01 8.778832462644310386e-01 9.291360663118901630e-01 9.419417850530854563e-01 9.742815503900063012e-01 1.012983675608143175e+00 1.044979262807366638e+00 1.058457537468003418e+00 1.070064777422208069e+00 1.088088147195283684e+00 1.098943690861028166e+00 1.176107468098585240e+00 1.294064293044936642e+00 1.411617967979636790e+00 1.528136093802325846e+00 1.643040745034566763e+00 1.755794674577354053e+00 1.865893045250362370e+00 1.972858514352990200e+00 2.076238403460229698e+00 2.175603190993003366e+00 2.270545855576721728e+00 2.360681769981109568e+00 2.445648949753103096e+00 2.525108525595633147e+00 2.598745349925846160e+00 2.666268675003590882e+00 2.727412857960865189e+00 2.781938060255015444e+00 2.829630917531876122e+00 2.870305161890685852e+00 2.903802182905322216e+00 2.929991517007819457e+00 2.948771257332988949e+00 2.960068378096102126e+00
-2.956556430899873966e+00 -2.945265923670445041e+00 -2.926497292391767147e+00 -2.900323695071958419e+00 -2.866847228792487101e+00 -2.826198610742535422e+00 -2.778536775801166314e+00 -2.724048396998784316e+00 -2.662947337317511654e+00 -2.595474043989356439e+00 -2.521894899983153415e+00 -2.442501552122540165e+00 -2.357610241829342090e+00 -2.267561173730503477e+00 -2.172717970689176603e+00 -2.073467283422741669e+00 -1.970218652309548180e+00 -1.863404764130212721e+00 -1.753482317230084853e+00 -1.640933821989435826e+00 -1.526270849709876032e+00 -1.410039556781747194e+00 -1.292829854203312534e+00 -1.175290560091461822e+00 -1.108357392537418162e+00 -1.097541062104610887e+00 -1.079584417839142052e+00 -1.058154646553702394e+00 -1.054595297233627438e+00 -1.022729004277144638e+00 -9.841936199344079039e-01 -9.422820326359996335e-01 -9.392585300849993768e-01 -8.882681029117157623e-01 -8.316639356012273110e-01 -8.287337935816828649e-01 -7.700218729985359722e-01 -7.189040035860222444e-01 -7.041153643153542641e-01 -6.350272480234134820e-01 -6.147579694746875267e-01 -5.643524726593377450e-01 -5.192578842997331856e-01 -4.945702213793271573e-01 -4.370513628264536266e-01 -4.297029899313883350e-01 -3.762843757117740884e-01 -3.751852599845919012e-01 -3.438582005588181056e-01 -3.423216900808372376e-01 3.423216900808385144e-01 3.438582005588194934e-01 3.751852599845902914e-01 3.762843757117731447e-01 4.297029899313886125e-01 4.370513628264533490e-01 4.945702213793262692e-01 5.192578842997341848e-01 5.643524726593377450e-01 6.147579694746867496e-01 6.350272480234137040e-01 7.041153643153549302e-01 7.189040035860234656e-01 7.700218729985360833e-01 8.287337935816838641e-01 8.316639356012277551e-01 8.882681029117165394e-01 9.392585300849995988e-01 9.422820326360058507e-01 9.841936199344077929e-01 1.022729004277145082e+00 1.054595297233627882e+00 1.058154646553699285e+00 1.079584417839141608e+00 1.097541062104610665e+00 1.108357392537417718e+00 1.175290560091462932e+00 1.292829854203313866e+00 1.410039556781746306e+00 1.526270849709875588e+00 1.640933821989434049e+00 1.753482317230086851e+00 1.863404764130213831e+00 1.970218652309547736e+00 2.073467283422743002e+00 2.172717970689173939e+00 2.267561173730504809e+00 2.357610241829341646e+00 2.442501552122538389e+00 2.521894899983154303e+00 2.595474043989355994e+00 2.662947337317512986e+00 2.724048396998784316e+00 2.778536775801166314e+00 2.826198610742537198e+00 2.866847228792486657e+00 2.900323695071957086e+00 2.926497292391767147e+00 2.945265923670445929e+00 2.956556430899874410e+00
-2.952883374503271874e+00 -2.941599775539325723e+00 -2.922842748604732588e+00 -2.896685590169521873e+00 -2.863230596514900306e+00 -2.822608750444349113e+00 -2.774979326655913958e+00 -2.720529422530264529e+00 -2.659473423379752344e+00 -2.592052414119148107e+00 -2.518533553144599590e+00 -2.439209429364982196e+00 -2.354397430453044837e+00 -2.264439160441622967e+00 -2.169699959290465330e+00 -2.070568598379746383e+00 -1.967457257899071665e+00 -1.860801941135546089e+00 -1.751063557375323043e+00 -1.638730027830173297e+00 -1.524319969897627303e+00 -1.408388852231918786e+00 -1.291539093828447893e+00 -1.174436607488815509e+00 -1.118106352396728509e+00 -1.107329447222926255e+00 -1.089439848980272796e+00 -1.064547494876293410e+00 -1.057838152718842739e+00 -1.032810825178462455e+00 -9.944423114477903836e-01 -9.497172934348722118e-01 -9.426373256476788809e-01 -8.989880716612252964e-01 -8.427066710563866359e-01 -8.299435259429133183e-01 -7.814623985693333053e-01 -7.212203320790122607e-01 -7.160454416521527810e-01 -6.475575631171083257e-01 -6.185303174709897434e-01 -5.776093015624087501e-01 -5.249572234504819024e-01 -5.086734405723352115e-01 -4.452433017857090336e-01 -4.446910459708205976e-01 -3.919211479787945152e-01 -3.863167536884347109e-01 -3.593214971863848417e-01 -3.561988073382015840e-01 3.561988073382018061e-01 3.593214971863849527e-01 3.863167536884353215e-01 3.919211479787945707e-01 4.446910459708207641e-01 4.452433017857082564e-01 5.086734405723353225e-01 5.249572234504814583e-01 5.776093015624097493e-01 6.185303174709887442e-01 6.475575631171081037e-01 7.160454416521538912e-01 7.212203320790125938e-01 7.814623985693335273e-01 8.299435259429136513e-01 8.427066710563877461e-01 8.989880716612266287e-01 9.426373256476794360e-01 9.497172934348733220e-01 9.944423114477912717e-01 1.032810825178463787e+00 1.057838152718840741e+00 1.064547494876293632e+00 1.089439848980272574e+00 1.107329447222925367e+00 1.118106352396728953e+00 1.174436607488815287e+00 1.291539093828448781e+00 1.408388852231919008e+00 1.524319969897626414e+00 1.638730027830173741e+00 1.751063557375323931e+00 1.860801941135547866e+00 1.967457257899071221e+00 2.070568598379748160e+00 2.169699959290464442e+00 2.264439160441622523e+00 2.354397430453044393e+00 2.439209429364979975e+00 2.518533553144599146e+00 2.592052414119148107e+00 2.659473423379749679e+00 2.720529422530264085e+00 2.774979326655912182e+00 2.822608750444348225e+00 2.863230596514899862e+00 2.896685590169520985e+00 2.922842748604731700e+00 2.941599775539323947e+00 2.952883374503270097e+00
-2.949049514933557603e+00 -2.937773117191798455e+00 -2.919028186947813186e+00 -2.892888165384011057e+00 -2.859455556983246716e+00 -2.818861622183178817e+00 -2.771265990904513643e+00 -2.716856204150662979e+00 -2.655847193336938972e+00 -2.588480710148900243e+00 -2.515024723862193223e+00 -2.435772808638077436e+00 -2.351043551027369283e+00 -2.261180018821275173e+00 -2.166549348112068341e+00 -2.067542528549910053e+00 -1.964574501457377442e+00 -1.858084738508864353e+00 -1.748538551519511097e+00 -1.636429516069002110e+00 -1.522283607429424812e+00 -1.406666007848649924e+00 -1.290192161848938257e+00 -1.173545740358700185e+00 -1.128179505733857724e+00 -1.117442104113326673e+00 -1.099619643977676642e+00 -1.074824097108113330e+00 -1.057508121876248097e+00 -1.043216931928596436e+00 -1.005014837634478519e+00 -9.604988331450464711e-01 -9.430075594700159103e-01 -9.100287126294833717e-01 -8.540662203544029385e-01 -8.312027409425127855e-01 -7.932129670559379120e-01 -7.282739671221832856e-01 -7.236271027227595409e-01 -6.603667636643895111e-01 -6.224384749395308614e-01 -5.911124994008606359e-01 -5.308333784090826235e-01 -5.229706521103059114e-01 -4.597955653405516596e-01 -4.536255513476823431e-01 -4.075836104000361559e-01 -3.975891723856975757e-01 -3.747626291714490354e-01 -3.701115494056074762e-01 3.701115494056076982e-01 3.747626291714493685e-01 3.975891723856980198e-01 4.075836104000367111e-01 4.536255513476827317e-01 4.597955653405515486e-01 5.229706521103063555e-01 5.308333784090835117e-01 5.911124994008607469e-01 6.224384749395293071e-01 6.603667636643901773e-01 7.236271027227635377e-01 7.282739671221843958e-01 7.932129670559368018e-01 8.312027409425131186e-01 8.540662203544028275e-01 9.100287126294833717e-01 9.430075594700171315e-01 9.604988331450469152e-01 1.005014837634478742e+00 1.043216931928596880e+00 1.057508121876246543e+00 1.074824097108113330e+00 1.099619643977675754e+00 1.117442104113325341e+00 1.128179505733855503e+00 1.173545740358699740e+00 1.290192161848939145e+00 1.406666007848649258e+00 1.522283607429423924e+00 1.636429516069004109e+00 1.748538551519511097e+00 1.858084738508863021e+00 1.964574501457379663e+00 2.067542528549910053e+00 2.166549348112068341e+00 2.261180018821274729e+00 2.351043551027371947e+00 2.435772808638076992e+00 2.515024723862194111e+00 2.588480710148899355e+00 2.655847193336940304e+00 2.716856204150663867e+00 2.771265990904514087e+00 2.818861622183179705e+00 2.859455556983247604e+00 2.892888165384011057e+00 2.919028186947812298e+00 2.937773117191800232e+00 2.949049514933558491e+00
-2.945055172038383962e+00 -2.933786266617134597e+00 -2.915053922320691271e+00 -2.888931731306777717e+00 -2.855522415281044779e+00 -2.814957524363152164e+00 -2.767397059139494520e+00 -2.713029023562960163e+00 -2.652068918998321312e+00 -2.584759193089097185e+00 -2.511368661574520544e+00 -2.432191927208991356e+00 -2.347548828274615751e+00 -2.257783960964060199e+00 -2.163266336905499632e+00 -2.064389262080212895e+00 -1.961570560806461083e+00 -1.855253325632431727e+00 -1.745907463086953992e+00 -1.634032447056441129e+00 -1.520161922255165443e+00 -1.404871184118679617e+00 -1.288789215018304013e+00 -1.172618094631987296e+00 -1.138565796226864490e+00 -1.127867849505754805e+00 -1.110112403128700187e+00 -1.085413390829483626e+00 -1.057164622817108102e+00 -1.053935190252416332e+00 -1.015898520972396968e+00 -9.715897888939771798e-01 -9.433926252180376837e-01 -9.213758240517481157e-01 -8.657273658544197836e-01 -8.325109040763617463e-01 -8.052571711323237569e-01 -7.407832196313512974e-01 -7.261228253841615077e-01 -6.734358670821036785e-01 -6.264789451808300269e-01 -6.048423469316576151e-01 -5.374429886961936687e-01 -5.368791178720085933e-01 -4.750018898100595299e-01 -4.621857460632653458e-01 -4.232652613163457866e-01 -4.089881984673504056e-01 -3.901806440322563851e-01 -3.840527987305603630e-01 3.840527987305608071e-01 3.901806440322577174e-01 4.089881984673521265e-01 4.232652613163462307e-01 4.621857460632669556e-01 4.750018898100601406e-01 5.368791178720057067e-01 5.374429886961934466e-01 6.048423469316568379e-01 6.264789451808282505e-01 6.734358670821036785e-01 7.261228253841612856e-01 7.407832196313516304e-01 8.052571711323235348e-01 8.325109040763614132e-01 8.657273658544182293e-01 9.213758240517483378e-01 9.433926252180396821e-01 9.715897888939770688e-01 1.015898520972396968e+00 1.053935190252416776e+00 1.057164622817107436e+00 1.085413390829483848e+00 1.110112403128699965e+00 1.127867849505752806e+00 1.138565796226863158e+00 1.172618094631987518e+00 1.288789215018303569e+00 1.404871184118679395e+00 1.520161922255163667e+00 1.634032447056441129e+00 1.745907463086955769e+00 1.855253325632431727e+00 1.961570560806461305e+00 2.064389262080214227e+00 2.163266336905500076e+00 2.257783960964060199e+00 2.347548828274617527e+00 2.432191927208990467e+00 2.511368661574518768e+00 2.584759193089097629e+00 2.652068918998320868e+00 2.713029023562959718e+00 2.767397059139495852e+00 2.814957524363153496e+00 2.855522415281044335e+00 2.888931731306779049e+00 2.915053922320691715e+00 2.933786266617135041e+00 2.945055172038382629e+00
-2.940900679516375238e+00 -2.929639555571692977e+00 -2.910920283250641560e+00 -2.884816611962135902e+00 -2.851431489675793518e+00 -2.810896768270247925e+00 -2.763372834481619300e+00 -2.709048174595664715e+00 -2.648138883850247538e+00 -2.580888135137775041e+00 -2.507565626383259527e+00 -2.428467032456995689e+00 -2.343913496462728840e+00 -2.254251207942671975e+00 -2.159851133850112959e+00 -2.061108995035412228e+00 -1.958445621243531942e+00 -1.852307879019102987e+00 -1.743170462415151611e+00 -1.631538987983915057e+00 -1.517955081222572611e+00 -1.403004548516985528e+00 -1.287330416936780297e+00 -1.171653812113060855e+00 -1.149254206826264335e+00 -1.138595546526389279e+00 -1.120906785677303619e+00 -1.096303740981686925e+00 -1.064953571340163441e+00 -1.056807727204172931e+00 -1.027080827885766379e+00 -9.829769979333152774e-01 -9.437924097879654139e-01 -9.330154765929242755e-01 -8.776752673663091864e-01 -8.338674629851723363e-01 -8.175791287843025001e-01 -7.535562103832234015e-01 -7.287059735728464993e-01 -6.867469039775315753e-01 -6.306481979380873515e-01 -6.187804835926765668e-01 -5.520732487399296895e-01 -5.430873120154053879e-01 -4.902969705372946518e-01 -4.709121283060583862e-01 -4.389603825100803491e-01 -4.205008384196645688e-01 -4.055745907130258732e-01 -3.980163009309136135e-01 3.980163009309133915e-01 4.055745907130255956e-01 4.205008384196645688e-01 4.389603825100806267e-01 4.709121283060582197e-01 4.902969705372942633e-01 5.430873120154059430e-01 5.520732487399303556e-01 6.187804835926765668e-01 6.306481979380882397e-01 6.867469039775314643e-01 7.287059735728449450e-01 7.535562103832229575e-01 8.175791287843012789e-01 8.338674629851676734e-01 8.776752673663085202e-01 9.330154765929241645e-01 9.437924097879663021e-01 9.829769979333151664e-01 1.027080827885765490e+00 1.056807727204171821e+00 1.064953571340162997e+00 1.096303740981686703e+00 1.120906785677303397e+00 1.138595546526388613e+00 1.149254206826263225e+00 1.171653812113061521e+00 1.287330416936779631e+00 1.403004548516985084e+00 1.517955081222572167e+00 1.631538987983915057e+00 1.743170462415153388e+00 1.852307879019103209e+00 1.958445621243531720e+00 2.061108995035411784e+00 2.159851133850113403e+00 2.254251207942672419e+00 2.343913496462728840e+00 2.428467032456993913e+00 2.507565626383258195e+00 2.580888135137774597e+00 2.648138883850246206e+00 2.709048174595663827e+00 2.763372834481619300e+00 2.810896768270247481e+00 2.851431489675793962e+00 2.884816611962135013e+00 2.910920283250641560e+00 2.929639555571692977e+00 2.940900679516374350e+00
-2.936586384949473771e+00 -2.925333329610645183e+00 -2.906627611923196852e+00 -2.880543144836553715e+00 -2.847183111646286680e+00 -2.806679678097246722e+00 -2.759193632602064739e+00 -2.704913963221824869e+00 -2.644057383071587441e+00 -2.576867819691979200e+00 -2.503615889060436750e+00 -2.424598381876365671e+00 -2.340137799403862129e+00 -2.250581989802448835e+00 -2.156303955544322637e+00 -2.057701931387065475e+00 -1.955199875529581410e+00 -1.849248582302773558e+00 -1.740327726749985704e+00 -1.628949312886614154e+00 -1.515663258089662069e+00 -1.401066275527840244e+00 -1.285815938074168718e+00 -1.170653040490954977e+00 -1.160233787827747998e+00 -1.149614133006868766e+00 -1.131991538494470317e+00 -1.107483619688470755e+00 -1.076260181452913134e+00 -1.056437509564577493e+00 -1.038549398651101630e+00 -9.946475248173032302e-01 -9.449340418302335509e-01 -9.442067959069224692e-01 -8.898954871954251056e-01 -8.352718479954123199e-01 -8.301635006157180863e-01 -7.665766842724283103e-01 -7.313749870523451602e-01 -7.002828888782869354e-01 -6.349426779642808327e-01 -6.329098242060766655e-01 -5.668457353302659429e-01 -5.494509488194309066e-01 -5.056691517341924680e-01 -4.797935367880094559e-01 -4.546639070733731747e-01 -4.321152851421954932e-01 -4.209435196426113412e-01 -4.119965234491141381e-01 4.119965234491137496e-01 4.209435196426113968e-01 4.321152851421952712e-01 4.546639070733731747e-01 4.797935367880091229e-01 5.056691517341913578e-01 5.494509488194312397e-01 5.668457353302646107e-01 6.329098242060768875e-01 6.349426779642810548e-01 7.002828888782878236e-01 7.313749870523437169e-01 7.665766842724281993e-01 8.301635006157183083e-01 8.352718479954113207e-01 8.898954871954252166e-01 9.442067959069204708e-01 9.449340418302343281e-01 9.946475248173033412e-01 1.038549398651101185e+00 1.056437509564578381e+00 1.076260181452913578e+00 1.107483619688470977e+00 1.131991538494470984e+00 1.149614133006869876e+00 1.160233787827747998e+00 1.170653040490955199e+00 1.285815938074168940e+00 1.401066275527838911e+00 1.515663258089663179e+00 1.628949312886614598e+00 1.740327726749985260e+00 1.849248582302774446e+00 1.955199875529581410e+00 2.057701931387065919e+00 2.156303955544322193e+00 2.250581989802448835e+00 2.340137799403863017e+00 2.424598381876366560e+00 2.503615889060436306e+00 2.576867819691979200e+00 2.644057383071587441e+00 2.704913963221825313e+00 2.759193632602066959e+00 2.806679678097248054e+00 2.847183111646287124e+00 2.880543144836555047e+00 2.906627611923197296e+00 2.925333329610645627e+00 2.936586384949475548e+00
-2.932112649837062435e+00 -2.920867948121440349e+00 -2.902176264214527901e+00 -2.876111680909506862e+00 -2.842777625911451889e+00 -2.802306590970154332e+00 -2.754859781745939706e+00 -2.700626707579171004e+00 -2.639824723550105112e+00 -2.572698541360006086e+00 -2.499519731056223382e+00 -2.420586243079575262e+00 -2.336221990453037911e+00 -2.246776545555799309e+00 -2.152625026996511703e+00 -2.054168283002137496e+00 -1.951833523877495313e+00 -1.846075626228467215e+00 -1.737379440240784056e+00 -1.626263602646606854e+00 -1.513286633537946901e+00 -1.399056546666990197e+00 -1.284245955793807958e+00 -1.171493682165304806e+00 -1.169615933350951043e+00 -1.160912646919176616e+00 -1.143355521719830570e+00 -1.118941632114487161e+00 -1.087843287906001377e+00 -1.056054047282384056e+00 -1.050292073229096346e+00 -1.006588686473119720e+00 -9.571182153486096356e-01 -9.446356621842727508e-01 -9.023740089562440891e-01 -8.429955001082366506e-01 -8.367234726694225966e-01 -7.798291139003556971e-01 -7.341282744307179309e-01 -7.140277849405505251e-01 -6.472144753472093281e-01 -6.393588131480963943e-01 -5.817461085607753546e-01 -5.559631479126397879e-01 -5.211079857955922545e-01 -4.888193905771318626e-01 -4.703713128341627803e-01 -4.438207935382403324e-01 -4.362864827930857947e-01 -4.259885406066079017e-01 4.259885406066075131e-01 4.362864827930854061e-01 4.438207935382402769e-01 4.703713128341629468e-01 4.888193905771313630e-01 5.211079857955924766e-01 5.559631479126393439e-01 5.817461085607753546e-01 6.393588131480970604e-01 6.472144753472092171e-01 7.140277849405507471e-01 7.341282744307183750e-01 7.798291139003553640e-01 8.367234726694228186e-01 8.429955001082365396e-01 9.023740089562432010e-01 9.446356621842700863e-01 9.571182153486089694e-01 1.006588686473119720e+00 1.050292073229096790e+00 1.056054047282383390e+00 1.087843287905999823e+00 1.118941632114486051e+00 1.143355521719829904e+00 1.160912646919175506e+00 1.169615933350949710e+00 1.171493682165303474e+00 1.284245955793807292e+00 1.399056546666990197e+00 1.513286633537948234e+00 1.626263602646607964e+00 1.737379440240783390e+00 1.846075626228467659e+00 1.951833523877495979e+00 2.054168283002138384e+00 2.152625026996510815e+00 2.246776545555800642e+00 2.336221990453039243e+00 2.420586243079576150e+00 2.499519731056221161e+00 2.572698541360007418e+00 2.639824723550106000e+00 2.700626707579171448e+00 2.754859781745940595e+00 2.802306590970153888e+00 2.842777625911451000e+00 2.876111680909505974e+00 2.902176264214529233e+00 2.920867948121440349e+00 2.932112649837062435e+00
-2.927479849631964282e+00 -2.916243784359125346e+00 -2.897566609725623188e+00 -2.871522584686030388e+00 -2.838215390460830267e+00 -2.797777856976082500e+00 -2.750371622757125767e+00 -2.696186737991459026e+00 -2.635441223899837926e+00 -2.568380605974424746e+00 -2.495277444507303599e+00 -2.416430893800852520e+00 -2.332166332506901973e+00 -2.242835123176526224e+00 -2.148814581615642982e+00 -2.050508269631176717e+00 -1.948346773939698906e+00 -1.842789208642050980e+00 -1.734325793935264093e+00 -1.623482044996235052e+00 -1.510825395186388143e+00 -1.396975550504966357e+00 -1.282620654377648162e+00 -1.183023147992699586e+00 -1.172480249013520659e+00 -1.168542650186611631e+00 -1.154987731458902545e+00 -1.130666539162276329e+00 -1.099691341593703298e+00 -1.062296913248342412e+00 -1.055657420590756068e+00 -1.018788072932394373e+00 -9.695550349108583710e-01 -9.450788831645219323e-01 -9.150972508293745422e-01 -8.560608978180763717e-01 -8.382217343634338347e-01 -7.932986876070660109e-01 -7.369642157223287304e-01 -7.279664644322708655e-01 -6.616796530773978446e-01 -6.438930221809001653e-01 -5.967612510300888129e-01 -5.626171720996736569e-01 -5.366040752246095114e-01 -4.979796697377927850e-01 -4.860785358390520283e-01 -4.556075686806667635e-01 -4.516025337382066351e-01 -4.399879396021864064e-01 4.399879396021861289e-01 4.516025337382074678e-01 4.556075686806680403e-01 4.860785358390528610e-01 4.979796697377943948e-01 5.366040752246098444e-01 5.626171720996746561e-01 5.967612510300885909e-01 6.438930221809006094e-01 6.616796530773980667e-01 7.279664644322704214e-01 7.369642157223292855e-01 7.932986876070658999e-01 8.382217343634348339e-01 8.560608978180747064e-01 9.150972508293733210e-01 9.450788831645191568e-01 9.695550349108592592e-01 1.018788072932394817e+00 1.055657420590758511e+00 1.062296913248343078e+00 1.099691341593703742e+00 1.130666539162276774e+00 1.154987731458902767e+00 1.168542650186612519e+00 1.172480249013521547e+00 1.183023147992700475e+00 1.282620654377647051e+00 1.396975550504966135e+00 1.510825395186388587e+00 1.623482044996233942e+00 1.734325793935264315e+00 1.842789208642050758e+00 1.948346773939698240e+00 2.050508269631176717e+00 2.148814581615643426e+00 2.242835123176524892e+00 2.332166332506900197e+00 2.416430893800852076e+00 2.495277444507303599e+00 2.568380605974422082e+00 2.635441223899837482e+00 2.696186737991459914e+00 2.750371622757123991e+00 2.797777856976082944e+00 2.838215390460830712e+00 2.871522584686029056e+00 2.897566609725624076e+00 2.916243784359124014e+00 2.927479849631963393e+00
-2.922688373778361992e+00 -2.911461225483551463e+00 -2.892799031818280131e+00 -2.866776234231040110e+00 -2.833496776586712063e+00 -2.793093839192720029e+00 -2.745729509104548161e+00 -2.691594396991044746e+00 -2.630907214479524026e+00 -2.563914330605938652e+00 -2.490889332245849630e+00 -2.412132621900080487e+00 -2.327971098002614259e+00 -2.238757979594027780e+00 -2.144872861201578385e+00 -2.046722118896067588e+00 -1.944739840795353114e+00 -1.839389534479592969e+00 -1.731166985774364564e+00 -1.620604834521800708e+00 -1.508279737606143645e+00 -1.394823482691571304e+00 -1.280940225052488168e+00 -1.194811578646833405e+00 -1.184306242762343642e+00 -1.167433356412278078e+00 -1.166877319656455692e+00 -1.142647277155658392e+00 -1.111792996244175047e+00 -1.074552220390569968e+00 -1.055247712563810003e+00 -1.031233564062703056e+00 -9.822318941718584107e-01 -9.455363293817284909e-01 -9.280520739192080759e-01 -8.693460204269296554e-01 -8.397660147924306262e-01 -8.069712927544682168e-01 -7.420846664759015443e-01 -7.398811648730139190e-01 -6.762916032598796923e-01 -6.485417217527820188e-01 -6.118791459833601287e-01 -5.694064367464440890e-01 -5.521489373281690538e-01 -5.072648935436836481e-01 -5.017818996843881330e-01 -4.674666656706088497e-01 -4.668907277118117816e-01 -4.539907432205222415e-01 4.539907432205222415e-01 4.668907277118116705e-01 4.674666656706084056e-01 5.017818996843881330e-01 5.072648935436847584e-01 5.521489373281683877e-01 5.694064367464447551e-01 6.118791459833593516e-01 6.485417217527814637e-01 6.762916032598795812e-01 7.398811648730125867e-01 7.420846664759007671e-01 8.069712927544673287e-01 8.397660147924265184e-01 8.693460204269302105e-01 9.280520739192079649e-01 9.455363293817258263e-01 9.822318941718578555e-01 1.031233564062703723e+00 1.055247712563810669e+00 1.074552220390571522e+00 1.111792996244175269e+00 1.142647277155658614e+00 1.166877319656457024e+00 1.167433356412277856e+00 1.184306242762345862e+00 1.194811578646834516e+00 1.280940225052489945e+00 1.394823482691569971e+00 1.508279737606144977e+00 1.620604834521801152e+00 1.731166985774365008e+00 1.839389534479593191e+00 1.944739840795353336e+00 2.046722118896068032e+00 2.144872861201579273e+00 2.238757979594027780e+00 2.327971098002615147e+00 2.412132621900080487e+00 2.490889332245847854e+00 2.563914330605938208e+00 2.630907214479524470e+00 2.691594396991045635e+00 2.745729509104548605e+00 2.793093839192720029e+00 2.833496776586710730e+00 2.866776234231039666e+00 2.892799031818283240e+00 2.911461225483552351e+00 2.922688373778362436e+00
-2.917738625751718384e+00 -2.906520672598538191e+00 -2.887873927653044515e+00 -2.861873021205486367e+00 -2.828622168918002444e+00 -2.788254913719387496e+00 -2.740933806909899850e+00 -2.686850039342761676e+00 -2.626223037412134698e+00 -2.559300043578143669e+00 -2.486355707809151827e+00 -2.407691725367124391e+00 -2.323636568916892742e+00 -2.234545380687439575e+00 -2.140800115935107772e+00 -2.042810066277357617e+00 -1.941012946937084926e+00 -1.835876815756354086e+00 -1.727903220586978428e+00 -1.617632172667577972e+00 -1.505649862336130518e+00 -1.392600545981576010e+00 -1.279204866017372932e+00 -1.206848520106897027e+00 -1.196380091733967754e+00 -1.179013611286652941e+00 -1.166288223375997024e+00 -1.154872974677004338e+00 -1.124137124611806371e+00 -1.087046551442173214e+00 -1.054825009108127265e+00 -1.043913342646492826e+00 -9.951365524016373421e-01 -9.460078674154152045e-01 -9.412257863403071800e-01 -8.828377454886888742e-01 -8.413556806005743072e-01 -8.208334953392397715e-01 -7.563689532575277319e-01 -7.428774522415194648e-01 -6.910375252961610260e-01 -6.533013332710430054e-01 -6.270887673477190116e-01 -5.763245172025305285e-01 -5.677348882391302087e-01 -5.174780574528553556e-01 -5.166660970569777467e-01 -4.821501216660779576e-01 -4.793899002205214144e-01 -4.679933459476589563e-01 4.679933459476584567e-01 4.793899002205208593e-01 4.821501216660770139e-01 5.166660970569744160e-01 5.174780574528538013e-01 5.677348882391302087e-01 5.763245172025314167e-01 6.270887673477198998e-01 6.533013332710438936e-01 6.910375252961606929e-01 7.428774522415189097e-01 7.563689532575273988e-01 8.208334953392403266e-01 8.413556806005753064e-01 8.828377454886879860e-01 9.412257863403074021e-01 9.460078674154177580e-01 9.951365524016370090e-01 1.043913342646492382e+00 1.054825009108129708e+00 1.087046551442173214e+00 1.124137124611806371e+00 1.154872974677003006e+00 1.166288223375995470e+00 1.179013611286652718e+00 1.196380091733966644e+00 1.206848520106896805e+00 1.279204866017371600e+00 1.392600545981574900e+00 1.505649862336130962e+00 1.617632172667577972e+00 1.727903220586978206e+00 1.835876815756354086e+00 1.941012946937086925e+00 2.042810066277358061e+00 2.140800115935108217e+00 2.234545380687439575e+00 2.323636568916893630e+00 2.407691725367124835e+00 2.486355707809152715e+00 2.559300043578143224e+00 2.626223037412134698e+00 2.686850039342763452e+00 2.740933806909898962e+00 2.788254913719389272e+00 2.828622168918002444e+00 2.861873021205487255e+00 2.887873927653046291e+00 2.906520672598538191e+00 2.917738625751719717e+00
-2.912631023100767269e+00 -2.901422540793090032e+00 -2.882791708229091920e+00 -2.856813350904425786e+00 -2.823591965455908515e+00 -2.783261469709778613e+00 -2.735984894976895454e+00 -2.681954032069145288e+00 -2.621389046605551165e+00 -2.554538084483191085e+00 -2.481676895449933973e+00 -2.403108512326563861e+00 -2.319163036765221619e+00 -2.230197601279688246e+00 -2.136596604367708707e+00 -2.038772355101176270e+00 -1.937166322257261930e+00 -1.832251271555427774e+00 -1.724534710084598466e+00 -1.614564267740159709e+00 -1.502935977899440445e+00 -1.390306950261662955e+00 -1.277414782472155785e+00 -1.219123686078947388e+00 -1.208691434534806541e+00 -1.191386119015580558e+00 -1.167332966739725197e+00 -1.165107428372901710e+00 -1.136712831825930747e+00 -1.099768730284505391e+00 -1.056815904155133712e+00 -1.054389398953901047e+00 -1.008257140669021723e+00 -9.546061436229031916e-01 -9.464933599478971837e-01 -8.965234926333982557e-01 -8.429900839361488263e-01 -8.348725168646827788e-01 -7.708066656670912176e-01 -7.459513870306749839e-01 -7.059054998207859866e-01 -6.581682890993897361e-01 -6.423799807992028876e-01 -5.833651544418803070e-01 -5.833549433372843263e-01 -5.331639437400887971e-01 -5.261748067268152695e-01 -4.973797743297104779e-01 -4.913697689741642893e-01 -4.819924609021311035e-01 4.819924609021309370e-01 4.913697689741631791e-01 4.973797743297094787e-01 5.261748067268148255e-01 5.331639437400885750e-01 5.833549433372847703e-01 5.833651544418806401e-01 6.423799807992029987e-01 6.581682890993914015e-01 7.059054998207864307e-01 7.459513870306755390e-01 7.708066656670904404e-01 8.348725168646833339e-01 8.429900839361510467e-01 8.965234926333983667e-01 9.464933599478974058e-01 9.546061436229050789e-01 1.008257140669022167e+00 1.054389398953900381e+00 1.056815904155135044e+00 1.099768730284506502e+00 1.136712831825930081e+00 1.165107428372903486e+00 1.167332966739724531e+00 1.191386119015580336e+00 1.208691434534804987e+00 1.219123686078946056e+00 1.277414782472156007e+00 1.390306950261664065e+00 1.502935977899439779e+00 1.614564267740160819e+00 1.724534710084597799e+00 1.832251271555426664e+00 1.937166322257263262e+00 2.038772355101177158e+00 2.136596604367708707e+00 2.230197601279688691e+00 2.319163036765220731e+00 2.403108512326562973e+00 2.481676895449933529e+00 2.554538084483191973e+00 2.621389046605551609e+00 2.681954032069144844e+00 2.735984894976897230e+00 2.783261469709778169e+00 2.823591965455908515e+00 2.856813350904425786e+00 2.882791708229094141e+00 2.901422540793089588e+00 2.912631023100767713e+00
-2.907365997491629273e+00 -2.896167259184703635e+00 -2.877552798426195491e+00 -2.851597642297032831e+00 -2.818406577611476838e+00 -2.778113909406445980e+00 -2.730883164822117681e+00 -2.676906754477060169e+00 -2.616405607774441311e+00 -2.549628804198438736e+00 -2.476853230147364027e+00 -2.398383301042901206e+00 -2.314550802601253121e+00 -2.225714925131491384e+00 -2.132262593411027751e+00 -2.034609236525731557e+00 -1.933200204033814318e+00 -1.828513128016023392e+00 -1.721061672855879410e+00 -1.611401334913165506e+00 -1.500138299820638954e+00 -1.387942912578653321e+00 -1.275570186647327908e+00 -1.231626970846789515e+00 -1.221230097470005216e+00 -1.203984555501850906e+00 -1.180016806485881142e+00 -1.163891154659033145e+00 -1.149509466120762546e+00 -1.112707857096852493e+00 -1.069930063559343170e+00 -1.053940973645750123e+00 -1.021582164917296920e+00 -9.681813459846320136e-01 -9.469926658229613770e-01 -9.103912119085280086e-01 -8.490762092619005275e-01 -8.446685630298153002e-01 -7.853858791267939177e-01 -7.491012596624551101e-01 -7.208844206620199646e-01 -6.631390383204618377e-01 -6.577434549519887153e-01 -5.990027315895527504e-01 -5.905222591001834109e-01 -5.488367348068664553e-01 -5.357830155365012059e-01 -5.125787462659935345e-01 -5.033993785999497650e-01 -4.959850755375936338e-01 4.959850755375938558e-01 5.033993785999489878e-01 5.125787462659933125e-01 5.357830155365010949e-01 5.488367348068671214e-01 5.905222591001825228e-01 5.990027315895523063e-01 6.577434549519896034e-01 6.631390383204622818e-01 7.208844206620194095e-01 7.491012596624532227e-01 7.853858791267948058e-01 8.446685630298166325e-01 8.490762092619005275e-01 9.103912119085273424e-01 9.469926658229579353e-01 9.681813459846314585e-01 1.021582164917296254e+00 1.053940973645746793e+00 1.069930063559343170e+00 1.112707857096854491e+00 1.149509466120762768e+00 1.163891154659034255e+00 1.180016806485880920e+00 1.203984555501850018e+00 1.221230097470004994e+00 1.231626970846789959e+00 1.275570186647326354e+00 1.387942912578653765e+00 1.500138299820639620e+00 1.611401334913165284e+00 1.721061672855880742e+00 1.828513128016021616e+00 1.933200204033816982e+00 2.034609236525733333e+00 2.132262593411028639e+00 2.225714925131490496e+00 2.314550802601251789e+00 2.398383301042900762e+00 2.476853230147364471e+00 2.549628804198436960e+00 2.616405607774439979e+00 2.676906754477061057e+00 2.730883164822116349e+00 2.778113909406446425e+00 2.818406577611477282e+00 2.851597642297034163e+00 2.877552798426195935e+00 2.896167259184704967e+00 2.907365997491630161e+00
-2.901943994754187628e+00 -2.890755270964882939e+00 -2.872157637048807999e+00 -2.846226328068714118e+00 -2.813066430245097838e+00 -2.772812648177096051e+00 -2.725629020707511341e+00 -2.671708598185805528e+00 -2.611273098463402498e+00 -2.544572564904120426e+00 -2.471885057618878001e+00 -2.393516419926255967e+00 -2.309800177016443801e+00 -2.221097644935329463e+00 -2.127798358326111750e+00 -2.030320969527394492e+00 -1.929114836915595710e+00 -1.824662618321397201e+00 -1.717484334361137233e+00 -1.608143596232346484e+00 -1.497257050644006382e+00 -1.385508657169058688e+00 -1.273671297835027527e+00 -1.244348460037559168e+00 -1.233986105079301066e+00 -1.216798843506857963e+00 -1.192914274603006364e+00 -1.162639591465592925e+00 -1.162516627172699435e+00 -1.125853315042307123e+00 -1.083244959505458516e+00 -1.053479827533154056e+00 -1.035100506338423099e+00 -9.819400329691703178e-01 -9.475056401059250843e-01 -9.244293698579143514e-01 -8.634330285242186598e-01 -8.463904427751486326e-01 -8.000953601894000844e-01 -7.523253440916441992e-01 -7.359639312018804169e-01 -6.731705817606637998e-01 -6.682100520281754052e-01 -6.146724217145039804e-01 -5.977899140821579804e-01 -5.644938153129970271e-01 -5.454831581215082714e-01 -5.277460999307458378e-01 -5.154723827445795159e-01 -5.099684144959145682e-01 5.099684144959150123e-01 5.154723827445802931e-01 5.277460999307459488e-01 5.454831581215078273e-01 5.644938153129973601e-01 5.977899140821575363e-01 6.146724217145028701e-01 6.682100520281760714e-01 6.731705817606641329e-01 7.359639312018811941e-01 7.523253440916471968e-01 8.000953601894001954e-01 8.463904427751484105e-01 8.634330285242194369e-01 9.244293698579145735e-01 9.475056401059239741e-01 9.819400329691706508e-01 1.035100506338421766e+00 1.053479827533150948e+00 1.083244959505458516e+00 1.125853315042307345e+00 1.162516627172701211e+00 1.162639591465594924e+00 1.192914274603006808e+00 1.216798843506858629e+00 1.233986105079301066e+00 1.244348460037559834e+00 1.273671297835027971e+00 1.385508657169058688e+00 1.497257050644007270e+00 1.608143596232346706e+00 1.717484334361136344e+00 1.824662618321395646e+00 1.929114836915597264e+00 2.030320969527393160e+00 2.127798358326112194e+00 2.221097644935329907e+00 2.309800177016443357e+00 2.393516419926256411e+00 2.471885057618876225e+00 2.544572564904120426e+00 2.611273098463402054e+00 2.671708598185805084e+00 2.725629020707510897e+00 2.772812648177097383e+00 2.813066430245096949e+00 2.846226328068714562e+00 2.872157637048807555e+00 2.890755270964882051e+00 2.901943994754188072e+00
-2.896365474930736816e+00 -2.885187033446916516e+00 -2.866606676872369697e+00 -2.840699854665308610e+00 -2.807571961708008157e+00 -2.767358114552784798e+00 -2.720222879674608407e+00 -2.666359967156755495e+00 -2.605991908071422447e+00 -2.539369740102091377e+00 -2.466772734332774331e+00 -2.388508207538600381e+00 -2.304911480139927082e+00 -2.216346062309388021e+00 -2.123204182712379318e+00 -2.025907820886379440e+00 -1.924910472907294556e+00 -1.820699982686441620e+00 -1.713802926926792258e+00 -1.604791280621094440e+00 -1.494292459952717422e+00 -1.383004415489992756e+00 -1.271718342421356063e+00 -1.257278439454440733e+00 -1.246949688708335779e+00 -1.229819123988636909e+00 -1.206015386654593069e+00 -1.175724172268280077e+00 -1.161352934013638816e+00 -1.139194774698993884e+00 -1.096750056171300614e+00 -1.053006057760550895e+00 -1.048801419424023829e+00 -9.958712759048843344e-01 -9.480321341449352568e-01 -9.386269338626895831e-01 -8.779320076056011946e-01 -8.481550353103524120e-01 -8.149245243419496187e-01 -7.556219000534929453e-01 -7.511343651401446442e-01 -6.886534052561774644e-01 -6.733778281597109228e-01 -6.303586584035494322e-01 -6.051623759041855344e-01 -5.801327504120796785e-01 -5.552680861888470432e-01 -5.428808997301481920e-01 -5.275829259987967479e-01 -5.239399083182774142e-01 5.239399083182771921e-01 5.275829259987969699e-01 5.428808997301479700e-01 5.552680861888475983e-01 5.801327504120783463e-01 6.051623759041852013e-01 6.303586584035496543e-01 6.733778281597118109e-01 6.886534052561773533e-01 7.511343651401454213e-01 7.556219000534920571e-01 8.149245243419496187e-01 8.481550353103548545e-01 8.779320076056016386e-01 9.386269338626901382e-01 9.480321341449353678e-01 9.958712759048838903e-01 1.048801419424023829e+00 1.053006057760557779e+00 1.096750056171299503e+00 1.139194774698994772e+00 1.161352934013637039e+00 1.175724172268280299e+00 1.206015386654594623e+00 1.229819123988639129e+00 1.246949688708335335e+00 1.257278439454439845e+00 1.271718342421356063e+00 1.383004415489992311e+00 1.494292459952717644e+00 1.604791280621094440e+00 1.713802926926791370e+00 1.820699982686441398e+00 1.924910472907295222e+00 2.025907820886379440e+00 2.123204182712379762e+00 2.216346062309387577e+00 2.304911480139926194e+00 2.388508207538598604e+00 2.466772734332775663e+00 2.539369740102092710e+00 2.605991908071422891e+00 2.666359967156755939e+00 2.720222879674606187e+00 2.767358114552785242e+00 2.807571961708008157e+00 2.840699854665309054e+00 2.866606676872367476e+00 2.885187033446917404e+00 2.896365474930735484e+00
-2.890630912327045277e+00 -2.879463018116025896e+00 -2.860900384691903664e+00 -2.835018682339530471e+00 -2.801923623885926862e+00 -2.761750750268060273e+00 -2.714665171580556979e+00 -2.660861277724599905e+00 -2.600562437877713240e+00 -2.534020714635702110e+00 -2.461516627521680878e+00 -2.383359012600544169e+00 -2.299885041638668248e+00 -2.211460487791498508e+00 -2.118480358496360960e+00 -2.021370065172016783e+00 -1.920587371353886130e+00 -1.816625468344925887e+00 -1.710017689739770974e+00 -1.601344623886393759e+00 -1.491244764389042521e+00 -1.380430426251509468e+00 -1.270407402130142804e+00 -1.269711553919965041e+00 -1.260111293276187761e+00 -1.243035762352449280e+00 -1.219310398515887073e+00 -1.189122220520178130e+00 -1.160031383529210203e+00 -1.152722196488140893e+00 -1.110435143096828448e+00 -1.062674528041315902e+00 -1.052519764257037860e+00 -1.009964568589253098e+00 -9.529733551971981687e-01 -9.485719956335050274e-01 -8.925627290338118414e-01 -8.499616406001510027e-01 -8.298633953301992605e-01 -7.663866915741827102e-01 -7.589891752413340242e-01 -7.041845577845684545e-01 -6.786388958798220683e-01 -6.460565071081624255e-01 -6.126340749287534360e-01 -5.957512622359767418e-01 -5.651310444909759534e-01 -5.579822120784587725e-01 -5.397255940988433531e-01 -5.378971669785520549e-01 5.378971669785521659e-01 5.397255940988432421e-01 5.579822120784587725e-01 5.651310444909762865e-01 5.957512622359768528e-01 6.126340749287536580e-01 6.460565071081617594e-01 6.786388958798215132e-01 7.041845577845684545e-01 7.589891752413339132e-01 7.663866915741824881e-01 8.298633953301994826e-01 8.499616406001498925e-01 8.925627290338128406e-01 9.485719956335081360e-01 9.529733551971987238e-01 1.009964568589251765e+00 1.052519764257039858e+00 1.062674528041315902e+00 1.110435143096829114e+00 1.152722196488139561e+00 1.160031383529208204e+00 1.189122220520177686e+00 1.219310398515885741e+00 1.243035762352448614e+00 1.260111293276186872e+00 1.269711553919964597e+00 1.270407402130140806e+00 1.380430426251509246e+00 1.491244764389043631e+00 1.601344623886393759e+00 1.710017689739770086e+00 1.816625468344925665e+00 1.920587371353885464e+00 2.021370065172015895e+00 2.118480358496360516e+00 2.211460487791498064e+00 2.299885041638668692e+00 2.383359012600544613e+00 2.461516627521679990e+00 2.534020714635702998e+00 2.600562437877714572e+00 2.660861277724599461e+00 2.714665171580557868e+00 2.761750750268058940e+00 2.801923623885927750e+00 2.835018682339530915e+00 2.860900384691904552e+00 2.879463018116024564e+00 2.890630912327046165e+00
-2.884740795565912119e+00 -2.873583710681948844e+00 -2.855039241373027892e+00 -2.829183285199703857e+00 -2.796121882244858359e+00 -2.755991010303171507e+00 -2.708956339136019853e+00 -2.655212958630267739e+00 -2.594985101069004152e+00 -2.528525884710862481e+00 -2.456117115196932765e+00 -2.378069193998755715e+00 -2.294721200717917853e+00 -2.206441240833096451e+00 -2.113627185920196272e+00 -2.016707984727621916e+00 -1.916145798924637988e+00 -1.812439329536402965e+00 -1.706128868841879420e+00 -1.597803868725244714e+00 -1.488114207675595768e+00 -1.377786935450383332e+00 -1.283726053753481366e+00 -1.273461582397915182e+00 -1.267651173006972387e+00 -1.256439353028051098e+00 -1.232789810101362127e+00 -1.202701155340075712e+00 -1.166425831337229546e+00 -1.158675147258887872e+00 -1.124290333264386765e+00 -1.076709819851164429e+00 -1.052021049725701873e+00 -1.024209816559110697e+00 -9.674585511874846944e-01 -9.491250686742266351e-01 -9.073152976020458782e-01 -8.518095470168142169e-01 -8.449025662212887866e-01 -7.817124642418322722e-01 -7.624254074107339463e-01 -7.197572029762281387e-01 -6.839898195325335717e-01 -6.617614061357325328e-01 -6.201996146367525498e-01 -6.113472099921090086e-01 -5.750656475429217762e-01 -5.730491054555976183e-01 -5.518953696604298464e-01 -5.518379574047158620e-01 5.518379574047161951e-01 5.518953696604302905e-01 5.730491054555970631e-01 5.750656475429218872e-01 6.113472099921097858e-01 6.201996146367526608e-01 6.617614061357327548e-01 6.839898195325320174e-01 7.197572029762280277e-01 7.624254074107328361e-01 7.817124642418319391e-01 8.449025662212883425e-01 8.518095470168146610e-01 9.073152976020465443e-01 9.491250686742257470e-01 9.674585511874844723e-01 1.024209816559111363e+00 1.052021049725701429e+00 1.076709819851163985e+00 1.124290333264386543e+00 1.158675147258887428e+00 1.166425831337229102e+00 1.202701155340075045e+00 1.232789810101361017e+00 1.256439353028051098e+00 1.267651173006971499e+00 1.273461582397914293e+00 1.283726053753481811e+00 1.377786935450383110e+00 1.488114207675595546e+00 1.597803868725243825e+00 1.706128868841877866e+00 1.812439329536403188e+00 1.916145798924637988e+00 2.016707984727621472e+00 2.113627185920195828e+00 2.206441240833096007e+00 2.294721200717916076e+00 2.378069193998756159e+00 2.456117115196932765e+00 2.528525884710863370e+00 2.594985101069004596e+00 2.655212958630268627e+00 2.708956339136020297e+00 2.755991010303170174e+00 2.796121882244859691e+00 2.829183285199704301e+00 2.855039241373027892e+00 2.873583710681949732e+00 2.884740795565912119e+00
-2.878695627643293342e+00 -2.867549611134092569e+00 -2.849023741905417406e+00 -2.823194151260899343e+00 -2.790167215879186369e+00 -2.750079362928397497e+00 -2.703096837945031972e+00 -2.649415451055594506e+00 -2.589260322768331957e+00 -2.522885657918358948e+00 -2.450574586163902335e+00 -2.372639120794003631e+00 -2.289420306122009308e+00 -2.201288649793225360e+00 -2.108644973529925526e+00 -2.011921869654971218e+00 -1.911586029596660019e+00 -1.808141827492777187e+00 -1.702136717124165255e+00 -1.594169264731582381e+00 -1.484901040637665037e+00 -1.375074196405409399e+00 -1.297225316618176194e+00 -1.286991442016902631e+00 -1.270020722538290459e+00 -1.265537447557218531e+00 -1.246444367562942190e+00 -1.216451625366941292e+00 -1.180296219801612034e+00 -1.157284438485766120e+00 -1.138306059681899907e+00 -1.090897639354811099e+00 -1.051510019632592607e+00 -1.038597325263158844e+00 -9.820728868004079404e-01 -9.496911938436028988e-01 -9.221803134276975733e-01 -8.600331623437926787e-01 -8.536980319194132916e-01 -7.971037747316985778e-01 -7.659288264073467190e-01 -7.353649847366775516e-01 -6.894272021772304138e-01 -6.774691249929004622e-01 -6.278537700728772375e-01 -6.269185730486298569e-01 -5.880806504646072241e-01 -5.850658572182138029e-01 -5.657601843131540020e-01 -5.640875928134413408e-01 5.640875928134412298e-01 5.657601843131538910e-01 5.850658572182156902e-01 5.880806504646086674e-01 6.269185730486295238e-01 6.278537700728755722e-01 6.774691249929007952e-01 6.894272021772303027e-01 7.353649847366783288e-01 7.659288264073464969e-01 7.971037747316994659e-01 8.536980319194112932e-01 8.600331623437923456e-01 9.221803134276964631e-01 9.496911938435995681e-01 9.820728868004086065e-01 1.038597325263158400e+00 1.051510019632594828e+00 1.090897639354809101e+00 1.138306059681899463e+00 1.157284438485766564e+00 1.180296219801612922e+00 1.216451625366941958e+00 1.246444367562942857e+00 1.265537447557220307e+00 1.270020722538291347e+00 1.286991442016903298e+00 1.297225316618176638e+00 1.375074196405408733e+00 1.484901040637663927e+00 1.594169264731583047e+00 1.702136717124164367e+00 1.808141827492777631e+00 1.911586029596660685e+00 2.011921869654970330e+00 2.108644973529927746e+00 2.201288649793226693e+00 2.289420306122010196e+00 2.372639120794005851e+00 2.450574586163902779e+00 2.522885657918359392e+00 2.589260322768333733e+00 2.649415451055594950e+00 2.703096837945032416e+00 2.750079362928397053e+00 2.790167215879187257e+00 2.823194151260898455e+00 2.849023741905416962e+00 2.867549611134093457e+00 2.878695627643293786e+00
-2.872495925987122334e+00 -2.861361233799323056e+00 -2.842854395458874084e+00 -2.817051782498566581e+00 -2.784060117562136671e+00 -2.744016289750615734e+00 -2.697087136546915342e+00 -2.643469208659837921e+00 -2.583388540065443273e+00 -2.517100453257476556e+00 -2.444889440038342077e+00 -2.367069172229916862e+00 -2.283982716135522839e+00 -2.196003051932585048e+00 -2.103534038163565434e+00 -2.007012017798377901e+00 -1.906908344638002628e+00 -1.803733230424544809e+00 -1.698041494321276268e+00 -1.590441068403729119e+00 -1.481605521226690980e+00 -1.372292469794247349e+00 -1.310896332238030482e+00 -1.300691982696307480e+00 -1.283770931216928091e+00 -1.263370632681913852e+00 -1.260265064129281631e+00 -1.230364544037573227e+00 -1.194324189852108642e+00 -1.155859476545864073e+00 -1.152473070700622326e+00 -1.105228679825742244e+00 -1.053117787412542583e+00 -1.050986782195278302e+00 -9.968071559382195579e-01 -9.502702082579670417e-01 -9.371488456029731795e-01 -8.752468061821107037e-01 -8.556263622303326155e-01 -8.125532094389386062e-01 -7.694976561161667172e-01 -7.510019816139165139e-01 -6.949476887276582193e-01 -6.931757280797943288e-01 -6.424634365021609783e-01 -6.355914855881289460e-01 -6.030759198889917849e-01 -5.951259613158582651e-01 -5.796618738068001209e-01 -5.762979261731389080e-01 5.762979261731386860e-01 5.796618738067993437e-01 5.951259613158575990e-01 6.030759198889913408e-01 6.355914855881309444e-01 6.424634365021617555e-01 6.931757280797941068e-01 6.949476887276573311e-01 7.510019816139178461e-01 7.694976561161664952e-01 8.125532094389379401e-01 8.556263622303336147e-01 8.752468061821102596e-01 9.371488456029735126e-01 9.502702082579659315e-01 9.968071559382187807e-01 1.050986782195275637e+00 1.053117787412542583e+00 1.105228679825742244e+00 1.152473070700623659e+00 1.155859476545865183e+00 1.194324189852108642e+00 1.230364544037572783e+00 1.260265064129281187e+00 1.263370632681913852e+00 1.283770931216928313e+00 1.300691982696307258e+00 1.310896332238029149e+00 1.372292469794245795e+00 1.481605521226691646e+00 1.590441068403728897e+00 1.698041494321276712e+00 1.803733230424543699e+00 1.906908344638002184e+00 2.007012017798376124e+00 2.103534038163564990e+00 2.196003051932584160e+00 2.283982716135522839e+00 2.367069172229917307e+00 2.444889440038341633e+00 2.517100453257477444e+00 2.583388540065442829e+00 2.643469208659837477e+00 2.697087136546916231e+00 2.744016289750616622e+00 2.784060117562137560e+00 2.817051782498567025e+00 2.842854395458874528e+00 2.861361233799323944e+00 2.872495925987124110e+00
-2.866142222518932137e+00 -2.855019107402504197e+00 -2.836531725442093421e+00 -2.810756694904751107e+00 -2.777801093798718313e+00 -2.737802285762175991e+00 -2.690927716460307373e+00 -2.637374697618080077e+00 -2.577370202048838710e+00 -2.511170701161011820e+00 -2.439062087263801804e+00 -2.361359737742466880e+00 -2.278408798584849571e+00 -2.190584793407669206e+00 -2.098294704938983291e+00 -2.001978734728386389e+00 -1.902113032590307062e+00 -1.799213813506708171e+00 -1.693843467005843539e+00 -1.586619543152405720e+00 -1.478227914544939070e+00 -1.369442023691874510e+00 -1.324730462766663397e+00 -1.314554540712041808e+00 -1.297681273725535434e+00 -1.274243139746595643e+00 -1.261150990767679003e+00 -1.244431087973750127e+00 -1.208500853519782758e+00 -1.166782424277414965e+00 -1.154400486844938678e+00 -1.119693974354583510e+00 -1.067762269747757120e+00 -1.050451448371015450e+00 -1.011652562666228494e+00 -9.522124066080707161e-01 -9.508619456404063808e-01 -8.905355842536758493e-01 -8.575937950081982120e-01 -8.280538100307636151e-01 -7.731301163304099555e-01 -7.666626659596353921e-01 -7.088775429767064651e-01 -7.005479687134987810e-01 -6.579799788174484076e-01 -6.434078719923017609e-01 -6.180339887498941254e-01 -6.052405531556597218e-01 -5.935411592885729837e-01 -5.885223236461942786e-01 5.885223236461946117e-01 5.935411592885732057e-01 6.052405531556594998e-01 6.180339887498941254e-01 6.434078719923006506e-01 6.579799788174484076e-01 7.005479687134987810e-01 7.088775429767067982e-01 7.666626659596366133e-01 7.731301163304142854e-01 8.280538100307626159e-01 8.575937950082016537e-01 8.905355842536754052e-01 9.508619456404040493e-01 9.522124066080711602e-01 1.011652562666227828e+00 1.050451448371013008e+00 1.067762269747755566e+00 1.119693974354582400e+00 1.154400486844934459e+00 1.166782424277414076e+00 1.208500853519783425e+00 1.244431087973749905e+00 1.261150990767681668e+00 1.274243139746595199e+00 1.297681273725535656e+00 1.314554540712042474e+00 1.324730462766662509e+00 1.369442023691874066e+00 1.478227914544940180e+00 1.586619543152404832e+00 1.693843467005846204e+00 1.799213813506707949e+00 1.902113032590306174e+00 2.001978734728387277e+00 2.098294704938982846e+00 2.190584793407669650e+00 2.278408798584848238e+00 2.361359737742466436e+00 2.439062087263800027e+00 2.511170701161011820e+00 2.577370202048837822e+00 2.637374697618079189e+00 2.690927716460306485e+00 2.737802285762175547e+00 2.777801093798716980e+00 2.810756694904749775e+00 2.836531725442090313e+00 2.855019107402503753e+00 2.866142222518931693e+00
-2.859635063718361625e+00 -2.848523775129912394e+00 -2.830056269564190874e+00 -2.804309418547015209e+00 -2.771390664881228982e+00 -2.731437859392189971e+00 -2.684619072229427861e+00 -2.631132396661667538e+00 -2.571205769839572497e+00 -2.505096843521728456e+00 -2.433092949130168492e+00 -2.355511216970250565e+00 -2.272698930840201470e+00 -2.185034229265013117e+00 -2.092927307241602364e+00 -1.996822333725074561e+00 -1.897200389251009200e+00 -1.794583858864366332e+00 -1.689542908582892577e+00 -1.582704959309348958e+00 -1.474768492871396219e+00 -1.366523133610721752e+00 -1.338719291352831853e+00 -1.328570678082154233e+00 -1.311743278510638433e+00 -1.288370079671069091e+00 -1.258878791517042073e+00 -1.258642694347392510e+00 -1.222817602572700890e+00 -1.181225481370502317e+00 -1.152907700875703156e+00 -1.134284886207805210e+00 -1.082522199425878906e+00 -1.049904131844538346e+00 -1.026600702559719247e+00 -9.673629276125107479e-01 -9.514662363886533525e-01 -9.058920159602559252e-01 -8.595995780163567801e-01 -8.435990371812459587e-01 -7.823418673607511753e-01 -7.768244245387507796e-01 -7.245711326806250074e-01 -7.062247786849737974e-01 -6.734664612035474729e-01 -6.512982032182912384e-01 -6.329539343631730430e-01 -6.154045122315170424e-01 -6.073962693221409692e-01 -6.007570026271461527e-01 6.007570026271455976e-01 6.073962693221405251e-01 6.154045122315162653e-01 6.329539343631724879e-01 6.512982032182910164e-01 6.734664612035480280e-01 7.062247786849729092e-01 7.245711326806244523e-01 7.768244245387521119e-01 7.823418673607506202e-01 8.435990371812465138e-01 8.595995780163565581e-01 9.058920159602554811e-01 9.514662363886536856e-01 9.673629276125116361e-01 1.026600702559718359e+00 1.049904131844539013e+00 1.082522199425880238e+00 1.134284886207804988e+00 1.152907700875702712e+00 1.181225481370502539e+00 1.222817602572700668e+00 1.258642694347391622e+00 1.258878791517044959e+00 1.288370079671068424e+00 1.311743278510638433e+00 1.328570678082154677e+00 1.338719291352830298e+00 1.366523133610721752e+00 1.474768492871396885e+00 1.582704959309348514e+00 1.689542908582894576e+00 1.794583858864366110e+00 1.897200389251006536e+00 1.996822333725075005e+00 2.092927307241602364e+00 2.185034229265013117e+00 2.272698930840200582e+00 2.355511216970251009e+00 2.433092949130169380e+00 2.505096843521728456e+00 2.571205769839572941e+00 2.631132396661667094e+00 2.684619072229427861e+00 2.731437859392189971e+00 2.771390664881229426e+00 2.804309418547013877e+00 2.830056269564190874e+00 2.848523775129911506e+00 2.859635063718361181e+00
-2.852975010690703250e+00 -2.841875794695625679e+00 -2.823428579899184943e+00 -2.797710497630191195e+00 -2.764829364947462675e+00 -2.724923532560366457e+00 -2.678161711472675233e+00 -2.624742797120717341e+00 -2.564895716626877764e+00 -2.498879333720346096e+00 -2.426982457793413595e+00 -2.349524019765609761e+00 -2.266853499818096918e+00 -2.179351723435563937e+00 -2.087432186711922544e+00 -1.991543135760977190e+00 -1.892170717655090595e+00 -1.789843655557995517e+00 -1.685140099284309301e+00 -1.578697594136553528e+00 -1.471227535688981680e+00 -1.363536082542502470e+00 -1.352854621554778758e+00 -1.342732181659153534e+00 -1.325948706332901628e+00 -1.302637612151963609e+00 -1.272991057372007795e+00 -1.256554311990400130e+00 -1.237266103383331428e+00 -1.195793898637521613e+00 -1.151381356235472664e+00 -1.148993098675940683e+00 -1.097389350201307456e+00 -1.049344949015410977e+00 -1.041643544320224102e+00 -9.825927347528227163e-01 -9.520829076439030203e-01 -9.213090243765463816e-01 -8.616429502861133738e-01 -8.591827373369202991e-01 -7.980347398727060115e-01 -7.805787976301329367e-01 -7.402532712462339681e-01 -7.119749042814305096e-01 -6.889212184514397208e-01 -6.592579125896560477e-01 -6.478348363962985745e-01 -6.256129859304211394e-01 -6.212255171367043749e-01 -6.129984191923844028e-01 6.129984191923844028e-01 6.212255171367053741e-01 6.256129859304214724e-01 6.478348363962999068e-01 6.592579125896576020e-01 6.889212184514399429e-01 7.119749042814329520e-01 7.402532712462345232e-01 7.805787976301348241e-01 7.980347398727042352e-01 8.591827373369201881e-01 8.616429502861092660e-01 9.213090243765458265e-01 9.520829076439041305e-01 9.825927347528224942e-01 1.041643544320223436e+00 1.049344949015413198e+00 1.097389350201306568e+00 1.148993098675941127e+00 1.151381356235476217e+00 1.195793898637520725e+00 1.237266103383332316e+00 1.256554311990398798e+00 1.272991057372008905e+00 1.302637612151964497e+00 1.325948706332901850e+00 1.342732181659153978e+00 1.352854621554779202e+00 1.363536082542501360e+00 1.471227535688980570e+00 1.578697594136552640e+00 1.685140099284310189e+00 1.789843655557994628e+00 1.892170717655091261e+00 1.991543135760976524e+00 2.087432186711922544e+00 2.179351723435564825e+00 2.266853499818098250e+00 2.349524019765608873e+00 2.426982457793414927e+00 2.498879333720347429e+00 2.564895716626877764e+00 2.624742797120716453e+00 2.678161711472675677e+00 2.724923532560364681e+00 2.764829364947460011e+00 2.797710497630189863e+00 2.823428579899184498e+00 2.841875794695623902e+00 2.852975010690703250e+00
-2.846162639237583836e+00 -2.835075738411012125e+00 -2.816649222953475196e+00 -2.790960490561023910e+00 -2.758117742041683584e+00 -2.718259840733443955e+00 -2.671556154933643956e+00 -2.618206402968828783e+00 -2.558440527705703627e+00 -2.492518636655126851e+00 -2.420731056296587802e+00 -2.343398566206635003e+00 -2.260872901984364525e+00 -2.173537648729209959e+00 -2.081809693232893110e+00 -1.986141469483635014e+00 -1.887024328056387201e+00 -1.784993499568413577e+00 -1.680635326163375964e+00 -1.574597731836197667e+00 -1.467605329713100648e+00 -1.367128475928980347e+00 -1.360481161001841910e+00 -1.357031061403273009e+00 -1.340289547990657137e+00 -1.317037705333641284e+00 -1.287468124055803242e+00 -1.254177836649483790e+00 -1.251838291129662162e+00 -1.210479620585631633e+00 -1.163810604563753515e+00 -1.149821696644195201e+00 -1.112355828545486203e+00 -1.056773411780173033e+00 -1.048774018984980794e+00 -9.978945264441532181e-01 -9.527117833604832331e-01 -9.367799089187903716e-01 -8.747991122812814879e-01 -8.637231426740034079e-01 -8.137367326365179121e-01 -7.843914535157773260e-01 -7.559209223677028078e-01 -7.177951819850735271e-01 -7.043426510063615087e-01 -6.672825887727393823e-01 -6.626757769251427899e-01 -6.358613723081625313e-01 -6.350272915249249861e-01 -6.252432459451426894e-01 6.252432459451423563e-01 6.350272915249260963e-01 6.358613723081634195e-01 6.626757769251419017e-01 6.672825887727389382e-01 7.043426510063621748e-01 7.177951819850737492e-01 7.559209223677021416e-01 7.843914535157778811e-01 8.137367326365188003e-01 8.637231426740045181e-01 8.747991122812803777e-01 9.367799089187900385e-01 9.527117833604830111e-01 9.978945264441521079e-01 1.048774018984981238e+00 1.056773411780172811e+00 1.112355828545485315e+00 1.149821696644195423e+00 1.163810604563753737e+00 1.210479620585632299e+00 1.251838291129662828e+00 1.254177836649486677e+00 1.287468124055803909e+00 1.317037705333641062e+00 1.340289547990657137e+00 1.357031061403272343e+00 1.360481161001841022e+00 1.367128475928979237e+00 1.467605329713099982e+00 1.574597731836196335e+00 1.680635326163375298e+00 1.784993499568413577e+00 1.887024328056387201e+00 1.986141469483633903e+00 2.081809693232891334e+00 2.173537648729209515e+00 2.260872901984365413e+00 2.343398566206634559e+00 2.420731056296587358e+00 2.492518636655125075e+00 2.558440527705704071e+00 2.618206402968828783e+00 2.671556154933643512e+00 2.718259840733443067e+00 2.758117742041683140e+00 2.790960490561024798e+00 2.816649222953475196e+00 2.835075738411009905e+00 2.846162639237583836e+00
-2.839198539930912535e+00 -2.828124193257453456e+00 -2.809718779736499528e+00 -2.784059970015913432e+00 -2.751256358178558514e+00 -2.711447332984396219e+00 -2.664802936534685252e+00 -2.611523730870088045e+00 -2.551840700516265770e+00 -2.486015228773153840e+00 -2.414339198592151181e+00 -2.337135286610140472e+00 -2.254757543357702509e+00 -2.167592386829497730e+00 -2.076060184917140283e+00 -1.980617671197771212e+00 -1.881761537908451132e+00 -1.780033693781441606e+00 -1.676028883089396126e+00 -1.570405663561279086e+00 -1.463902168921615177e+00 -1.381533093900364495e+00 -1.371459547945881097e+00 -1.357358667071750125e+00 -1.354758021350478181e+00 -1.331562563493780882e+00 -1.302066089339146915e+00 -1.266526363458115645e+00 -1.251749657402376315e+00 -1.225274871305653157e+00 -1.178729695453710535e+00 -1.148228971962856004e+00 -1.127414059826647774e+00 -1.071982966388273617e+00 -1.048191463542925028e+00 -1.013261351758468098e+00 -9.533526843763390213e-01 -9.522983198215485556e-01 -8.904426912760057267e-01 -8.658393784123656900e-01 -8.294435635075227964e-01 -7.882606126684277292e-01 -7.715712205062319473e-01 -7.236825005809586209e-01 -7.197292180871909251e-01 -6.774758404905822928e-01 -6.753679714852733884e-01 -6.488000489255300041e-01 -6.461453038999658283e-01 -6.374883522060657004e-01 6.374883522060659224e-01 6.461453038999663834e-01 6.488000489255308922e-01 6.753679714852752758e-01 6.774758404905826259e-01 7.197292180871910361e-01 7.236825005809572886e-01 7.715712205062323914e-01 7.882606126684276182e-01 8.294435635075237956e-01 8.658393784123668002e-01 8.904426912760062818e-01 9.522983198215484446e-01 9.533526843763457936e-01 1.013261351758467876e+00 1.048191463542921253e+00 1.071982966388273173e+00 1.127414059826647552e+00 1.148228971962858003e+00 1.178729695453710313e+00 1.225274871305652713e+00 1.251749657402376981e+00 1.266526363458114979e+00 1.302066089339147581e+00 1.331562563493782214e+00 1.354758021350474628e+00 1.357358667071747238e+00 1.371459547945879320e+00 1.381533093900365383e+00 1.463902168921614955e+00 1.570405663561276866e+00 1.676028883089396793e+00 1.780033693781441606e+00 1.881761537908449577e+00 1.980617671197770324e+00 2.076060184917138951e+00 2.167592386829499063e+00 2.254757543357702065e+00 2.337135286610140028e+00 2.414339198592151625e+00 2.486015228773153396e+00 2.551840700516266658e+00 2.611523730870088489e+00 2.664802936534684807e+00 2.711447332984395331e+00 2.751256358178558514e+00 2.784059970015913876e+00 2.809718779736499084e+00 2.828124193257452568e+00 2.839198539930912979e+00
-2.832083318190244725e+00 -2.821021760962413083e+00 -2.802637845834649699e+00 -2.777009523011793046e+00 -2.744245789410087344e+00 -2.704486572054491500e+00 -2.657902603433120792e+00 -2.604695310228462457e+00 -2.545096744685701573e+00 -2.479369598103377648e+00 -2.407807349565714627e+00 -2.330734621545627050e+00 -2.248507839513854023e+00 -2.161516328288559663e+00 -2.070184028094073092e+00 -1.974972084847103737e+00 -1.876382671844968542e+00 -1.774964547972269102e+00 -1.671321070742432857e+00 -1.566121687427002085e+00 -1.460118354586295464e+00 -1.396060929012871377e+00 -1.386010089543567192e+00 -1.369346567787987023e+00 -1.354168906450988530e+00 -1.346204622724553213e+00 -1.316777390727033037e+00 -1.281322773722369357e+00 -1.249270073650105228e+00 -1.240172145905722445e+00 -1.193742950854946194e+00 -1.146603438212308257e+00 -1.142556774649030826e+00 -1.087265190245384261e+00 -1.047597407153323390e+00 -1.028686589882126023e+00 -9.678582343410474520e-01 -9.540054284842702792e-01 -9.061083055684147070e-01 -8.679908736525419055e-01 -8.451511953651833498e-01 -7.921844995792542976e-01 -7.872014542262136816e-01 -7.350794316969886388e-01 -7.296338023441888421e-01 -6.922341141549860355e-01 -6.835099470247348874e-01 -6.625423065167785897e-01 -6.564606325348978366e-01 -6.497307862804887479e-01 6.497307862804888590e-01 6.564606325348975036e-01 6.625423065167781456e-01 6.835099470247355535e-01 6.922341141549860355e-01 7.296338023441886200e-01 7.350794316969884168e-01 7.872014542262144587e-01 7.921844995792556299e-01 8.451511953651833498e-01 8.679908736525421276e-01 9.061083055684151510e-01 9.540054284842691690e-01 9.678582343410464528e-01 1.028686589882126690e+00 1.047597407153322724e+00 1.087265190245384483e+00 1.142556774649031937e+00 1.146603438212308257e+00 1.193742950854947305e+00 1.240172145905723333e+00 1.249270073650107005e+00 1.281322773722369135e+00 1.316777390727034369e+00 1.346204622724554101e+00 1.354168906450989418e+00 1.369346567787987023e+00 1.386010089543566304e+00 1.396060929012872043e+00 1.460118354586295686e+00 1.566121687427000753e+00 1.671321070742433079e+00 1.774964547972269768e+00 1.876382671844967209e+00 1.974972084847103515e+00 2.070184028094073092e+00 2.161516328288559219e+00 2.248507839513854023e+00 2.330734621545627050e+00 2.407807349565713739e+00 2.479369598103377648e+00 2.545096744685702017e+00 2.604695310228463789e+00 2.657902603433119904e+00 2.704486572054489724e+00 2.744245789410087344e+00 2.777009523011791714e+00 2.802637845834647923e+00 2.821021760962413527e+00 2.832083318190242505e+00
-2.824817594363667972e+00 -2.813769058079021779e+00 -2.795407031488642335e+00 -2.769809750980348539e+00 -2.737086625895727821e+00 -2.697378134418331630e+00 -2.650855716080217306e+00 -2.597721683239711865e+00 -2.538209182071923475e+00 -2.472582244291529285e+00 -2.401135985061247702e+00 -2.324197021850331168e+00 -2.242124215590418856e+00 -2.155309872522290338e+00 -2.064181597296870674e+00 -1.969205061995794814e+00 -1.870888061659734758e+00 -1.769786378789522940e+00 -1.666512196608174623e+00 -1.561746108522980903e+00 -1.456254195305795696e+00 -1.410704645650962208e+00 -1.400675348514827556e+00 -1.384047848132886394e+00 -1.360956546153225810e+00 -1.350912192503430420e+00 -1.331594702515606743e+00 -1.296220223898900903e+00 -1.255164201744858765e+00 -1.246739392334834662e+00 -1.208843227332750736e+00 -1.157776995432164613e+00 -1.144945357592430213e+00 -1.102613369741589633e+00 -1.046991976940378377e+00 -1.044163930649752103e+00 -9.834539345974775415e-01 -9.546698305038809895e-01 -9.217910650675483764e-01 -8.701768380001487779e-01 -8.608558148105910357e-01 -8.028090514515924259e-01 -7.961613441331714114e-01 -7.503918513946037372e-01 -7.356460839748160119e-01 -7.069496875585145057e-01 -6.917045436715099083e-01 -6.762526361752989601e-01 -6.668034151162102185e-01 -6.619677595657422753e-01 6.619677595657427194e-01 6.668034151162108847e-01 6.762526361752995152e-01 6.917045436715102413e-01 7.069496875585150608e-01 7.356460839748144576e-01 7.503918513946042923e-01 7.961613441331719665e-01 8.028090514515936471e-01 8.608558148105911467e-01 8.701768380001456693e-01 9.217910650675489315e-01 9.546698305038786581e-01 9.834539345974785407e-01 1.044163930649752769e+00 1.046991976940377933e+00 1.102613369741589855e+00 1.144945357592429991e+00 1.157776995432165723e+00 1.208843227332750292e+00 1.246739392334834440e+00 1.255164201744858765e+00 1.296220223898900681e+00 1.331594702515606299e+00 1.350912192503431308e+00 1.360956546153225366e+00 1.384047848132886616e+00 1.400675348514828000e+00 1.410704645650962652e+00 1.456254195305796806e+00 1.561746108522981569e+00 1.666512196608174623e+00 1.769786378789521830e+00 1.870888061659735202e+00 1.969205061995794370e+00 2.064181597296872006e+00 2.155309872522289005e+00 2.242124215590421077e+00 2.324197021850332057e+00 2.401135985061249034e+00 2.472582244291529285e+00 2.538209182071923475e+00 2.597721683239712309e+00 2.650855716080215974e+00 2.697378134418332074e+00 2.737086625895728265e+00 2.769809750980348539e+00 2.795407031488642779e+00 2.813769058079022223e+00 2.824817594363667084e+00
-2.817402003812408573e+00 -2.806366716069294220e+00 -2.788026961674439086e+00 -2.762461269845691181e+00 -2.729779471975826155e+00 -2.690122610352039256e+00 -2.643662848283067746e+00 -2.590603404945924559e+00 -2.531178546809797592e+00 -2.465653678636984036e+00 -2.394325591907862094e+00 -2.317522948645405645e+00 -2.235607106292385460e+00 -2.148973427805790148e+00 -2.058053275249389191e+00 -1.963316961809548955e+00 -1.865278046286187985e+00 -1.764499509739051009e+00 -1.661602574972962376e+00 -1.557279238926278175e+00 -1.452310007040270579e+00 -1.425457115314793688e+00 -1.415448197243009520e+00 -1.398854738203301196e+00 -1.375811218788998813e+00 -1.347588846309452526e+00 -1.346510929701006276e+00 -1.311211657267949970e+00 -1.270244049553008736e+00 -1.244157927989731904e+00 -1.224023647698279982e+00 -1.173068023294468798e+00 -1.143254998501682884e+00 -1.118021079829245146e+00 -1.059687356139089820e+00 -1.046375302673583141e+00 -9.990799869655643262e-01 -9.553457023541732651e-01 -9.374863370046001565e-01 -8.765538129914723919e-01 -8.723964750417707581e-01 -8.183915663952867625e-01 -8.001893829036187400e-01 -7.656650797184136881e-01 -7.417163973003870758e-01 -7.216216529752839115e-01 -6.999479270147390686e-01 -6.899296591781090005e-01 -6.771699003252515947e-01 -6.741966322902500641e-01 6.741966322902501751e-01 6.771699003252517057e-01 6.899296591781098886e-01 6.999479270147397347e-01 7.216216529752836895e-01 7.417163973003882971e-01 7.656650797184136881e-01 8.001893829036199612e-01 8.183915663952872066e-01 8.723964750417709801e-01 8.765538129914711707e-01 9.374863370045986022e-01 9.553457023541744864e-01 9.990799869655642151e-01 1.046375302673582919e+00 1.059687356139087155e+00 1.118021079829243813e+00 1.143254998501680664e+00 1.173068023294469020e+00 1.224023647698280204e+00 1.244157927989729462e+00 1.270244049553008070e+00 1.311211657267949082e+00 1.346510929701007386e+00 1.347588846309455857e+00 1.375811218788998147e+00 1.398854738203300307e+00 1.415448197243008854e+00 1.425457115314792134e+00 1.452310007040270357e+00 1.557279238926278175e+00 1.661602574972962376e+00 1.764499509739051453e+00 1.865278046286188429e+00 1.963316961809548955e+00 2.058053275249390524e+00 2.148973427805791481e+00 2.235607106292385016e+00 2.317522948645407421e+00 2.394325591907861206e+00 2.465653678636983592e+00 2.531178546809800256e+00 2.590603404945925003e+00 2.643662848283067301e+00 2.690122610352040144e+00 2.729779471975826155e+00 2.762461269845692069e+00 2.788026961674435977e+00 2.806366716069294220e+00 2.817402003812407685e+00
-2.809837196999251052e+00 -2.798815381391143831e+00 -2.780498276187864271e+00 -2.754964710105610504e+00 -2.722324946248487976e+00 -2.682720604004678933e+00 -2.636324587269494479e+00 -2.583341043292803008e+00 -2.524005385359745279e+00 -2.458584424131689872e+00 -2.387376667948240438e+00 -2.310712873353310659e+00 -2.228956955898395709e+00 -2.142507411269138018e+00 -2.051799452852979488e+00 -1.957308151036361688e+00 -1.859552971776502472e+00 -1.759104271167427846e+00 -1.656592526918985619e+00 -1.552721397715341567e+00 -1.448286113147644771e+00 -1.440311412524087675e+00 -1.430321713821189444e+00 -1.413760324006065217e+00 -1.390761742073689522e+00 -1.361519201648676125e+00 -1.344199196719457312e+00 -1.326290250937331994e+00 -1.285404944511765013e+00 -1.241526002790494188e+00 -1.239277590324652012e+00 -1.188423425291319946e+00 -1.141532635557015674e+00 -1.133482168953567681e+00 -1.075251123302061629e+00 -1.045747516752549400e+00 -1.014731222921860354e+00 -9.560328531267637819e-01 -9.531897264068036613e-01 -8.922417683240779773e-01 -8.746489828626368146e-01 -8.339466679493849899e-01 -8.042668603681443207e-01 -7.808977581706209037e-01 -7.478418497654890640e-01 -7.362491053693561716e-01 -7.082363952418917474e-01 -7.035720415447785925e-01 -6.875565162037484690e-01 -6.864149007010734715e-01 6.864149007010728054e-01 6.875565162037481359e-01 7.035720415447780374e-01 7.082363952418916364e-01 7.362491053693553944e-01 7.478418497654889530e-01 7.808977581706209037e-01 8.042668603681445427e-01 8.339466679493851009e-01 8.746489828626370366e-01 8.922417683240777553e-01 9.531897264068031062e-01 9.560328531267613394e-01 1.014731222921859910e+00 1.045747516752554285e+00 1.075251123302061629e+00 1.133482168953566571e+00 1.141532635557021003e+00 1.188423425291320168e+00 1.239277590324650458e+00 1.241526002790491523e+00 1.285404944511764347e+00 1.326290250937330661e+00 1.344199196719455980e+00 1.361519201648675015e+00 1.390761742073689078e+00 1.413760324006066105e+00 1.430321713821189444e+00 1.440311412524087897e+00 1.448286113147644105e+00 1.552721397715341123e+00 1.656592526918984731e+00 1.759104271167427846e+00 1.859552971776504249e+00 1.957308151036361688e+00 2.051799452852979044e+00 2.142507411269138462e+00 2.228956955898396597e+00 2.310712873353313324e+00 2.387376667948240883e+00 2.458584424131689872e+00 2.524005385359745279e+00 2.583341043292803896e+00 2.636324587269495368e+00 2.682720604004677156e+00 2.722324946248490196e+00 2.754964710105612724e+00 2.780498276187864271e+00 2.798815381391145163e+00 2.809837196999251496e+00
-2.802123839580981102e+00 -2.791115715589354451e+00 -2.772821629733138060e+00 -2.747320716916609840e+00 -2.714723681650058396e+00 -2.675172733473087927e+00 -2.628841533756117954e+00 -2.575935179189823288e+00 -2.516690256558880012e+00 -2.451375015501259469e+00 -2.380289722068796632e+00 -2.303767277716485484e+00 -2.222174218267821466e+00 -2.135912248893487408e+00 -2.045420529173264335e+00 -1.951179003986925453e+00 -1.853713191280241812e+00 -1.753601000245184727e+00 -1.651482380319692966e+00 -1.548072910984905404e+00 -1.455260810418419704e+00 -1.445289177407123704e+00 -1.444182844421663559e+00 -1.428757896671611460e+00 -1.405801428205258663e+00 -1.376612865591934520e+00 -1.341449408276276012e+00 -1.340743580409593960e+00 -1.300640377358688538e+00 -1.254598678643619403e+00 -1.238843946608645163e+00 -1.203837022045656679e+00 -1.148990744651513740e+00 -1.139778549614114178e+00 -1.090849747600302733e+00 -1.045108754191296230e+00 -1.030402721258045329e+00 -9.688970582270937104e-01 -9.567310891596122469e-01 -9.079164309076156458e-01 -8.769335545546991240e-01 -8.494721293534179818e-01 -8.083920300463693920e-01 -7.960885636848914482e-01 -7.540196047268061808e-01 -7.508311424505667020e-01 -7.171784899326392182e-01 -7.165663744271661972e-01 -6.986201855385332227e-01 -6.979598585678404854e-01 6.979598585678398193e-01 6.986201855385323345e-01 7.165663744271676405e-01 7.171784899326401064e-01 7.508311424505665910e-01 7.540196047268052926e-01 7.960885636848917812e-01 8.083920300463677266e-01 8.494721293534185369e-01 8.769335545547005673e-01 9.079164309076163120e-01 9.567310891596116917e-01 9.688970582270928222e-01 1.030402721258044663e+00 1.045108754191297118e+00 1.090849747600303399e+00 1.139778549614114400e+00 1.148990744651514850e+00 1.203837022045657124e+00 1.238843946608645163e+00 1.254598678643619847e+00 1.300640377358687871e+00 1.340743580409592628e+00 1.341449408276275790e+00 1.376612865591935186e+00 1.405801428205258441e+00 1.428757896671611016e+00 1.444182844421664447e+00 1.445289177407123704e+00 1.455260810418418371e+00 1.548072910984906070e+00 1.651482380319691856e+00 1.753601000245184061e+00 1.853713191280242256e+00 1.951179003986924343e+00 2.045420529173263002e+00 2.135912248893488741e+00 2.222174218267820134e+00 2.303767277716485040e+00 2.380289722068794411e+00 2.451375015501259469e+00 2.516690256558880012e+00 2.575935179189822843e+00 2.628841533756118842e+00 2.675172733473086151e+00 2.714723681650058396e+00 2.747320716916610728e+00 2.772821629733138948e+00 2.791115715589354007e+00 2.802123839580982878e+00
-2.794262612504986087e+00 -2.783268395390672278e+00 -2.764997692015402020e+00 -2.739529950182828966e+00 -2.706976325539347972e+00 -2.667479630880269514e+00 -2.621214302019724940e+00 -2.568386406573412550e+00 -2.509233731674818557e+00 -2.444025999248321313e+00 -2.373065274231673794e+00 -2.296686653817369805e+00 -2.215259356848718220e+00 -2.129188375507569564e+00 -2.038916911426867706e+00 -1.944929902514697773e+00 -1.847759065022573699e+00 -1.747990040949780610e+00 -1.646272469835428742e+00 -1.543334111861883517e+00 -1.470298776114757011e+00 -1.460344063349277244e+00 -1.443840947184600099e+00 -1.440000539131773394e+00 -1.420923794295247955e+00 -1.391785480019956056e+00 -1.356682751317154656e+00 -1.337222341939735326e+00 -1.315944065568222410e+00 -1.269980770866605324e+00 -1.236112097066551563e+00 -1.219302875798881747e+00 -1.164541159820851268e+00 -1.137993027787969957e+00 -1.106477987608313285e+00 -1.046089791571631844e+00 -1.044459152602116081e+00 -9.846043609844096212e-01 -9.574402141113003140e-01 -9.235747084501020332e-01 -8.792493787148005779e-01 -8.649658189831478383e-01 -8.125631555621436464e-01 -8.112362055119655135e-01 -7.653668647301790084e-01 -7.602468815714477079e-01 -7.307477480111442825e-01 -7.249344138484157263e-01 -7.108102216557183883e-01 -7.083766802068014456e-01 7.083766802068010016e-01 7.108102216557176112e-01 7.249344138484152822e-01 7.307477480111441714e-01 7.602468815714482631e-01 7.653668647301792305e-01 8.112362055119644033e-01 8.125631555621405377e-01 8.649658189831486155e-01 8.792493787147990236e-01 9.235747084501025883e-01 9.574402141113006470e-01 9.846043609844115085e-01 1.044459152602115415e+00 1.046089791571630956e+00 1.106477987608313507e+00 1.137993027787971734e+00 1.164541159820849936e+00 1.219302875798882191e+00 1.236112097066553117e+00 1.269980770866606434e+00 1.315944065568223076e+00 1.337222341939736214e+00 1.356682751317156210e+00 1.391785480019956500e+00 1.420923794295249065e+00 1.440000539131772950e+00 1.443840947184600987e+00 1.460344063349275689e+00 1.470298776114756567e+00 1.543334111861883517e+00 1.646272469835429852e+00 1.747990040949781276e+00 1.847759065022574143e+00 1.944929902514697773e+00 2.038916911426869039e+00 2.129188375507569564e+00 2.215259356848717776e+00 2.296686653817370249e+00 2.373065274231675570e+00 2.444025999248319536e+00 2.509233731674817225e+00 2.568386406573410774e+00 2.621214302019722719e+00 2.667479630880272623e+00 2.706976325539346195e+00 2.739529950182828077e+00 2.764997692015402464e+00 2.783268395390671390e+00 2.794262612504986976e+00
-2.786254212110202744e+00 -2.775274112803180149e+00 -2.757027147837479486e+00 -2.731593084649083014e+00 -2.699083539785788410e+00 -2.659641942457505071e+00 -2.613443519972102003e+00 -2.560695332473274632e+00 -2.501636394462287694e+00 -2.436537933698270209e+00 -2.365703855508674014e+00 -2.289471504099875876e+00 -2.208212844686686882e+00 -2.122336234784610198e+00 -2.032289014968136076e+00 -1.938561235995648113e+00 -1.841690960282052147e+00 -1.742271744048307092e+00 -1.640963136909324493e+00 -1.538505340522329456e+00 -1.485418965876595720e+00 -1.475480038138283767e+00 -1.459003160964550849e+00 -1.436122556413777618e+00 -1.435739543064926238e+00 -1.407030808007520228e+00 -1.371984113174601339e+00 -1.333635833813845428e+00 -1.331309944653309207e+00 -1.285417949964759110e+00 -1.234815278901206126e+00 -1.233330799594287042e+00 -1.180127999654273951e+00 -1.136176363473805129e+00 -1.122130830544000979e+00 -1.061787958948422261e+00 -1.043798852178955627e+00 -1.000307851781663704e+00 -9.581600290357115135e-01 -9.392136535451037771e-01 -8.815956399324066384e-01 -8.804256921237084699e-01 -8.263394224677336197e-01 -8.167785116318195815e-01 -7.798553755763768525e-01 -7.665209556754162268e-01 -7.442785932524487169e-01 -7.333371813574290909e-01 -7.229828486575619051e-01 -7.188038808197877438e-01 7.188038808197875218e-01 7.229828486575614610e-01 7.333371813574300901e-01 7.442785932524488279e-01 7.665209556754157827e-01 7.798553755763768525e-01 8.167785116318198035e-01 8.263394224677331756e-01 8.804256921237078037e-01 8.815956399324055281e-01 9.392136535451033330e-01 9.581600290357117355e-01 1.000307851781664148e+00 1.043798852178954073e+00 1.061787958948421817e+00 1.122130830544000757e+00 1.136176363473806239e+00 1.180127999654273285e+00 1.233330799594288596e+00 1.234815278901207458e+00 1.285417949964759110e+00 1.331309944653309874e+00 1.333635833813843652e+00 1.371984113174601339e+00 1.407030808007520450e+00 1.435739543064926682e+00 1.436122556413778728e+00 1.459003160964551959e+00 1.475480038138285099e+00 1.485418965876595720e+00 1.538505340522327458e+00 1.640963136909324716e+00 1.742271744048307092e+00 1.841690960282051703e+00 1.938561235995649223e+00 2.032289014968135188e+00 2.122336234784608422e+00 2.208212844686687326e+00 2.289471504099876764e+00 2.365703855508677123e+00 2.436537933698271541e+00 2.501636394462291246e+00 2.560695332473275965e+00 2.613443519972102447e+00 2.659641942457506847e+00 2.699083539785789299e+00 2.731593084649083458e+00 2.757027147837479930e+00 2.775274112803181925e+00 2.786254212110202744e+00
-2.778099350232602127e+00 -2.767133575220180219e+00 -2.748910697201015552e+00 -2.723510809998130000e+00 -2.691046000861685439e+00 -2.651660328630311092e+00 -2.605529829238494077e+00 -2.552862577082025464e+00 -2.493898841222681018e+00 -2.428911389047539338e+00 -2.358206008117235797e+00 -2.282122341392368803e+00 -2.201035164434729907e+00 -2.115356279239707149e+00 -2.025537263275861033e+00 -1.932073401307675908e+00 -1.835509251367962058e+00 -1.736446467079953981e+00 -1.635554729763485149e+00 -1.533586944209522462e+00 -1.500615220143036943e+00 -1.490690954232039234e+00 -1.474238412344232474e+00 -1.451391623569072697e+00 -1.431400209569397175e+00 -1.422342810531702195e+00 -1.387347530523921124e+00 -1.346732159623949432e+00 -1.329984416542761227e+00 -1.300904513934878493e+00 -1.250368742753245055e+00 -1.230500407488332781e+00 -1.195746069227822117e+00 -1.137803478684154879e+00 -1.134328856368276517e+00 -1.077492949754669915e+00 -1.043127995680316555e+00 -1.016003922579583829e+00 -9.588903324571513842e-01 -9.548304521570318837e-01 -8.958497836091736666e-01 -8.839715192666741661e-01 -8.413969804965251154e-01 -8.210363849808486325e-01 -7.942957812695614628e-01 -7.728391582181347585e-01 -7.577698340845460123e-01 -7.417714588242300122e-01 -7.351360024489244083e-01 -7.292384976449168832e-01 7.292384976449171052e-01 7.351360024489247413e-01 7.417714588242312335e-01 7.577698340845461233e-01 7.728391582181353137e-01 7.942957812695614628e-01 8.210363849808491876e-01 8.413969804965262256e-01 8.839715192666723897e-01 8.958497836091742217e-01 9.548304521570327719e-01 9.588903324571519393e-01 1.016003922579583607e+00 1.043127995680318776e+00 1.077492949754669471e+00 1.134328856368276517e+00 1.137803478684154879e+00 1.195746069227822561e+00 1.230500407488330783e+00 1.250368742753245499e+00 1.300904513934878048e+00 1.329984416542760783e+00 1.346732159623948100e+00 1.387347530523919126e+00 1.422342810531703305e+00 1.431400209569399840e+00 1.451391623569071365e+00 1.474238412344232030e+00 1.490690954232037457e+00 1.500615220143035389e+00 1.533586944209523351e+00 1.635554729763484927e+00 1.736446467079952649e+00 1.835509251367961170e+00 1.932073401307677241e+00 2.025537263275861033e+00 2.115356279239707593e+00 2.201035164434727243e+00 2.282122341392369247e+00 2.358206008117234465e+00 2.428911389047540226e+00 2.493898841222680129e+00 2.552862577082025908e+00 2.605529829238494965e+00 2.651660328630310648e+00 2.691046000861684995e+00 2.723510809998131332e+00 2.748910697201016884e+00 2.767133575220178887e+00 2.778099350232602571e+00
-2.769798754315381029e+00 -2.758847505528686739e+00 -2.740649055412191615e+00 -2.715283830952404553e+00 -2.682864399938710509e+00 -2.643535464108486277e+00 -2.597473885239824920e+00 -2.544888773828272832e+00 -2.486021680866630668e+00 -2.421146947414475559e+00 -2.350572285458507160e+00 -2.274639688932261095e+00 -2.193726808364160341e+00 -2.108248970227729391e+00 -2.018662087940039651e+00 -1.925466802809716604e+00 -1.829214319597227023e+00 -1.730514574338226641e+00 -1.630047603395489819e+00 -1.528579277253236945e+00 -1.515881558460526080e+00 -1.505970844796863606e+00 -1.489540758987711877e+00 -1.466725091662229863e+00 -1.437715639814212798e+00 -1.426982899600699684e+00 -1.402767236174044196e+00 -1.362205056632111777e+00 -1.326268458709530584e+00 -1.316434966371246240e+00 -1.265957987204633373e+00 -1.227621281972171019e+00 -1.211390381728455035e+00 -1.153491336621284002e+00 -1.132450812490976899e+00 -1.093200678460893638e+00 -1.042446728411668078e+00 -1.031689127615346591e+00 -9.704224131886981519e-01 -9.596309204457907915e-01 -9.112362012262400501e-01 -8.863761947124453311e-01 -8.564076705092090736e-01 -8.253350751909053207e-01 -8.086871910574898736e-01 -7.791988758681267502e-01 -7.712203073609784632e-01 -7.502341376721812782e-01 -7.472677075940822311e-01 -7.396776967364159239e-01 7.396776967364167010e-01 7.472677075940816760e-01 7.502341376721806121e-01 7.712203073609782411e-01 7.791988758681254179e-01 8.086871910574897626e-01 8.253350751909033223e-01 8.564076705092086295e-01 8.863761947124439988e-01 9.112362012262397171e-01 9.596309204457933451e-01 9.704224131886980409e-01 1.031689127615347701e+00 1.042446728411665857e+00 1.093200678460893416e+00 1.132450812490979564e+00 1.153491336621284447e+00 1.211390381728454813e+00 1.227621281972171463e+00 1.265957987204632262e+00 1.316434966371248239e+00 1.326268458709531695e+00 1.362205056632110889e+00 1.402767236174045307e+00 1.426982899600699684e+00 1.437715639814213908e+00 1.466725091662230307e+00 1.489540758987712099e+00 1.505970844796864494e+00 1.515881558460525635e+00 1.528579277253238944e+00 1.630047603395488265e+00 1.730514574338226419e+00 1.829214319597225469e+00 1.925466802809717271e+00 2.018662087940042316e+00 2.108248970227728503e+00 2.193726808364159453e+00 2.274639688932259762e+00 2.350572285458508492e+00 2.421146947414473782e+00 2.486021680866631112e+00 2.544888773828270168e+00 2.597473885239825364e+00 2.643535464108486277e+00 2.682864399938709177e+00 2.715283830952403665e+00 2.740649055412191615e+00 2.758847505528688071e+00 2.769798754315381029e+00
-2.761353167524073893e+00 -2.750416642222849539e+00 -2.732242953192200563e+00 -2.706912867380380394e+00 -2.674539442988902671e+00 -2.635268037980371680e+00 -2.589276357278881058e+00 -2.536774569453322137e+00 -2.478005534979899060e+00 -2.413245202893008923e+00 -2.342803252157759974e+00 -2.267024080392316510e+00 -2.186288278376638416e+00 -2.101014777941772049e+00 -2.011663928648685040e+00 -1.918741852320546837e+00 -1.822806553270890362e+00 -1.724476436852939276e+00 -1.624442119575243204e+00 -1.531212174354850575e+00 -1.523482701090270286e+00 -1.521313918401995036e+00 -1.504904436284570046e+00 -1.482117237452446723e+00 -1.453143632722348588e+00 -1.422487981769701815e+00 -1.418237651764232110e+00 -1.377723174826341657e+00 -1.332004007357691311e+00 -1.322488337037368789e+00 -1.281577930410453980e+00 -1.227056147302366007e+00 -1.224693792258826797e+00 -1.169189999317913120e+00 -1.130542544206238231e+00 -1.108907235423494342e+00 -1.047360171864593292e+00 -1.041755198207353184e+00 -9.859869590190047939e-01 -9.603815866934272139e-01 -9.265831197930431973e-01 -8.888088416549866366e-01 -8.713703064614948257e-01 -8.296728954799381661e-01 -8.230287172102180859e-01 -7.855975503538938920e-01 -7.846288761076594120e-01 -7.593760704013426954e-01 -7.587222145174753463e-01 -7.501187648472817937e-01 7.501187648472813496e-01 7.587222145174754573e-01 7.593760704013421403e-01 7.846288761076580798e-01 7.855975503538932259e-01 8.230287172102177529e-01 8.296728954799393874e-01 8.713703064614938265e-01 8.888088416549871917e-01 9.265831197930418650e-01 9.603815866934282131e-01 9.859869590190055710e-01 1.041755198207352073e+00 1.047360171864593292e+00 1.108907235423495674e+00 1.130542544206237121e+00 1.169189999317912454e+00 1.224693792258823022e+00 1.227056147302365119e+00 1.281577930410453980e+00 1.322488337037370565e+00 1.332004007357691755e+00 1.377723174826340768e+00 1.418237651764233886e+00 1.422487981769703591e+00 1.453143632722346590e+00 1.482117237452446501e+00 1.504904436284570490e+00 1.521313918401995924e+00 1.523482701090271174e+00 1.531212174354852351e+00 1.624442119575244314e+00 1.724476436852939054e+00 1.822806553270889918e+00 1.918741852320547503e+00 2.011663928648685040e+00 2.101014777941771161e+00 2.186288278376641081e+00 2.267024080392317398e+00 2.342803252157757754e+00 2.413245202893006702e+00 2.478005534979899505e+00 2.536774569453319028e+00 2.589276357278881502e+00 2.635268037980370792e+00 2.674539442988900451e+00 2.706912867380378174e+00 2.732242953192201895e+00 2.750416642222848207e+00 2.761353167524073005e+00
-2.752763348866807736e+00 -2.741841739522388188e+00 -2.723693136792732172e+00 -2.698398654407772934e+00 -2.666071850890285422e+00 -2.626858753811542879e+00 -2.580937928630643530e+00 -2.528520624091682656e+00 -2.469851037892565326e+00 -2.405206761609238519e+00 -2.334899484107104684e+00 -2.259276059908758683e+00 -2.178720086017406743e+00 -2.093654181412208715e+00 -2.004543233174717720e+00 -1.911898969097285184e+00 -1.816286347650162947e+00 -1.718332432371978191e+00 -1.618738646842218021e+00 -1.546601430176287595e+00 -1.536714553699834118e+00 -1.520323851751851141e+00 -1.518297584286294022e+00 -1.497562512562815584e+00 -1.468621304256250593e+00 -1.433753380608499661e+00 -1.417915832393036313e+00 -1.393281238434196823e+00 -1.347606524689246354e+00 -1.318644436460347125e+00 -1.297223679142178510e+00 -1.242738762503140970e+00 -1.221718315615381467e+00 -1.184895240914728642e+00 -1.128604370245159583e+00 -1.124608875554681919e+00 -1.063013900454557348e+00 -1.041053555412009501e+00 -1.001521616911208001e+00 -9.611421225894932752e-01 -9.418887758356189188e-01 -8.912686333131670802e-01 -8.862837236427274501e-01 -8.373194750748556014e-01 -8.340481734176318218e-01 -7.979944275128588727e-01 -7.920326779332271805e-01 -7.714592726565145941e-01 -7.672327869236978959e-01 -7.605591018768498301e-01 7.605591018768500522e-01 7.672327869236976738e-01 7.714592726565150382e-01 7.920326779332260703e-01 7.979944275128589837e-01 8.340481734176328210e-01 8.373194750748560455e-01 8.862837236427284493e-01 8.912686333131656369e-01 9.418887758356192519e-01 9.611421225894943854e-01 1.001521616911208667e+00 1.041053555412009723e+00 1.063013900454556682e+00 1.124608875554682585e+00 1.128604370245158917e+00 1.184895240914730197e+00 1.221718315615378359e+00 1.242738762503140304e+00 1.297223679142179176e+00 1.318644436460346903e+00 1.347606524689247243e+00 1.393281238434195268e+00 1.417915832393035647e+00 1.433753380608497441e+00 1.468621304256251925e+00 1.497562512562817139e+00 1.518297584286295354e+00 1.520323851751855360e+00 1.536714553699834118e+00 1.546601430176288039e+00 1.618738646842217799e+00 1.718332432371979746e+00 1.816286347650162503e+00 1.911898969097286960e+00 2.004543233174715056e+00 2.093654181412205606e+00 2.178720086017408963e+00 2.259276059908756462e+00 2.334899484107103795e+00 2.405206761609237631e+00 2.469851037892567103e+00 2.528520624091683544e+00 2.580937928630643530e+00 2.626858753811542435e+00 2.666071850890285866e+00 2.698398654407775155e+00 2.723693136792732172e+00 2.741841739522389076e+00 2.752763348866808180e+00
-2.744030073319883467e+00 -2.733123567496364092e+00 -2.715000368116605500e+00 -2.689741942533805830e+00 -2.657462359537373420e+00 -2.618308329748128660e+00 -2.572459296636935733e+00 -2.520127611355539976e+00 -2.461558836751819523e+00 -2.397032241781067441e+00 -2.326861568510770972e+00 -2.251396182111272459e+00 -2.171022752489804475e+00 -2.086167668506398787e+00 -1.997300457362961579e+00 -1.904938579813610477e+00 -1.809654104932038932e+00 -1.712082945342863427e+00 -1.612937560503113321e+00 -1.562043851946485429e+00 -1.552167294120052610e+00 -1.535793579470924763e+00 -1.513055537552276064e+00 -1.513024302559103473e+00 -1.484143341145639727e+00 -1.449309200707081358e+00 -1.413266835545921696e+00 -1.408874149086131178e+00 -1.363237585428689336e+00 -1.314737150196894300e+00 -1.312890519546539680e+00 -1.258433800317149132e+00 -1.218695237429518796e+00 -1.200603004249771955e+00 -1.140302007815472640e+00 -1.126636615727916180e+00 -1.078647288944309723e+00 -1.040341952861455477e+00 -1.017024011203194522e+00 -9.619123172972854352e-01 -9.571514627943525921e-01 -9.011467771495336176e-01 -8.937547411709441114e-01 -8.515585831301454300e-01 -8.384592515787423483e-01 -8.113158711310173299e-01 -7.985018087731912129e-01 -7.835155659376270565e-01 -7.757630492795861699e-01 -7.709962138446979640e-01 7.709962138446970759e-01 7.757630492795849486e-01 7.835155659376265014e-01 7.985018087731905467e-01 8.113158711310169968e-01 8.384592515787422373e-01 8.515585831301454300e-01 8.937547411709452216e-01 9.011467771495338397e-01 9.571514627943521480e-01 9.619123172972869895e-01 1.017024011203194078e+00 1.040341952861453700e+00 1.078647288944310612e+00 1.126636615727917956e+00 1.140302007815471974e+00 1.200603004249772399e+00 1.218695237429516798e+00 1.258433800317150242e+00 1.312890519546539458e+00 1.314737150196891857e+00 1.363237585428689114e+00 1.408874149086131400e+00 1.413266835545923028e+00 1.449309200707082690e+00 1.484143341145639505e+00 1.513024302559103251e+00 1.513055537552276064e+00 1.535793579470926540e+00 1.552167294120052610e+00 1.562043851946486317e+00 1.612937560503111767e+00 1.712082945342864759e+00 1.809654104932037821e+00 1.904938579813611366e+00 1.997300457362962467e+00 2.086167668506399231e+00 2.171022752489806251e+00 2.251396182111272459e+00 2.326861568510773193e+00 2.397032241781068773e+00 2.461558836751819968e+00 2.520127611355539088e+00 2.572459296636934845e+00 2.618308329748128660e+00 2.657462359537375196e+00 2.689741942533805386e+00 2.715000368116605500e+00 2.733123567496368533e+00 2.744030073319884799e+00
-2.735154131958948742e+00 -2.724262912192449093e+00 -2.706165424843855583e+00 -2.680943497752720894e+00 -2.648711719956738264e+00 -2.609617498624948961e+00 -2.563841172805599644e+00 -2.511596218423371329e+00 -2.453129591598443682e+00 -2.388722273781056060e+00 -2.318690103933016555e+00 -2.243385012155041380e+00 -2.163196808671122184e+00 -2.078555735929136450e+00 -1.989936065117295261e+00 -1.897861118537694125e+00 -1.802910234224491370e+00 -1.705728366894100789e+00 -1.607039242629978659e+00 -1.577534124231750434e+00 -1.567666842601691757e+00 -1.551308354582380256e+00 -1.528591096075252675e+00 -1.507663238803344186e+00 -1.499704595574974819e+00 -1.464900057940163425e+00 -1.424496978390538349e+00 -1.408541383117490886e+00 -1.378892427799733866e+00 -1.328573908343152699e+00 -1.310766879826243070e+00 -1.274137000742424641e+00 -1.216309391046984656e+00 -1.215624951278149402e+00 -1.155983185470848440e+00 -1.124639612186271398e+00 -1.094257434395761619e+00 -1.039620545863060075e+00 -1.032491856200979274e+00 -9.723695267012243404e-01 -9.626919578303434477e-01 -9.159583405221745078e-01 -8.962663353969654301e-01 -8.657451630408278254e-01 -8.429044881369257558e-01 -8.245921372750035783e-01 -8.050025462521730457e-01 -7.955432664510193597e-01 -7.843102888060373701e-01 -7.814277063544186053e-01 7.814277063544186053e-01 7.843102888060370370e-01 7.955432664510201368e-01 8.050025462521730457e-01 8.245921372750031342e-01 8.429044881369264219e-01 8.657451630408281584e-01 8.962663353969662072e-01 9.159583405221745078e-01 9.626919578303423375e-01 9.723695267012248955e-01 1.032491856200978830e+00 1.039620545863062295e+00 1.094257434395760953e+00 1.124639612186273174e+00 1.155983185470850216e+00 1.215624951278144295e+00 1.216309391046985100e+00 1.274137000742424641e+00 1.310766879826240183e+00 1.328573908343153143e+00 1.378892427799732756e+00 1.408541383117489776e+00 1.424496978390537683e+00 1.464900057940162315e+00 1.499704595574976151e+00 1.507663238803345296e+00 1.528591096075251343e+00 1.551308354582380700e+00 1.567666842601692645e+00 1.577534124231750878e+00 1.607039242629978437e+00 1.705728366894100123e+00 1.802910234224490260e+00 1.897861118537694347e+00 1.989936065117296149e+00 2.078555735929137338e+00 2.163196808671119964e+00 2.243385012155041824e+00 2.318690103933016999e+00 2.388722273781055172e+00 2.453129591598442794e+00 2.511596218423372662e+00 2.563841172805598756e+00 2.609617498624950294e+00 2.648711719956738264e+00 2.680943497752720894e+00 2.706165424843855138e+00 2.724262912192446873e+00 2.735154131958946966e+00
-2.726136332095968839e+00 -2.715260575771918816e+00 -2.697189100563450737e+00 -2.672004101680827581e+00 -2.639820698427899792e+00 -2.600787008078726537e+00 -2.555084282914419802e+00 -2.502927146132940539e+00 -2.444563975447219484e+00 -2.380277500202645058e+00 -2.310385700348790650e+00 -2.235243125754905691e+00 -2.155242795129934663e+00 -2.070818889223823511e+00 -1.982450528387935673e+00 -1.890667026709875298e+00 -1.796055151521230853e+00 -1.699269094816347359e+00 -1.601044082058835860e+00 -1.593067085063925914e+00 -1.583208056383864637e+00 -1.566863067858559777e+00 -1.544164129146886388e+00 -1.515300079052501081e+00 -1.502214783116806895e+00 -1.480521059455600641e+00 -1.440144960766334581e+00 -1.403739874868754622e+00 -1.394566453415840845e+00 -1.344269464449682205e+00 -1.306734035367915991e+00 -1.289844261896639033e+00 -1.232010652733899425e+00 -1.212507858998153054e+00 -1.171649097050239119e+00 -1.122613697586297254e+00 -1.109841547166002806e+00 -1.047922949705305751e+00 -1.038889492175586238e+00 -9.875413622760630394e-01 -9.634808291289342908e-01 -9.307173045244848675e-01 -8.988025852521858150e-01 -8.798783397118309368e-01 -8.473822574016353082e-01 -8.378221755748690436e-01 -8.115325461945358532e-01 -8.075407503356551997e-01 -7.928718816965303340e-01 -7.918512785129817599e-01 7.918512785129814269e-01 7.928718816965295568e-01 8.075407503356553107e-01 8.115325461945354091e-01 8.378221755748674893e-01 8.473822574016339759e-01 8.798783397118301597e-01 8.988025852521839276e-01 9.307173045244849785e-01 9.634808291289335136e-01 9.875413622760633725e-01 1.038889492175583351e+00 1.047922949705306195e+00 1.109841547166003028e+00 1.122613697586297032e+00 1.171649097050238897e+00 1.212507858998153942e+00 1.232010652733900091e+00 1.289844261896638589e+00 1.306734035367912883e+00 1.344269464449683538e+00 1.394566453415840845e+00 1.403739874868755733e+00 1.440144960766333915e+00 1.480521059455600641e+00 1.502214783116807340e+00 1.515300079052502413e+00 1.544164129146886610e+00 1.566863067858559999e+00 1.583208056383864415e+00 1.593067085063928134e+00 1.601044082058834972e+00 1.699269094816347803e+00 1.796055151521230187e+00 1.890667026709875742e+00 1.982450528387934785e+00 2.070818889223823511e+00 2.155242795129933331e+00 2.235243125754907467e+00 2.310385700348791094e+00 2.380277500202643726e+00 2.444563975447220372e+00 2.502927146132940983e+00 2.555084282914421578e+00 2.600787008078727425e+00 2.639820698427901124e+00 2.672004101680830690e+00 2.697189100563453845e+00 2.715260575771920593e+00 2.726136332095969728e+00
-2.716977497422295773e+00 -2.706117376650731376e+00 -2.688072204910925134e+00 -2.662924551689276331e+00 -2.630790076609748951e+00 -2.591817620666564181e+00 -2.546189367120004210e+00 -2.494121109078847098e+00 -2.435862674371421566e+00 -2.371698575929954700e+00 -2.301948979197385281e+00 -2.226971109221776768e+00 -2.147161262144947624e+00 -2.062957642774501554e+00 -1.974844327158952417e+00 -1.883356753120059013e+00 -1.789089279676049804e+00 -1.692705533543398033e+00 -1.608637720926818115e+00 -1.598785941872459926e+00 -1.594952474388843688e+00 -1.582452760370036016e+00 -1.559769729528560855e+00 -1.530924956435342432e+00 -1.496679332828352305e+00 -1.496167467259245765e+00 -1.455813486536653656e+00 -1.410255219841189511e+00 -1.398862718493316892e+00 -1.359972961021749693e+00 -1.305551631629505938e+00 -1.302639035364354658e+00 -1.247703181849796117e+00 -1.209344370759284804e+00 -1.187296557960453081e+00 -1.125396943357956037e+00 -1.120559216351289411e+00 -1.063315167108759951e+00 -1.038148951988484781e+00 -1.002665409396261698e+00 -9.642787141366514492e-01 -9.454225760507050103e-01 -9.013626594853906271e-01 -8.939572413422423036e-01 -8.518909503006849571e-01 -8.510049536838989459e-01 -8.195064493884108847e-01 -8.180895160475589734e-01 -8.022647172734164167e-01 -8.014452893935006816e-01 8.014452893935000155e-01 8.022647172734163057e-01 8.180895160475584182e-01 8.195064493884108847e-01 8.510049536838978357e-01 8.518909503006871775e-01 8.939572413422415265e-01 9.013626594853878515e-01 9.454225760507047882e-01 9.642787141366507830e-01 1.002665409396261920e+00 1.038148951988485891e+00 1.063315167108760173e+00 1.120559216351292964e+00 1.125396943357956703e+00 1.187296557960453747e+00 1.209344370759285026e+00 1.247703181849797227e+00 1.302639035364355768e+00 1.305551631629506382e+00 1.359972961021749249e+00 1.398862718493316004e+00 1.410255219841189733e+00 1.455813486536652990e+00 1.496167467259246431e+00 1.496679332828353637e+00 1.530924956435340656e+00 1.559769729528561300e+00 1.582452760370033573e+00 1.594952474388843244e+00 1.598785941872460148e+00 1.608637720926816561e+00 1.692705533543399143e+00 1.789089279676049804e+00 1.883356753120059679e+00 1.974844327158952195e+00 2.062957642774502443e+00 2.147161262144948068e+00 2.226971109221776768e+00 2.301948979197385725e+00 2.371698575929953812e+00 2.435862674371419789e+00 2.494121109078847986e+00 2.546189367120001990e+00 2.591817620666564181e+00 2.630790076609750727e+00 2.662924551689277219e+00 2.688072204910924246e+00 2.706117376650730488e+00 2.716977497422294441e+00
-2.707678468158011054e+00 -2.696834149646764267e+00 -2.678815563712137138e+00 -2.653705661042835562e+00 -2.621620651672762925e+00 -2.582710113989948653e+00 -2.537157180071829554e+00 -2.485178835714859868e+00 -2.427026387591599832e+00 -2.362986168211290927e+00 -2.293380573439117942e+00 -2.218569559501420319e+00 -2.138952769725493308e+00 -2.054972519808774933e+00 -1.967117949435998492e+00 -1.875930753884881286e+00 -1.782013048376735576e+00 -1.686038094133007981e+00 -1.624241161823338775e+00 -1.614395649597410332e+00 -1.598072618259584798e+00 -1.588764821982053155e+00 -1.575403136245560054e+00 -1.546574540120120744e+00 -1.511834692013866555e+00 -1.491057292527595335e+00 -1.471498095284845320e+00 -1.425954433478485717e+00 -1.393910329680965621e+00 -1.375680317893738014e+00 -1.321255299615014422e+00 -1.298482306966830313e+00 -1.263383504007413727e+00 -1.206134905139303770e+00 -1.202922502702012508e+00 -1.140921037872018928e+00 -1.118476519384827617e+00 -1.078666456007615126e+00 -1.037399087900653827e+00 -1.017740149899952762e+00 -9.650853938769919926e-01 -9.600730771447438805e-01 -9.079809994790941641e-01 -9.039457267165978971e-01 -8.641394561153363796e-01 -8.564289748110899270e-01 -8.314388471683474835e-01 -8.246712140095620036e-01 -8.126658921706978456e-01 -8.100280550019521852e-01 8.100280550019511860e-01 8.126658921706967353e-01 8.246712140095597832e-01 8.314388471683460402e-01 8.564289748110898159e-01 8.641394561153346032e-01 9.039457267165971199e-01 9.079809994790932759e-01 9.600730771447429923e-01 9.650853938769919926e-01 1.017740149899953872e+00 1.037399087900655603e+00 1.078666456007614460e+00 1.118476519384826506e+00 1.140921037872019594e+00 1.202922502702011842e+00 1.206134905139306213e+00 1.263383504007413949e+00 1.298482306966829203e+00 1.321255299615014422e+00 1.375680317893738014e+00 1.393910329680963178e+00 1.425954433478486605e+00 1.471498095284845764e+00 1.491057292527596445e+00 1.511834692013866555e+00 1.546574540120119412e+00 1.575403136245560054e+00 1.588764821982054931e+00 1.598072618259587019e+00 1.614395649597410110e+00 1.624241161823338775e+00 1.686038094133007981e+00 1.782013048376737130e+00 1.875930753884885505e+00 1.967117949435999158e+00 2.054972519808775822e+00 2.138952769725491976e+00 2.218569559501422539e+00 2.293380573439119274e+00 2.362986168211290039e+00 2.427026387591601608e+00 2.485178835714862977e+00 2.537157180071827334e+00 2.582710113989949985e+00 2.621620651672763813e+00 2.653705661042835562e+00 2.678815563712138026e+00 2.696834149646766488e+00 2.707678468158011942e+00
-2.698240101207932895e+00 -2.687411746133692159e+00 -2.669420019133505573e+00 -2.644348259044940086e+00 -2.612313236437280750e+00 -2.573465280824545065e+00 -2.527988491031770923e+00 -2.476101068461262766e+00 -2.418055827568908800e+00 -2.354140956736590073e+00 -2.284681127615319607e+00 -2.210039084215797534e+00 -2.130617887633735830e+00 -2.046864052401689005e+00 -1.959271891234313445e+00 -1.868389492424634257e+00 -1.774826894118566756e+00 -1.679267194247558104e+00 -1.639872676435934373e+00 -1.630032469272529205e+00 -1.613717967634584749e+00 -1.591059729246244503e+00 -1.582481533963797649e+00 -1.562244284406082429e+00 -1.527518287050365853e+00 -1.487194469471925462e+00 -1.485349074096401711e+00 -1.441659942776733594e+00 -1.391387594405740114e+00 -1.388883132184285607e+00 -1.336951589899193049e+00 -1.294264286024745081e+00 -1.279048270373082552e+00 -1.218523977643370948e+00 -1.202879889201370567e+00 -1.156411338006715139e+00 -1.116365964093970931e+00 -1.093974831278577309e+00 -1.036640064898624924e+00 -1.032764104687406759e+00 -9.746677441192481695e-01 -9.659006475299620753e-01 -9.219487490709248334e-01 -9.065509558082951447e-01 -8.772246831951937551e-01 -8.609947563407511772e-01 -8.433364754425609622e-01 -8.312754481173877386e-01 -8.230527504226441415e-01 -8.186177998403841860e-01 8.186177998403842970e-01 8.230527504226444746e-01 8.312754481173869614e-01 8.433364754425614063e-01 8.609947563407519544e-01 8.772246831951929780e-01 9.065509558082971431e-01 9.219487490709249444e-01 9.659006475299595218e-01 9.746677441192481695e-01 1.032764104687406537e+00 1.036640064898621372e+00 1.093974831278577309e+00 1.116365964093971597e+00 1.156411338006714473e+00 1.202879889201371455e+00 1.218523977643371392e+00 1.279048270373082774e+00 1.294264286024746635e+00 1.336951589899192161e+00 1.388883132184289382e+00 1.391387594405741224e+00 1.441659942776733150e+00 1.485349074096402378e+00 1.487194469471925684e+00 1.527518287050364298e+00 1.562244284406083095e+00 1.582481533963796982e+00 1.591059729246242505e+00 1.613717967634584305e+00 1.630032469272529649e+00 1.639872676435935706e+00 1.679267194247557882e+00 1.774826894118566978e+00 1.868389492424634923e+00 1.959271891234313889e+00 2.046864052401688117e+00 2.130617887633732721e+00 2.210039084215794869e+00 2.284681127615320939e+00 2.354140956736588741e+00 2.418055827568908356e+00 2.476101068461262766e+00 2.527988491031769591e+00 2.573465280824544177e+00 2.612313236437278974e+00 2.644348259044940974e+00 2.669420019133505573e+00 2.687411746133691270e+00 2.698240101207930675e+00
-2.688663270324449961e+00 -2.677851034201596203e+00 -2.659886429838901556e+00 -2.634853191189290733e+00 -2.602868659518088990e+00 -2.564083929256011363e+00 -2.518684083999255030e+00 -2.466888563817444258e+00 -2.408951720103110983e+00 -2.345163633718972740e+00 -2.275851297911724025e+00 -2.201380301706985954e+00 -2.122157195408756802e+00 -2.038632781480635536e+00 -1.951306656567031173e+00 -1.860733439439945514e+00 -1.767531260177386487e+00 -1.672393258134585281e+00 -1.655527667390665592e+00 -1.645691824967687733e+00 -1.629384269586608536e+00 -1.606735024209888119e+00 -1.577929780035662199e+00 -1.576103026223765857e+00 -1.543213942593083532e+00 -1.502898428313037327e+00 -1.479555096742341203e+00 -1.457367731750887963e+00 -1.407090982601486573e+00 -1.383781557888416724e+00 -1.352636953879592374e+00 -1.294694250631988508e+00 -1.289985417178453275e+00 -1.234098134310910533e+00 -1.199579758573745325e+00 -1.171865437561054879e+00 -1.114227914412587284e+00 -1.109238370575856392e+00 -1.047735831089527059e+00 -1.035872050334179173e+00 -9.892055267634087823e-01 -9.667242525085864013e-01 -9.358596285211471244e-01 -9.091775162245091524e-01 -8.902596501184143474e-01 -8.655867380635670072e-01 -8.551979109402566559e-01 -8.379000753006501379e-01 -8.334233123695782286e-01 -8.272122201282146037e-01 8.272122201282140486e-01 8.334233123695781176e-01 8.379000753006508040e-01 8.551979109402563228e-01 8.655867380635673403e-01 8.902596501184152356e-01 9.091775162245073760e-01 9.358596285211460142e-01 9.667242525085859572e-01 9.892055267634085602e-01 1.035872050334177175e+00 1.047735831089527947e+00 1.109238370575855948e+00 1.114227914412585951e+00 1.171865437561054879e+00 1.199579758573744659e+00 1.234098134310910533e+00 1.289985417178453053e+00 1.294694250631987842e+00 1.352636953879594373e+00 1.383781557888415614e+00 1.407090982601487683e+00 1.457367731750887296e+00 1.479555096742342313e+00 1.502898428313038215e+00 1.543213942593083976e+00 1.576103026223764747e+00 1.577929780035660867e+00 1.606735024209887897e+00 1.629384269586608536e+00 1.645691824967688621e+00 1.655527667390665814e+00 1.672393258134586391e+00 1.767531260177386931e+00 1.860733439439944847e+00 1.951306656567030950e+00 2.038632781480635092e+00 2.122157195408754582e+00 2.201380301706985065e+00 2.275851297911720916e+00 2.345163633718973184e+00 2.408951720103110983e+00 2.466888563817444258e+00 2.518684083999255474e+00 2.564083929256010475e+00 2.602868659518091210e+00 2.634853191189289845e+00 2.659886429838902444e+00 2.677851034201594871e+00 2.688663270324449073e+00
-2.678948866277591101e+00 -2.668152898824754704e+00 -2.650215671153570707e+00 -2.625221319318268964e+00 -2.593287765475638107e+00 -2.554566882822141061e+00 -2.509244757842418849e+00 -2.457542092480006435e+00 -2.399714804435594484e+00 -2.336054903980655073e+00 -2.266891752225442591e+00 -2.192593841084009121e+00 -2.113571282392567863e+00 -2.030279256831378998e+00 -1.943222757433821668e+00 -1.852963072888285545e+00 -1.760126596582263891e+00 -1.671201666633252314e+00 -1.665416716607180492e+00 -1.661369270401106712e+00 -1.645067115344980291e+00 -1.622424667508476359e+00 -1.593626748915587310e+00 -1.569629721417820756e+00 -1.558917480199321082e+00 -1.518605921909073730e+00 -1.473675787034165907e+00 -1.473073913804401558e+00 -1.422786800781756122e+00 -1.378606046884116143e+00 -1.368307963693324192e+00 -1.310318326407078349e+00 -1.285646153955742443e+00 -1.249642223155758014e+00 -1.196234957531863152e+00 -1.187281011395684427e+00 -1.124455210208693989e+00 -1.112062740824734330e+00 -1.062653920475975067e+00 -1.035095213901414901e+00 -1.003685387629851711e+00 -9.675559845353686184e-01 -9.497127797411891725e-01 -9.118245783777553237e-01 -9.032433860971978978e-01 -8.702033812104593702e-01 -8.670217723852777780e-01 -8.445430004095190180e-01 -8.437756672282935577e-01 -8.358090838080743934e-01 8.358090838080747265e-01 8.437756672282945569e-01 8.445430004095196841e-01 8.670217723852781111e-01 8.702033812104598143e-01 9.032433860971978978e-01 9.118245783777554347e-01 9.497127797411889505e-01 9.675559845353686184e-01 1.003685387629851045e+00 1.035095213901416011e+00 1.062653920475974179e+00 1.112062740824736329e+00 1.124455210208695544e+00 1.187281011395683983e+00 1.196234957531862042e+00 1.249642223155758680e+00 1.285646153955739335e+00 1.310318326407078349e+00 1.368307963693325080e+00 1.378606046884119252e+00 1.422786800781756122e+00 1.473073913804401336e+00 1.473675787034165019e+00 1.518605921909073730e+00 1.558917480199319749e+00 1.569629721417818535e+00 1.593626748915587310e+00 1.622424667508476359e+00 1.645067115344979847e+00 1.661369270401106268e+00 1.665416716607180936e+00 1.671201666633251870e+00 1.760126596582262559e+00 1.852963072888286211e+00 1.943222757433821224e+00 2.030279256831379442e+00 2.113571282392563422e+00 2.192593841084010453e+00 2.266891752225442591e+00 2.336054903980652409e+00 2.399714804435593596e+00 2.457542092480005547e+00 2.509244757842417961e+00 2.554566882822141949e+00 2.593287765475635442e+00 2.625221319318267632e+00 2.650215671153571151e+00 2.668152898824752928e+00 2.678948866277589325e+00
-2.669097797032551789e+00 -2.658318242036826984e+00 -2.640408635235366841e+00 -2.615453521788511981e+00 -2.583571414974139557e+00 -2.544914980661621140e+00 -2.499671326435456642e+00 -2.448062439466621498e+00 -2.390345833357582883e+00 -2.326815485043383980e+00 -2.257803170235821888e+00 -2.183680342272554142e+00 -2.104860747758208639e+00 -2.021804037105257024e+00 -1.935020713809946669e+00 -1.845078877960232289e+00 -1.752613360087727390e+00 -1.686890330923654924e+00 -1.677060484357757453e+00 -1.660762221569340724e+00 -1.658338007024288130e+00 -1.638124431326023922e+00 -1.609331039020069021e+00 -1.574624847411819406e+00 -1.563062048970599749e+00 -1.534313025628528671e+00 -1.488774725844965729e+00 -1.467711578939455919e+00 -1.438471487397712689e+00 -1.383961305991236790e+00 -1.373357047544280896e+00 -1.325917485101939075e+00 -1.281246958872098718e+00 -1.265153587761432830e+00 -1.202655810413799209e+00 -1.192845939082818330e+00 -1.139623541363613102e+00 -1.109870820388103807e+00 -1.077516996078537348e+00 -1.034309727613195395e+00 -1.018106301392094348e+00 -9.683956177185738534e-01 -9.635073482034302028e-01 -9.161749335916616888e-01 -9.144913139639051503e-01 -8.788067177804930186e-01 -8.748431653187934698e-01 -8.541079691376064487e-01 -8.512021752221393678e-01 -8.444062275007205853e-01 8.444062275007215845e-01 8.512021752221400339e-01 8.541079691376076699e-01 8.748431653187936918e-01 8.788067177804930186e-01 9.144913139639063715e-01 9.161749335916613557e-01 9.635073482034302028e-01 9.683956177185740755e-01 1.018106301392094792e+00 1.034309727613193175e+00 1.077516996078537570e+00 1.109870820388102253e+00 1.139623541363612658e+00 1.192845939082818996e+00 1.202655810413798765e+00 1.265153587761432608e+00 1.281246958872098718e+00 1.325917485101939741e+00 1.373357047544280229e+00 1.383961305991236124e+00 1.438471487397712911e+00 1.467711578939459471e+00 1.488774725844964841e+00 1.534313025628528893e+00 1.563062048970597750e+00 1.574624847411817852e+00 1.609331039020069465e+00 1.638124431326025476e+00 1.658338007024287908e+00 1.660762221569338726e+00 1.677060484357757675e+00 1.686890330923655590e+00 1.752613360087726946e+00 1.845078877960234065e+00 1.935020713809947779e+00 2.021804037105256580e+00 2.104860747758209083e+00 2.183680342272555031e+00 2.257803170235824552e+00 2.326815485043383092e+00 2.390345833357584215e+00 2.448062439466624607e+00 2.499671326435456642e+00 2.544914980661621140e+00 2.583571414974139113e+00 2.615453521788510205e+00 2.640408635235365953e+00 2.658318242036826984e+00 2.669097797032553565e+00
-2.659110987935092485e+00 -2.648347983113821691e+00 -2.630466231253618670e+00 -2.605550693643944538e+00 -2.573720484946913967e+00 -2.535129077669682651e+00 -2.489964618802527951e+00 -2.438450404245962044e+00 -2.380845573323810971e+00 -2.317446107223680496e+00 -2.248586243479214097e+00 -2.174640456067836514e+00 -2.096026200540055395e+00 -2.013207689827658076e+00 -1.926701053635709426e+00 -1.837081347055582015e+00 -1.744992014145594128e+00 -1.702589437454198995e+00 -1.692761266238388185e+00 -1.676465425784799512e+00 -1.653830208937635327e+00 -1.651157573270897405e+00 -1.625038619476321333e+00 -1.590332112621854366e+00 -1.556400445078983452e+00 -1.550015934733750322e+00 -1.504466522683283181e+00 -1.461662913864538949e+00 -1.454141595268687803e+00 -1.399593776076637264e+00 -1.368035016604079113e+00 -1.341488814139736307e+00 -1.280629659459078695e+00 -1.276788303534913904e+00 -1.217987656926351248e+00 -1.189413165052311427e+00 -1.154741606639356100e+00 -1.107652536757477213e+00 -1.092323711008195808e+00 -1.033515765777032192e+00 -1.032467254265107215e+00 -9.772424829939097002e-01 -9.692429246283634781e-01 -9.290533476141914493e-01 -9.171768962850693763e-01 -8.905514419202498200e-01 -8.795045884426170302e-01 -8.644184334744035025e-01 -8.578755974372629378e-01 -8.530015535898034518e-01 8.530015535898042289e-01 8.578755974372647142e-01 8.644184334744045017e-01 8.795045884426184735e-01 8.905514419202505971e-01 9.171768962850697093e-01 9.290533476141908942e-01 9.692429246283629229e-01 9.772424829939101443e-01 1.032467254265106771e+00 1.033515765777028861e+00 1.092323711008196696e+00 1.107652536757479877e+00 1.154741606639357432e+00 1.189413165052312760e+00 1.217987656926351026e+00 1.276788303534913460e+00 1.280629659459078917e+00 1.341488814139736085e+00 1.368035016604079335e+00 1.399593776076637486e+00 1.454141595268688247e+00 1.461662913864539837e+00 1.504466522683282514e+00 1.550015934733749434e+00 1.556400445078981232e+00 1.590332112621854144e+00 1.625038619476320889e+00 1.651157573270897627e+00 1.653830208937635993e+00 1.676465425784799956e+00 1.692761266238389295e+00 1.702589437454200327e+00 1.744992014145594572e+00 1.837081347055582459e+00 1.926701053635708316e+00 2.013207689827656743e+00 2.096026200540054063e+00 2.174640456067837846e+00 2.248586243479210989e+00 2.317446107223677387e+00 2.380845573323814524e+00 2.438450404245963377e+00 2.489964618802528840e+00 2.535129077669684872e+00 2.573720484946914411e+00 2.605550693643944093e+00 2.630466231253619114e+00 2.648347983113820359e+00 2.659110987935092041e+00
-2.648989381905055840e+00 -2.638243058765142646e+00 -2.620389385575970120e+00 -2.595513746796595189e+00 -2.563735868769279058e+00 -2.525210044661019726e+00 -2.480125479268480593e+00 -2.428706800873937421e+00 -2.371214804571948331e+00 -2.307947513733120459e+00 -2.239241675428008449e+00 -2.165474844190810266e+00 -2.087068259666439829e+00 -2.004490791407855355e+00 -1.918264312806412297e+00 -1.828970979759265258e+00 -1.737263028876382398e+00 -1.718294879594890245e+00 -1.708467531742289491e+00 -1.692172681961925162e+00 -1.669538010149225649e+00 -1.643875865738168907e+00 -1.640745575831524361e+00 -1.606035460139571436e+00 -1.565710959245115719e+00 -1.549645352716468194e+00 -1.520145771704380033e+00 -1.469793786109113487e+00 -1.455530240696800259e+00 -1.415202272387854787e+00 -1.362640419244880219e+00 -1.357029495571985045e+00 -1.296067952319627459e+00 -1.272270668751764644e+00 -1.233274440369302116e+00 -1.185937106174118183e+00 -1.169807696865754920e+00 -1.107072746446685407e+00 -1.105408280208200811e+00 -1.046767243482387810e+00 -1.032713504970329543e+00 -9.909173368648158675e-01 -9.700976763727026109e-01 -9.418776950998263287e-01 -9.198805005605581453e-01 -9.022546741095583966e-01 -8.841861673260515975e-01 -8.747053334205944219e-01 -8.645613096570097245e-01 -8.615930274333013505e-01 8.615930274333005734e-01 8.645613096570089473e-01 8.747053334205941999e-01 8.841861673260522636e-01 9.022546741095586187e-01 9.198805005605581453e-01 9.418776950998261066e-01 9.700976763727042762e-01 9.909173368648148683e-01 1.032713504970330876e+00 1.046767243482388032e+00 1.105408280208199034e+00 1.107072746446684519e+00 1.169807696865753588e+00 1.185937106174119071e+00 1.233274440369302116e+00 1.272270668751765310e+00 1.296067952319627903e+00 1.357029495571985267e+00 1.362640419244880441e+00 1.415202272387855009e+00 1.455530240696802258e+00 1.469793786109114819e+00 1.520145771704380921e+00 1.549645352716467528e+00 1.565710959245116607e+00 1.606035460139571658e+00 1.640745575831525027e+00 1.643875865738168685e+00 1.669538010149225871e+00 1.692172681961924940e+00 1.708467531742287271e+00 1.718294879594887581e+00 1.737263028876382398e+00 1.828970979759263704e+00 1.918264312806413407e+00 2.004490791407857131e+00 2.087068259666440717e+00 2.165474844190810266e+00 2.239241675428007117e+00 2.307947513733118239e+00 2.371214804571950996e+00 2.428706800873936533e+00 2.480125479268478816e+00 2.525210044661020614e+00 2.563735868769278170e+00 2.595513746796594745e+00 2.620389385575969232e+00 2.638243058765139981e+00 2.648989381905054064e+00
-2.638733939638459702e+00 -2.628004423333092365e+00 -2.610179041963550439e+00 -2.585343610215576238e+00 -2.553618476439318830e+00 -2.515158768540237677e+00 -2.470154767616724811e+00 -2.418832458136612740e+00 -2.361454321248056765e+00 -2.298320460783906505e+00 -2.229770181574141308e+00 -2.156184179347831353e+00 -2.077987553994781411e+00 -1.995653927150302431e+00 -1.909711035162830584e+00 -1.820748282817122865e+00 -1.734002662768381331e+00 -1.729426881040309949e+00 -1.724175308685791830e+00 -1.707880056242728095e+00 -1.685243956897823248e+00 -1.656448105499423340e+00 -1.636493341303491444e+00 -1.621731185467492287e+00 -1.581394519036075197e+00 -1.542797221638528393e+00 -1.535809047800806626e+00 -1.485424825349649369e+00 -1.449314015849535675e+00 -1.430783791304855557e+00 -1.372536801032606668e+00 -1.357173729182138855e+00 -1.311466058494581644e+00 -1.267694544642941734e+00 -1.248514113343579535e+00 -1.184820148180655064e+00 -1.182418242182110557e+00 -1.121762809995490606e+00 -1.103138447659547827e+00 -1.061005276823721033e+00 -1.031903124015071782e+00 -1.004531066286745489e+00 -9.709596426730403573e-01 -9.546470543359522054e-01 -9.226013042260862163e-01 -9.139151760709142147e-01 -8.888864375421299258e-01 -8.849669967628229772e-01 -8.712573983642432074e-01 -8.701786746981275966e-01 8.701786746981277076e-01 8.712573983642435405e-01 8.849669967628229772e-01 8.888864375421305919e-01 9.139151760709151029e-01 9.226013042260871044e-01 9.546470543359523164e-01 9.709596426730408014e-01 1.004531066286745711e+00 1.031903124015072004e+00 1.061005276823721699e+00 1.103138447659549382e+00 1.121762809995489496e+00 1.182418242182109003e+00 1.184820148180655064e+00 1.248514113343579091e+00 1.267694544642939958e+00 1.311466058494580977e+00 1.357173729182138189e+00 1.372536801032606224e+00 1.430783791304854446e+00 1.449314015849533455e+00 1.485424825349649369e+00 1.535809047800806182e+00 1.542797221638527727e+00 1.581394519036075419e+00 1.621731185467492065e+00 1.636493341303491889e+00 1.656448105499423118e+00 1.685243956897823470e+00 1.707880056242727873e+00 1.724175308685791830e+00 1.729426881040309061e+00 1.734002662768381109e+00 1.820748282817122643e+00 1.909711035162831694e+00 1.995653927150303097e+00 2.077987553994782299e+00 2.156184179347834462e+00 2.229770181574137311e+00 2.298320460783906061e+00 2.361454321248056765e+00 2.418832458136611407e+00 2.470154767616723479e+00 2.515158768540236789e+00 2.553618476439317053e+00 2.585343610215576682e+00 2.610179041963551771e+00 2.628004423333090145e+00 2.638733939638461035e+00
-2.628345639818469248e+00 -2.617633049001221401e+00 -2.599836161774851551e+00 -2.575041230124554215e+00 -2.543369234766930997e+00 -2.504976152480255625e+00 -2.460053359254624095e+00 -2.408828219700061890e+00 -2.351564931538356440e+00 -2.288565717699989399e+00 -2.220172489517213688e+00 -2.146769145294048275e+00 -2.068784722349310545e+00 -1.986697691267459431e+00 -1.901041772482253034e+00 -1.812413770111536815e+00 -1.749708900456010019e+00 -1.739880732957466591e+00 -1.723583722812798369e+00 -1.721484054007887288e+00 -1.700944279011443960e+00 -1.672142513383939599e+00 -1.637415690772460852e+00 -1.629010463310504697e+00 -1.597063139151676969e+00 -1.551453028556986746e+00 -1.535856508389023212e+00 -1.501031577237855075e+00 -1.446335422261024517e+00 -1.443014703309469349e+00 -1.388008087014239056e+00 -1.351635428757443691e+00 -1.326821643879339652e+00 -1.263704687951025862e+00 -1.263060430758364605e+00 -1.199777339341681293e+00 -1.178857061904911463e+00 -1.136392634167082916e+00 -1.100843442698066887e+00 -1.075180372188485167e+00 -1.031084803951819007e+00 -1.018082831500742858e+00 -9.718285919396789652e-01 -9.673605144452961380e-01 -9.255317400215784529e-01 -9.253384872213313850e-01 -8.952018029081479922e-01 -8.936039535992937877e-01 -8.787565788141918910e-01 -8.779619928985538113e-01 8.779619928985527011e-01 8.787565788141910028e-01 8.936039535992961191e-01 8.952018029081485473e-01 9.253384872213329393e-01 9.255317400215774537e-01 9.673605144452961380e-01 9.718285919396801864e-01 1.018082831500742635e+00 1.031084803951819007e+00 1.075180372188484945e+00 1.100843442698065555e+00 1.136392634167084026e+00 1.178857061904911685e+00 1.199777339341681515e+00 1.263060430758362163e+00 1.263704687951026528e+00 1.326821643879339874e+00 1.351635428757443913e+00 1.388008087014239722e+00 1.443014703309471347e+00 1.446335422261025183e+00 1.501031577237855075e+00 1.535856508389022546e+00 1.551453028556986302e+00 1.597063139151677191e+00 1.629010463310504919e+00 1.637415690772461296e+00 1.672142513383939599e+00 1.700944279011443516e+00 1.721484054007887066e+00 1.723583722812796815e+00 1.739880732957466147e+00 1.749708900456009575e+00 1.812413770111537037e+00 1.901041772482254144e+00 1.986697691267459875e+00 2.068784722349311878e+00 2.146769145294046943e+00 2.220172489517212799e+00 2.288565717699988955e+00 2.351564931538354664e+00 2.408828219700063222e+00 2.460053359254625427e+00 2.504976152480256069e+00 2.543369234766933218e+00 2.575041230124554659e+00 2.599836161774852883e+00 2.617633049001220069e+00 2.628345639818470136e+00
-2.617825479335667449e+00 -2.607129926011880539e+00 -2.589361724178688817e+00 -2.564607570208143006e+00 -2.532989087571511533e+00 -2.494663116108989165e+00 -2.449822145386733041e+00 -2.398694944267569795e+00 -2.341547457807666266e+00 -2.278684067034068228e+00 -2.210449339057619866e+00 -2.137230436900635411e+00 -2.059460413561598369e+00 -1.977622686894299431e+00 -1.892257084470176265e+00 -1.803967962636938260e+00 -1.765409810335473173e+00 -1.755580044610136836e+00 -1.739279959918988983e+00 -1.716635310126827019e+00 -1.713435037730099308e+00 -1.687825207676591388e+00 -1.653085480550847697e+00 -1.621427701549101430e+00 -1.612713445342885521e+00 -1.567074489674062043e+00 -1.528823676307736301e+00 -1.516611000204276305e+00 -1.461854343142201307e+00 -1.436632774687104375e+00 -1.403440790445297903e+00 -1.346026009034915427e+00 -1.342132444074995323e+00 -1.278844232402058356e+00 -1.258368836199063479e+00 -1.214677689251854265e+00 -1.175254063363197155e+00 -1.150960975004843734e+00 -1.098523675600741489e+00 -1.089291557209921990e+00 -1.031571796570094124e+00 -1.030258728013135672e+00 -9.800171749169358515e-01 -9.727042913468535446e-01 -9.371031869058982222e-01 -9.280912322660068714e-01 -9.054081801000863905e-01 -8.983372890176989367e-01 -8.873248785439756814e-01 -8.846732644343450191e-01 8.846732644343444640e-01 8.873248785439749042e-01 8.983372890176967163e-01 9.054081801000865015e-01 9.280912322660043179e-01 9.371031869058991104e-01 9.727042913468524343e-01 9.800171749169365176e-01 1.030258728013128788e+00 1.031571796570094346e+00 1.089291557209922878e+00 1.098523675600739491e+00 1.150960975004844400e+00 1.175254063363198709e+00 1.214677689251854265e+00 1.258368836199062590e+00 1.278844232402059244e+00 1.342132444074995323e+00 1.346026009034915205e+00 1.403440790445298791e+00 1.436632774687103709e+00 1.461854343142201085e+00 1.516611000204277637e+00 1.528823676307734303e+00 1.567074489674064264e+00 1.612713445342886853e+00 1.621427701549102540e+00 1.653085480550847697e+00 1.687825207676592942e+00 1.713435037730099753e+00 1.716635310126828573e+00 1.739279959918988538e+00 1.755580044610138168e+00 1.765409810335473173e+00 1.803967962636938260e+00 1.892257084470175599e+00 1.977622686894302095e+00 2.059460413561598813e+00 2.137230436900635855e+00 2.210449339057618978e+00 2.278684067034069116e+00 2.341547457807664490e+00 2.398694944267570683e+00 2.449822145386731709e+00 2.494663116108989165e+00 2.532989087571511089e+00 2.564607570208143894e+00 2.589361724178687485e+00 2.607129926011881427e+00 2.617825479335666117e+00
-2.607174473518027558e+00 -2.596496062893406620e+00 -2.578756726376648434e+00 -2.554043611827570448e+00 -2.522478995888638664e+00 -2.484220595704706103e+00 -2.439462033196245105e+00 -2.388433505744456564e+00 -2.331402736744795590e+00 -2.268676304690737222e+00 -2.200601482294812783e+00 -2.127568760226225208e+00 -2.050015286514013990e+00 -1.968429526104579885e+00 -1.883357538752678417e+00 -1.795411388475211201e+00 -1.781101710549886308e+00 -1.771269584089070648e+00 -1.754965146031284950e+00 -1.732313483762655704e+00 -1.705280328708183912e+00 -1.703492695823945358e+00 -1.668737157481426037e+00 -1.628342159808868539e+00 -1.613745532235421498e+00 -1.582670300624631432e+00 -1.532160142480225140e+00 -1.521699195539112592e+00 -1.477337815955922729e+00 -1.430168709270025262e+00 -1.418832424547686655e+00 -1.357396260626443585e+00 -1.340345969902153600e+00 -1.293930867872844725e+00 -1.253620279743396626e+00 -1.229519654680216290e+00 -1.171609753869729875e+00 -1.165466610819512860e+00 -1.103337868906345554e+00 -1.096179563358016029e+00 -1.044997129431898042e+00 -1.029425081596331282e+00 -9.926161451805982638e-01 -9.735865069074325362e-01 -9.486283647687910880e-01 -9.308587251246157601e-01 -9.155846028206402476e-01 -9.030850363773530454e-01 -8.958817656636386406e-01 -8.913894249641922674e-01 8.913894249641914902e-01 8.958817656636371973e-01 9.030850363773529343e-01 9.155846028206391374e-01 9.308587251246164262e-01 9.486283647687908660e-01 9.735865069074313149e-01 9.926161451805979308e-01 1.029425081596328617e+00 1.044997129431898042e+00 1.096179563358013365e+00 1.103337868906345998e+00 1.165466610819512194e+00 1.171609753869729431e+00 1.229519654680215401e+00 1.253620279743398402e+00 1.293930867872844503e+00 1.340345969902155376e+00 1.357396260626443585e+00 1.418832424547687543e+00 1.430168709270025262e+00 1.477337815955923839e+00 1.521699195539113703e+00 1.532160142480226028e+00 1.582670300624630988e+00 1.613745532235421720e+00 1.628342159808867873e+00 1.668737157481425815e+00 1.703492695823945358e+00 1.705280328708184800e+00 1.732313483762657480e+00 1.754965146031285173e+00 1.771269584089071536e+00 1.781101710549887862e+00 1.795411388475210757e+00 1.883357538752679305e+00 1.968429526104581218e+00 2.050015286514015767e+00 2.127568760226226097e+00 2.200601482294811007e+00 2.268676304690738998e+00 2.331402736744797366e+00 2.388433505744458341e+00 2.439462033196247326e+00 2.484220595704706547e+00 2.522478995888639108e+00 2.554043611827571336e+00 2.578756726376649322e+00 2.596496062893409285e+00 2.607174473518030666e+00
-2.596393656371058345e+00 -2.585732486697385202e+00 -2.568022183835497074e+00 -2.543350354246103340e+00 -2.511839938186244403e+00 -2.473649544400480682e+00 -2.428973946035100084e+00 -2.378044793410989399e+00 -2.321131619515298006e+00 -2.258543240056109624e+00 -2.190629683731089017e+00 -2.117784832592608524e+00 -2.040450010186348528e+00 -1.959118829928983452e+00 -1.874343710869561530e+00 -1.796781016107379614e+00 -1.786945788595111217e+00 -1.786744582771012890e+00 -1.770635756146979434e+00 -1.747975329545403911e+00 -1.719141580660944912e+00 -1.697020429963007171e+00 -1.684367418460097410e+00 -1.643946097139333595e+00 -1.605964437991878491e+00 -1.598237420527033992e+00 -1.547676137954073106e+00 -1.514483543042288272e+00 -1.492783182754779503e+00 -1.434180574956383625e+00 -1.423622994079366544e+00 -1.372610957516332775e+00 -1.334595820175970227e+00 -1.308962765591844546e+00 -1.248815289978179477e+00 -1.244301728160395637e+00 -1.179908341031365548e+00 -1.167924650132148745e+00 -1.117318353365647221e+00 -1.093811529696594675e+00 -1.058358001948380922e+00 -1.028584052235585133e+00 -1.005156544220055181e+00 -9.744750035472676819e-01 -9.601061472578792388e-01 -9.336401548600976597e-01 -9.257295893649594154e-01 -9.078458073401410866e-01 -9.044254827515503248e-01 -8.981087262902098800e-01 8.981087262902088808e-01 9.044254827515499917e-01 9.078458073401405315e-01 9.257295893649593044e-01 9.336401548600979927e-01 9.601061472578794609e-01 9.744750035472675709e-01 1.005156544220055848e+00 1.028584052235583801e+00 1.058358001948381366e+00 1.093811529696594897e+00 1.117318353365647443e+00 1.167924650132147857e+00 1.179908341031365548e+00 1.244301728160395415e+00 1.248815289978179699e+00 1.308962765591844546e+00 1.334595820175968672e+00 1.372610957516332331e+00 1.423622994079366322e+00 1.434180574956382959e+00 1.492783182754780391e+00 1.514483543042287605e+00 1.547676137954073328e+00 1.598237420527035102e+00 1.605964437991880267e+00 1.643946097139334706e+00 1.684367418460097188e+00 1.697020429963007393e+00 1.719141580660944024e+00 1.747975329545402357e+00 1.770635756146980544e+00 1.786744582771012668e+00 1.786945788595106110e+00 1.796781016107380946e+00 1.874343710869561752e+00 1.959118829928984784e+00 2.040450010186346752e+00 2.117784832592607636e+00 2.190629683731088573e+00 2.258543240056109624e+00 2.321131619515299338e+00 2.378044793410990732e+00 2.428973946035099196e+00 2.473649544400481570e+00 2.511839938186244847e+00 2.543350354246103340e+00 2.568022183835496630e+00 2.585732486697384758e+00 2.596393656371058789e+00
-2.585484080828474251e+00 -2.574840243246378613e+00 -2.557159130529901958e+00 -2.532528814864584366e+00 -2.501072910590643072e+00 -2.462950932398141557e+00 -2.418358823623086185e+00 -2.367529712103690009e+00 -2.310734971921886594e+00 -2.248285696134245892e+00 -2.180534720381124281e+00 -2.107879382665084123e+00 -2.030765263705688106e+00 -1.949691228375294516e+00 -1.865216184268293720e+00 -1.812444235409816917e+00 -1.802605188580949758e+00 -1.786288358234742635e+00 -1.777968087707026301e+00 -1.763617469584521702e+00 -1.734768556705629017e+00 -1.699973050810440256e+00 -1.688655851004029707e+00 -1.659522160449004913e+00 -1.613772894229000832e+00 -1.598084907827223455e+00 -1.563156202253414007e+00 -1.508187861798652829e+00 -1.507177202602489441e+00 -1.449482896083425842e+00 -1.416996123929583851e+00 -1.387774457896047808e+00 -1.328776077713117454e+00 -1.323938144137288386e+00 -1.259022436051754346e+00 -1.243954405434914534e+00 -1.194284985108368113e+00 -1.164199278358585943e+00 -1.131232065459914393e+00 -1.091420005101986446e+00 -1.071653589957994424e+00 -1.027735829573397597e+00 -1.017637500221875602e+00 -9.753695451791131177e-01 -9.715354322430174161e-01 -9.364347140765203470e-01 -9.358416995762982582e-01 -9.129543210801335240e-01 -9.126182326475421602e-01 -9.048294590258297854e-01 9.048294590258304515e-01 9.126182326475421602e-01 9.129543210801337461e-01 9.358416995762989243e-01 9.364347140765187927e-01 9.715354322430168610e-01 9.753695451791113413e-01 1.017637500221875824e+00 1.027735829573396487e+00 1.071653589957992647e+00 1.091420005101987556e+00 1.131232065459914837e+00 1.164199278358583500e+00 1.194284985108367225e+00 1.243954405434912092e+00 1.259022436051754790e+00 1.323938144137289052e+00 1.328776077713118564e+00 1.387774457896048252e+00 1.416996123929583407e+00 1.449482896083426287e+00 1.507177202602486776e+00 1.508187861798651275e+00 1.563156202253414007e+00 1.598084907827224344e+00 1.613772894229001720e+00 1.659522160449005801e+00 1.688655851004030595e+00 1.699973050810441588e+00 1.734768556705629683e+00 1.763617469584522590e+00 1.777968087707026301e+00 1.786288358234740858e+00 1.802605188580950202e+00 1.812444235409818472e+00 1.865216184268293276e+00 1.949691228375293406e+00 2.030765263705688550e+00 2.107879382665085011e+00 2.180534720381127389e+00 2.248285696134244116e+00 2.310734971921886149e+00 2.367529712103688677e+00 2.418358823623084852e+00 2.462950932398142445e+00 2.501072910590643517e+00 2.532528814864587030e+00 2.557159130529903734e+00 2.574840243246379945e+00 2.585484080828476028e+00
-2.574446819013992638e+00 -2.563820397392692740e+00 -2.546168619196045313e+00 -2.521580029467666240e+00 -2.490178927122918218e+00 -2.452125747192208660e+00 -2.407617622256447820e+00 -2.356889182405526917e+00 -2.300213674572963551e+00 -2.237904509690771260e+00 -2.170317381887613806e+00 -2.097853150537629663e+00 -2.020961736399867537e+00 -1.940147360450697356e+00 -1.855975550298862631e+00 -1.828087966908725548e+00 -1.818244404378358547e+00 -1.801919609815800571e+00 -1.779236614993346510e+00 -1.769082452479172618e+00 -1.750370406610509910e+00 -1.715550928663932995e+00 -1.680187107797883606e+00 -1.675067337696361625e+00 -1.629273848590788054e+00 -1.590107437116687006e+00 -1.578597629040946471e+00 -1.523549343941428713e+00 -1.499780664843903821e+00 -1.464737107709936925e+00 -1.410288601491718863e+00 -1.402884741036320326e+00 -1.338855266928786536e+00 -1.322887269526261900e+00 -1.273680336749158926e+00 -1.239038174731308839e+00 -1.208595381591583751e+00 -1.160434174366128390e+00 -1.145078068587273235e+00 -1.089005426840720547e+00 -1.084883073326237124e+00 -1.030058150256175642e+00 -1.026880605331363716e+00 -9.829151405430017752e-01 -9.762698947760878321e-01 -9.459195327298468570e-01 -9.392415991510641993e-01 -9.214666186069323528e-01 -9.174009620959485689e-01 -9.115499516101197575e-01 9.115499516101187583e-01 9.174009620959482358e-01 9.214666186069307985e-01 9.392415991510647544e-01 9.459195327298471900e-01 9.762698947760887203e-01 9.829151405430019972e-01 1.026880605331364826e+00 1.030058150256177640e+00 1.084883073326238678e+00 1.089005426840722768e+00 1.145078068587272346e+00 1.160434174366127724e+00 1.208595381591582196e+00 1.239038174731308839e+00 1.273680336749159592e+00 1.322887269526262788e+00 1.338855266928785648e+00 1.402884741036320104e+00 1.410288601491718197e+00 1.464737107709936481e+00 1.499780664843903599e+00 1.523549343941428269e+00 1.578597629040946249e+00 1.590107437116686562e+00 1.629273848590788720e+00 1.675067337696361180e+00 1.680187107797883828e+00 1.715550928663931662e+00 1.750370406610509022e+00 1.769082452479173062e+00 1.779236614993347620e+00 1.801919609815801238e+00 1.818244404378358992e+00 1.828087966908725548e+00 1.855975550298862631e+00 1.940147360450696468e+00 2.020961736399867981e+00 2.097853150537631883e+00 2.170317381887616914e+00 2.237904509690769483e+00 2.300213674572964440e+00 2.356889182405525585e+00 2.407617622256449597e+00 2.452125747192211325e+00 2.490178927122917774e+00 2.521580029467666684e+00 2.546168619196047089e+00 2.563820397392693184e+00 2.574446819013993526e+00
-2.563282962514624952e+00 -2.552674033288549804e+00 -2.535051721596520480e+00 -2.510505052481090349e+00 -2.479159019946114206e+00 -2.441174993804238635e+00 -2.396751315026403706e+00 -2.346124140845383010e+00 -2.289568623059662134e+00 -2.227400531404017059e+00 -2.159978470643307613e+00 -2.087706887823219670e+00 -2.011040127854596626e+00 -1.930487874186376462e+00 -1.846622408209580790e+00 -1.843708895886221777e+00 -1.833860142953766426e+00 -1.817526254679127984e+00 -1.794829562551847779e+00 -1.765943997765702100e+00 -1.760088233271801528e+00 -1.731098009503654556e+00 -1.690578698178875072e+00 -1.671614722736540104e+00 -1.644737488958203375e+00 -1.593997786512525439e+00 -1.582032527582210690e+00 -1.538865189228653785e+00 -1.492294427244114097e+00 -1.479940991791018234e+00 -1.417939839481453523e+00 -1.403500937360366185e+00 -1.353712439897738706e+00 -1.316929931905454598e+00 -1.288274019028802675e+00 -1.234067156718293035e+00 -1.222838387200007260e+00 -1.158855434438407439e+00 -1.156629883692221972e+00 -1.098045635996264036e+00 -1.086568238982220436e+00 -1.042417639986400690e+00 -1.026018573280299995e+00 -9.942442147503066652e-01 -9.771758144447083572e-01 -9.559617255548937820e-01 -9.420600104555276744e-01 -9.299607580608088009e-01 -9.221926644912618043e-01 -9.182685693364069923e-01 9.182685693364062152e-01 9.221926644912619153e-01 9.299607580608082458e-01 9.420600104555266752e-01 9.559617255548930048e-01 9.771758144447094674e-01 9.942442147503054439e-01 1.026018573280299995e+00 1.042417639986399802e+00 1.086568238982220880e+00 1.098045635996264480e+00 1.156629883692220195e+00 1.158855434438408105e+00 1.222838387200007260e+00 1.234067156718294145e+00 1.288274019028803785e+00 1.316929931905456153e+00 1.353712439897739594e+00 1.403500937360365297e+00 1.417939839481453523e+00 1.479940991791018234e+00 1.492294427244114319e+00 1.538865189228653785e+00 1.582032527582210690e+00 1.593997786512525439e+00 1.644737488958203819e+00 1.671614722736540770e+00 1.690578698178873962e+00 1.731098009503653889e+00 1.760088233271802194e+00 1.765943997765702544e+00 1.794829562551847779e+00 1.817526254679127096e+00 1.833860142953765093e+00 1.843708895886220667e+00 1.846622408209580790e+00 1.930487874186377351e+00 2.011040127854597070e+00 2.087706887823220114e+00 2.159978470643308501e+00 2.227400531404017503e+00 2.289568623059663466e+00 2.346124140845383454e+00 2.396751315026401041e+00 2.441174993804237747e+00 2.479159019946114206e+00 2.510505052481090793e+00 2.535051721596520036e+00 2.552674033288551136e+00 2.563282962514624508e+00
-2.551993622666076877e+00 -2.541402254668294169e+00 -2.523809528797104296e+00 -2.499304957240644942e+00 -2.468014239623776085e+00 -2.430099695028100193e+00 -2.385760892048069071e+00 -2.335235540107282404e+00 -2.278800728141795240e+00 -2.216774626024121897e+00 -2.149518801919813704e+00 -2.077441357749536532e+00 -2.001001147974544647e+00 -1.920713426664536927e+00 -1.859303791358318136e+00 -1.849449194789341888e+00 -1.837157365143944565e+00 -1.833105119727279630e+00 -1.810393191507156496e+00 -1.781486279048808186e+00 -1.750985993232882842e+00 -1.746611330865276646e+00 -1.706053389197115910e+00 -1.662939224605089583e+00 -1.660161095816270471e+00 -1.609354114086325449e+00 -1.573860687272807590e+00 -1.554133023693355042e+00 -1.495092389459326432e+00 -1.484718994150210136e+00 -1.432937836392411013e+00 -1.396633650124544435e+00 -1.368508009322515262e+00 -1.310904610545360560e+00 -1.302802100518659634e+00 -1.237012876007775430e+00 -1.229041920632728324e+00 -1.172563242785452209e+00 -1.152786961708985425e+00 -1.111140466039204799e+00 -1.084108892420243553e+00 -1.054715123405432831e+00 -1.025149929209649535e+00 -1.005521618145468699e+00 -9.780870654973810030e-01 -9.659669503855237149e-01 -9.448891525675116032e-01 -9.384351651192848198e-01 -9.269920275844568680e-01 -9.249837133967916403e-01 9.249837133967913072e-01 9.269920275844567570e-01 9.384351651192844868e-01 9.448891525675103820e-01 9.659669503855239370e-01 9.780870654973797818e-01 1.005521618145468477e+00 1.025149929209650423e+00 1.054715123405433719e+00 1.084108892420243775e+00 1.111140466039205021e+00 1.152786961708985647e+00 1.172563242785452431e+00 1.229041920632728546e+00 1.237012876007775430e+00 1.302802100518658746e+00 1.310904610545360116e+00 1.368508009322514818e+00 1.396633650124542436e+00 1.432937836392409681e+00 1.484718994150209692e+00 1.495092389459325322e+00 1.554133023693355042e+00 1.573860687272807146e+00 1.609354114086324339e+00 1.660161095816270915e+00 1.662939224605091137e+00 1.706053389197115910e+00 1.746611330865275757e+00 1.750985993232881954e+00 1.781486279048808630e+00 1.810393191507157162e+00 1.833105119727280075e+00 1.837157365143944343e+00 1.849449194789343220e+00 1.859303791358319469e+00 1.920713426664536927e+00 2.001001147974543759e+00 2.077441357749536532e+00 2.149518801919814148e+00 2.216774626024121453e+00 2.278800728141793908e+00 2.335235540107281516e+00 2.385760892048068182e+00 2.430099695028098417e+00 2.468014239623775641e+00 2.499304957240645386e+00 2.523809528797104296e+00 2.541402254668294169e+00 2.551993622666076433e+00
-2.540579930850734414e+00 -2.530006185143101494e+00 -2.512443151455877377e+00 -2.487980836273262053e+00 -2.456745655390318195e+00 -2.418900891686712296e+00 -2.374647360700318455e+00 -2.324224349249834010e+00 -2.267910915943200933e+00 -2.206027672540467055e+00 -2.138939204003548422e+00 -2.067057335260437778e+00 -1.990845517048610569e+00 -1.910824684048025635e+00 -1.874869503097808643e+00 -1.865008430886491819e+00 -1.848653111949313255e+00 -1.827581036138606008e+00 -1.825924460507644786e+00 -1.796994277716455812e+00 -1.762088007189160477e+00 -1.741776302449232983e+00 -1.721488632880269876e+00 -1.675542021614560895e+00 -1.654161148549123439e+00 -1.624664119272604790e+00 -1.569350536337985380e+00 -1.565592430545081237e+00 -1.510189198214136663e+00 -1.477054876796676020e+00 -1.447876863065099551e+00 -1.389687266442663161e+00 -1.383240359815593123e+00 -1.317263226283199140e+00 -1.304811860678511737e+00 -1.251117738687372860e+00 -1.223963046256028031e+00 -1.186200581291189993e+00 -1.148905973740584896e+00 -1.124166755704260057e+00 -1.081627844893848778e+00 -1.066949762595652551e+00 -1.024274870896218603e+00 -1.016746333693635540e+00 -9.790034085243826123e-01 -9.759339134308412378e-01 -9.477282344716160267e-01 -9.468883066730856557e-01 -9.317977579896671303e-01 -9.316938199438524748e-01 9.316938199438534740e-01 9.317977579896683515e-01 9.468883066730864329e-01 9.477282344716163598e-01 9.759339134308419039e-01 9.790034085243812800e-01 1.016746333693635984e+00 1.024274870896220158e+00 1.066949762595653439e+00 1.081627844893844781e+00 1.124166755704261167e+00 1.148905973740585118e+00 1.186200581291191325e+00 1.223963046256028697e+00 1.251117738687373526e+00 1.304811860678510849e+00 1.317263226283199584e+00 1.383240359815591791e+00 1.389687266442661162e+00 1.447876863065099773e+00 1.477054876796675353e+00 1.510189198214137551e+00 1.565592430545081237e+00 1.569350536337984936e+00 1.624664119272605234e+00 1.654161148549124105e+00 1.675542021614560673e+00 1.721488632880269654e+00 1.741776302449234093e+00 1.762088007189162253e+00 1.796994277716456478e+00 1.825924460507641234e+00 1.827581036138606896e+00 1.848653111949314365e+00 1.865008430886493374e+00 1.874869503097808865e+00 1.910824684048025857e+00 1.990845517048610347e+00 2.067057335260436446e+00 2.138939204003547978e+00 2.206027672540468387e+00 2.267910915943199601e+00 2.324224349249834454e+00 2.374647360700319787e+00 2.418900891686710519e+00 2.456745655390317751e+00 2.487980836273262497e+00 2.512443151455877377e+00 2.530006185143099273e+00 2.540579930850733970e+00
-2.529043038808829191e+00 -2.518486968508769852e+00 -2.500953720125308255e+00 -2.476533801590817152e+00 -2.445354355433823290e+00 -2.407579642900754546e+00 -2.363411745877053605e+00 -2.313091553936456712e+00 -2.256900128156974272e+00 -2.195160564357931055e+00 -2.128240518339187037e+00 -2.056555607123426999e+00 -1.980573965819603099e+00 -1.900822321612703814e+00 -1.890402958773694353e+00 -1.880534799888464725e+00 -1.864167215517104959e+00 -1.841420404666261890e+00 -1.817894044122577935e+00 -1.812465096432401612e+00 -1.777525226817475490e+00 -1.736881723165782487e+00 -1.732459737921788978e+00 -1.690877687755639958e+00 -1.645281036041719824e+00 -1.639925374714101602e+00 -1.584515476291225022e+00 -1.557228278043917946e+00 -1.525229369283628511e+00 -1.469302593325184647e+00 -1.462755096611324301e+00 -1.397907912450933487e+00 -1.382662321121861160e+00 -1.331656067512985153e+00 -1.298652247214912903e+00 -1.265151881813138868e+00 -1.218831124078917805e+00 -1.199766545336736989e+00 -1.144987495183603876e+00 -1.137123701468528036e+00 -1.079125561007812317e+00 -1.079120727510757938e+00 -1.027917363116404470e+00 -1.023393598072204647e+00 -9.858613531563267252e-01 -9.799246034653140702e-01 -9.553186891740358400e-01 -9.505764697508358729e-01 -9.383973591706374906e-01 -9.366085810863286065e-01 9.366085810863287175e-01 9.383973591706376016e-01 9.505764697508347627e-01 9.553186891740345077e-01 9.799246034653116277e-01 9.858613531563262811e-01 1.023393598072203980e+00 1.027917363116404248e+00 1.079120727510759492e+00 1.079125561007817202e+00 1.137123701468528481e+00 1.144987495183606319e+00 1.199766545336736323e+00 1.218831124078918693e+00 1.265151881813138646e+00 1.298652247214913125e+00 1.331656067512985819e+00 1.382662321121862048e+00 1.397907912450934154e+00 1.462755096611323857e+00 1.469302593325183759e+00 1.525229369283628955e+00 1.557228278043918168e+00 1.584515476291225688e+00 1.639925374714101824e+00 1.645281036041719824e+00 1.690877687755639736e+00 1.732459737921788978e+00 1.736881723165782487e+00 1.777525226817475712e+00 1.812465096432403611e+00 1.817894044122579267e+00 1.841420404666261890e+00 1.864167215517104514e+00 1.880534799888463615e+00 1.890402958773694797e+00 1.900822321612704258e+00 1.980573965819603988e+00 2.056555607123426999e+00 2.128240518339188814e+00 2.195160564357929722e+00 2.256900128156972940e+00 2.313091553936455380e+00 2.363411745877053605e+00 2.407579642900752770e+00 2.445354355433823290e+00 2.476533801590819373e+00 2.500953720125310475e+00 2.518486968508768520e+00 2.529043038808830079e+00
-2.517384118963377659e+00 -2.506845769067214569e+00 -2.489342385567858695e+00 -2.464964984997268349e+00 -2.433841447191819718e+00 -2.396137026369944856e+00 -2.352055090250515956e+00 -2.301838156676840441e+00 -2.245769322261061074e+00 -2.184174209482388385e+00 -2.117423599681066637e+00 -2.045936972043568502e+00 -1.970187235558635175e+00 -1.905901161203990890e+00 -1.896025325318691168e+00 -1.890707023782763674e+00 -1.879644489001242480e+00 -1.856878132748767785e+00 -1.827895910427098647e+00 -1.808097019917730863e+00 -1.792920249130348642e+00 -1.752230022926102526e+00 -1.723036883540974840e+00 -1.706165581738356085e+00 -1.655135515387560430e+00 -1.636299434850047252e+00 -1.599625650128998045e+00 -1.548768756683414294e+00 -1.540210905148923448e+00 -1.477570757790773293e+00 -1.461462668806417398e+00 -1.412509123020853297e+00 -1.375559357201928901e+00 -1.345979320310600302e+00 -1.292426344888277123e+00 -1.279114227219871003e+00 -1.213646755472560734e+00 -1.213260237866009117e+00 -1.150010504086556917e+00 -1.141032111630537527e+00 -1.091227195777434877e+00 -1.076602512252488264e+00 -1.039033726032759120e+00 -1.022506312392499561e+00 -9.957480387686119538e-01 -9.808504096799437466e-01 -9.637248570625703836e-01 -9.534330767683804053e-01 -9.450928344098397105e-01 -9.414232409067293528e-01 9.414232409067286866e-01 9.450928344098392664e-01 9.534330767683797392e-01 9.637248570625692734e-01 9.808504096799433025e-01 9.957480387686110657e-01 1.022506312392499561e+00 1.039033726032760008e+00 1.076602512252488930e+00 1.091227195777435988e+00 1.141032111630537305e+00 1.150010504086556473e+00 1.213260237866010893e+00 1.213646755472561845e+00 1.279114227219870115e+00 1.292426344888275125e+00 1.345979320310599636e+00 1.375559357201927568e+00 1.412509123020853741e+00 1.461462668806416954e+00 1.477570757790773515e+00 1.540210905148923226e+00 1.548768756683413184e+00 1.599625650128998933e+00 1.636299434850047252e+00 1.655135515387560652e+00 1.706165581738356529e+00 1.723036883540974840e+00 1.752230022926101638e+00 1.792920249130348864e+00 1.808097019917731307e+00 1.827895910427097315e+00 1.856878132748767340e+00 1.879644489001242924e+00 1.890707023782763674e+00 1.896025325318694499e+00 1.905901161203990446e+00 1.970187235558635397e+00 2.045936972043568502e+00 2.117423599681066193e+00 2.184174209482389717e+00 2.245769322261061074e+00 2.301838156676840441e+00 2.352055090250514624e+00 2.396137026369944412e+00 2.433841447191820606e+00 2.464964984997268793e+00 2.489342385567858251e+00 2.506845769067214125e+00 2.517384118963378103e+00
-2.505604364759487446e+00 -2.495083771962238739e+00 -2.477610319085728374e+00 -2.453275538409680046e+00 -2.422208057660657943e+00 -2.384574138667498122e+00 -2.340578454547148191e+00 -2.290465177080314163e+00 -2.234519471744770946e+00 -2.173069530715995068e+00 -2.106489316252928123e+00 -2.035202240784121042e+00 -1.959686078144472487e+00 -1.921361185718588827e+00 -1.911477102931321781e+00 -1.895082062702653891e+00 -1.880479484169166771e+00 -1.872294824482465536e+00 -1.843283964783686724e+00 -1.808270401815169182e+00 -1.798190602240716807e+00 -1.767530961235656228e+00 -1.721403254448085507e+00 -1.713508330062177620e+00 -1.670292235957416827e+00 -1.627216899001574069e+00 -1.614678919349727959e+00 -1.555131857219268499e+00 -1.540214399628046849e+00 -1.492322108983345830e+00 -1.453535635264044057e+00 -1.427042480412567649e+00 -1.368378926044069299e+00 -1.360231704565117550e+00 -1.293003711411856660e+00 -1.286134738409204115e+00 -1.226680769245532376e+00 -1.208410552866296728e+00 -1.162826368639662045e+00 -1.137040418996383195e+00 -1.103268352515103468e+00 -1.074059177022908873e+00 -1.050094459163482652e+00 -1.021613217401290630e+00 -1.005592768796494729e+00 -9.817805860184902755e-01 -9.721053912712512846e-01 -9.562972788402512858e-01 -9.517787812529124869e-01 -9.462405000103861763e-01 9.462405000103857322e-01 9.517787812529118208e-01 9.562972788402525071e-01 9.721053912712499523e-01 9.817805860184902755e-01 1.005592768796494285e+00 1.021613217401290408e+00 1.050094459163480876e+00 1.074059177022906875e+00 1.103268352515102579e+00 1.137040418996381641e+00 1.162826368639660490e+00 1.208410552866295395e+00 1.226680769245532154e+00 1.286134738409204337e+00 1.293003711411857104e+00 1.360231704565116884e+00 1.368378926044069077e+00 1.427042480412568537e+00 1.453535635264044945e+00 1.492322108983345830e+00 1.540214399628046849e+00 1.555131857219268054e+00 1.614678919349727959e+00 1.627216899001574513e+00 1.670292235957417937e+00 1.713508330062178731e+00 1.721403254448087061e+00 1.767530961235656672e+00 1.798190602240716363e+00 1.808270401815170514e+00 1.843283964783685835e+00 1.872294824482465758e+00 1.880479484169166771e+00 1.895082062702654557e+00 1.911477102931321559e+00 1.921361185718589493e+00 1.959686078144472487e+00 2.035202240784120598e+00 2.106489316252929900e+00 2.173069530715993736e+00 2.234519471744768726e+00 2.290465177080316828e+00 2.340578454547149523e+00 2.384574138667499010e+00 2.422208057660659719e+00 2.453275538409679601e+00 2.477610319085727042e+00 2.495083771962240071e+00 2.505604364759488334e+00
-2.493704991018720118e+00 -2.483202183530274887e+00 -2.465758712865411706e+00 -2.441466634193852681e+00 -2.410455333719140114e+00 -2.372892095548358338e+00 -2.328982917836719402e+00 -2.278973652121605742e+00 -2.223151566346758923e+00 -2.161847465862717144e+00 -2.095438549916534665e+00 -2.024352236294328922e+00 -1.949071256148168230e+00 -1.936780177628856903e+00 -1.926887298170424367e+00 -1.910477136096041528e+00 -1.887667727981088062e+00 -1.870140405611417034e+00 -1.858626571845416242e+00 -1.823573078263319491e+00 -1.788175437706396087e+00 -1.782782030771493664e+00 -1.736588317586391206e+00 -1.703874675081374024e+00 -1.685393288273128398e+00 -1.629673197994492062e+00 -1.618033988749894236e+00 -1.569990323648421837e+00 -1.531565746274143436e+00 -1.507007452291910354e+00 -1.445522031701010679e+00 -1.441506505095387247e+00 -1.374411962908072660e+00 -1.361121587424808155e+00 -1.306819285018095078e+00 -1.279778022625687184e+00 -1.240027257138174299e+00 -1.203123139932191998e+00 -1.175570504584946274e+00 -1.133013023648416828e+00 -1.115243390172163229e+00 -1.071496040637213376e+00 -1.061098615593892625e+00 -1.020714518497911838e+00 -1.015394369761566162e+00 -9.827148908912468617e-01 -9.804589078007437397e-01 -9.591683043987468960e-01 -9.584537666896627561e-01 -9.510591393464682408e-01 9.510591393464679077e-01 9.584537666896633112e-01 9.591683043987474511e-01 9.804589078007431846e-01 9.827148908912488601e-01 1.015394369761566606e+00 1.020714518497912726e+00 1.061098615593892180e+00 1.071496040637213154e+00 1.115243390172162785e+00 1.133013023648416606e+00 1.175570504584946274e+00 1.203123139932194663e+00 1.240027257138173411e+00 1.279778022625687628e+00 1.306819285018094412e+00 1.361121587424808155e+00 1.374411962908072438e+00 1.441506505095387025e+00 1.445522031701010679e+00 1.507007452291911020e+00 1.531565746274142992e+00 1.569990323648422059e+00 1.618033988749895125e+00 1.629673197994490952e+00 1.685393288273128176e+00 1.703874675081374246e+00 1.736588317586390762e+00 1.782782030771493442e+00 1.788175437706395865e+00 1.823573078263318825e+00 1.858626571845416020e+00 1.870140405611417034e+00 1.887667727981087396e+00 1.910477136096041528e+00 1.926887298170424145e+00 1.936780177628857347e+00 1.949071256148168230e+00 2.024352236294329366e+00 2.095438549916535997e+00 2.161847465862714479e+00 2.223151566346759367e+00 2.278973652121607074e+00 2.328982917836719846e+00 2.372892095548357005e+00 2.410455333719138782e+00 2.441466634193851348e+00 2.465758712865411706e+00 2.483202183530274443e+00 2.493704991018720563e+00
-2.481687234309152057e+00 -2.471202231666723481e+00 -2.453788780337735620e+00 -2.429539465515156316e+00 -2.398584442467045275e+00 -2.361092032271913332e+00 -2.317269577835246785e+00 -2.267364636419710422e+00 -2.211666612305105417e+00 -2.150508967944709582e+00 -2.084272196349552964e+00 -2.013387793844778173e+00 -1.952155349800504425e+00 -1.942253143734215426e+00 -1.938343542923288032e+00 -1.925826975381244033e+00 -1.902994157281484133e+00 -1.873921108739626362e+00 -1.859690500222874521e+00 -1.838825735088762237e+00 -1.797980785341217302e+00 -1.778052180832909279e+00 -1.751718441232877677e+00 -1.700436479002089385e+00 -1.694136523010940865e+00 -1.644606450403261810e+00 -1.608751270540168532e+00 -1.584784447283037689e+00 -1.522823342231681920e+00 -1.521625127766383700e+00 -1.455899747710299952e+00 -1.437422404128269049e+00 -1.388518859744459544e+00 -1.353787909635303155e+00 -1.320559912289860582e+00 -1.273356802691269163e+00 -1.253298826389652953e+00 -1.197785151776771695e+00 -1.188242125804077398e+00 -1.128950542539169710e+00 -1.127151508377336908e+00 -1.072045264090279781e+00 -1.068913595354253454e+00 -1.025151694932311175e+00 -1.019810422901987979e+00 -9.887840563648923053e-01 -9.836530823376196109e-01 -9.651163882687930906e-01 -9.620453871472167684e-01 -9.558779581054718255e-01 9.558779581054724916e-01 9.620453871472154361e-01 9.651163882687943119e-01 9.836530823376180566e-01 9.887840563648930825e-01 1.019810422901986868e+00 1.025151694932313395e+00 1.068913595354255008e+00 1.072045264090279337e+00 1.127151508377336242e+00 1.128950542539172819e+00 1.188242125804077398e+00 1.197785151776771695e+00 1.253298826389652731e+00 1.273356802691268719e+00 1.320559912289859472e+00 1.353787909635303821e+00 1.388518859744458211e+00 1.437422404128270159e+00 1.455899747710300396e+00 1.521625127766382368e+00 1.522823342231680588e+00 1.584784447283037689e+00 1.608751270540168532e+00 1.644606450403261588e+00 1.694136523010941309e+00 1.700436479002088941e+00 1.751718441232877455e+00 1.778052180832909057e+00 1.797980785341216414e+00 1.838825735088761348e+00 1.859690500222873633e+00 1.873921108739626362e+00 1.902994157281483911e+00 1.925826975381243589e+00 1.938343542923287366e+00 1.942253143734214760e+00 1.952155349800504425e+00 2.013387793844777729e+00 2.084272196349552964e+00 2.150508967944710470e+00 2.211666612305103197e+00 2.267364636419710422e+00 2.317269577835247230e+00 2.361092032271915553e+00 2.398584442467042166e+00 2.429539465515155872e+00 2.453788780337735176e+00 2.471202231666724813e+00 2.481687234309152945e+00
-2.469552353331875949e+00 -2.459085166208681450e+00 -2.441701756554063962e+00 -2.417495246705361645e+00 -2.386596571579302495e+00 -2.349175103939864950e+00 -2.305439551222524752e+00 -2.255639202530485221e+00 -2.200065632620063383e+00 -2.139055005430104739e+00 -2.072991165233314170e+00 -2.002309761170728564e+00 -1.967483980326328652e+00 -1.957571937240739413e+00 -1.941128911138625179e+00 -1.927503722702049505e+00 -1.918271489987826595e+00 -1.889165015013461124e+00 -1.854025889763076806e+00 -1.849130489439836378e+00 -1.813124837532113176e+00 -1.767821494048486430e+00 -1.766791351532392085e+00 -1.715419667390529535e+00 -1.684294485055675361e+00 -1.659476689099023128e+00 -1.599512413734452521e+00 -1.599369316974180943e+00 -1.536173511740658082e+00 -1.513987739306466018e+00 -1.470220787754363601e+00 -1.429237305596139374e+00 -1.402551180352876514e+00 -1.346378469586380078e+00 -1.334224570637134066e+00 -1.266871694241222590e+00 -1.266494608926670429e+00 -1.200840450651768032e+00 -1.192397235140036926e+00 -1.138991913804778600e+00 -1.124853603342611974e+00 -1.082933488465741778e+00 -1.066312340390264346e+00 -1.034863623155994894e+00 -1.018901139617786278e+00 -9.970795191016211811e-01 -9.845949180944427725e-01 -9.717652732796642212e-01 -9.649277662062729632e-01 -9.606957735612865479e-01 9.606957735612866589e-01 9.649277662062738514e-01 9.717652732796642212e-01 9.845949180944398860e-01 9.970795191016204040e-01 1.018901139617788942e+00 1.034863623155994894e+00 1.066312340390264346e+00 1.082933488465742222e+00 1.124853603342610198e+00 1.138991913804779266e+00 1.192397235140037814e+00 1.200840450651768698e+00 1.266494608926670651e+00 1.266871694241223478e+00 1.334224570637133622e+00 1.346378469586379856e+00 1.402551180352877847e+00 1.429237305596140484e+00 1.470220787754362712e+00 1.513987739306464686e+00 1.536173511740656972e+00 1.599369316974180499e+00 1.599512413734452521e+00 1.659476689099023128e+00 1.684294485055673585e+00 1.715419667390528424e+00 1.766791351532391641e+00 1.767821494048486430e+00 1.813124837532113842e+00 1.849130489439835934e+00 1.854025889763077029e+00 1.889165015013462012e+00 1.918271489987828149e+00 1.927503722702049505e+00 1.941128911138626956e+00 1.957571937240739857e+00 1.967483980326330428e+00 2.002309761170729452e+00 2.072991165233312394e+00 2.139055005430102518e+00 2.200065632620062939e+00 2.255639202530487442e+00 2.305439551222525196e+00 2.349175103939861842e+00 2.386596571579298942e+00 2.417495246705362977e+00 2.441701756554060854e+00 2.459085166208680118e+00 2.469552353331875505e+00
-2.457301629324655234e+00 -2.446852259334698410e+00 -2.429498898579447452e+00 -2.405335213646135006e+00 -2.374492929676504716e+00 -2.337142485849991402e+00 -2.293493973974871203e+00 -2.243798441253696208e+00 -2.188349667330215187e+00 -2.127486562472803211e+00 -2.061596380450947841e+00 -1.991118998623913061e+00 -1.982763410295372175e+00 -1.972841038991414830e+00 -1.956380336084648119e+00 -1.933497165019138375e+00 -1.916552590697768954e+00 -1.904355790376676127e+00 -1.869171118361710571e+00 -1.838461104074640584e+00 -1.828211856475591146e+00 -1.781804828501008853e+00 -1.757484047700150764e+00 -1.730340763145193472e+00 -1.674349179189084103e+00 -1.674281972792006856e+00 -1.614172449565889345e+00 -1.589888706775019145e+00 -1.550651015274587152e+00 -1.505059495482723886e+00 -1.484468232352916139e+00 -1.420967296228442311e+00 -1.416507730049473057e+00 -1.347812250200732143e+00 -1.338893852919628591e+00 -1.279613743665690029e+00 -1.260323323577179133e+00 -1.213364702003999485e+00 -1.186960048602197393e+00 -1.150763820051822206e+00 -1.120722844593606382e+00 -1.093762386991581792e+00 -1.063692781934581166e+00 -1.044529057763041280e+00 -1.017986879397876576e+00 -1.005344009346510470e+00 -9.855401556636842475e-01 -9.783990779555010731e-01 -9.678146862517974514e-01 -9.655114209046871121e-01 9.655114209046868901e-01 9.678146862517976734e-01 9.783990779555001849e-01 9.855401556636821381e-01 1.005344009346509360e+00 1.017986879397877242e+00 1.044529057763041724e+00 1.063692781934581610e+00 1.093762386991581570e+00 1.120722844593607492e+00 1.150763820051822428e+00 1.186960048602196727e+00 1.213364702004000151e+00 1.260323323577179355e+00 1.279613743665691139e+00 1.338893852919628591e+00 1.347812250200732365e+00 1.416507730049471059e+00 1.420967296228440091e+00 1.484468232352914807e+00 1.505059495482722776e+00 1.550651015274587374e+00 1.589888706775019145e+00 1.614172449565887346e+00 1.674281972792005968e+00 1.674349179189083214e+00 1.730340763145193694e+00 1.757484047700150764e+00 1.781804828501009075e+00 1.828211856475590480e+00 1.838461104074640806e+00 1.869171118361710349e+00 1.904355790376677238e+00 1.916552590697769620e+00 1.933497165019139485e+00 1.956380336084649008e+00 1.972841038991416607e+00 1.982763410295372841e+00 1.991118998623913949e+00 2.061596380450948729e+00 2.127486562472802323e+00 2.188349667330214743e+00 2.243798441253693987e+00 2.293493973974870315e+00 2.337142485849988738e+00 2.374492929676506048e+00 2.405335213646133230e+00 2.429498898579445232e+00 2.446852259334699298e+00 2.457301629324656123e+00
-2.444936366483552614e+00 -2.434504805982444786e+00 -2.417181485903492799e+00 -2.393060624170025186e+00 -2.362274746712577755e+00 -2.324995373866587833e+00 -2.281434001713928961e+00 -2.231843461955202113e+00 -2.176519773802656932e+00 -2.115804639164968748e+00 -2.050088780296471125e+00 -1.997991041655078570e+00 -1.988057869828847801e+00 -1.979816379333273479e+00 -1.971578702923827864e+00 -1.948668680455992064e+00 -1.919490992546962094e+00 -1.905490953213958782e+00 -1.884259053416381891e+00 -1.843239565721325190e+00 -1.827683084373042943e+00 -1.796756703944593747e+00 -1.747040520064430780e+00 -1.745197724429006447e+00 -1.689020404496829331e+00 -1.664301230129962450e+00 -1.628762820587613458e+00 -1.580310024751380826e+00 -1.565056082693810469e+00 -1.498640715113224831e+00 -1.496039174906174329e+00 -1.430387333410743755e+00 -1.412612943259614839e+00 -1.361321953457254041e+00 -1.331334654124888939e+00 -1.292655376431466552e+00 -1.253712327860609266e+00 -1.225814107305952971e+00 -1.181474262798292152e+00 -1.162466447528283764e+00 -1.116558915830655474e+00 -1.104531071850721746e+00 -1.061055433164287409e+00 -1.054146925539074076e+00 -1.017067854705961727e+00 -1.013576270466056473e+00 -9.864885523794144628e-01 -9.850164866981364620e-01 -9.707053976448969390e-01 -9.703237530692755408e-01 9.703237530692755408e-01 9.707053976448962729e-01 9.850164866981351297e-01 9.864885523794151290e-01 1.013576270466055140e+00 1.017067854705961727e+00 1.054146925539074742e+00 1.061055433164288520e+00 1.104531071850721746e+00 1.116558915830655696e+00 1.162466447528282876e+00 1.181474262798290153e+00 1.225814107305953637e+00 1.253712327860608822e+00 1.292655376431465886e+00 1.331334654124888273e+00 1.361321953457253375e+00 1.412612943259612841e+00 1.430387333410743977e+00 1.496039174906173885e+00 1.498640715113223498e+00 1.565056082693811135e+00 1.580310024751381048e+00 1.628762820587613236e+00 1.664301230129962672e+00 1.689020404496829997e+00 1.745197724429007335e+00 1.747040520064431446e+00 1.796756703944594191e+00 1.827683084373045164e+00 1.843239565721326523e+00 1.884259053416381224e+00 1.905490953213958782e+00 1.919490992546963426e+00 1.948668680455991842e+00 1.971578702923828752e+00 1.979816379333273924e+00 1.988057869828847579e+00 1.997991041655078570e+00 2.050088780296472457e+00 2.115804639164969636e+00 2.176519773802658264e+00 2.231843461955203445e+00 2.281434001713928517e+00 2.324995373866587833e+00 2.362274746712577755e+00 2.393060624170027406e+00 2.417181485903494575e+00 2.434504805982446562e+00 2.444936366483552614e+00
-2.432457892403299571e+00 -2.422044124285049449e+00 -2.404750820869764549e+00 -2.380672758479775553e+00 -2.349943274380385194e+00 -2.312734984808383132e+00 -2.269260810072286638e+00 -2.219775392905134037e+00 -2.164577027038026014e+00 -2.104010251802869824e+00 -2.038469317695471794e+00 -2.013164335163086349e+00 -2.003219909085447892e+00 -1.986721522293351416e+00 -1.968402789375169215e+00 -1.963783591482379798e+00 -1.934568235193393049e+00 -1.899287381868791647e+00 -1.894319627760507885e+00 -1.858205741215712470e+00 -1.816797180076132667e+00 -1.811644859484019765e+00 -1.759988555964320689e+00 -1.736491597360246386e+00 -1.703690129755719651e+00 -1.654151269319324324e+00 -1.643281830253150000e+00 -1.579387190220707282e+00 -1.570633861761488781e+00 -1.512736895053667485e+00 -1.486927347867619931e+00 -1.444188833550747786e+00 -1.404174821074979373e+00 -1.374752694854215251e+00 -1.323701476664508103e+00 -1.305618659884482113e+00 -1.247039355315565201e+00 -1.238187898619667937e+00 -1.175940560641046684e+00 -1.174099023356352411e+00 -1.115238668629878083e+00 -1.112362477741919653e+00 -1.063716175760017535e+00 -1.058400814257711264e+00 -1.021775074747706569e+00 -1.016144279678997675e+00 -9.916162113242851239e-01 -9.874398654740822456e-01 -9.751316405507675089e-01 -9.735991565541776138e-01 9.735991565541767256e-01 9.751316405507668428e-01 9.874398654740832448e-01 9.916162113242837917e-01 1.016144279678996565e+00 1.021775074747706569e+00 1.058400814257712153e+00 1.063716175760017313e+00 1.112362477741919209e+00 1.115238668629877417e+00 1.174099023356351523e+00 1.175940560641045129e+00 1.238187898619667493e+00 1.247039355315564313e+00 1.305618659884481447e+00 1.323701476664508769e+00 1.374752694854214807e+00 1.404174821074979373e+00 1.444188833550748452e+00 1.486927347867619487e+00 1.512736895053666597e+00 1.570633861761489225e+00 1.579387190220707282e+00 1.643281830253150888e+00 1.654151269319323436e+00 1.703690129755720761e+00 1.736491597360246164e+00 1.759988555964320245e+00 1.811644859484019321e+00 1.816797180076132001e+00 1.858205741215713358e+00 1.894319627760509439e+00 1.899287381868793867e+00 1.934568235193392605e+00 1.963783591482376245e+00 1.968402789375168327e+00 1.986721522293352082e+00 2.003219909085447892e+00 2.013164335163086793e+00 2.038469317695472682e+00 2.104010251802870712e+00 2.164577027038025125e+00 2.219775392905134481e+00 2.269260810072285750e+00 2.312734984808380911e+00 2.349943274380385638e+00 2.380672758479775997e+00 2.404750820869765437e+00 2.422044124285047229e+00 2.432457892403300015e+00
-2.419867558537321273e+00 -2.409471556026964834e+00 -2.392208229124572316e+00 -2.368172919586746250e+00 -2.337499786536198165e+00 -2.300362556854770535e+00 -2.256975595076756935e+00 -2.207595381632816434e+00 -2.152522519991100669e+00 -2.092104433166820154e+00 -2.028280808425293014e+00 -2.026738960438031700e+00 -2.018324692619362537e+00 -2.001806360796692719e+00 -1.978839508418791082e+00 -1.956879127953604414e+00 -1.949585185973699453e+00 -1.914253843120920173e+00 -1.883039443177367822e+00 -1.873108209379500178e+00 -1.826467224681430412e+00 -1.805804150487110737e+00 -1.774711307237689661e+00 -1.725837973764114297e+00 -1.718289334961483616e+00 -1.657727818150059207e+00 -1.643899934897715909e+00 -1.593642844690349225e+00 -1.560860814676659158e+00 -1.526755455603021616e+00 -1.477724590787107051e+00 -1.457911091448576446e+00 -1.395653511254399737e+00 -1.388103500473017116e+00 -1.318502753456574528e+00 -1.315994933104767783e+00 -1.250485312671410387e+00 -1.240305065441219545e+00 -1.185660781280231779e+00 -1.170359637552252696e+00 -1.125884315847573758e+00 -1.108134202314571937e+00 -1.073235779286125346e+00 -1.055729452406656943e+00 -1.029939222343919436e+00 -1.015216370088500186e+00 -9.981969903333031136e-01 -9.883938521440501779e-01 -9.799339712205215047e-01 -9.764952250705233316e-01 9.764952250705241088e-01 9.799339712205217268e-01 9.883938521440507330e-01 9.981969903333042238e-01 1.015216370088500408e+00 1.029939222343918548e+00 1.055729452406658497e+00 1.073235779286125124e+00 1.108134202314572825e+00 1.125884315847574646e+00 1.170359637552252918e+00 1.185660781280232001e+00 1.240305065441219767e+00 1.250485312671411275e+00 1.315994933104768672e+00 1.318502753456574750e+00 1.388103500473018004e+00 1.395653511254399959e+00 1.457911091448577334e+00 1.477724590787107495e+00 1.526755455603020284e+00 1.560860814676659603e+00 1.593642844690349669e+00 1.643899934897715243e+00 1.657727818150058319e+00 1.718289334961483616e+00 1.725837973764114519e+00 1.774711307237690328e+00 1.805804150487111182e+00 1.826467224681430412e+00 1.873108209379500400e+00 1.883039443177368710e+00 1.914253843120920617e+00 1.949585185973700119e+00 1.956879127953604192e+00 1.978839508418789528e+00 2.001806360796692719e+00 2.018324692619360761e+00 2.026738960438031700e+00 2.028280808425290793e+00 2.092104433166819266e+00 2.152522519991103334e+00 2.207595381632816434e+00 2.256975595076759156e+00 2.300362556854771867e+00 2.337499786536200830e+00 2.368172919586747138e+00 2.392208229124573204e+00 2.409471556026963945e+00 2.419867558537322605e+00
-2.407166740678246430e+00 -2.396788467120289923e+00 -2.379555060086051110e+00 -2.355562433769450514e+00 -2.324945579643839189e+00 -2.287879349971319254e+00 -2.244579573550217866e+00 -2.195304595299314876e+00 -2.140357363907849475e+00 -2.080088232815986871e+00 -2.043338034016938032e+00 -2.033369810934352984e+00 -2.016830839122680352e+00 -2.014898691424566568e+00 -1.993834094842717786e+00 -1.964539564661260451e+00 -1.945246307591069757e+00 -1.929156227177428073e+00 -1.887944845279671879e+00 -1.871651239766204844e+00 -1.841221775262211313e+00 -1.794704764543212594e+00 -1.789364070800461226e+00 -1.732816245774231101e+00 -1.715080351427842764e+00 -1.672099158579287703e+00 -1.633547871682974995e+00 -1.607821582345664302e+00 -1.550991486344467818e+00 -1.540695103664881938e+00 -1.471552985322360785e+00 -1.468431486198732872e+00 -1.401373407717520614e+00 -1.387049602619510491e+00 -1.331306823294053254e+00 -1.308215645254865223e+00 -1.262705590898755004e+00 -1.233510129234593355e+00 -1.197150961584692919e+00 -1.164732201702973979e+00 -1.136467164515258421e+00 -1.103874772987461172e+00 -1.082704727710983583e+00 -1.053041881827298853e+00 -1.038067540267586519e+00 -1.014284343301085745e+00 -1.004757588196303786e+00 -9.893502696144123032e-01 -9.847296501341139541e-01 -9.793928713146805576e-01 9.793928713146804466e-01 9.847296501341138431e-01 9.893502696144109709e-01 1.004757588196303564e+00 1.014284343301087299e+00 1.038067540267586075e+00 1.053041881827297965e+00 1.082704727710984249e+00 1.103874772987461172e+00 1.136467164515258199e+00 1.164732201702972869e+00 1.197150961584694029e+00 1.233510129234594466e+00 1.262705590898755670e+00 1.308215645254863446e+00 1.331306823294053698e+00 1.387049602619509381e+00 1.401373407717519504e+00 1.468431486198731983e+00 1.471552985322359453e+00 1.540695103664883714e+00 1.550991486344469372e+00 1.607821582345664968e+00 1.633547871682975883e+00 1.672099158579287925e+00 1.715080351427842320e+00 1.732816245774230657e+00 1.789364070800462558e+00 1.794704764543213260e+00 1.841221775262211313e+00 1.871651239766205954e+00 1.887944845279673878e+00 1.929156227177430516e+00 1.945246307591071311e+00 1.964539564661260673e+00 1.993834094842717120e+00 2.014898691424564792e+00 2.016830839122675467e+00 2.033369810934353428e+00 2.043338034016937588e+00 2.080088232815988203e+00 2.140357363907847699e+00 2.195304595299317985e+00 2.244579573550218310e+00 2.287879349971319254e+00 2.324945579643839633e+00 2.355562433769450958e+00 2.379555060086052443e+00 2.396788467120290367e+00 2.407166740678247319e+00
-2.394356839459901298e+00 -2.383996248102472126e+00 -2.366792687434497111e+00 -2.342842651053067105e+00 -2.312281973239510791e+00 -2.275286646355398457e+00 -2.232073983532931294e+00 -2.182904221088571628e+00 -2.128082688679736822e+00 -2.067962717398887929e+00 -2.058333637683485762e+00 -2.048352907380310395e+00 -2.031792630246505915e+00 -2.008765065792856408e+00 -2.002949508925345512e+00 -1.979429141357800681e+00 -1.943992372875840591e+00 -1.933505254330621925e+00 -1.902713570890900874e+00 -1.860155869430511588e+00 -1.855906531427624406e+00 -1.803944980659826003e+00 -1.783499800893129095e+00 -1.747269125626286224e+00 -1.704219440498897509e+00 -1.686394259217490310e+00 -1.623095731148483933e+00 -1.621921967706548839e+00 -1.554554568742614107e+00 -1.541026485551577396e+00 -1.485113410046326354e+00 -1.459048622736142997e+00 -1.414561465026279885e+00 -1.378363691284798520e+00 -1.344030042207706943e+00 -1.300364244313935602e+00 -1.274847979497381045e+00 -1.226655229424079785e+00 -1.208568811021839551e+00 -1.159058974262914044e+00 -1.146986377729064754e+00 -1.099584884807116580e+00 -1.092122032561914313e+00 -1.050338643769621605e+00 -1.046158881436326293e+00 -1.013348418238220860e+00 -1.011296794666387999e+00 -9.903088752030412278e-01 -9.895175993357044897e-01 -9.822913695378728827e-01 9.822913695378729937e-01 9.895175993357043787e-01 9.903088752030417830e-01 1.011296794666388443e+00 1.013348418238224413e+00 1.046158881436325627e+00 1.050338643769619829e+00 1.092122032561913203e+00 1.099584884807115470e+00 1.146986377729063200e+00 1.159058974262912489e+00 1.208568811021838441e+00 1.226655229424080229e+00 1.274847979497379491e+00 1.300364244313936490e+00 1.344030042207706277e+00 1.378363691284798742e+00 1.414561465026279663e+00 1.459048622736142553e+00 1.485113410046325466e+00 1.541026485551578951e+00 1.554554568742614551e+00 1.621921967706548839e+00 1.623095731148483489e+00 1.686394259217490532e+00 1.704219440498897509e+00 1.747269125626286446e+00 1.783499800893129317e+00 1.803944980659825337e+00 1.855906531427623518e+00 1.860155869430512032e+00 1.902713570890901540e+00 1.933505254330621481e+00 1.943992372875839703e+00 1.979429141357801569e+00 2.002949508925345512e+00 2.008765065792856408e+00 2.031792630246504139e+00 2.048352907380308618e+00 2.058333637683484874e+00 2.067962717398887484e+00 2.128082688679736822e+00 2.182904221088573404e+00 2.232073983532930850e+00 2.275286646355398901e+00 2.312281973239512567e+00 2.342842651053065772e+00 2.366792687434497999e+00 2.383996248102473459e+00 2.394356839459901742e+00
-2.381439280881720411e+00 -2.371096314656352178e+00 -2.353922509624897241e+00 -2.330014945710965790e+00 -2.299510310418297010e+00 -2.262585750903028270e+00 -2.219460084724337090e+00 -2.170395466618002978e+00 -2.115699643216303549e+00 -2.073265296618185705e+00 -2.063271676431172263e+00 -2.055728970980433168e+00 -2.046689457709363502e+00 -2.023630186053435143e+00 -1.994251734787971797e+00 -1.990892426854462105e+00 -1.958760166200347763e+00 -1.921656907949865101e+00 -1.917412353442107698e+00 -1.870519556253299021e+00 -1.848554195824699820e+00 -1.818452210755223453e+00 -1.772190047980285454e+00 -1.761646274310018523e+00 -1.700611559857082344e+00 -1.693255959143629363e+00 -1.635942592507991344e+00 -1.612544171401975257e+00 -1.568332602120549479e+00 -1.530966426986176243e+00 -1.498591276607766476e+00 -1.449576595118802436e+00 -1.427666731606594963e+00 -1.369596380712757133e+00 -1.356671589629118380e+00 -1.292441371026548325e+00 -1.286911729467556942e+00 -1.219913582745413061e+00 -1.219741060714213399e+00 -1.157441130289920572e+00 -1.153340689659272389e+00 -1.101486724548386809e+00 -1.095265244587053211e+00 -1.054212123763194064e+00 -1.047620286525288602e+00 -1.017813424109831777e+00 -1.012408815335173795e+00 -9.942967576589191170e-01 -9.912694263838965902e-01 -9.851900002157288894e-01 9.851900002157281122e-01 9.912694263838937037e-01 9.942967576589188949e-01 1.012408815335170909e+00 1.017813424109830445e+00 1.047620286525287048e+00 1.054212123763195175e+00 1.095265244587050324e+00 1.101486724548386142e+00 1.153340689659271057e+00 1.157441130289921016e+00 1.219741060714212733e+00 1.219913582745414171e+00 1.286911729467558718e+00 1.292441371026549657e+00 1.356671589629119046e+00 1.369596380712757355e+00 1.427666731606595407e+00 1.449576595118802658e+00 1.498591276607766032e+00 1.530966426986177131e+00 1.568332602120550145e+00 1.612544171401974591e+00 1.635942592507991789e+00 1.693255959143629807e+00 1.700611559857082788e+00 1.761646274310019855e+00 1.772190047980286343e+00 1.818452210755223231e+00 1.848554195824700264e+00 1.870519556253299021e+00 1.917412353442106809e+00 1.921656907949864879e+00 1.958760166200347985e+00 1.990892426854462105e+00 1.994251734787971575e+00 2.023630186053433366e+00 2.046689457709362170e+00 2.055728970980431392e+00 2.063271676431173596e+00 2.073265296618186149e+00 2.115699643216304437e+00 2.170395466618004310e+00 2.219460084724336202e+00 2.262585750903030046e+00 2.299510310418297454e+00 2.330014945710966234e+00 2.353922509624897685e+00 2.371096314656353066e+00 2.381439280881722187e+00
-2.368415516856635428e+00 -2.358090108153620079e+00 -2.340945950422747224e+00 -2.317080716789282846e+00 -2.286631958343361415e+00 -2.249777991697909929e+00 -2.206739158946372736e+00 -2.157779560369657013e+00 -2.103209395836913576e+00 -2.088130737813238103e+00 -2.078123862037123626e+00 -2.061519093973363859e+00 -2.043388095386446945e+00 -2.038427268515215829e+00 -2.009005210672109687e+00 -1.978728475059079228e+00 -1.973457538675294165e+00 -1.932039203843862074e+00 -1.909702222187558363e+00 -1.885058954169058776e+00 -1.836847094512735534e+00 -1.832883973515366582e+00 -1.775946026643711262e+00 -1.760776304132347203e+00 -1.714749531219168954e+00 -1.682190633573568794e+00 -1.649882074702646362e+00 -1.601893857164947921e+00 -1.582027976097590161e+00 -1.520811931200061196e+00 -1.511985511600983934e+00 -1.440688277188726829e+00 -1.440016004139102135e+00 -1.369230651572804325e+00 -1.360748281773400237e+00 -1.298896096660367538e+00 -1.284447675847200099e+00 -1.231184536252071915e+00 -1.212768330042352849e+00 -1.167830608349957000e+00 -1.147578095845426249e+00 -1.110797852855345491e+00 -1.090916571070410734e+00 -1.062226169291561995e+00 -1.044887365433865734e+00 -1.024306314857860611e+00 -1.011465756499140278e+00 -9.990660805248846588e-01 -9.922316808495103002e-01 -9.880880501357515167e-01 9.880880501357516277e-01 9.922316808495095231e-01 9.990660805248854359e-01 1.011465756499139390e+00 1.024306314857860611e+00 1.044887365433864845e+00 1.062226169291563327e+00 1.090916571070408292e+00 1.110797852855345491e+00 1.147578095845426471e+00 1.167830608349956112e+00 1.212768330042353293e+00 1.231184536252072359e+00 1.284447675847200321e+00 1.298896096660367983e+00 1.360748281773401791e+00 1.369230651572806101e+00 1.440016004139102357e+00 1.440688277188727273e+00 1.511985511600984600e+00 1.520811931200062306e+00 1.582027976097590383e+00 1.601893857164947477e+00 1.649882074702646584e+00 1.682190633573568572e+00 1.714749531219169176e+00 1.760776304132347203e+00 1.775946026643711262e+00 1.832883973515367471e+00 1.836847094512736867e+00 1.885058954169057888e+00 1.909702222187558363e+00 1.932039203843861852e+00 1.973457538675293277e+00 1.978728475059078340e+00 2.009005210672107467e+00 2.038427268515210944e+00 2.043388095386446501e+00 2.061519093973362082e+00 2.078123862037122294e+00 2.088130737813238547e+00 2.103209395836913131e+00 2.157779560369657013e+00 2.206739158946371404e+00 2.249777991697909929e+00 2.286631958343361859e+00 2.317080716789281070e+00 2.340945950422749000e+00 2.358090108153619191e+00 2.368415516856634984e+00
-2.355287025783498134e+00 -2.344979096222739035e+00 -2.327864459464204394e+00 -2.304041388655610589e+00 -2.273648308778963401e+00 -2.236864720523784822e+00 -2.193912510629357104e+00 -2.145057752142959462e+00 -2.102927736481609244e+00 -2.092907256048013309e+00 -2.090613134682755447e+00 -2.076279358848622802e+00 -2.053154172609807926e+00 -2.030941210566640454e+00 -2.023687480173616660e+00 -1.988082465834525747e+00 -1.966458699624840545e+00 -1.946592175192574103e+00 -1.899522869515766654e+00 -1.897642164983588842e+00 -1.847238518491344239e+00 -1.825035453136909736e+00 -1.790166751210833240e+00 -1.749259377657379266e+00 -1.728806673834807128e+00 -1.671024198075003797e+00 -1.663739057523626386e+00 -1.595639483269536418e+00 -1.591145459752772107e+00 -1.525295056755569645e+00 -1.510563624570365526e+00 -1.453625181798753330e+00 -1.430367456650378566e+00 -1.381706420603675767e+00 -1.351820012808423455e+00 -1.310800341823588289e+00 -1.276383819114322193e+00 -1.242380937329005786e+00 -1.205737756847767628e+00 -1.178154009083246079e+00 -1.141771954579790638e+00 -1.120054484478523404e+00 -1.086539595095868282e+00 -1.070199943371918039e+00 -1.042140442887210305e+00 -1.030774328578738963e+00 -1.010519465066620048e+00 -1.003824539738036314e+00 -9.931953965727448042e-01 -9.909848124785960444e-01 9.909848124785969326e-01 9.931953965727456923e-01 1.003824539738036759e+00 1.010519465066620937e+00 1.030774328578737853e+00 1.042140442887211416e+00 1.070199943371917151e+00 1.086539595095867394e+00 1.120054484478522072e+00 1.141771954579790638e+00 1.178154009083245635e+00 1.205737756847766962e+00 1.242380937329005786e+00 1.276383819114323970e+00 1.310800341823587845e+00 1.351820012808423677e+00 1.381706420603675989e+00 1.430367456650379010e+00 1.453625181798752664e+00 1.510563624570366636e+00 1.525295056755568757e+00 1.591145459752771885e+00 1.595639483269535530e+00 1.663739057523626386e+00 1.671024198075003575e+00 1.728806673834807128e+00 1.749259377657380377e+00 1.790166751210833018e+00 1.825035453136910846e+00 1.847238518491344017e+00 1.897642164983587065e+00 1.899522869515763990e+00 1.946592175192574548e+00 1.966458699624839879e+00 1.988082465834525303e+00 2.023687480173616660e+00 2.030941210566640898e+00 2.053154172609807038e+00 2.076279358848621914e+00 2.090613134682755891e+00 2.092907256048011089e+00 2.102927736481607912e+00 2.145057752142959462e+00 2.193912510629357993e+00 2.236864720523786154e+00 2.273648308778962512e+00 2.304041388655610589e+00 2.327864459464204838e+00 2.344979096222738590e+00 2.355287025783498134e+00
-2.342055313145166462e+00 -2.331764773342476893e+00 -2.314679512841713027e+00 -2.290898411572991566e+00 -2.260560778648414537e+00 -2.223847313401252634e+00 -2.180981467321661427e+00 -2.132231313530192462e+00 -2.117654114546621003e+00 -2.107619696705064438e+00 -2.090968117989432162e+00 -2.077912068150181479e+00 -2.067808802814099067e+00 -2.038296498417576874e+00 -2.018389454977047137e+00 -2.002632965762988437e+00 -1.961069361347635764e+00 -1.954084163198388513e+00 -1.913909485175130154e+00 -1.885477718733128860e+00 -1.861514131061589250e+00 -1.813120171597378816e+00 -1.804306849168426652e+00 -1.742781516990365986e+00 -1.737640086947082274e+00 -1.677512208603598509e+00 -1.659757395042081862e+00 -1.609165935856837537e+00 -1.580299657055534546e+00 -1.538518868496513647e+00 -1.500222139260918741e+00 -1.466476535548656868e+00 -1.420631565555941611e+00 -1.394098095809417570e+00 -1.342812199700306408e+00 -1.322623730647302764e+00 -1.268250471234395826e+00 -1.253502058007504472e+00 -1.198650073353859868e+00 -1.188410540379172042e+00 -1.135923041715220627e+00 -1.129255703599079341e+00 -1.082135059766843321e+00 -1.078132393878566964e+00 -1.039380088332000351e+00 -1.037216349669800586e+00 -1.009570165759912097e+00 -1.008571123280249449e+00 -9.941603318677134649e-01 -9.938795868933822941e-01 9.938795868933821831e-01 9.941603318677135759e-01 1.008571123280250559e+00 1.009570165759914540e+00 1.037216349669801252e+00 1.039380088331999019e+00 1.078132393878567852e+00 1.082135059766843543e+00 1.129255703599079563e+00 1.135923041715220183e+00 1.188410540379172486e+00 1.198650073353858536e+00 1.253502058007505138e+00 1.268250471234396271e+00 1.322623730647303653e+00 1.342812199700306630e+00 1.394098095809416238e+00 1.420631565555941611e+00 1.466476535548657534e+00 1.500222139260918963e+00 1.538518868496514314e+00 1.580299657055534990e+00 1.609165935856836649e+00 1.659757395042082750e+00 1.677512208603598287e+00 1.737640086947080720e+00 1.742781516990365542e+00 1.804306849168426430e+00 1.813120171597378594e+00 1.861514131061589250e+00 1.885477718733129526e+00 1.913909485175129044e+00 1.954084163198389179e+00 1.961069361347636875e+00 2.002632965762988437e+00 2.018389454977048914e+00 2.038296498417577318e+00 2.067808802814098623e+00 2.077912068150181479e+00 2.090968117989434383e+00 2.107619696705063550e+00 2.117654114546620558e+00 2.132231313530193351e+00 2.180981467321660094e+00 2.223847313401252190e+00 2.260560778648414981e+00 2.290898411572992455e+00 2.314679512841712139e+00 2.331764773342476893e+00 2.342055313145166462e+00
-2.328721912133440597e+00 -2.318448661462209959e+00 -2.301392613716329638e+00 -2.277653262300388448e+00 -2.247370810618228187e+00 -2.210727171150295600e+00 -2.167947380224322540e+00 -2.132307739196505736e+00 -2.122259067197997062e+00 -2.119301538415913289e+00 -2.105583281456551603e+00 -2.082389107221688018e+00 -2.065107425346546233e+00 -2.052830263077309869e+00 -2.017107097707121266e+00 -2.005733985983063850e+00 -1.975468895577822792e+00 -1.941605945327979255e+00 -1.928217021268604281e+00 -1.875709131204705615e+00 -1.873209880555832374e+00 -1.818364753120540689e+00 -1.801102162243160665e+00 -1.756672617733035180e+00 -1.725919260587582604e+00 -1.691200219146512307e+00 -1.648390975013681592e+00 -1.622606165074670592e+00 -1.569357133519716063e+00 -1.551655917533932838e+00 -1.489788113183243334e+00 -1.479241438442390422e+00 -1.410808949799179146e+00 -1.406404882777382293e+00 -1.334365533809200643e+00 -1.333725475946726968e+00 -1.264547176521901184e+00 -1.260048312876720367e+00 -1.198599420556748285e+00 -1.191506024864110502e+00 -1.138400610995025986e+00 -1.130032147499329120e+00 -1.086022490464202184e+00 -1.077703720623898853e+00 -1.043631284669043202e+00 -1.036606878270165844e+00 -1.013304835103817636e+00 -1.008618084642839197e+00 -9.967716795672767471e-01 -9.951262454499066878e-01 9.951262454499083532e-01 9.967716795672770802e-01 1.008618084642840751e+00 1.013304835103817192e+00 1.036606878270167620e+00 1.043631284669044090e+00 1.077703720623900185e+00 1.086022490464202628e+00 1.130032147499328010e+00 1.138400610995024431e+00 1.191506024864110280e+00 1.198599420556748063e+00 1.260048312876720145e+00 1.264547176521900518e+00 1.333725475946724748e+00 1.334365533809198423e+00 1.406404882777382737e+00 1.410808949799179368e+00 1.479241438442390200e+00 1.489788113183243112e+00 1.551655917533932838e+00 1.569357133519715397e+00 1.622606165074670592e+00 1.648390975013680926e+00 1.691200219146512529e+00 1.725919260587581494e+00 1.756672617733035180e+00 1.801102162243159999e+00 1.818364753120539357e+00 1.873209880555833262e+00 1.875709131204706503e+00 1.928217021268604503e+00 1.941605945327979033e+00 1.975468895577823680e+00 2.005733985983063405e+00 2.017107097707119490e+00 2.052830263077310313e+00 2.065107425346545789e+00 2.082389107221688462e+00 2.105583281456552491e+00 2.119301538415912844e+00 2.122259067198001059e+00 2.132307739196506624e+00 2.167947380224322540e+00 2.210727171150296932e+00 2.247370810618228631e+00 2.277653262300389336e+00 2.301392613716329638e+00 2.318448661462210403e+00 2.328721912133440597e+00
-2.315288384302055746e+00 -2.305032310650270588e+00 -2.288005292957952630e+00 -2.264307444720889517e+00 -2.234079873709695185e+00 -2.197505719979749639e+00 -2.154811624751919119e+00 -2.146886521501246037e+00 -2.136823294284839747e+00 -2.120122802342784052e+00 -2.106269743501559155e+00 -2.096893076178349080e+00 -2.067286813025750458e+00 -2.052200456569758469e+00 -2.031502960750716014e+00 -1.992975980284210857e+00 -1.989788949273504803e+00 -1.942443733921757065e+00 -1.929025142823264538e+00 -1.889821872336392650e+00 -1.860839662580985099e+00 -1.832338926052935690e+00 -1.788982350075312810e+00 -1.770478559932786800e+00 -1.714097737478277095e+00 -1.704801803148592532e+00 -1.636925696714333744e+00 -1.635959020542485653e+00 -1.564705188480280063e+00 -1.558318580130776621e+00 -1.491919000196712863e+00 -1.479262189957218032e+00 -1.418625993575643118e+00 -1.400900234354852447e+00 -1.346025027019545961e+00 -1.324560482740588130e+00 -1.275515577273557577e+00 -1.251778035179573756e+00 -1.208719878098442724e+00 -1.184306370072504722e+00 -1.147488323487120931e+00 -1.124100076886094923e+00 -1.093869223850470584e+00 -1.073246345820362269e+00 -1.050018061685884074e+00 -1.033821396257218472e+00 -1.018024694923758355e+00 -1.007663449075619333e+00 -9.996604032896194703e-01 -9.960928964955250153e-01 9.960928964955265696e-01 9.996604032896196923e-01 1.007663449075620665e+00 1.018024694923758577e+00 1.033821396257220027e+00 1.050018061685884296e+00 1.073246345820362935e+00 1.093869223850471029e+00 1.124100076886094701e+00 1.147488323487120709e+00 1.184306370072503611e+00 1.208719878098442058e+00 1.251778035179573312e+00 1.275515577273556467e+00 1.324560482740588796e+00 1.346025027019547293e+00 1.400900234354852447e+00 1.418625993575642896e+00 1.479262189957220475e+00 1.491919000196715084e+00 1.558318580130777287e+00 1.564705188480280285e+00 1.635959020542486098e+00 1.636925696714334411e+00 1.704801803148592532e+00 1.714097737478277761e+00 1.770478559932786133e+00 1.788982350075312588e+00 1.832338926052935690e+00 1.860839662580985765e+00 1.889821872336391539e+00 1.929025142823264094e+00 1.942443733921756399e+00 1.989788949273505470e+00 1.992975980284211746e+00 2.031502960750715125e+00 2.052200456569758913e+00 2.067286813025751346e+00 2.096893076178347748e+00 2.106269743501558711e+00 2.120122802342784496e+00 2.136823294284839303e+00 2.146886521501245593e+00 2.154811624751918675e+00 2.197505719979748307e+00 2.234079873709696074e+00 2.264307444720888629e+00 2.288005292957953074e+00 2.305032310650270144e+00 2.315288384302055746e+00
-2.301756320249063847e+00 -2.291517299771600236e+00 -2.274519109814796103e+00 -2.250862490498994006e+00 -2.220689463939259145e+00 -2.184184412105098172e+00 -2.161388415089067205e+00 -2.151310346971702980e+00 -2.141575601121035621e+00 -2.134584675459076042e+00 -2.111318740978680442e+00 -2.093137268856603228e+00 -2.081664227048650062e+00 -2.045818692553117657e+00 -2.039192433812888616e+00 -2.004027730721319678e+00 -1.980116634361883232e+00 -1.956587914090635261e+00 -1.916342870135364862e+00 -1.903850740206916248e+00 -1.848368092249589756e+00 -1.846227860325481585e+00 -1.784197953397363312e+00 -1.776761672963059091e+00 -1.718315696665434711e+00 -1.702176366959275322e+00 -1.649223369730380195e+00 -1.625362327099472814e+00 -1.577665679493150508e+00 -1.547184694396731341e+00 -1.504508340075738859e+00 -1.468645018871370667e+00 -1.430760646737873731e+00 -1.390906050221674795e+00 -1.357601491065884014e+00 -1.315317869056098044e+00 -1.286406550799441328e+00 -1.243440339968345354e+00 -1.218771151402107344e+00 -1.177051881389136634e+00 -1.156517973417070300e+00 -1.118127649859156136e+00 -1.101671605152750422e+00 -1.068763716301037059e+00 -1.056375629850645259e+00 -1.031024232898201776e+00 -1.022729738009885647e+00 -1.006706487668936889e+00 -1.002545077510764049e+00 -9.970600446999657862e-01 9.970600446999661193e-01 1.002545077510765381e+00 1.006706487668934002e+00 1.022729738009886091e+00 1.031024232898201110e+00 1.056375629850644593e+00 1.068763716301036837e+00 1.101671605152750644e+00 1.118127649859155470e+00 1.156517973417069411e+00 1.177051881389136856e+00 1.218771151402106234e+00 1.243440339968344466e+00 1.286406550799441106e+00 1.315317869056098266e+00 1.357601491065883126e+00 1.390906050221675239e+00 1.430760646737871289e+00 1.468645018871370445e+00 1.504508340075737749e+00 1.547184694396731786e+00 1.577665679493148509e+00 1.625362327099471482e+00 1.649223369730378641e+00 1.702176366959275322e+00 1.718315696665434489e+00 1.776761672963059535e+00 1.784197953397362202e+00 1.846227860325481585e+00 1.848368092249589978e+00 1.903850740206915582e+00 1.916342870135364418e+00 1.956587914090635483e+00 1.980116634361882344e+00 2.004027730721319678e+00 2.039192433812888616e+00 2.045818692553116325e+00 2.081664227048649174e+00 2.093137268856602784e+00 2.111318740978682662e+00 2.134584675459076930e+00 2.141575601121035621e+00 2.151310346971703424e+00 2.161388415089067205e+00 2.184184412105096396e+00 2.220689463939259589e+00 2.250862490498994894e+00 2.274519109814795215e+00 2.291517299771600236e+00 2.301756320249064292e+00
-2.288127340329908055e+00 -2.277905237196097055e+00 -2.260935652613464519e+00 -2.237319959768353517e+00 -2.207201104989062301e+00 -2.175811414880095551e+00 -2.170764726396009703e+00 -2.165718235250059021e+00 -2.148966936078529955e+00 -2.128240734967740799e+00 -2.125664172621176462e+00 -2.095960622616738878e+00 -2.079905478497633631e+00 -2.060052468146744253e+00 -2.026084651295158690e+00 -2.018183483938201572e+00 -1.970647886446879493e+00 -1.967157164951390813e+00 -1.917794151855805262e+00 -1.903560259758446449e+00 -1.860030076718934389e+00 -1.835796212634432045e+00 -1.797829433037056557e+00 -1.764441081873710626e+00 -1.731740657122273097e+00 -1.690156008948003219e+00 -1.662398097439854450e+00 -1.613701641405339116e+00 -1.590536401941879507e+00 -1.535956180332817667e+00 -1.517008586738185283e+00 -1.457937254842823771e+00 -1.442808067251740267e+00 -1.380827034416291621e+00 -1.369094211857377896e+00 -1.305998291741259143e+00 -1.297219393744978078e+00 -1.235035939986449227e+00 -1.228752488549752941e+00 -1.169743345281800462e+00 -1.165488708155984821e+00 -1.112115701767189213e+00 -1.109428665237421452e+00 -1.064256625984006721e+00 -1.062702958782357987e+00 -1.028215985841236080e+00 -1.027419014979044753e+00 -1.005747430237147855e+00 -1.005425028395914522e+00 -9.980274503355112126e-01 9.980274503355117677e-01 1.005425028395914078e+00 1.005747430237145190e+00 1.027419014979045420e+00 1.028215985841238078e+00 1.062702958782357543e+00 1.064256625984006499e+00 1.109428665237421230e+00 1.112115701767189657e+00 1.165488708155983488e+00 1.169743345281799574e+00 1.228752488549752275e+00 1.235035939986449227e+00 1.297219393744976079e+00 1.305998291741257811e+00 1.369094211857378118e+00 1.380827034416292509e+00 1.442808067251738713e+00 1.457937254842821995e+00 1.517008586738185727e+00 1.535956180332818777e+00 1.590536401941878841e+00 1.613701641405338227e+00 1.662398097439854006e+00 1.690156008948003441e+00 1.731740657122272653e+00 1.764441081873710626e+00 1.797829433037056557e+00 1.835796212634433155e+00 1.860030076718934389e+00 1.903560259758447337e+00 1.917794151855806373e+00 1.967157164951389703e+00 1.970647886446877717e+00 2.018183483938202016e+00 2.026084651295158690e+00 2.060052468146745142e+00 2.079905478497633187e+00 2.095960622616739322e+00 2.125664172621179127e+00 2.128240734967742132e+00 2.148966936078529955e+00 2.165718235250059465e+00 2.170764726396011479e+00 2.175811414880095995e+00 2.207201104989062745e+00 2.237319959768353517e+00 2.260935652613466740e+00 2.277905237196096166e+00 2.288127340329907167e+00
-2.274403095402615538e+00 -2.264197761539044063e+00 -2.247256539491066629e+00 -2.223681441851406593e+00 -2.193616348909152247e+00 -2.190153555874735591e+00 -2.180045008888950253e+00 -2.163267658735751109e+00 -2.157248169055082876e+00 -2.139927480619094879e+00 -2.114808477995593794e+00 -2.110174154714099970e+00 -2.074202498791073435e+00 -2.066575760996891997e+00 -2.032254487561765632e+00 -2.012878426020816569e+00 -1.984622008318497111e+00 -1.954098809539682291e+00 -1.931650554620611526e+00 -1.890678462654062031e+00 -1.873744123532942840e+00 -1.823125082779228467e+00 -1.811371658076293967e+00 -1.752021541117261938e+00 -1.745075462664706256e+00 -1.678037534085599525e+00 -1.675482105316679737e+00 -1.603316380096323712e+00 -1.601944423203853329e+00 -1.529418878096430179e+00 -1.524633748447354442e+00 -1.454767486550566202e+00 -1.447139558376898005e+00 -1.380502480468874360e+00 -1.370663829968758129e+00 -1.307953408840830667e+00 -1.296602415617236659e+00 -1.238663147091993100e+00 -1.226565559139773054e+00 -1.174399689641245637e+00 -1.162381562634366317e+00 -1.117139454110021246e+00 -1.106065083671783578e+00 -1.068999038074420538e+00 -1.059725881945392301e+00 -1.032091591587894319e+00 -1.025397259768459746e+00 -1.008299588874123964e+00 -1.004786507750687008e+00 -9.989948743081741300e-01 9.989948743081739080e-01 1.004786507750685898e+00 1.008299588874123076e+00 1.025397259768460412e+00 1.032091591587894541e+00 1.059725881945391857e+00 1.068999038074421204e+00 1.106065083671782245e+00 1.117139454110020580e+00 1.162381562634365206e+00 1.174399689641244748e+00 1.226565559139773720e+00 1.238663147091993322e+00 1.296602415617235993e+00 1.307953408840829779e+00 1.370663829968759018e+00 1.380502480468875248e+00 1.447139558376898893e+00 1.454767486550567313e+00 1.524633748447354664e+00 1.529418878096431067e+00 1.601944423203851553e+00 1.603316380096322158e+00 1.675482105316679071e+00 1.678037534085598415e+00 1.745075462664707810e+00 1.752021541117263048e+00 1.811371658076294411e+00 1.823125082779229356e+00 1.873744123532943062e+00 1.890678462654062475e+00 1.931650554620611970e+00 1.954098809539682513e+00 1.984622008318497111e+00 2.012878426020816569e+00 2.032254487561763856e+00 2.066575760996891997e+00 2.074202498791072546e+00 2.110174154714099970e+00 2.114808477995593350e+00 2.139927480619094435e+00 2.157248169055082876e+00 2.163267658735749777e+00 2.180045008888951585e+00 2.190153555874734259e+00 2.193616348909152691e+00 2.223681441851405260e+00 2.247256539491068850e+00 2.264197761539042730e+00 2.274403095402616426e+00
-2.260585267606603832e+00 -2.250396542435135760e+00 -2.233483419160866568e+00 -2.209948556012464316e+00 -2.204412911994420909e+00 -2.194288756279816344e+00 -2.179936776852903879e+00 -2.177484956079123624e+00 -2.154106811864619608e+00 -2.143636274329387081e+00 -2.124303014720135607e+00 -2.101280308655739670e+00 -2.088267030880355701e+00 -2.053149530121814337e+00 -2.046239053794205898e+00 -1.999575098367418757e+00 -1.998508668683374845e+00 -1.945418425196769219e+00 -1.940942826890233341e+00 -1.887368575732356835e+00 -1.877698648699650974e+00 -1.824823311309205609e+00 -1.810355778058067022e+00 -1.758318911547327446e+00 -1.739504028606617458e+00 -1.688474311393770577e+00 -1.665821823893772979e+00 -1.616004650836278422e+00 -1.590091464462850546e+00 -1.541738361186507866e+00 -1.513218115728885538e+00 -1.466638142507962650e+00 -1.436252595526377185e+00 -1.391825593184628840e+00 -1.360417085919681357e+00 -1.318607904883318582e+00 -1.287130913585080361e+00 -1.248502393847097602e+00 -1.218029932755480660e+00 -1.183250093939991920e+00 -1.154967349122817399e+00 -1.124803040332730930e+00 -1.099976662708220809e+00 -1.075262876797665079e+00 -1.055172304606998290e+00 -1.036746548526556788e+00 -1.022568666384189751e+00 -1.011168098682732497e+00 -1.003823952287617560e+00 -9.999620782137152997e-01 9.999620782137157438e-01 1.003823952287616006e+00 1.011168098682732497e+00 1.022568666384189306e+00 1.036746548526557010e+00 1.055172304606999401e+00 1.075262876797665301e+00 1.099976662708220365e+00 1.124803040332730486e+00 1.154967349122818288e+00 1.183250093939991254e+00 1.218029932755480882e+00 1.248502393847095826e+00 1.287130913585079917e+00 1.318607904883318360e+00 1.360417085919682023e+00 1.391825593184628618e+00 1.436252595526376963e+00 1.466638142507961540e+00 1.513218115728885094e+00 1.541738361186507200e+00 1.590091464462849213e+00 1.616004650836278866e+00 1.665821823893774090e+00 1.688474311393769467e+00 1.739504028606617680e+00 1.758318911547326557e+00 1.810355778058066578e+00 1.824823311309204277e+00 1.877698648699651862e+00 1.887368575732357279e+00 1.940942826890234896e+00 1.945418425196771217e+00 1.998508668683375289e+00 1.999575098367418757e+00 2.046239053794206342e+00 2.053149530121814781e+00 2.088267030880355701e+00 2.101280308655740114e+00 2.124303014720136495e+00 2.143636274329388858e+00 2.154106811864620497e+00 2.177484956079120071e+00 2.179936776852903435e+00 2.194288756279816788e+00 2.204412911994421798e+00 2.209948556012464316e+00 2.233483419160866124e+00 2.250396542435134428e+00 2.260585267606602944e+00
-2.246675571176599995e+00 -2.236503281347631766e+00 -2.219617971713058413e+00 -2.218587594972542654e+00 -2.208447603331653131e+00 -2.196122952245821214e+00 -2.191616977773680475e+00 -2.168200349543888183e+00 -2.166163999847270816e+00 -2.138345429342640713e+00 -2.129930605256466603e+00 -2.102244344902479689e+00 -2.087657732860785931e+00 -2.060135527397051636e+00 -2.039628225507270187e+00 -2.012306287212781708e+00 -1.986176032705179617e+00 -1.959096268745787350e+00 -1.927690497596683539e+00 -1.900902034139079433e+00 -1.864622007162630046e+00 -1.838183098396564574e+00 -1.797489390556395783e+00 -1.771469821557907443e+00 -1.726889536134473602e+00 -1.701373649662113685e+00 -1.653509770942817925e+00 -1.628600263380148183e+00 -1.578143565612028842e+00 -1.553966192048277906e+00 -1.501710005634758760e+00 -1.478419279435213562e+00 -1.425277037850410267e+00 -1.403062851541712064e+00 -1.350087457319122830e+00 -1.329182196718179387e+00 -1.277584466740278035e+00 -1.258269504713618758e+00 -1.209429807856079675e+00 -1.192039110837612492e+00 -1.147501535609877887e+00 -1.132418510469744621e+00 -1.093851322459608699e+00 -1.081493503020369840e+00 -1.050596727926728535e+00 -1.041382981213456960e+00 -1.019730824400205682e+00 -1.014029904407396154e+00 -1.002859996984335922e+00 -1.000928824392824046e+00 1.000928824392824046e+00 1.002859996984337032e+00 1.014029904407395710e+00 1.019730824400204572e+00 1.041382981213457626e+00 1.050596727926727203e+00 1.081493503020369840e+00 1.093851322459609143e+00 1.132418510469746176e+00 1.147501535609878331e+00 1.192039110837612048e+00 1.209429807856079453e+00 1.258269504713618314e+00 1.277584466740278257e+00 1.329182196718178943e+00 1.350087457319122164e+00 1.403062851541711176e+00 1.425277037850411155e+00 1.478419279435214895e+00 1.501710005634759204e+00 1.553966192048276129e+00 1.578143565612027732e+00 1.628600263380147961e+00 1.653509770942817481e+00 1.701373649662113685e+00 1.726889536134473380e+00 1.771469821557907220e+00 1.797489390556395339e+00 1.838183098396565240e+00 1.864622007162630490e+00 1.900902034139079211e+00 1.927690497596683539e+00 1.959096268745786684e+00 1.986176032705178285e+00 2.012306287212780376e+00 2.039628225507268855e+00 2.060135527397051192e+00 2.087657732860787263e+00 2.102244344902479689e+00 2.129930605256467047e+00 2.138345429342639825e+00 2.166163999847268595e+00 2.168200349543884631e+00 2.191616977773677810e+00 2.196122952245821214e+00 2.208447603331650022e+00 2.218587594972539545e+00 2.219617971713057969e+00 2.236503281347633099e+00 2.246675571176598663e+00
-2.232675753293314358e+00 -2.232675753293313470e+00 -2.222519712414273041e+00 -2.222519712414271709e+00 -2.205661909452288238e+00 -2.205661909452287350e+00 -2.182206312100570589e+00 -2.182206312100570145e+00 -2.152299659599574699e+00 -2.152299659599573811e+00 -2.116132754446497177e+00 -2.116132754446496289e+00 -2.073942284734193287e+00 -2.073942284734192842e+00 -2.026013313362232893e+00 -2.026013313362232449e+00 -1.972682618049107495e+00 -1.972682618049106607e+00 -1.914343124666871176e+00 -1.914343124666870954e+00 -1.851449747201634244e+00 -1.851449747201633578e+00 -1.784527029474926252e+00 -1.784527029474925142e+00 -1.714179069667944200e+00 -1.714179069667943978e+00 -1.641102279031574795e+00 -1.641102279031574351e+00 -1.566101535615056051e+00 -1.566101535615053830e+00 -1.490110148081222219e+00 -1.490110148081220665e+00 -1.414213562373094479e+00 -1.414213562373093813e+00 -1.339675605227433008e+00 -1.339675605227432120e+00 -1.267963764495716017e+00 -1.267963764495715573e+00 -1.200765943449703554e+00 -1.200765943449703332e+00 -1.139984968559134115e+00 -1.139984968559133893e+00 -1.087689963344772748e+00 -1.087689963344771638e+00 -1.045999999591629370e+00 -1.045999999591627372e+00 -1.016884359517933101e+00 -1.016884359517932657e+00 -1.001894875985457789e+00 -1.001894875985454902e+00 1.001894875985455569e+00 1.001894875985456013e+00 1.016884359517931768e+00 1.016884359517932879e+00 1.045999999591628260e+00 1.045999999591628482e+00 1.087689963344772304e+00 1.087689963344772304e+00 1.139984968559134559e+00 1.139984968559134781e+00 1.200765943449701778e+00 1.200765943449704887e+00 1.267963764495714907e+00 1.267963764495715573e+00 1.339675605227430788e+00 1.339675605227432120e+00 1.414213562373094479e+00 1.414213562373096700e+00 1.490110148081222219e+00 1.490110148081222441e+00 1.566101535615055163e+00 1.566101535615055163e+00 1.641102279031574573e+00 1.641102279031574795e+00 1.714179069667943756e+00 1.714179069667944866e+00 1.784527029474924475e+00 1.784527029474926252e+00 1.851449747201634244e+00 1.851449747201634466e+00 1.914343124666869844e+00 1.914343124666870732e+00 1.972682618049106607e+00 1.972682618049107273e+00 2.026013313362232005e+00 2.026013313362234225e+00 2.073942284734193731e+00 2.073942284734193731e+00 2.116132754446496733e+00 2.116132754446500286e+00 2.152299659599574255e+00 2.152299659599574255e+00 2.182206312100569257e+00 2.182206312100571477e+00 2.205661909452288238e+00 2.205661909452289127e+00 2.222519712414272153e+00 2.222519712414273485e+00 2.232675753293314358e+00 2.232675753293315690e+00


==> anc/TB/tb-armchair-dens-48-0.dat <==
0.000000000000000000e+00 5.992427218855526233e-02
8.660254037844384856e-01 6.441400357304993829e-02
1.732050807568876971e+00 3.363860280438343321e-04
2.598076211353315568e+00 5.512335796751019479e-02
3.464101615137753942e+00 6.851883085578625021e-02
4.330127018922192761e+00 1.340020662894806681e-03
5.196152422706631135e+00 5.009009178869619494e-02
6.062177826491069510e+00 7.217135288626561063e-02
6.928203230275507885e+00 2.994424251595759721e-03
7.794228634059947147e+00 4.490711974361692727e-02
8.660254037844385522e+00 7.531159535372683456e-02
9.526279441628823008e+00 5.272431532958768430e-03
1.039230484541326227e+01 3.965954608996212494e-02
1.125833024919770153e+01 7.788799556367059784e-02
1.212435565298213902e+01 8.136637690403188128e-03
1.299038105676657828e+01 3.443353584204822404e-02
1.385640646055101577e+01 7.985824909587993514e-02
1.472243186433545503e+01 1.154001253800938064e-02
1.558845726811989429e+01 2.931489994366546017e-02
1.645448267190433356e+01 8.119000444182483678e-02
1.732050807568877104e+01 1.542667275487176817e-02
1.818653347947320853e+01 2.438768625475274190e-02
1.905255888325764602e+01 8.186139421554605722e-02
1.991858428704208706e+01 1.973279948768223019e-02
2.078460969082652454e+01 1.973279948786402921e-02
2.165063509461096203e+01 8.186139421551913431e-02
2.251666049839540307e+01 2.438768625453720945e-02
2.338268590217984055e+01 1.542667275501899415e-02
2.424871130596427804e+01 8.119000444174420683e-02
2.511473670974871908e+01 2.931489994341716920e-02
2.598076211353315657e+01 1.154001253812280380e-02
2.684678751731759405e+01 7.985824909574565367e-02
2.771281292110203154e+01 3.443353584177103605e-02
2.857883832488647258e+01 8.136637690485237079e-03
2.944486372867091006e+01 7.788799556348957598e-02
3.031088913245534755e+01 3.965954608966164308e-02
3.117691453623978859e+01 5.272431533012902211e-03
3.204293994002422608e+01 7.531159535350218093e-02
3.290896534380866711e+01 4.490711974329958389e-02
3.377499074759310105e+01 2.994424251626793057e-03
3.464101615137754209e+01 7.217135288600487475e-02
3.550704155516198313e+01 5.009009178836848486e-02
3.637306695894641706e+01 1.340020662908878108e-03
3.723909236273085810e+01 6.851883085549695385e-02
3.810511776651529203e+01 5.512335796717984793e-02
3.897114317029973307e+01 3.363860280474365938e-04
3.983716857408417411e+01 6.441400357273940891e-02
4.070319397786860804e+01 5.992427218823095925e-02


==> anc/TB/tb-armchair-dens-48-1.dat <==
0.000000000000000000e+00 7.229251380416698569e-02
8.660254037844384856e-01 6.186552450940567549e-02
1.732050807568876971e+00 1.503919286131836369e-03
2.598076211353315568e+00 8.099866854076979983e-02
3.464101615137753942e+00 5.039973288243700111e-02
4.330127018922192761e+00 5.917305372064824570e-03
5.196152422706631135e+00 8.741451675308695157e-02
6.062177826491069510e+00 3.864511949431168047e-02
6.928203230275507885e+00 1.295147746499516334e-02
7.794228634059947147e+00 9.112039605210922599e-02
8.660254037844385522e+00 2.737055682659185474e-02
9.526279441628823008e+00 2.214632844151021018e-02
1.039230484541326227e+01 9.187390385776472712e-02
1.125833024919770153e+01 1.731351711172288491e-02
1.212435565298213902e+01 3.290042058056365931e-02
1.299038105676657828e+01 8.962575301808428652e-02
1.385640646055101577e+01 9.131834072297718291e-03
1.472243186433545503e+01 4.451032576955879505e-02
1.558845726811989429e+01 8.452299569530798140e-02
1.645448267190433356e+01 3.360673837065748099e-03
1.732050807568877104e+01 5.621663692987306088e-02
1.818653347947320853e+01 7.689940464367500672e-02
1.905255888325764602e+01 3.775295778601570063e-04
1.991858428704208706e+01 6.725364104189640591e-02
2.078460969082652454e+01 6.725364104214451300e-02
2.165063509461096203e+01 3.775295778224405400e-04
2.251666049839540307e+01 7.689940464338461401e-02
2.338268590217984055e+01 5.621663693007483698e-02
2.424871130596427804e+01 3.360673836954142062e-03
2.511473670974871908e+01 8.452299569497542797e-02
2.598076211353315657e+01 4.451032576971452465e-02
2.684678751731759405e+01 9.131834072115874168e-03
2.771281292110203154e+01 8.962575301771585901e-02
2.857883832488647258e+01 3.290042058067721431e-02
2.944486372867091006e+01 1.731351711147656458e-02
3.031088913245534755e+01 9.187390385736679543e-02
3.117691453623978859e+01 2.214632844158603842e-02
3.204293994002422608e+01 2.737055682628836834e-02
3.290896534380866711e+01 9.112039605168933964e-02
3.377499074759310105e+01 1.295147746503933286e-02
3.464101615137754209e+01 3.864511949395989243e-02
3.550704155516198313e+01 8.741451675265386745e-02
3.637306695894641706e+01 5.917305372085121702e-03
3.723909236273085810e+01 5.039973288204803448e-02
3.810511776651529203e+01 8.099866854033344055e-02
3.897114317029973307e+01 1.503919286137022325e-03
3.983716857408417411e+01 6.186552450899037575e-02
4.070319397786860804e+01 7.229251380373596936e-02


==> anc/TB/tb-armchair-dens-49-0.dat <==
0.000000000000000000e+00 6.397597830652658468e-02
8.660254037844384856e-01 5.939186978978903964e-02
1.732050807568876971e+00 3.284678319812537857e-04
2.598076211353315568e+00 6.820808309193523988e-02
3.464101615137753942e+00 5.452805167144588600e-02
4.330127018922192761e+00 1.308691193997465509e-03
5.196152422706631135e+00 7.202144132541345167e-02
6.062177826491069510e+00 4.946122926872727199e-02
6.928203230275507885e+00 2.925211378072726381e-03
7.794228634059947147e+00 7.535591406962829919e-02
8.660254037844385522e+00 4.427130939769680085e-02
9.526279441628823008e+00 5.152534895241697027e-03
1.039230484541326227e+01 7.815891469748628695e-02
1.125833024919770153e+01 3.904014019502903554e-02
1.212435565298213902e+01 7.955535523100219081e-03
1.299038105676657828e+01 8.038623821465522290e-02
1.385640646055101577e+01 3.385022032399895991e-02
1.472243186433545503e+01 1.129000826731496251e-02
1.558845726811989429e+01 8.200275839872932238e-02
1.645448267190433356e+01 2.878339792128044305e-02
1.732050807568877104e+01 1.510336650079249776e-02
1.818653347947320853e+01 8.298298176074507537e-02
1.905255888325764602e+01 2.391957980293748370e-02
1.991858428704208706e+01 1.933547128620097949e-02
2.078460969082652454e+01 8.331144959272573924e-02
2.165063509461096203e+01 1.933547128620012601e-02
2.251666049839540307e+01 2.391957980293790698e-02
2.338268590217984055e+01 8.298298176074347943e-02
2.424871130596427804e+01 1.510336650079158877e-02
2.511473670974871908e+01 2.878339792128023489e-02
2.598076211353315657e+01 8.200275839872656070e-02
2.684678751731759405e+01 1.129000826731416801e-02
2.771281292110203154e+01 3.385022032399838399e-02
2.857883832488647258e+01 8.038623821465160080e-02
2.944486372867091006e+01 7.955535523099459272e-03
3.031088913245534755e+01 3.904014019502760613e-02
3.117691453623978859e+01 7.815891469748198483e-02
3.204293994002422608e+01 5.152534895241313653e-03
3.290896534380866711e+01 4.427130939769441387e-02
3.377499074759310105e+01 7.535591406962349748e-02
3.464101615137754209e+01 2.925211378072517347e-03
3.550704155516198313e+01 4.946122926872364989e-02
3.637306695894641706e+01 7.202144132540824750e-02
3.723909236273085810e+01 1.308691193997450330e-03
3.810511776651529203e+01 5.452805167144202103e-02
3.897114317029973307e+01 6.820808309193081287e-02
3.983716857408417411e+01 3.284678319812588815e-04
4.070319397786860804e+01 5.939186978978457099e-02
4.156921938165304908e+01 6.397597830652150541e-02


==> anc/TB/tb-armchair-dens-49-1.dat <==
0.000000000000000000e+00 5.925007570480375629e-02
8.660254037844384856e-01 6.804524089207095172e-02
1.732050807568876971e+00 1.305566782002299262e-03
2.598076211353315568e+00 4.934314391847328257e-02
3.464101615137753942e+00 7.517600690520384599e-02
4.330127018922192761e+00 5.140233565557351947e-03
5.196152422706631135e+00 3.894693449235962085e-02
6.062177826491069510e+00 8.019432149047234226e-02
6.928203230275507885e+00 1.126305413373594744e-02
7.794228634059947147e+00 2.871467949929145530e-02
8.660254037844385522e+00 8.278486548641661447e-02
9.526279441628823008e+00 1.928930915208110566e-02
1.039230484541326227e+01 1.928930915208319080e-02
1.125833024919770153e+01 8.278486548641619813e-02
1.212435565298213902e+01 2.871467949928843688e-02
1.299038105676657828e+01 1.126305413373750001e-02
1.385640646055101577e+01 8.019432149047053815e-02
1.472243186433545503e+01 3.894693449235583915e-02
1.558845726811989429e+01 5.140233565558285228e-03
1.645448267190433356e+01 7.517600690520001572e-02
1.732050807568877104e+01 4.934314391846741921e-02
1.818653347947320853e+01 1.305566782002744869e-03
1.905255888325764602e+01 6.804524089206707982e-02
1.991858428704208706e+01 5.925007570479676189e-02
2.078460969082652454e+01 1.086684592828148819e-28
2.165063509461096203e+01 5.925007570479928765e-02
2.251666049839540307e+01 6.804524089206194504e-02
2.338268590217984055e+01 1.305566782001781230e-03
2.424871130596427804e+01 4.934314391846827963e-02
2.511473670974871908e+01 7.517600690519271600e-02
2.598076211353315657e+01 5.140233565555868758e-03
2.684678751731759405e+01 3.894693449235595017e-02
2.771281292110203154e+01 8.019432149046147595e-02
2.857883832488647258e+01 1.126305413373401496e-02
2.944486372867091006e+01 2.871467949928765279e-02
3.031088913245534755e+01 8.278486548640442977e-02
3.117691453623978859e+01 1.928930915207816010e-02
3.204293994002422608e+01 1.928930915208015504e-02
3.290896534380866711e+01 8.278486548640366649e-02
3.377499074759310105e+01 2.871467949928462049e-02
3.464101615137754209e+01 1.126305413373545131e-02
3.550704155516198313e+01 8.019432149045885305e-02
3.637306695894641706e+01 3.894693449235134969e-02
3.723909236273085810e+01 5.140233565557036227e-03
3.810511776651529203e+01 7.517600690518977391e-02
3.897114317029973307e+01 4.934314391846221504e-02
3.983716857408417411e+01 1.305566782002204719e-03
4.070319397786860804e+01 6.804524089205704618e-02
4.156921938165304908e+01 5.925007570479166874e-02


==> anc/TB/tb-armchair-dens-50-0.dat <==
0.000000000000000000e+00 5.915050025556178870e-02
8.660254037844384856e-01 5.915050025556409241e-02
1.732050807568876971e+00 2.141308441865534400e-29
2.598076211353315568e+00 5.915050025556228830e-02
3.464101615137753942e+00 5.915050025556461283e-02
4.330127018922192761e+00 9.893744634281944955e-29
5.196152422706631135e+00 5.915050025556098379e-02
6.062177826491069510e+00 5.915050025556711777e-02
6.928203230275507885e+00 1.679007815364921762e-28
7.794228634059947147e+00 5.915050025556146257e-02
8.660254037844385522e+00 5.915050025556782554e-02
9.526279441628823008e+00 2.372590884506276953e-28
1.039230484541326227e+01 5.915050025556131685e-02
1.125833024919770153e+01 5.915050025556958802e-02
1.212435565298213902e+01 2.907229968301962234e-28
1.299038105676657828e+01 5.915050025556200380e-02
1.385640646055101577e+01 5.915050025557076069e-02
1.472243186433545503e+01 3.330363178571404806e-28
1.558845726811989429e+01 5.915050025556323199e-02
1.645448267190433356e+01 5.915050025557215541e-02
1.732050807568877104e+01 3.028375475342034079e-28
1.818653347947320853e+01 5.915050025556399527e-02
1.905255888325764602e+01 5.915050025557243296e-02
1.991858428704208706e+01 2.420344733672871996e-28
2.078460969082652454e+01 5.915050025556560509e-02
2.165063509461096203e+01 5.915050025557234276e-02
2.251666049839540307e+01 1.864451028609485713e-28
2.338268590217984055e+01 5.915050025556647939e-02
2.424871130596427804e+01 5.915050025557300195e-02
2.511473670974871908e+01 1.388630502053025633e-28
2.598076211353315657e+01 5.915050025556849167e-02
2.684678751731759405e+01 5.915050025557309910e-02
2.771281292110203154e+01 1.003117484779958726e-28
2.857883832488647258e+01 5.915050025556949087e-02
2.944486372867091006e+01 5.915050025557283542e-02
3.031088913245534755e+01 4.239276189213787767e-29
3.117691453623978859e+01 5.915050025557143376e-02
3.204293994002422608e+01 5.915050025557291868e-02
3.290896534380866711e+01 3.548373542198377320e-29
3.377499074759310105e+01 5.915050025557293256e-02
3.464101615137754209e+01 5.915050025557301583e-02
3.550704155516198313e+01 3.499661169915884521e-29
3.637306695894641706e+01 5.915050025557458402e-02
3.723909236273085810e+01 5.915050025557406360e-02
3.810511776651529203e+01 4.065894399193713654e-29
3.897114317029973307e+01 5.915050025557649915e-02
3.983716857408417411e+01 5.915050025557554159e-02
4.070319397786860804e+01 1.057285079770476694e-29
4.156921938165304908e+01 5.915050025557665181e-02
4.243524478543749012e+01 5.915050025557735958e-02


==> anc/TB/tb-armchair-dens-50-1.dat <==
0.000000000000000000e+00 7.810559182044080062e-02
8.660254037844384856e-01 6.207291378908557505e-02
1.732050807568876971e+00 3.291016159867711423e-03
2.598076211353315568e+00 9.017170919815609142e-02
3.464101615137753942e+00 4.423897711235971059e-02
4.330127018922192761e+00 1.271959467093095562e-02
5.196152422706631135e+00 9.664166990970300686e-02
6.062177826491069510e+00 2.701235375971039465e-02
6.928203230275507885e+00 2.701235375971122732e-02
7.794228634059947147e+00 9.664166990970092519e-02
8.660254037844385522e+00 1.271959467092963550e-02
9.526279441628823008e+00 4.423897711235826036e-02
1.039230484541326227e+01 9.017170919814970764e-02
1.125833024919770153e+01 3.291016159867475067e-03
1.212435565298213902e+01 6.207291378908012802e-02
1.299038105676657828e+01 7.810559182043395887e-02
1.385640646055101577e+01 2.221208496376470521e-28
1.472243186433545503e+01 7.810559182043234905e-02
1.558845726811989429e+01 6.207291378907899004e-02
1.645448267190433356e+01 3.291016159867157613e-03
1.732050807568877104e+01 9.017170919814532226e-02
1.818653347947320853e+01 4.423897711235499908e-02
1.905255888325764602e+01 1.271959467092951754e-02
1.991858428704208706e+01 9.664166990969372262e-02
2.078460969082652454e+01 2.701235375970726521e-02
2.165063509461096203e+01 2.701235375971068955e-02
2.251666049839540307e+01 9.664166990969288995e-02
2.338268590217984055e+01 1.271959467092672290e-02
2.424871130596427804e+01 4.423897711235846852e-02
2.511473670974871908e+01 9.017170919814268548e-02
2.598076211353315657e+01 3.291016159865798457e-03
2.684678751731759405e+01 6.207291378908322277e-02
2.771281292110203154e+01 7.810559182042955961e-02
2.857883832488647258e+01 1.542087003330712687e-27
2.944486372867091006e+01 7.810559182043885773e-02
3.031088913245534755e+01 6.207291378907692919e-02
3.117691453623978859e+01 3.291016159869440075e-03
3.204293994002422608e+01 9.017170919815550856e-02
3.290896534380866711e+01 4.423897711235475622e-02
3.377499074759310105e+01 1.271959467093369128e-02
3.464101615137754209e+01 9.664166990970696203e-02
3.550704155516198313e+01 2.701235375970885422e-02
3.637306695894641706e+01 2.701235375971582087e-02
3.723909236273085810e+01 9.664166990970778082e-02
3.810511776651529203e+01 1.271959467092869528e-02
3.897114317029973307e+01 4.423897711236482455e-02
3.983716857408417411e+01 9.017170919815810370e-02
4.070319397786860804e+01 3.291016159867207486e-03
4.156921938165304908e+01 6.207291378908909307e-02
4.243524478543749012e+01 7.810559182044313209e-02


==> anc/TB/tb-zigzag-bands-96.dat <==
-2.998611122015625963e+00 -2.994446453207721071e+00 -2.987511891831525102e+00 -2.977817277795797857e+00 -2.965376407186669283e+00 -2.950207053207003050e+00 -2.932330994157010373e+00 -2.911774049289650002e+00 -2.888566123605410763e+00 -2.862741262912119833e+00 -2.834337720774484648e+00 -2.803398039324431323e+00 -2.769969146307948105e+00 -2.734102471220556829e+00 -2.695854083947124558e+00 -2.655284859991875468e+00 -2.612460677183560342e+00 -2.567452649696137623e+00 -2.520337406368733379e+00 -2.471197421678021033e+00 -2.420121409354335285e+00 -2.367204790588774088e+00 -2.312550251104243948e+00 -2.256268404111953618e+00 -2.198478579392223686e+00 -2.139309762451843788e+00 -2.078901711906286920e+00 -2.017406287822842259e+00 -1.954989028513945293e+00 -1.891831017730054354e+00 -1.828131087532792742e+00 -1.764108402893235006e+00 -1.700005469890418341e+00 -1.636091596528706837e+00 -1.572666807920779952e+00 -1.510066167523778313e+00 -1.448664371717508503e+00 -1.388880351638028809e+00 -1.331181417855305860e+00 -1.276086208075736250e+00 -1.224165348359082639e+00 -1.176038351420390926e+00 -1.132364949493243511e+00 -1.093828977384843748e+00 -1.061113348612006346e+00 -1.034865876081848546e+00 -1.015657781358942024e+00 -1.003939403813861597e+00 1.003939403813861597e+00 1.015657781358942913e+00 1.034865876081848990e+00 1.061113348612008345e+00 1.093828977384843748e+00 1.132364949493243733e+00 1.176038351420390704e+00 1.224165348359083305e+00 1.276086208075735584e+00 1.331181417855306748e+00 1.388880351638028809e+00 1.448664371717510502e+00 1.510066167523779868e+00 1.572666807920780174e+00 1.636091596528708392e+00 1.700005469890419008e+00 1.764108402893235450e+00 1.828131087532792742e+00 1.891831017730054132e+00 1.954989028513945515e+00 2.017406287822840927e+00 2.078901711906286032e+00 2.139309762451844232e+00 2.198478579392222798e+00 2.256268404111955839e+00 2.312550251104243060e+00 2.367204790588774976e+00 2.420121409354334396e+00 2.471197421678020589e+00 2.520337406368733824e+00 2.567452649696137623e+00 2.612460677183560787e+00 2.655284859991875912e+00 2.695854083947127666e+00 2.734102471220558161e+00 2.769969146307948993e+00 2.803398039324433544e+00 2.834337720774486868e+00 2.862741262912117612e+00 2.888566123605409874e+00 2.911774049289649113e+00 2.932330994157009929e+00 2.950207053207003494e+00 2.965376407186668395e+00 2.977817277795798745e+00 2.987511891831526878e+00 2.994446453207722403e+00 2.998611122015626407e+00
-2.998364442519549478e+00 -2.994199940093873025e+00 -2.987265655221619021e+00 -2.977571426607738214e+00 -2.965131048644656708e+00 -2.949962292343143222e+00 -2.932086933301776277e+00 -2.911530787548423760e+00 -2.888323756318108781e+00 -2.862499881092726017e+00 -2.834097410526994043e+00 -2.803158881231416988e+00 -2.769731214787683360e+00 -2.733865833848149851e+00 -2.695618800734802534e+00 -2.655050982623096356e+00 -2.612228248195266556e+00 -2.567221701603012107e+00 -2.520107960723099616e+00 -2.470969488058807340e+00 -2.419894984278664563e+00 -2.366979856340136301e+00 -2.312326774472331703e+00 -2.256046335041135276e+00 -2.198257849538857833e+00 -2.139090283655776581e+00 -2.078683374589610722e+00 -2.017188959340697973e+00 -1.954772551499005750e+00 -1.891615208496709943e+00 -1.827915734641340162e+00 -1.763893266021910877e+00 -1.699790279227717527e+00 -1.635876052983843643e+00 -1.572450584559279996e+00 -1.509848912767753237e+00 -1.448445714998388256e+00 -1.388659912332451896e+00 -1.330958818427580237e+00 -1.275861092313659517e+00 -1.223937405301954939e+00 -1.175807344880438476e+00 -1.132130751813665182e+00 -1.093591604217893920e+00 -1.060872989274311395e+00 -1.034622912127688199e+00 -1.015412785519750560e+00 -1.003693113545529814e+00 1.003693113545530480e+00 1.015412785519750338e+00 1.034622912127688643e+00 1.060872989274311617e+00 1.093591604217893254e+00 1.132130751813665182e+00 1.175807344880439365e+00 1.223937405301954495e+00 1.275861092313660183e+00 1.330958818427579793e+00 1.388659912332451896e+00 1.448445714998387146e+00 1.509848912767753015e+00 1.572450584559280884e+00 1.635876052983843421e+00 1.699790279227719303e+00 1.763893266021910211e+00 1.827915734641338608e+00 1.891615208496709055e+00 1.954772551499004862e+00 2.017188959340697973e+00 2.078683374589610722e+00 2.139090283655776581e+00 2.198257849538857833e+00 2.256046335041134387e+00 2.312326774472331259e+00 2.366979856340137189e+00 2.419894984278662786e+00 2.470969488058810004e+00 2.520107960723098728e+00 2.567221701603011663e+00 2.612228248195268776e+00 2.655050982623095912e+00 2.695618800734799869e+00 2.733865833848147187e+00 2.769731214787683360e+00 2.803158881231416100e+00 2.834097410526993599e+00 2.862499881092724241e+00 2.888323756318106561e+00 2.911530787548424204e+00 2.932086933301778053e+00 2.949962292343144998e+00 2.965131048644655820e+00 2.977571426607737326e+00 2.987265655221619909e+00 2.994199940093872581e+00 2.998364442519549478e+00
-2.997624464951393453e+00 -2.993460461798142624e+00 -2.986527006647448079e+00 -2.976833934593064335e+00 -2.964395034946656793e+00 -2.949228072143126322e+00 -2.931354813676663174e+00 -2.910801065900432860e+00 -2.887596718753729697e+00 -2.861775800741336973e+00 -2.833376545788720779e+00 -2.802441473942890227e+00 -2.769017488293334939e+00 -2.733155990963576976e+00 -2.694913021587508339e+00 -2.654349422354677301e+00 -2.611531034507885263e+00 -2.566528932131840524e+00 -2.519419700215530966e+00 -2.470285765340733963e+00 -2.419215788988362537e+00 -2.366305135411722382e+00 -2.311656428353841441e+00 -2.255380213638114029e+00 -2.197595747884005579e+00 -2.138431937320457887e+00 -2.078028454876474918e+00 -2.016537068331399229e+00 -1.954123217081906949e+00 -1.890967879572330368e+00 -1.827269776806258905e+00 -1.763247958174511743e+00 -1.699144811732967053e+00 -1.635229528290795820e+00 -1.571802021492786139e+00 -1.509197256113957719e+00 -1.447789852449410608e+00 -1.387998701285483305e+00 -1.330291125413552322e+00 -1.275185847722763777e+00 -1.223253675210672187e+00 -1.175114419692158352e+00 -1.131428247647434882e+00 -1.092879567392193829e+00 -1.060151987539352358e+00 -1.033894090532641474e+00 -1.014677863310022632e+00 -1.002954304767563753e+00 1.002954304767562421e+00 1.014677863310021522e+00 1.033894090532640586e+00 1.060151987539350582e+00 1.092879567392193385e+00 1.131428247647434215e+00 1.175114419692156575e+00 1.223253675210671299e+00 1.275185847722764665e+00 1.330291125413551434e+00 1.387998701285481973e+00 1.447789852449409498e+00 1.509197256113959940e+00 1.571802021492788359e+00 1.635229528290794487e+00 1.699144811732967941e+00 1.763247958174512631e+00 1.827269776806257573e+00 1.890967879572331478e+00 1.954123217081907171e+00 2.016537068331399674e+00 2.078028454876474473e+00 2.138431937320457443e+00 2.197595747884004691e+00 2.255380213638116693e+00 2.311656428353840553e+00 2.366305135411723271e+00 2.419215788988362981e+00 2.470285765340733519e+00 2.519419700215532743e+00 2.566528932131840968e+00 2.611531034507884819e+00 2.654349422354678190e+00 2.694913021587507007e+00 2.733155990963577420e+00 2.769017488293337159e+00 2.802441473942891115e+00 2.833376545788721224e+00 2.861775800741337417e+00 2.887596718753729697e+00 2.910801065900431972e+00 2.931354813676661841e+00 2.949228072143126322e+00 2.964395034946656349e+00 2.976833934593064779e+00 2.986527006647448079e+00 2.993460461798143957e+00 2.997624464951393009e+00
-2.996391372056440794e+00 -2.992228201443259739e+00 -2.985296129861302106e+00 -2.975604986386483741e+00 -2.963168551863648137e+00 -2.948004579769334388e+00 -2.930134824092115231e+00 -2.909585075062603998e+00 -2.886385203796037136e+00 -2.860569217171012646e+00 -2.832175324566684971e+00 -2.801246018426710727e+00 -2.767828171022663319e+00 -2.731973150265547545e+00 -2.693736957977622026e+00 -2.653180394706549983e+00 -2.610369255963193691e+00 -2.565374565719917843e+00 -2.518272854150444662e+00 -2.469146487962963210e+00 -2.418084063318477028e+00 -2.365180873285807728e+00 -2.310539464115581421e+00 -2.254270297372052756e+00 -2.196492538190534471e+00 -2.137334993658554172e+00 -2.076937229539014051e+00 -2.015450898175900285e+00 -1.953041315224107288e+00 -1.889889327371575556e+00 -1.826193516643138004e+00 -1.762172787759155090e+00 -1.698069381005707701e+00 -1.634152340405051973e+00 -1.570721439917489581e+00 -1.508111520558222951e+00 -1.446697107058344756e+00 -1.386897039276562271e+00 -1.329178654795245995e+00 -1.274060782563594785e+00 -1.222114455494265783e+00 -1.173959859306220821e+00 -1.130257703747726161e+00 -1.091693115041551199e+00 -1.058950572317629124e+00 -1.032679622141620124e+00 -1.013453210666228399e+00 -1.001723163553388973e+00 1.001723163553388751e+00 1.013453210666227955e+00 1.032679622141621012e+00 1.058950572317629568e+00 1.091693115041550310e+00 1.130257703747726827e+00 1.173959859306221043e+00 1.222114455494266005e+00 1.274060782563594341e+00 1.329178654795246883e+00 1.386897039276560273e+00 1.446697107058346310e+00 1.508111520558224283e+00 1.570721439917489359e+00 1.634152340405052861e+00 1.698069381005708367e+00 1.762172787759154202e+00 1.826193516643137116e+00 1.889889327371575556e+00 1.953041315224108621e+00 2.015450898175900729e+00 2.076937229539015828e+00 2.137334993658555060e+00 2.196492538190535360e+00 2.254270297372053644e+00 2.310539464115581865e+00 2.365180873285807728e+00 2.418084063318477916e+00 2.469146487962963210e+00 2.518272854150444662e+00 2.565374565719916067e+00 2.610369255963195023e+00 2.653180394706549095e+00 2.693736957977620694e+00 2.731973150265548433e+00 2.767828171022662431e+00 2.801246018426710283e+00 2.832175324566684971e+00 2.860569217171012202e+00 2.886385203796037580e+00 2.909585075062603554e+00 2.930134824092116563e+00 2.948004579769335276e+00 2.963168551863647693e+00 2.975604986386485074e+00 2.985296129861302994e+00 2.992228201443261071e+00 2.996391372056441238e+00
-2.994665468360336646e+00 -2.990503464184683935e+00 -2.983573331069156342e+00 -2.973884889666403630e+00 -2.961451908970077262e+00 -2.946292127118005588e+00 -2.928427279194471211e+00 -2.907883132862616016e+00 -2.884689532888562447e+00 -2.858880455879174942e+00 -2.830494076853927066e+00 -2.799572849617019799e+00 -2.766163603300030971e+00 -2.730317657921145447e+00 -2.692090962370275342e+00 -2.651544258899212636e+00 -2.608743278995150572e+00 -2.563758976471750106e+00 -2.516667804756639981e+00 -2.467552046725787651e+00 -2.416500207077270534e+00 -2.363607479198900574e+00 -2.308976300819302274e+00 -2.252717015494568376e+00 -2.194948660220611192e+00 -2.135799903204778083e+00 -2.075410160069292242e+00 -2.013930921407957708e+00 -1.951527329456070214e+00 -1.888380046211658669e+00 -1.824687458837636278e+00 -1.760668269151237197e+00 -1.696564510110808666e+00 -1.632645019689394905e+00 -1.569209375635150616e+00 -1.506592244937822844e+00 -1.445168017681246475e+00 -1.385355461506572627e+00 -1.327621933792680897e+00 -1.272486411187028654e+00 -1.220520242398406285e+00 -1.172344136661790381e+00 -1.128619565156844917e+00 -1.090032661084858745e+00 -1.057269125381385289e+00 -1.030979858505569613e+00 -1.011739154192603962e+00 -9.999999999999986677e-01 9.999999999999997780e-01 1.011739154192606183e+00 1.030979858505570723e+00 1.057269125381385733e+00 1.090032661084858523e+00 1.128619565156844917e+00 1.172344136661790603e+00 1.220520242398406285e+00 1.272486411187028876e+00 1.327621933792681119e+00 1.385355461506572849e+00 1.445168017681247363e+00 1.506592244937823732e+00 1.569209375635151504e+00 1.632645019689393129e+00 1.696564510110809776e+00 1.760668269151236531e+00 1.824687458837635834e+00 1.888380046211658225e+00 1.951527329456069326e+00 2.013930921407958152e+00 2.075410160069292687e+00 2.135799903204778527e+00 2.194948660220611192e+00 2.252717015494568376e+00 2.308976300819301830e+00 2.363607479198899686e+00 2.416500207077270090e+00 2.467552046725787207e+00 2.516667804756639093e+00 2.563758976471750106e+00 2.608743278995151016e+00 2.651544258899213080e+00 2.692090962370275342e+00 2.730317657921144114e+00 2.766163603300030083e+00 2.799572849617018466e+00 2.830494076853927510e+00 2.858880455879175386e+00 2.884689532888563779e+00 2.907883132862616016e+00 2.928427279194470767e+00 2.946292127118007365e+00 2.961451908970077262e+00 2.973884889666403630e+00 2.983573331069157231e+00 2.990503464184684823e+00 2.994665468360336646e+00
-2.992447180094381931e+00 -2.988286677137018899e+00 -2.981359038858941712e+00 -2.971674075085827926e+00 -2.959245539578156947e+00 -2.944091150757711883e+00 -2.926232619409423474e+00 -2.905695684188204009e+00 -2.882510155990613221e+00 -2.856709972511219942e+00 -2.828333264601682107e+00 -2.797422436395951895e+00 -2.764024261568739593e+00 -2.728189998569895192e+00 -2.689975528240356795e+00 -2.649441517884965958e+00 -2.606653616676693819e+00 -2.561682688222939319e+00 -2.514605087269862427e+00 -2.465502988893624625e+00 -2.414464780171530656e+00 -2.361585526291412052e+00 -2.306967525397953800e+00 -2.250720969245022296e+00 -2.192964729972603166e+00 -2.133827297087263375e+00 -2.073447892988133923e+00 -2.011977800063633026e+00 -1.949581937270719489e+00 -1.886440728753115526e+00 -1.822752310636835738e+00 -1.758735123238345688e+00 -1.694630932179316929e+00 -1.630708309572063808e+00 -1.567266579768457069e+00 -1.504640184701424799e+00 -1.443203339861154122e+00 -1.383374718455045782e+00 -1.325621701743776581e+00 -1.270463454914537271e+00 -1.218471731856828111e+00 -1.170267914974080226e+00 -1.126514455891899580e+00 -1.087898785774369159e+00 -1.055108181750196827e+00 -1.028795292097895109e+00 -1.009536151227490297e+00 -9.977852481901798853e-01 9.977852481901785531e-01 1.009536151227488077e+00 1.028795292097893332e+00 1.055108181750196161e+00 1.087898785774368271e+00 1.126514455891898692e+00 1.170267914974079559e+00 1.218471731856826334e+00 1.270463454914535939e+00 1.325621701743777026e+00 1.383374718455045116e+00 1.443203339861155676e+00 1.504640184701425021e+00 1.567266579768453738e+00 1.630708309572067138e+00 1.694630932179316485e+00 1.758735123238343911e+00 1.822752310636835293e+00 1.886440728753113749e+00 1.949581937270715937e+00 2.011977800063633026e+00 2.073447892988134367e+00 2.133827297087264263e+00 2.192964729972601834e+00 2.250720969245022740e+00 2.306967525397952468e+00 2.361585526291411163e+00 2.414464780171529767e+00 2.465502988893624181e+00 2.514605087269861983e+00 2.561682688222940651e+00 2.606653616676693375e+00 2.649441517884964625e+00 2.689975528240358571e+00 2.728189998569895636e+00 2.764024261568739593e+00 2.797422436395953227e+00 2.828333264601682995e+00 2.856709972511219053e+00 2.882510155990615441e+00 2.905695684188204009e+00 2.926232619409424363e+00 2.944091150757715880e+00 2.959245539578158724e+00 2.971674075085827926e+00 2.981359038858943489e+00 2.988286677137020231e+00 2.992447180094383707e+00
-2.989737055090961881e+00 -2.985578389270999278e+00 -2.978653804100152680e+00 -2.968973096175647974e+00 -2.956550000645919329e+00 -2.941402211843290537e+00 -2.923551410862975430e+00 -2.903023300916294236e+00 -2.879847651515814455e+00 -2.854058352809742072e+00 -2.825693481680624508e+00 -2.794795381568325077e+00 -2.761410758380612673e+00 -2.725590795329841942e+00 -2.687391290096752705e+00 -2.646872818392105309e+00 -2.604100928785873403e+00 -2.559146374630301590e+00 -2.512085390049177303e+00 -2.463000018340072650e+00 -2.411978502782991640e+00 -2.359115751818334772e+00 -2.304513892903757633e+00 -2.248282932139372026e+00 -2.190541540014434130e+00 -2.131417987409375048e+00 -2.071051260279657136e+00 -2.009592386173032708e+00 -1.947206010677087873e+00 -1.884072266620097968e+00 -1.820388982540805500e+00 -1.756374278187332383e+00 -1.692269591254477401e+00 -1.628343167473769171e+00 -1.564894019768741762e+00 -1.502256312994139087e+00 -1.440804046982349540e+00 -1.380955777089284853e+00 -1.323178911346138520e+00 -1.267992843281188442e+00 -1.215969820694421610e+00 -1.167732048847977877e+00 -1.123943179915182444e+00 -1.085292236472382044e+00 -1.052468430237883057e+00 -1.026126556622140029e+00 -1.006844789938526663e+00 -9.950794661402753150e-01 9.950794661402755370e-01 1.006844789938527995e+00 1.026126556622140917e+00 1.052468430237883057e+00 1.085292236472383820e+00 1.123943179915182222e+00 1.167732048847977211e+00 1.215969820694421610e+00 1.267992843281187554e+00 1.323178911346138076e+00 1.380955777089284409e+00 1.440804046982347986e+00 1.502256312994136422e+00 1.564894019768739541e+00 1.628343167473767616e+00 1.692269591254476069e+00 1.756374278187331495e+00 1.820388982540804612e+00 1.884072266620096858e+00 1.947206010677086541e+00 2.009592386173032708e+00 2.071051260279658468e+00 2.131417987409375048e+00 2.190541540014433242e+00 2.248282932139372470e+00 2.304513892903755856e+00 2.359115751818333440e+00 2.411978502782993417e+00 2.463000018340073094e+00 2.512085390049179079e+00 2.559146374630302034e+00 2.604100928785872515e+00 2.646872818392105309e+00 2.687391290096752261e+00 2.725590795329841498e+00 2.761410758380614006e+00 2.794795381568324633e+00 2.825693481680626284e+00 2.854058352809742516e+00 2.879847651515816231e+00 2.903023300916295124e+00 2.923551410862975874e+00 2.941402211843292314e+00 2.956550000645921550e+00 2.968973096175649307e+00 2.978653804100152680e+00 2.985578389271001942e+00 2.989737055090963658e+00
-2.986535762649134895e+00 -2.982379271281111244e+00 -2.975458299814836227e+00 -2.965782629220396149e+00 -2.953365972659123706e+00 -2.938225996005334739e+00 -2.920384345279984473e+00 -2.899866681822138137e+00 -2.876702726253400844e+00 -2.850926312549637576e+00 -2.822575453831488002e+00 -2.791692421829569337e+00 -2.758323842383199942e+00 -2.722520809806032283e+00 -2.684339023514303424e+00 -2.643838950982689173e+00 -2.601086021891892752e+00 -2.556150859288912169e+00 -2.509109554727939617e+00 -2.460043995735978761e+00 -2.409042255596919535e+00 -2.356199057422089904e+00 -2.301616326829379666e+00 -2.245403850344116048e+00 -2.187680059915066089e+00 -2.128572967743896704e+00 -2.068221279953697422e+00 -2.006775722396809680e+00 -1.944400616916988511e+00 -1.881275751203414393e+00 -1.817598589198079262e+00 -1.753586870437792600e+00 -1.689481643387751975e+00 -1.625550766008974746e+00 -1.562092880722555366e+00 -1.499441822064953023e+00 -1.437971331768352012e+00 -1.378099822434543098e+00 -1.320294730270777039e+00 -1.265075715652226318e+00 -1.213015608193262596e+00 -1.164737585729041625e+00 -1.120906722399846123e+00 -1.082213928665562097e+00 -1.049350714167949450e+00 -1.022974427415745291e+00 -1.003665789449237344e+00 -9.918833357342030643e-01 9.918833357342037305e-01 1.003665789449237788e+00 1.022974427415745735e+00 1.049350714167951004e+00 1.082213928665561431e+00 1.120906722399844790e+00 1.164737585729042291e+00 1.213015608193261707e+00 1.265075715652227206e+00 1.320294730270777039e+00 1.378099822434543764e+00 1.437971331768351790e+00 1.499441822064951912e+00 1.562092880722555588e+00 1.625550766008976522e+00 1.689481643387752863e+00 1.753586870437794154e+00 1.817598589198078152e+00 1.881275751203415503e+00 1.944400616916989399e+00 2.006775722396807904e+00 2.068221279953696090e+00 2.128572967743896704e+00 2.187680059915065645e+00 2.245403850344117824e+00 2.301616326829380110e+00 2.356199057422090348e+00 2.409042255596917759e+00 2.460043995735978317e+00 2.509109554727940505e+00 2.556150859288911281e+00 2.601086021891891864e+00 2.643838950982688729e+00 2.684339023514302536e+00 2.722520809806032283e+00 2.758323842383199054e+00 2.791692421829568449e+00 2.822575453831487557e+00 2.850926312549638464e+00 2.876702726253399511e+00 2.899866681822138137e+00 2.920384345279984029e+00 2.938225996005335627e+00 2.953365972659123262e+00 2.965782629220397926e+00 2.975458299814837559e+00 2.982379271281112132e+00 2.986535762649134451e+00
-2.982844093370438099e+00 -2.978690115423878293e+00 -2.971773321020052983e+00 -2.962103473106532991e+00 -2.949694259487110060e+00 -2.934563313215373892e+00 -2.916732239860478249e+00 -2.896226652468619545e+00 -2.873076215272458711e+00 -2.847314697459291999e+00 -2.818980038605328531e+00 -2.788114427727326650e+00 -2.754764398305018513e+00 -2.718980942101950848e+00 -2.680819645174077337e+00 -2.640340850124508254e+00 -2.597609849461880671e+00 -2.552697115876989553e+00 -2.505678576400382163e+00 -2.456635938781639439e+00 -2.405657080084171451e+00 -2.352836509469048210e+00 -2.298275919503950604e+00 -2.242084843137233996e+00 -2.184381436776289487e+00 -2.125293413742059379e+00 -2.064959156738905843e+00 -2.003529042810611394e+00 -1.941167019348371436e+00 -1.878052474650514725e+00 -1.814382450509842482e+00 -1.750374245927455608e+00 -1.686268457991170200e+00 -1.622332494468838648e+00 -1.558864566965245002e+00 -1.496198125005941293e+00 -1.434706608134299843e+00 -1.374808259517142028e+00 -1.316970543160858709e+00 -1.261713423227318387e+00 -1.209610398036271794e+00 -1.161285767706536243e+00 -1.117406251304782661e+00 -1.078664947229013960e+00 -1.045756032267052049e+00 -1.019339821956088743e+00 -1.000000000000000444e+00 -9.881976626445263534e-01 9.881976626445265754e-01 9.999999999999998890e-01 1.019339821956088299e+00 1.045756032267051827e+00 1.078664947229014626e+00 1.117406251304783993e+00 1.161285767706537353e+00 1.209610398036271128e+00 1.261713423227318831e+00 1.316970543160858709e+00 1.374808259517144027e+00 1.434706608134300287e+00 1.496198125005941737e+00 1.558864566965244336e+00 1.622332494468839981e+00 1.686268457991170644e+00 1.750374245927456052e+00 1.814382450509842259e+00 1.878052474650515169e+00 1.941167019348370770e+00 2.003529042810611838e+00 2.064959156738906287e+00 2.125293413742058934e+00 2.184381436776289931e+00 2.242084843137234440e+00 2.298275919503951048e+00 2.352836509469049542e+00 2.405657080084171895e+00 2.456635938781640327e+00 2.505678576400381274e+00 2.552697115876989997e+00 2.597609849461883780e+00 2.640340850124508254e+00 2.680819645174077781e+00 2.718980942101949516e+00 2.754764398305018513e+00 2.788114427727325761e+00 2.818980038605328531e+00 2.847314697459291555e+00 2.873076215272459599e+00 2.896226652468621765e+00 2.916732239860479137e+00 2.934563313215374780e+00 2.949694259487108727e+00 2.962103473106532103e+00 2.971773321020052538e+00 2.978690115423875628e+00 2.982844093370437211e+00
-2.978662958964936269e+00 -2.974511835326848264e+00 -2.967599784541790964e+00 -2.957936549143330485e+00 -2.945535788212683137e+00 -2.930415097626856369e+00 -2.912596037133873939e+00 -2.892104165075940259e+00 -2.868969081809385813e+00 -2.843224483128210522e+00 -2.814908225293866195e+00 -2.784062403617116210e+00 -2.750733446939395144e+00 -2.714972230834479472e+00 -2.676834212912664768e+00 -2.636379594278133620e+00 -2.593673511989346814e+00 -2.548786268329723104e+00 -2.501793603845100744e+00 -2.452777022484590397e+00 -2.401824178838353863e+00 -2.349029339451574661e+00 -2.294493932565971228e+00 -2.238327203458511327e+00 -2.180646995867531857e+00 -2.121580683860488037e+00 -2.061266282910052983e+00 -1.999853773841445248e+00 -1.937506678499891555e+00 -1.874403931047579075e+00 -1.810742092948733006e+00 -1.746737961556235730e+00 -1.682631619453766048e+00 -1.618689960594588806e+00 -1.555210704011787959e+00 -1.492526857834900911e+00 -1.431011513406900137e+00 -1.371082715695334464e+00 -1.313207954031797131e+00 -1.257907531450047856e+00 -1.205755700646933715e+00 -1.157378033686973673e+00 -1.113443119276172677e+00 -1.074646547955401932e+00 -1.041685539748388623e+00 -1.015223800476827476e+00 -9.958484031475637321e-01 -9.840233762417517349e-01 9.840233762417526231e-01 9.958484031475636211e-01 1.015223800476828142e+00 1.041685539748388178e+00 1.074646547955403930e+00 1.113443119276175342e+00 1.157378033686974339e+00 1.205755700646932826e+00 1.257907531450047633e+00 1.313207954031796465e+00 1.371082715695334242e+00 1.431011513406900804e+00 1.492526857834900911e+00 1.555210704011787959e+00 1.618689960594586363e+00 1.682631619453766048e+00 1.746737961556236396e+00 1.810742092948733450e+00 1.874403931047578409e+00 1.937506678499889556e+00 1.999853773841446580e+00 2.061266282910051206e+00 2.121580683860488037e+00 2.180646995867532745e+00 2.238327203458510883e+00 2.294493932565971672e+00 2.349029339451575993e+00 2.401824178838354751e+00 2.452777022484590397e+00 2.501793603845102076e+00 2.548786268329724436e+00 2.593673511989346370e+00 2.636379594278132732e+00 2.676834212912662547e+00 2.714972230834479916e+00 2.750733446939394256e+00 2.784062403617116654e+00 2.814908225293867083e+00 2.843224483128212299e+00 2.868969081809387145e+00 2.892104165075939370e+00 2.912596037133873939e+00 2.930415097626858145e+00 2.945535788212684469e+00 2.957936549143330485e+00 2.967599784541790520e+00 2.974511835326848708e+00 2.978662958964937157e+00
-2.973993392027583393e+00 -2.969845465768423232e+00 -2.962938728800530885e+00 -2.953282900856508242e+00 -2.940891608936209600e+00 -2.925782407392126583e+00 -2.907976804791352787e+00 -2.887500298371969532e+00 -2.864382417138896297e+00 -2.838656774901500146e+00 -2.810361134850329901e+00 -2.779537487612675939e+00 -2.746232145127537105e+00 -2.710495853153204848e+00 -2.672383925781401270e+00 -2.631956406000022231e+00 -2.589278257145458007e+00 -2.544419591043338702e+00 -2.497455939786912271e+00 -2.448468579484686547e+00 -2.397544915970023727e+00 -2.344778944457778902e+00 -2.290271797515641694e+00 -2.234132398552057364e+00 -2.176478241366876176e+00 -2.117436320209689082e+00 -2.057144239253637430e+00 -1.995751535360688722e+00 -1.933421253302079590e+00 -1.870331817799894658e+00 -1.806679251099354344e+00 -1.742679786897109340e+00 -1.678572929031431960e+00 -1.614624992652119673e+00 -1.551133140817188449e+00 -1.488429881935397603e+00 -1.426887910927809644e+00 -1.366925043395704087e+00 -1.309008789092368286e+00 -1.253659822843945060e+00 -1.201453235947320897e+00 -1.153016021960532100e+00 -1.109018865896879813e+00 -1.070160159367672614e+00 -1.037140549599667727e+00 -1.010627566704205282e+00 -9.912121120079478986e-01 -9.793615294931965476e-01 9.793615294931957704e-01 9.912121120079460113e-01 1.010627566704205282e+00 1.037140549599666395e+00 1.070160159367671282e+00 1.109018865896879147e+00 1.153016021960530768e+00 1.201453235947320231e+00 1.253659822843945282e+00 1.309008789092368508e+00 1.366925043395702311e+00 1.426887910927807424e+00 1.488429881935395604e+00 1.551133140817189116e+00 1.614624992652120117e+00 1.678572929031433070e+00 1.742679786897110450e+00 1.806679251099354344e+00 1.870331817799895102e+00 1.933421253302080256e+00 1.995751535360687834e+00 2.057144239253635654e+00 2.117436320209689082e+00 2.176478241366875732e+00 2.234132398552056031e+00 2.290271797515642138e+00 2.344778944457778458e+00 2.397544915970025059e+00 2.448468579484686991e+00 2.497455939786911383e+00 2.544419591043338702e+00 2.589278257145457562e+00 2.631956406000023119e+00 2.672383925781402603e+00 2.710495853153203516e+00 2.746232145127538882e+00 2.779537487612677271e+00 2.810361134850331677e+00 2.838656774901502811e+00 2.864382417138897630e+00 2.887500298371969532e+00 2.907976804791353231e+00 2.925782407392125251e+00 2.940891608936210488e+00 2.953282900856509130e+00 2.962938728800532218e+00 2.969845465768422788e+00 2.973993392027583393e+00
-2.968836545784912850e+00 -2.964692162428438582e+00 -2.957791313568420843e+00 -2.948143693754656347e+00 -2.935762894553991309e+00 -2.920666424455544252e+00 -2.902875735496586174e+00 -2.882416257423536354e+00 -2.859317440428930990e+00 -2.833612807761583863e+00 -2.805340019801369156e+00 -2.774540951531567323e+00 -2.741261785741599066e+00 -2.705553124764890072e+00 -2.667470124116511077e+00 -2.627072652062885094e+00 -2.584425479954518323e+00 -2.539598509110972291e+00 -2.492667041198861622e+00 -2.443712100428469647e+00 -2.392820817560200819e+00 -2.340086887711565922e+00 -2.285611116349505423e+00 -2.229502070704343808e+00 -2.171876857212053480e+00 -2.112862049528365205e+00 -2.052594796176681502e+00 -1.991224141939267556e+00 -1.928912602501428264e+00 -1.865838037217720569e+00 -1.802195869428740105e+00 -1.738201706163271743e+00 -1.674094407021132325e+00 -1.610139641820347522e+00 -1.546633952380754407e+00 -1.483909286870703115e+00 -1.422337893059171465e+00 -1.362337323276137546e+00 -1.304375100010113808e+00 -1.248972300300232430e+00 -1.196704936560925914e+00 -1.148201573187010105e+00 -1.104135220309079957e+00 -1.065207384837659754e+00 -1.032122534093093957e+00 -1.005552468724996151e+00 -9.860923715486304975e-01 -9.742132988530368687e-01 9.742132988530375348e-01 9.860923715486299423e-01 1.005552468724997262e+00 1.032122534093093735e+00 1.065207384837659088e+00 1.104135220309080179e+00 1.148201573187010771e+00 1.196704936560925026e+00 1.248972300300231764e+00 1.304375100010112920e+00 1.362337323276137546e+00 1.422337893059170799e+00 1.483909286870704447e+00 1.546633952380753074e+00 1.610139641820348633e+00 1.674094407021133879e+00 1.738201706163270632e+00 1.802195869428740327e+00 1.865838037217721457e+00 1.928912602501428708e+00 1.991224141939266445e+00 2.052594796176679726e+00 2.112862049528365205e+00 2.171876857212052592e+00 2.229502070704343808e+00 2.285611116349504091e+00 2.340086887711566366e+00 2.392820817560201707e+00 2.443712100428469647e+00 2.492667041198861622e+00 2.539598509110973623e+00 2.584425479954516991e+00 2.627072652062885982e+00 2.667470124116512853e+00 2.705553124764888739e+00 2.741261785741601287e+00 2.774540951531569100e+00 2.805340019801369600e+00 2.833612807761585639e+00 2.859317440428932322e+00 2.882416257423537242e+00 2.902875735496586618e+00 2.920666424455545140e+00 2.935762894553991309e+00 2.948143693754655015e+00 2.957791313568422620e+00 2.964692162428440803e+00 2.968836545784913294e+00
-2.963193693812182339e+00 -2.959053201609776362e+00 -2.952158819698264658e+00 -2.942520215068636258e+00 -2.930150940511180746e+00 -2.915068454323052283e+00 -2.897294146675158721e+00 -2.876853373449033136e+00 -2.853775498579932623e+00 -2.828093946197746789e+00 -2.799846264150650743e+00 -2.769074200836827870e+00 -2.735823797668594182e+00 -2.700145499964155871e+00 -2.662094289621343535e+00 -2.621729843594626796e+00 -2.579116722995151267e+00 -2.534324598592105016e+00 -2.487428519646373903e+00 -2.438509234395104475e+00 -2.387653572175775896e+00 -2.334954899185915256e+00 -2.280513662280754250e+00 -2.224438038081546054e+00 -2.166844708065703173e+00 -2.107859784288425686e+00 -2.047619914964259991e+00 -1.986273604271352022e+00 -1.923982786264637923e+00 -1.860924698315961301e+00 -1.797294104296329964e+00 -1.733305920442553161e+00 -1.669198295232000584e+00 -1.605236184907772534e+00 -1.541715442710964945e+00 -1.478967393590708834e+00 -1.417363784612993838e+00 -1.357321867839811791e+00 -1.299309167648161178e+00 -1.243847190846771422e+00 -1.191512951491312755e+00 -1.142936733832676577e+00 -1.098794104239998459e+00 -1.059790005036930438e+00 -1.026633126538193608e+00 -9.999999999999993339e-01 -9.804905589371105679e-01 -9.685799841455413617e-01 9.685799841455422499e-01 9.804905589371111230e-01 1.000000000000000000e+00 1.026633126538193830e+00 1.059790005036930660e+00 1.098794104239995795e+00 1.142936733832675467e+00 1.191512951491311867e+00 1.243847190846770978e+00 1.299309167648161845e+00 1.357321867839811569e+00 1.417363784612993172e+00 1.478967393590709056e+00 1.541715442710964279e+00 1.605236184907770536e+00 1.669198295232002804e+00 1.733305920442553827e+00 1.797294104296331296e+00 1.860924698315960413e+00 1.923982786264637035e+00 1.986273604271352466e+00 2.047619914964259547e+00 2.107859784288425686e+00 2.166844708065703173e+00 2.224438038081546054e+00 2.280513662280754694e+00 2.334954899185914368e+00 2.387653572175778560e+00 2.438509234395103586e+00 2.487428519646371683e+00 2.534324598592104127e+00 2.579116722995152156e+00 2.621729843594626796e+00 2.662094289621343535e+00 2.700145499964155871e+00 2.735823797668595070e+00 2.769074200836828314e+00 2.799846264150651187e+00 2.828093946197746789e+00 2.853775498579933068e+00 2.876853373449033580e+00 2.897294146675157389e+00 2.915068454323054947e+00 2.930150940511182966e+00 2.942520215068638478e+00 2.952158819698265990e+00 2.959053201609778139e+00 2.963193693812183227e+00
-2.957066229721011741e+00 -2.952929979930926763e+00 -2.946042648824386490e+00 -2.936413873464121860e+00 -2.924057164529381136e+00 -2.908989925808338484e+00 -2.891233480282928259e+00 -2.870813103612718020e+00 -2.847758066048927450e+00 -2.822101684064060478e+00 -2.793881383274841923e+00 -2.763138774575475853e+00 -2.729919745796149044e+00 -2.694274571671513741e+00 -2.656258045462049910e+00 -2.615929636237416034e+00 -2.573353676628993281e+00 -2.528599586817542821e+00 -2.481742141675849389e+00 -2.432861789376491224e+00 -2.382045031449785188e+00 -2.329384876292734941e+00 -2.274981380549003340e+00 -2.218942295670483400e+00 -2.161383840399795364e+00 -2.102431623936265481e+00 -2.042221749192087099e+00 -1.980902130773763314e+00 -1.918634067981259905e+00 -1.855594118837060158e+00 -1.791976326214246074e+00 -1.727994850211506783e+00 -1.663887059767745313e+00 -1.599917127413784668e+00 -1.536380148169913973e+00 -1.473606758053521482e+00 -1.411968146729221774e+00 -1.351881225528266617e+00 -1.293813506304738903e+00 -1.238286949932235093e+00 -1.185879650312588574e+00 -1.137223760094431713e+00 -1.092997635465608575e+00 -1.053909980750646014e+00 -1.020674123301782199e+00 -9.939718005393475275e-01 -9.744081839540795764e-01 -9.624630084437242328e-01 9.624630084437240107e-01 9.744081839540796874e-01 9.939718005393473055e-01 1.020674123301783309e+00 1.053909980750646458e+00 1.092997635465607909e+00 1.137223760094431046e+00 1.185879650312589018e+00 1.238286949932235537e+00 1.293813506304739125e+00 1.351881225528265951e+00 1.411968146729220885e+00 1.473606758053521482e+00 1.536380148169915083e+00 1.599917127413785556e+00 1.663887059767744203e+00 1.727994850211507005e+00 1.791976326214248072e+00 1.855594118837059936e+00 1.918634067981260349e+00 1.980902130773764425e+00 2.042221749192087987e+00 2.102431623936265481e+00 2.161383840399795808e+00 2.218942295670482512e+00 2.274981380549003784e+00 2.329384876292733608e+00 2.382045031449785633e+00 2.432861789376492556e+00 2.481742141675848945e+00 2.528599586817542377e+00 2.573353676628993725e+00 2.615929636237417366e+00 2.656258045462051687e+00 2.694274571671515517e+00 2.729919745796151265e+00 2.763138774575476742e+00 2.793881383274841035e+00 2.822101684064058702e+00 2.847758066048927450e+00 2.870813103612718908e+00 2.891233480282930035e+00 2.908989925808339816e+00 2.924057164529382025e+00 2.936413873464120528e+00 2.946042648824388266e+00 2.952929979930925874e+00 2.957066229721013073e+00
-2.950455666817600964e+00 -2.946324013989696677e+00 -2.939444323035516948e+00 -2.929826198727362829e+00 -2.917483106309142649e+00 -2.902432390755962377e+00 -2.884695302553757834e+00 -2.864297030801157717e+00 -2.841266744658996313e+00 -2.815637644426338682e+00 -2.787447023812762659e+00 -2.756736345314806602e+00 -2.723551331001194065e+00 -2.687942071480010409e+00 -2.649963156378144724e+00 -2.609673830328583133e+00 -2.567138179258788622e+00 -2.522425352732226678e+00 -2.475609829250244420e+00 -2.426771732814451354e+00 -2.375997210729824616e+00 -2.323378884653053866e+00 -2.269016389323752048e+00 -2.213017016327988085e+00 -2.155496483704677946e+00 -2.096579856276502785e+00 -2.036402646301247010e+00 -1.975112129369192671e+00 -1.912868916273985365e+00 -1.849848827507731386e+00 -1.786245122370088589e+00 -1.722271138143246949e+00 -1.658163394136463964e+00 -1.594185206953443679e+00 -1.530630841218856730e+00 -1.467830175286658045e+00 -1.406153781230830679e+00 -1.346018185325654759e+00 -1.287890868491141205e+00 -1.232294266264630123e+00 -1.179807627913128876e+00 -1.131065122353503094e+00 -1.086748131752832247e+00 -1.047569456090400530e+00 -1.014247486123634356e+00 -9.874696582588372573e-01 -9.678468894809802991e-01 -9.558639179461598800e-01 9.558639179461571045e-01 9.678468894809776346e-01 9.874696582588348148e-01 1.014247486123635023e+00 1.047569456090400530e+00 1.086748131752830915e+00 1.131065122353503094e+00 1.179807627913128654e+00 1.232294266264630789e+00 1.287890868491141871e+00 1.346018185325655203e+00 1.406153781230832234e+00 1.467830175286657823e+00 1.530630841218859173e+00 1.594185206953446121e+00 1.658163394136464852e+00 1.722271138143246283e+00 1.786245122370088367e+00 1.849848827507731386e+00 1.912868916273985587e+00 1.975112129369193115e+00 2.036402646301247454e+00 2.096579856276500120e+00 2.155496483704677502e+00 2.213017016327986752e+00 2.269016389323749383e+00 2.323378884653055643e+00 2.375997210729825504e+00 2.426771732814450910e+00 2.475609829250244864e+00 2.522425352732227122e+00 2.567138179258790398e+00 2.609673830328584021e+00 2.649963156378143836e+00 2.687942071480011297e+00 2.723551331001194065e+00 2.756736345314806158e+00 2.787447023812762215e+00 2.815637644426340458e+00 2.841266744658994536e+00 2.864297030801157717e+00 2.884695302553757390e+00 2.902432390755959712e+00 2.917483106309144425e+00 2.929826198727361941e+00 2.939444323035516948e+00 2.946324013989697121e+00 2.950455666817601852e+00
-2.943363637731625015e+00 -2.939236939998164377e+00 -2.932365484519833476e+00 -2.922758841424472287e+00 -2.910430427207646442e+00 -2.895397523741692236e+00 -2.877681303726943973e+00 -2.857306863382309103e+00 -2.834303263394717831e+00 -2.808703579398885264e+00 -2.780544963548607473e+00 -2.749868719077542600e+00 -2.716720390142804309e+00 -2.681149869711925593e+00 -2.643211528809646271e+00 -2.602964371105251473e+00 -2.560472217618150914e+00 -2.515803927278338126e+00 -2.469033660234495553e+00 -2.420241192198242963e+00 -2.369512289798320737e+00 -2.316939158951712319e+00 -2.262620980706313123e+00 -2.206664551944083286e+00 -2.149185051828872872e+00 -2.090306959005166387e+00 -2.030165149342984421e+00 -1.968906209462256029e+00 -1.906690007226916395e+00 -1.843691566541384663e+00 -1.780103299425863650e+00 -1.716137652224720478e+00 -1.652030222706098561e+00 -1.588043397066593920e+00 -1.524470534589104087e+00 -1.461640683915613526e+00 -1.399923735487949239e+00 -1.339735781910483592e+00 -1.281544250288852327e+00 -1.225872067248754194e+00 -1.173299709840051275e+00 -1.124463510207090344e+00 -1.080048115326914804e+00 -1.040770762147630091e+00 -1.007355344760934246e+00 -9.804955105395609660e-01 -9.608084520733254363e-01 -9.487843818550942832e-01 9.487843818550939501e-01 9.608084520733262135e-01 9.804955105395601889e-01 1.007355344760933802e+00 1.040770762147628981e+00 1.080048115326914582e+00 1.124463510207091677e+00 1.173299709840051053e+00 1.225872067248754416e+00 1.281544250288852327e+00 1.339735781910483814e+00 1.399923735487947463e+00 1.461640683915615746e+00 1.524470534589100978e+00 1.588043397066594586e+00 1.652030222706100782e+00 1.716137652224721366e+00 1.780103299425862540e+00 1.843691566541383775e+00 1.906690007226916173e+00 1.968906209462256474e+00 2.030165149342985309e+00 2.090306959005166831e+00 2.149185051828875093e+00 2.206664551944082397e+00 2.262620980706314011e+00 2.316939158951712319e+00 2.369512289798322513e+00 2.420241192198244295e+00 2.469033660234495553e+00 2.515803927278336793e+00 2.560472217618152246e+00 2.602964371105250141e+00 2.643211528809647604e+00 2.681149869711924261e+00 2.716720390142804753e+00 2.749868719077543044e+00 2.780544963548607917e+00 2.808703579398886596e+00 2.834303263394717387e+00 2.857306863382308215e+00 2.877681303726941753e+00 2.895397523741691792e+00 2.910430427207646886e+00 2.922758841424473175e+00 2.932365484519834364e+00 2.939236939998163933e+00 2.943363637731624127e+00
-2.935791894015898240e+00 -2.931670513388945576e+00 -2.924807895182306439e+00 -2.915213572534331554e+00 -2.902900909891753756e+00 -2.887887121750446262e+00 -2.870193297754812800e+00 -2.849844434947771177e+00 -2.826869478184257378e+00 -2.801301369971820776e+00 -2.773177111290181962e+00 -2.742537835276959157e+00 -2.709428896060567027e+00 -2.673899975487119107e+00 -2.636005211042617979e+00 -2.595803348934821120e+00 -2.553357927095360580e+00 -2.508737493821489029e+00 -2.462015868933965290e+00 -2.413272455725997023e+00 -2.362592613668724972e+00 -2.310068103881204760e+00 -2.255797621835439415e+00 -2.199887434724931534e+00 -2.142452144456373997e+00 -2.083615601400000461e+00 -2.023511998902324027e+00 -1.962287184118405081e+00 -1.900100226843284279e+00 -1.837125294399392095e+00 -1.773553886608196128e+00 -1.709597489200893383e+00 -1.645490704525662817e+00 -1.581494911434829787e+00 -1.517902485905324061e+00 -1.455041571191182825e+00 -1.393281307826912840e+00 -1.333037301395814556e+00 -1.274776897331853398e+00 -1.219023525073296588e+00 -1.166358958298627346e+00 -1.117421838133579426e+00 -1.072900317917837354e+00 -1.033516421135722174e+00 -9.999999999999998890e-01 -9.730514460168805391e-01 -9.532947826331223951e-01 -9.412261922595720476e-01 9.412261922595727137e-01 9.532947826331218399e-01 9.730514460168800950e-01 1.000000000000000444e+00 1.033516421135723062e+00 1.072900317917836688e+00 1.117421838133577427e+00 1.166358958298627346e+00 1.219023525073296144e+00 1.274776897331852732e+00 1.333037301395815888e+00 1.393281307826914173e+00 1.455041571191181937e+00 1.517902485905322507e+00 1.581494911434828454e+00 1.645490704525661041e+00 1.709597489200894271e+00 1.773553886608196573e+00 1.837125294399392539e+00 1.900100226843285167e+00 1.962287184118405081e+00 2.023511998902323139e+00 2.083615601400000905e+00 2.142452144456376661e+00 2.199887434724933311e+00 2.255797621835439859e+00 2.310068103881204760e+00 2.362592613668725861e+00 2.413272455725997023e+00 2.462015868933965290e+00 2.508737493821489917e+00 2.553357927095361912e+00 2.595803348934820232e+00 2.636005211042617535e+00 2.673899975487119551e+00 2.709428896060565251e+00 2.742537835276957825e+00 2.773177111290180186e+00 2.801301369971820332e+00 2.826869478184256934e+00 2.849844434947772953e+00 2.870193297754815021e+00 2.887887121750448483e+00 2.902900909891755532e+00 2.915213572534331998e+00 2.924807895182308215e+00 2.931670513388947796e+00 2.935791894015896908e+00
-2.927742305716940496e+00 -2.923626608392978277e+00 -2.916773436234548988e+00 -2.907192283055412219e+00 -2.894896457966835701e+00 -2.879903103832174516e+00 -2.862233221990977849e+00 -2.841911704038826869e+00 -2.818967371668845256e+00 -2.793433025829895833e+00 -2.765345506743245085e+00 -2.734745766653287724e+00 -2.701678957579954243e+00 -2.666194536804751714e+00 -2.628346393375110779e+00 -2.588192999573637465e+00 -2.545797592093901773e+00 -2.501228388623041976e+00 -2.454558846689349760e+00 -2.405867973034010898e+00 -2.355240693462101298e+00 -2.302768295179733471e+00 -2.248548956102427443e+00 -2.192688378602109189e+00 -2.135300548728916503e+00 -2.076508646176357775e+00 -2.016446135210170354e+00 -1.955258072456723673e+00 -1.893102673745251208e+00 -1.830153188825736965e+00 -1.766600139106583311e+00 -1.702653978365224141e+00 -1.638548237534700247e+00 -1.574543208532233507e+00 -1.510930202791475052e+00 -1.448036378550384251e+00 -1.386230053524592831e+00 -1.325926287703978135e+00 -1.267592311466059218e+00 -1.211752063504990762e+00 -1.158988678868256184e+00 -1.109943251854804691e+00 -1.065307686447524604e+00 -1.025809151076352954e+00 -9.921839270798294974e-01 -9.651397066289332249e-01 -9.453079271957850471e-01 -9.331912640278045012e-01 9.331912640278039461e-01 9.453079271957839369e-01 9.651397066289326698e-01 9.921839270798293864e-01 1.025809151076352954e+00 1.065307686447525048e+00 1.109943251854804913e+00 1.158988678868255962e+00 1.211752063504990762e+00 1.267592311466060329e+00 1.325926287703976580e+00 1.386230053524591721e+00 1.448036378550383807e+00 1.510930202791474830e+00 1.574543208532235505e+00 1.638548237534699581e+00 1.702653978365224807e+00 1.766600139106584422e+00 1.830153188825736077e+00 1.893102673745252096e+00 1.955258072456724561e+00 2.016446135210170354e+00 2.076508646176357331e+00 2.135300548728916059e+00 2.192688378602110078e+00 2.248548956102426999e+00 2.302768295179733915e+00 2.355240693462100410e+00 2.405867973034010898e+00 2.454558846689348872e+00 2.501228388623041976e+00 2.545797592093901773e+00 2.588192999573636133e+00 2.628346393375109891e+00 2.666194536804751714e+00 2.701678957579955132e+00 2.734745766653287724e+00 2.765345506743243753e+00 2.793433025829896277e+00 2.818967371668847033e+00 2.841911704038826425e+00 2.862233221990978738e+00 2.879903103832175404e+00 2.894896457966836145e+00 2.907192283055412663e+00 2.916773436234548988e+00 2.923626608392977388e+00 2.927742305716939608e+00
-2.919216860916506118e+00 -2.915107217588889910e+00 -2.908264107757289274e+00 -2.898696983586712683e+00 -2.886419095581556515e+00 -2.871447510736111042e+00 -2.853803136859732081e+00 -2.833510753856903541e+00 -2.810599052960445210e+00 -2.785100685163775402e+00 -2.757052320383130084e+00 -2.726494719212764650e+00 -2.693472819526345319e+00 -2.658035840640284864e+00 -2.620237408305753135e+00 -2.580135704456383738e+00 -2.537793646432649819e+00 -2.493279101361932870e+00 -2.446665142531908810e+00 -2.398030355998279184e+00 -2.347459207369081646e+00 -2.295042480769121429e+00 -2.240877804482057645e+00 -2.185070280775402551e+00 -2.127733241021376287e+00 -2.068989151518022318e+00 -2.008970700454524305e+00 -1.947822102268753186e+00 -1.885700662129716987e+00 -1.822778650171033465e+00 -1.759245541798106993e+00 -1.695310685717740240e+00 -1.631206463185748801e+00 -1.567191996738718673e+00 -1.503557448492751858e+00 -1.440628907749956111e+00 -1.378773791432901019e+00 -1.318406549627382462e+00 -1.259994258144329082e+00 -1.204061365454722088e+00 -1.151192428005034074e+00 -1.102031135467880230e+00 -1.057273389428786681e+00 -1.017651871094057414e+00 -9.839097795790961998e-01 -9.567626899598939971e-01 -9.368500678497529988e-01 -9.246816347138641090e-01 9.246816347138641090e-01 9.368500678497531098e-01 9.567626899598943302e-01 9.839097795790974210e-01 1.017651871094057858e+00 1.057273389428787125e+00 1.102031135467880896e+00 1.151192428005033852e+00 1.204061365454721866e+00 1.259994258144329748e+00 1.318406549627382240e+00 1.378773791432901685e+00 1.440628907749955223e+00 1.503557448492752302e+00 1.567191996738717563e+00 1.631206463185746802e+00 1.695310685717740240e+00 1.759245541798108103e+00 1.822778650171032355e+00 1.885700662129716765e+00 1.947822102268752964e+00 2.008970700454523861e+00 2.068989151518020542e+00 2.127733241021376287e+00 2.185070280775401663e+00 2.240877804482055868e+00 2.295042480769117432e+00 2.347459207369083423e+00 2.398030355998277408e+00 2.446665142531908366e+00 2.493279101361934647e+00 2.537793646432651151e+00 2.580135704456384182e+00 2.620237408305754911e+00 2.658035840640285752e+00 2.693472819526344875e+00 2.726494719212766427e+00 2.757052320383130084e+00 2.785100685163775402e+00 2.810599052960445654e+00 2.833510753856903097e+00 2.853803136859732081e+00 2.871447510736107933e+00 2.886419095581555183e+00 2.898696983586710463e+00 2.908264107757289274e+00 2.915107217588889021e+00 2.919216860916505674e+00
-2.910217665244259511e+00 -2.906114451424163914e+00 -2.899282028235734998e+00 -2.889729803883073433e+00 -2.877470967009077452e+00 -2.862522504523834943e+00 -2.844905225507192270e+00 -2.824643791959190242e+00 -2.801766757388486795e+00 -2.776306614474838508e+00 -2.748299853324916331e+00 -2.717787032170880579e+00 -2.684812862749486939e+00 -2.649426313059883409e+00 -2.611680730747393930e+00 -2.571633991019014687e+00 -2.529348673788927471e+00 -2.484892275709616793e+00 -2.438337463903157865e+00 -2.389762379612969667e+00 -2.339251001702556287e+00 -2.286893581998644898e+00 -2.232787166986293315e+00 -2.177036223397025516e+00 -2.119753388879276113e+00 -2.061060373293113646e+00 -2.001089041302404503e+00 -1.939982712876621607e+00 -1.877897724995362561e+00 -1.815005305023453808e+00 -1.751493813318899750e+00 -1.687571418514210553e+00 -1.623469271507024247e+00 -1.559445239947678141e+00 -1.495788248050643920e+00 -1.432823227615467987e+00 -1.370916611283570452e+00 -1.310482168633108513e+00 -1.251986774622658283e+00 -1.195955381388803973e+00 -1.142974021410315677e+00 -1.093689119429274603e+00 -1.048800824157259282e+00 -1.009047707392858317e+00 -9.751803938263957638e-01 -9.479229519188535624e-01 -9.279235238098162419e-01 -9.156994644845379838e-01 9.156994644845367626e-01 9.279235238098167970e-01 9.479229519188543396e-01 9.751803938263952087e-01 1.009047707392856763e+00 1.048800824157259504e+00 1.093689119429275491e+00 1.142974021410318120e+00 1.195955381388804417e+00 1.251986774622658061e+00 1.310482168633106959e+00 1.370916611283571118e+00 1.432823227615466433e+00 1.495788248050644142e+00 1.559445239947674811e+00 1.623469271507026468e+00 1.687571418514212329e+00 1.751493813318899528e+00 1.815005305023452475e+00 1.877897724995362339e+00 1.939982712876620941e+00 2.001089041302405391e+00 2.061060373293114090e+00 2.119753388879277445e+00 2.177036223397025516e+00 2.232787166986295979e+00 2.286893581998644454e+00 2.339251001702556731e+00 2.389762379612970999e+00 2.438337463903157420e+00 2.484892275709616349e+00 2.529348673788927915e+00 2.571633991019013354e+00 2.611680730747395263e+00 2.649426313059884297e+00 2.684812862749485607e+00 2.717787032170879691e+00 2.748299853324914110e+00 2.776306614474838064e+00 2.801766757388486795e+00 2.824643791959191130e+00 2.844905225507193158e+00 2.862522504523834943e+00 2.877470967009079672e+00 2.889729803883075654e+00 2.899282028235736774e+00 2.906114451424164358e+00 2.910217665244260843e+00
-2.900746941361689757e+00 -2.896650537708220785e+00 -2.889829434067991087e+00 -2.880292992385202311e+00 -2.868054336204995725e+00 -2.853130368161659103e+00 -2.835541793434802393e+00 -2.815313149940177784e+00 -2.792472846236638606e+00 -2.767053208374700812e+00 -2.739090537193561214e+00 -2.708625177901447412e+00 -2.675701604160357849e+00 -2.640368519354469257e+00 -2.602678978268448517e+00 -2.562690533058246345e+00 -2.520465408187916978e+00 -2.476070709962175709e+00 -2.429578677443608559e+00 -2.381066982951066446e+00 -2.330619092046957608e+00 -2.278324695001506139e+00 -2.224280224248335713e+00 -2.168589475405816813e+00 -2.111364353128126758e+00 -2.052725767466201834e+00 -1.992804711645173477e+00 -1.931743558244978454e+00 -1.869697617657561484e+00 -1.806837010165724733e+00 -1.743348910504478821e+00 -1.679440230232108755e+00 -1.615340806635346071e+00 -1.551307163702962066e+00 -1.487626895071953781e+00 -1.424623681453849766e+00 -1.362662881728806452e+00 -1.302157507475604215e+00 -1.243574179031096127e+00 -1.187438338667906601e+00 -1.134337543355231182e+00 -1.084921089485329393e+00 -1.039893624789560045e+00 -1.000000000000000000e+00 -9.659987939030286741e-01 -9.386232098019503534e-01 -9.185307526688040181e-01 -9.062470360731605945e-01 9.062470360731608165e-01 9.185307526688035740e-01 9.386232098019506864e-01 9.659987939030280080e-01 1.000000000000000888e+00 1.039893624789558713e+00 1.084921089485329393e+00 1.134337543355231404e+00 1.187438338667906379e+00 1.243574179031097238e+00 1.302157507475604659e+00 1.362662881728804898e+00 1.424623681453847546e+00 1.487626895071953559e+00 1.551307163702961622e+00 1.615340806635345849e+00 1.679440230232109199e+00 1.743348910504479043e+00 1.806837010165724289e+00 1.869697617657561706e+00 1.931743558244978898e+00 1.992804711645173921e+00 2.052725767466203166e+00 2.111364353128125870e+00 2.168589475405817257e+00 2.224280224248337046e+00 2.278324695001506583e+00 2.330619092046957608e+00 2.381066982951065558e+00 2.429578677443608115e+00 2.476070709962174821e+00 2.520465408187918754e+00 2.562690533058246345e+00 2.602678978268446297e+00 2.640368519354468813e+00 2.675701604160356517e+00 2.708625177901447412e+00 2.739090537193560326e+00 2.767053208374700368e+00 2.792472846236639938e+00 2.815313149940176896e+00 2.835541793434801061e+00 2.853130368161657771e+00 2.868054336204996169e+00 2.880292992385203643e+00 2.889829434067990643e+00 2.896650537708219897e+00 2.900746941361689313e+00
-2.890807028417407221e+00 -2.886717821077602775e+00 -2.879908679046760511e+00 -2.870388915724612300e+00 -2.858171586342398651e+00 -2.843273505092805742e+00 -2.825715268115842171e+00 -2.805521283099970287e+00 -2.782719806470660195e+00 -2.757342989380678233e+00 -2.729426933995522830e+00 -2.699011761893349348e+00 -2.666141696782556636e+00 -2.630865164195923089e+00 -2.593234911364816320e+00 -2.553308151130957881e+00 -2.511146734542236469e+00 -2.466817357733912086e+00 -2.420391809855475973e+00 -2.371947270212748649e+00 -2.321566664510584577e+00 -2.269339092171151151e+00 -2.215360339245211918e+00 -2.159733494520775565e+00 -2.102569690165242644e+00 -2.043988992718688280e+00 -1.984121475581025251e+00 -1.923108510362510737e+00 -1.861104321569296172e+00 -1.798277856879102909e+00 -1.734815033223171321e+00 -1.670921425981487074e+00 -1.606825472852013048e+00 -1.542782261903545393e+00 -1.479077959136750442e+00 -1.416034895182081144e+00 -1.354017259179504107e+00 -1.293437219689210771e+00 -1.234761080401790556e+00 -1.178514751906576841e+00 -1.125287357063060822e+00 -1.075731196656611210e+00 -1.030555671414500551e+00 -9.905123103749906566e-01 -9.563681973187537766e-01 -9.288663457932643253e-01 -9.086743518564541766e-01 -8.963267547684808934e-01 8.963267547684815595e-01 9.086743518564548427e-01 9.288663457932648804e-01 9.563681973187534435e-01 9.905123103749916558e-01 1.030555671414500996e+00 1.075731196656613209e+00 1.125287357063061267e+00 1.178514751906577951e+00 1.234761080401791222e+00 1.293437219689212325e+00 1.354017259179505661e+00 1.416034895182080922e+00 1.479077959136750886e+00 1.542782261903544505e+00 1.606825472852013270e+00 1.670921425981487296e+00 1.734815033223173542e+00 1.798277856879102465e+00 1.861104321569296838e+00 1.923108510362511403e+00 1.984121475581025029e+00 2.043988992718688724e+00 2.102569690165240868e+00 2.159733494520775121e+00 2.215360339245211474e+00 2.269339092171149819e+00 2.321566664510585021e+00 2.371947270212746872e+00 2.420391809855476417e+00 2.466817357733911198e+00 2.511146734542236914e+00 2.553308151130957437e+00 2.593234911364816320e+00 2.630865164195922645e+00 2.666141696782554860e+00 2.699011761893348460e+00 2.729426933995522830e+00 2.757342989380677789e+00 2.782719806470658863e+00 2.805521283099969843e+00 2.825715268115843060e+00 2.843273505092805298e+00 2.858171586342395987e+00 2.870388915724611856e+00 2.879908679046760067e+00 2.886717821077601887e+00 2.890807028417406332e+00
-2.880400381473987803e+00 -2.876318762433441645e+00 -2.869522233814608914e+00 -2.860020058203901261e+00 -2.847825219324533030e+00 -2.832954438790004303e+00 -2.815428198595730791e+00 -2.795270770100270585e+00 -2.772510250458442016e+00 -2.747178607708624209e+00 -2.719311735993507284e+00 -2.688949522716881368e+00 -2.656135929820510722e+00 -2.620919091818127544e+00 -2.583351433765516791e+00 -2.543489812997066668e+00 -2.501395689245812459e+00 -2.457135328717154454e+00 -2.410780048844761492e+00 -2.362406511867689130e+00 -2.312097077087853059e+00 -2.259940223765349643e+00 -2.206031059167874009e+00 -2.150471929404060401e+00 -2.093373154445520079e+00 -2.034853913290608496e+00 -1.975043310649637451e+00 -1.914081662910202208e+00 -1.852122048467791382e+00 -1.789332175617061482e+00 -1.725896629628997037e+00 -1.662019568391478685e+00 -1.597927941157594844e+00 -1.533875304117902738e+00 -1.470146293894780687e+00 -1.407061786230261902e+00 -1.344984697509449489e+00 -1.284326260040311807e+00 -1.225552389746275228e+00 -1.169189434457858168e+00 -1.115828116264881542e+00 -1.066123868398501928e+00 -1.020791100240044269e+00 -9.805884299972829066e-01 -9.462920214539110031e-01 -9.186554109693005898e-01 -8.983570603392634357e-01 -8.859411484479373655e-01 8.859411484479364773e-01 8.983570603392626586e-01 9.186554109692993686e-01 9.462920214539102259e-01 9.805884299972831286e-01 1.020791100240044491e+00 1.066123868398501262e+00 1.115828116264879322e+00 1.169189434457857946e+00 1.225552389746273896e+00 1.284326260040311585e+00 1.344984697509447491e+00 1.407061786230262124e+00 1.470146293894780243e+00 1.533875304117903626e+00 1.597927941157595289e+00 1.662019568391477131e+00 1.725896629628996148e+00 1.789332175617061038e+00 1.852122048467791382e+00 1.914081662910201542e+00 1.975043310649636563e+00 2.034853913290606719e+00 2.093373154445519635e+00 2.150471929404058624e+00 2.206031059167874453e+00 2.259940223765349643e+00 2.312097077087853947e+00 2.362406511867689130e+00 2.410780048844760159e+00 2.457135328717154898e+00 2.501395689245811571e+00 2.543489812997065780e+00 2.583351433765515903e+00 2.620919091818127988e+00 2.656135929820509833e+00 2.688949522716883145e+00 2.719311735993507728e+00 2.747178607708624654e+00 2.772510250458438907e+00 2.795270770100272362e+00 2.815428198595731235e+00 2.832954438790004748e+00 2.847825219324533474e+00 2.860020058203900817e+00 2.869522233814608470e+00 2.876318762433440313e+00 2.880400381473985139e+00
-2.869529570906497629e+00 -2.865455938351411547e+00 -2.858672685292999116e+00 -2.849189021252678700e+00 -2.837017855275523637e+00 -2.822175812289094754e+00 -2.804683255076836801e+00 -2.784564312609078662e+00 -2.761846915683497272e+00 -2.736562841064581697e+00 -2.708747765586153822e+00 -2.678441332001854747e+00 -2.645687228747048092e+00 -2.610533286225786398e+00 -2.573031592775405052e+00 -2.533238634109821863e+00 -2.491215460826533779e+00 -2.447027889513401888e+00 -2.400746744148527956e+00 -2.352448145897870990e+00 -2.302213861139027262e+00 -2.250131719646540684e+00 -2.196296117448469865e+00 -2.140808622004437556e+00 -2.083778701173701453e+00 -2.025324602058022894e+00 -1.965574411335199168e+00 -1.904667335234911274e+00 -1.842755244868235165e+00 -1.780004541073406887e+00 -1.716598401862634571e+00 -1.652739484005797621e+00 -1.588653156424711721e+00 -1.524591343554236200e+00 -1.460837045904566978e+00 -1.397709573283154150e+00 -1.335570458701007546e+00 -1.274829896027822818e+00 -1.215953332285087729e+00 -1.159467511140628071e+00 -1.105964778059154385e+00 -1.056103821077579497e+00 -1.010604315036788714e+00 -9.702323900637412901e-01 -9.357738908766538577e-01 -9.079936298829320851e-01 -8.875817606009730465e-01 -8.750928676664351258e-01 8.750928676664344597e-01 8.875817606009723804e-01 9.079936298829313079e-01 9.357738908766535246e-01 9.702323900637410681e-01 1.010604315036789158e+00 1.056103821077579941e+00 1.105964778059155273e+00 1.159467511140629847e+00 1.215953332285088395e+00 1.274829896027822596e+00 1.335570458701006880e+00 1.397709573283155704e+00 1.460837045904564535e+00 1.524591343554237088e+00 1.588653156424710833e+00 1.652739484005796955e+00 1.716598401862635237e+00 1.780004541073407331e+00 1.842755244868236719e+00 1.904667335234911274e+00 1.965574411335199390e+00 2.025324602058025114e+00 2.083778701173701897e+00 2.140808622004437112e+00 2.196296117448470309e+00 2.250131719646541573e+00 2.302213861139027706e+00 2.352448145897870546e+00 2.400746744148524847e+00 2.447027889513402332e+00 2.491215460826534223e+00 2.533238634109822751e+00 2.573031592775406384e+00 2.610533286225785066e+00 2.645687228747045427e+00 2.678441332001853414e+00 2.708747765586152934e+00 2.736562841064580809e+00 2.761846915683496384e+00 2.784564312609079550e+00 2.804683255076836801e+00 2.822175812289094310e+00 2.837017855275521860e+00 2.849189021252677811e+00 2.858672685292998228e+00 2.865455938351411547e+00 2.869529570906496296e+00
-2.858197281772887788e+00 -2.854132040464358866e+00 -2.847362736085411683e+00 -2.837898522859497508e+00 -2.825752232009614229e+00 -2.810940387704294441e+00 -2.793483228488709003e+00 -2.773404734935089877e+00 -2.750732664453209964e+00 -2.725498594436898792e+00 -2.697737975194577142e+00 -2.667490194429741557e+00 -2.634798655412999846e+00 -2.599710871434162573e+00 -2.562278579658661570e+00 -2.522557878157712707e+00 -2.480609390662524394e+00 -2.436498464541328346e+00 -2.390295408653686060e+00 -2.342075779148059755e+00 -2.291920722995566262e+00 -2.239917391167678407e+00 -2.186159435955226993e+00 -2.130747610093057798e+00 -2.073790489216562616e+00 -2.015405343861410792e+00 -1.955719192855375654e+00 -1.894870076648399682e+00 -1.833008596927758527e+00 -1.770299777671582087e+00 -1.706925312231631464e+00 -1.643086270223621081e+00 -1.579006345171481307e+00 -1.514935725736753724e+00 -1.451155664274778934e+00 -1.387983786930823804e+00 -1.325780124516022562e+00 -1.264953720530653802e+00 -1.205969460944898319e+00 -1.149354432342044374e+00 -1.095702617223376585e+00 -1.045676073923159421e+00 -9.999999999999995559e-01 -9.594484724477597704e-01 -9.248176456621015618e-01 -8.968844058157798838e-01 -8.763514809504977521e-01 -8.637846858136972727e-01 8.637846858136966066e-01 8.763514809504986403e-01 8.968844058157797727e-01 9.248176456621014507e-01 9.594484724477585491e-01 9.999999999999988898e-01 1.045676073923158977e+00 1.095702617223376363e+00 1.149354432342045929e+00 1.205969460944897875e+00 1.264953720530653358e+00 1.325780124516022784e+00 1.387983786930822250e+00 1.451155664274780266e+00 1.514935725736750838e+00 1.579006345171483527e+00 1.643086270223622414e+00 1.706925312231630576e+00 1.770299777671582309e+00 1.833008596927756750e+00 1.894870076648400126e+00 1.955719192855376543e+00 2.015405343861409904e+00 2.073790489216563060e+00 2.130747610093057354e+00 2.186159435955225661e+00 2.239917391167680183e+00 2.291920722995566706e+00 2.342075779148059755e+00 2.390295408653686060e+00 2.436498464541328790e+00 2.480609390662524394e+00 2.522557878157712707e+00 2.562278579658662903e+00 2.599710871434163018e+00 2.634798655413000290e+00 2.667490194429742445e+00 2.697737975194574478e+00 2.725498594436899680e+00 2.750732664453211296e+00 2.773404734935089433e+00 2.793483228488707226e+00 2.810940387704294441e+00 2.825752232009612008e+00 2.837898522859495731e+00 2.847362736085410795e+00 2.854132040464357534e+00 2.858197281772886900e+00
-2.846406313156392365e+00 -2.842349874817837296e+00 -2.835595203854827773e+00 -2.826151396980226327e+00 -2.814031204479539472e+00 -2.799251045725854592e+00 -2.781831030044611630e+00 -2.761794983653049318e+00 -2.739170483603259765e+00 -2.713988899890546591e+00 -2.686285447157889195e+00 -2.656099247742383263e+00 -2.623473408181819178e+00 -2.588455111743207304e+00 -2.551095730067024725e+00 -2.511450957662598071e+00 -2.469580973767301124e+00 -2.425550637027676704e+00 -2.379429719614111427e+00 -2.331293188791765392e+00 -2.281221545699882558e+00 -2.229301233213571543e+00 -2.175625127366306089e+00 -2.120293130004382132e+00 -2.063412884249670842e+00 -2.005100639101633941e+00 -1.945482295255180016e+00 -1.884694671073564143e+00 -1.822887035704710668e+00 -1.760222965504139925e+00 -1.696882589903534022e+00 -1.633065302825257969e+00 -1.568993024002058201e+00 -1.504914097942884776e+00 -1.441107911172986533e+00 -1.377890281305819586e+00 -1.315619609284139235e+00 -1.254703665711587091e+00 -1.195606671251806308e+00 -1.138855989643859257e+00 -1.085047242145533497e+00 -1.034845964635905169e+00 -9.889831342166246486e-01 -9.482412220962125327e-01 -9.134273508615574633e-01 -8.853313268036487882e-01 -8.646693982124875610e-01 -8.520194993556398089e-01 8.520194993556388097e-01 8.646693982124874500e-01 8.853313268036498984e-01 9.134273508615573522e-01 9.482412220962118665e-01 9.889831342166257588e-01 1.034845964635905613e+00 1.085047242145532165e+00 1.138855989643861033e+00 1.195606671251806308e+00 1.254703665711587535e+00 1.315619609284137681e+00 1.377890281305822473e+00 1.441107911172984313e+00 1.504914097942883222e+00 1.568993024002057313e+00 1.633065302825258414e+00 1.696882589903534022e+00 1.760222965504139259e+00 1.822887035704710668e+00 1.884694671073563255e+00 1.945482295255182237e+00 2.005100639101633497e+00 2.063412884249668622e+00 2.120293130004381688e+00 2.175625127366306089e+00 2.229301233213571098e+00 2.281221545699881226e+00 2.331293188791764504e+00 2.379429719614111427e+00 2.425550637027677148e+00 2.469580973767302456e+00 2.511450957662598515e+00 2.551095730067024281e+00 2.588455111743205972e+00 2.623473408181820510e+00 2.656099247742385039e+00 2.686285447157890083e+00 2.713988899890546591e+00 2.739170483603260209e+00 2.761794983653049762e+00 2.781831030044612518e+00 2.799251045725855924e+00 2.814031204479540804e+00 2.826151396980226327e+00 2.835595203854827773e+00 2.842349874817837740e+00 2.846406313156393253e+00
-2.834159577480151793e+00 -2.830112361198777293e+00 -2.823373020675889133e+00 -2.813950592923275096e+00 -2.801857744204546918e+00 -2.787110785100869847e+00 -2.769729690785378562e+00 -2.749738127221231121e+00 -2.727163484199801147e+00 -2.702036916365509356e+00 -2.674393393639969752e+00 -2.644271762769930589e+00 -2.611714822092344068e+00 -2.576769412049718877e+00 -2.539486524517041932e+00 -2.499921434638981310e+00 -2.458133859649473507e+00 -2.414188150087482221e+00 -2.368153519973462906e+00 -2.320104323920986200e+00 -2.270120390888997974e+00 -2.218287426408438900e+00 -2.164697497734778597e+00 -2.109449619596106551e+00 -2.052650462154379962e+00 -1.994415207621409669e+00 -1.934868587826208852e+00 -1.874146142061325016e+00 -1.812395742840265278e+00 -1.749779446753709333e+00 -1.686475738148422998e+00 -1.622682244125366102e+00 -1.558619008764577041e+00 -1.494532419461248596e+00 -1.430699873272954337e+00 -1.367435246792145120e+00 -1.305095173910418183e+00 -1.244086018299080498e+00 -1.184871217764600582e+00 -1.127978333140205791e+00 -1.074004612565752081e+00 -1.023619166861633234e+00 -9.775590079523042153e-01 -9.366154610691220794e-01 -9.016073072953856293e-01 -8.733381725583835298e-01 -8.525388408659801964e-01 -8.398003281781533103e-01 8.398003281781536433e-01 8.525388408659814177e-01 8.733381725583845290e-01 9.016073072953851852e-01 9.366154610691220794e-01 9.775590079523049925e-01 1.023619166861633234e+00 1.074004612565751415e+00 1.127978333140205791e+00 1.184871217764599693e+00 1.244086018299079832e+00 1.305095173910418627e+00 1.367435246792146675e+00 1.430699873272955225e+00 1.494532419461247041e+00 1.558619008764580594e+00 1.622682244125365880e+00 1.686475738148422776e+00 1.749779446753708889e+00 1.812395742840265722e+00 1.874146142061324349e+00 1.934868587826209740e+00 1.994415207621410335e+00 2.052650462154379962e+00 2.109449619596106107e+00 2.164697497734779930e+00 2.218287426408438456e+00 2.270120390888998863e+00 2.320104323920987088e+00 2.368153519973462906e+00 2.414188150087483109e+00 2.458133859649473951e+00 2.499921434638979978e+00 2.539486524517043708e+00 2.576769412049717989e+00 2.611714822092343624e+00 2.644271762769930589e+00 2.674393393639966199e+00 2.702036916365508024e+00 2.727163484199800259e+00 2.749738127221231565e+00 2.769729690785377230e+00 2.787110785100869403e+00 2.801857744204547362e+00 2.813950592923274208e+00 2.823373020675888245e+00 2.830112361198775517e+00 2.834159577480150460e+00
-2.821460099794212972e+00 -2.817422532437506177e+00 -2.810699232362063871e+00 -2.801299174712126305e+00 -2.789234938678722742e+00 -2.774522722098054395e+00 -2.757182361111605307e+00 -2.737237355592434529e+00 -2.714714901241047418e+00 -2.689645929481317754e+00 -2.662065156549893619e+00 -2.632011143480956328e+00 -2.599526369053175578e+00 -2.564657318201620129e+00 -2.527454588921016931e+00 -2.487973021319794142e+00 -2.446271853253129791e+00 -2.402414907900650931e+00 -2.356470819801688155e+00 -2.308513307268841075e+00 -2.258621500832366902e+00 -2.206880339501344324e+00 -2.153381049257898194e+00 -2.098221721442992571e+00 -2.041508012682030415e+00 -1.983353992891562889e+00 -1.923883173873276231e+00 -1.863229758203455377e+00 -1.801540156691504135e+00 -1.738974832629223588e+00 -1.675710542170262274e+00 -1.611943051799962889e+00 -1.547890424481278338e+00 -1.483796972735264452e+00 -1.419937974218334009e+00 -1.356625223899225130e+00 -1.294213441214545401e+00 -1.233107436381708499e+00 -1.173769732208480354e+00 -1.116727990635260959e+00 -1.062581059344025247e+00 -1.012001709768425295e+00 -9.657332410066926665e-01 -9.245763044606627457e-01 -8.893620638733951145e-01 -8.609089224320455314e-01 -8.399632927089969447e-01 -8.271303160552039291e-01 8.271303160552041511e-01 8.399632927089980550e-01 8.609089224320463085e-01 8.893620638733948924e-01 9.245763044606631897e-01 9.657332410066931105e-01 1.012001709768425295e+00 1.062581059344026135e+00 1.116727990635261181e+00 1.173769732208481020e+00 1.233107436381708721e+00 1.294213441214545401e+00 1.356625223899227795e+00 1.419937974218332899e+00 1.483796972735264230e+00 1.547890424481279892e+00 1.611943051799960669e+00 1.675710542170262496e+00 1.738974832629222922e+00 1.801540156691504357e+00 1.863229758203456043e+00 1.923883173873277563e+00 1.983353992891562667e+00 2.041508012682031303e+00 2.098221721442993903e+00 2.153381049257898638e+00 2.206880339501346100e+00 2.258621500832367346e+00 2.308513307268840187e+00 2.356470819801688599e+00 2.402414907900650931e+00 2.446271853253129791e+00 2.487973021319792366e+00 2.527454588921014711e+00 2.564657318201619685e+00 2.599526369053176023e+00 2.632011143480956328e+00 2.662065156549893619e+00 2.689645929481314202e+00 2.714714901241045197e+00 2.737237355592433197e+00 2.757182361111604862e+00 2.774522722098053507e+00 2.789234938678720965e+00 2.801299174712126749e+00 2.810699232362063427e+00 2.817422532437506622e+00 2.821460099794212528e+00
-2.808311017035143742e+00 -2.804283533683440410e+00 -2.797576997768185691e+00 -2.788200320425687107e+00 -2.776165990760284252e+00 -2.761490089957388872e+00 -2.744192310305394233e+00 -2.724295979819935098e+00 -2.701828093360072902e+00 -2.676819351349895459e+00 -2.649304207478750062e+00 -2.619320927057881221e+00 -2.586911658072365228e+00 -2.552122517398607293e+00 -2.515003695176631027e+00 -2.475609580954461375e+00 -2.433998915985505995e+00 -2.390234976992415383e+00 -2.344385797853748787e+00 -2.296524437074761060e+00 -2.246729300634878967e+00 -2.195084531941955852e+00 -2.141680483264833956e+00 -2.086614286280654262e+00 -2.029990543403590308e+00 -1.971922166522814823e+00 -1.912531395852172134e+00 -1.851951038968570717e+00 -1.790325978947349794e+00 -1.727815010853818833e+00 -1.664593077569552770e+00 -1.600853988437226150e+00 -1.536813716109887595e+00 -1.472714375463149095e+00 -1.408828988187371456e+00 -1.345467118403242512e+00 -1.282981412725209269e+00 -1.221774967864646788e+00 -1.162309243488497845e+00 -1.105111888932995390e+00 -1.050783306499227576e+00 -9.999999999999997780e-01 -9.535118034242994201e-01 -9.121291784801198732e-01 -8.766964316827756676e-01 -8.480477645964763500e-01 -8.269463971418452575e-01 -8.140127312674324545e-01 8.140127312674327875e-01 8.269463971418461457e-01 8.480477645964763500e-01 8.766964316827765558e-01 9.121291784801200953e-01 9.535118034242987539e-01 1.000000000000000222e+00 1.050783306499226910e+00 1.105111888932996722e+00 1.162309243488497179e+00 1.221774967864645456e+00 1.282981412725209047e+00 1.345467118403242734e+00 1.408828988187372344e+00 1.472714375463147984e+00 1.536813716109887595e+00 1.600853988437227704e+00 1.664593077569551882e+00 1.727815010853818389e+00 1.790325978947349794e+00 1.851951038968570717e+00 1.912531395852172134e+00 1.971922166522814379e+00 2.029990543403591641e+00 2.086614286280654262e+00 2.141680483264833068e+00 2.195084531941955408e+00 2.246729300634878079e+00 2.296524437074762393e+00 2.344385797853747011e+00 2.390234976992415827e+00 2.433998915985504663e+00 2.475609580954460487e+00 2.515003695176628806e+00 2.552122517398606405e+00 2.586911658072364784e+00 2.619320927057881221e+00 2.649304207478750506e+00 2.676819351349895015e+00 2.701828093360071570e+00 2.724295979819935543e+00 2.744192310305394678e+00 2.761490089957389760e+00 2.776165990760286473e+00 2.788200320425687551e+00 2.797576997768184803e+00 2.804283533683438634e+00 2.808311017035142410e+00
-2.794715577258410022e+00 -2.790698621654619238e+00 -2.784009588068719676e+00 -2.774657321516950326e+00 -2.762654218042560839e+00 -2.748016238325585725e+00 -2.730762926042831218e+00 -2.710917431659971122e+00 -2.688506542530771704e+00 -2.663560720399123838e+00 -2.636114147655622908e+00 -2.606204784001114216e+00 -2.573874435526408266e+00 -2.539168838643889536e+00 -2.502137761820674822e+00 -2.462835128685458841e+00 -2.421319166839086989e+00 -2.377652587625824321e+00 -2.331902803259889190e+00 -2.284142189102828624e+00 -2.234448400616962704e+00 -2.182904756660129397e+00 -2.129600703438079723e+00 -2.074632376716571081e+00 -2.018103283964300054e+00 -1.960125133125422803e+00 -1.900818840903997220e+00 -1.840315760990487437e+00 -1.778759181761077057e+00 -1.716306153743543783e+00 -1.653129719483056981e+00 -1.589421631865951312e+00 -1.525395660200350223e+00 -1.461291593730751348e+00 -1.397380054651045533e+00 -1.333968217867601558e+00 -1.271406487065755542e+00 -1.210096070753533537e+00 -1.150497199782747115e+00 -1.093137377457792159e+00 -1.038618495797982266e+00 -9.876208463184559250e-01 -9.409010388937298908e-01 -8.992798410188689306e-01 -8.636155001270771070e-01 -8.347591066442655583e-01 -8.134919621803656797e-01 -8.004509674027635580e-01 8.004509674027644461e-01 8.134919621803665679e-01 8.347591066442663355e-01 8.636155001270781062e-01 8.992798410188697078e-01 9.409010388937310010e-01 9.876208463184554809e-01 1.038618495797981822e+00 1.093137377457792159e+00 1.150497199782744673e+00 1.210096070753533537e+00 1.271406487065756874e+00 1.333968217867601336e+00 1.397380054651045089e+00 1.461291593730751570e+00 1.525395660200350001e+00 1.589421631865952200e+00 1.653129719483056093e+00 1.716306153743543339e+00 1.778759181761076835e+00 1.840315760990486327e+00 1.900818840903997220e+00 1.960125133125422581e+00 2.018103283964298722e+00 2.074632376716571969e+00 2.129600703438078835e+00 2.182904756660127621e+00 2.234448400616965369e+00 2.284142189102830844e+00 2.331902803259887857e+00 2.377652587625825209e+00 2.421319166839088766e+00 2.462835128685458841e+00 2.502137761820676598e+00 2.539168838643889980e+00 2.573874435526407822e+00 2.606204784001112440e+00 2.636114147655618911e+00 2.663560720399122950e+00 2.688506542530770371e+00 2.710917431659970678e+00 2.730762926042832550e+00 2.748016238325587945e+00 2.762654218042560395e+00 2.774657321516951214e+00 2.784009588068720564e+00 2.790698621654618794e+00 2.794715577258409578e+00
-2.780677138843797191e+00 -2.776671163861467839e+00 -2.770000386012174243e+00 -2.760673582110563462e+00 -2.748703052207411623e+00 -2.734104632678387325e+00 -2.716897713898560607e+00 -2.697105263172414169e+00 -2.674753853779071378e+00 -2.649873701209653376e+00 -2.622498707925872363e+00 -2.592666518265576592e+00 -2.560418585472871822e+00 -2.525800253252042715e+00 -2.488860854752715124e+00 -2.449653832510102713e+00 -2.408236883615814339e+00 -2.364672135315027734e+00 -2.319026357357340196e+00 -2.271371218824469906e+00 -2.221783598884547128e+00 -2.170345963063771588e+00 -2.117146819284936754e+00 -2.062281271226858781e+00 -2.005851690664394393e+00 -1.947968535540585355e+00 -1.888751346813435372e+00 -1.828329964840335498e+00 -1.766846015435583839e+00 -1.704454726918916085e+00 -1.641327152449795879e+00 -1.577652886319747871e+00 -1.513643377515923927e+00 -1.449535956260216141e+00 -1.385598694424818422e+00 -1.322136209664774187e+00 -1.259496480080592562e+00 -1.198078635448916351e+00 -1.138341492938548694e+00 -1.080812254474822431e+00 -1.026094214210085953e+00 -9.748714872960807520e-01 -9.279076912217488760e-01 -8.860344050858575127e-01 -8.501246554520286436e-01 -8.210475878572109920e-01 -7.996039663327249025e-01 -7.864485443769948514e-01 7.864485443769944073e-01 7.996039663327253466e-01 8.210475878572112141e-01 8.501246554520276444e-01 8.860344050858585119e-01 9.279076912217490980e-01 9.748714872960817512e-01 1.026094214210086397e+00 1.080812254474822875e+00 1.138341492938548694e+00 1.198078635448917684e+00 1.259496480080595449e+00 1.322136209664775297e+00 1.385598694424820643e+00 1.449535956260216585e+00 1.513643377515924593e+00 1.577652886319748760e+00 1.641327152449795435e+00 1.704454726918915419e+00 1.766846015435583173e+00 1.828329964840336386e+00 1.888751346813434262e+00 1.947968535540584023e+00 2.005851690664395726e+00 2.062281271226859225e+00 2.117146819284936310e+00 2.170345963063773809e+00 2.221783598884545352e+00 2.271371218824469906e+00 2.319026357357340640e+00 2.364672135315028179e+00 2.408236883615814783e+00 2.449653832510101825e+00 2.488860854752715124e+00 2.525800253252043159e+00 2.560418585472870934e+00 2.592666518265575704e+00 2.622498707925871475e+00 2.649873701209653376e+00 2.674753853779073598e+00 2.697105263172413281e+00 2.716897713898560163e+00 2.734104632678387770e+00 2.748703052207410735e+00 2.760673582110562574e+00 2.770000386012173799e+00 2.776671163861469172e+00 2.780677138843797636e+00
-2.766199169674036007e+00 -2.762204637805004026e+00 -2.755552885152051878e+00 -2.746252618279853230e+00 -2.734316038361914281e+00 -2.719758853730803505e+00 -2.702600296843864491e+00 -2.682863146321507575e+00 -2.660573754901689014e+00 -2.635762084367758273e+00 -2.608461748755050991e+00 -2.578710067433582775e+00 -2.546548130011320410e+00 -2.512020875418418786e+00 -2.475177188034992426e+00 -2.436070014334807077e+00 -2.394756504261727592e+00 -2.351298182468815945e+00 -2.305761155674268092e+00 -2.258216363777733271e+00 -2.208739884102680850e+00 -2.157413300270540901e+00 -2.104324149876633410e+00 -2.049566468458717594e+00 -1.993241451388446883e+00 -1.935458260469301361e+00 -1.876335008420234596e+00 -1.815999962316015459e+00 -1.754593016700211061e+00 -1.692267498694408623e+00 -1.629192381056102645e+00 -1.565554994499342767e+00 -1.501564346693072372e+00 -1.437455169864040094e+00 -1.373492827122985593e+00 -1.309979200632802598e+00 -1.247259646866496041e+00 -1.185731009253671697e+00 -1.125850485420560210e+00 -1.068144796212920911e+00 -1.013218524590789871e+00 -9.617596224699284102e-01 -9.145389343316013830e-01 -8.723993655613945242e-01 -8.362296020571935440e-01 -8.069180934372783831e-01 -7.852865655011080914e-01 -7.720091097203914954e-01 7.720091097203913844e-01 7.852865655011094237e-01 8.069180934372779390e-01 8.362296020571937660e-01 8.723993655613939691e-01 9.145389343316009390e-01 9.617596224699305196e-01 1.013218524590791425e+00 1.068144796212920911e+00 1.125850485420561320e+00 1.185731009253669477e+00 1.247259646866496707e+00 1.309979200632800822e+00 1.373492827122986260e+00 1.437455169864040760e+00 1.501564346693072149e+00 1.565554994499342545e+00 1.629192381056103534e+00 1.692267498694406846e+00 1.754593016700210839e+00 1.815999962316015237e+00 1.876335008420236150e+00 1.935458260469300029e+00 1.993241451388446661e+00 2.049566468458718926e+00 2.104324149876633410e+00 2.157413300270539569e+00 2.208739884102679518e+00 2.258216363777733271e+00 2.305761155674267648e+00 2.351298182468815945e+00 2.394756504261728924e+00 2.436070014334808853e+00 2.475177188034993314e+00 2.512020875418419230e+00 2.546548130011321298e+00 2.578710067433582331e+00 2.608461748755050102e+00 2.635762084367757385e+00 2.660573754901687238e+00 2.682863146321506242e+00 2.702600296843864491e+00 2.719758853730803505e+00 2.734316038361915169e+00 2.746252618279851898e+00 2.755552885152051434e+00 2.762204637805003582e+00 2.766199169674035119e+00
-2.751285246286902630e+00 -2.747302630149836666e+00 -2.740670689054824471e+00 -2.731398057303997540e+00 -2.719496834359224291e+00 -2.704982596836485786e+00 -2.687874414739816586e+00 -2.668194872578572241e+00 -2.645970096194814491e+00 -2.621229786337230472e+00 -2.594007260262026993e+00 -2.564339502928348224e+00 -2.532267229697587219e+00 -2.497834962855982166e+00 -2.461091124775367511e+00 -2.422088151129632827e+00 -2.380882628320932781e+00 -2.337535460174593016e+00 -2.292112070077471753e+00 -2.244682646116220148e+00 -2.195322438487573358e+00 -2.144112120590093706e+00 -2.091138227873974742e+00 -2.036493691859875277e+00 -1.980278490907524835e+00 -1.922600444526132213e+00 -1.863576184515255640e+00 -1.803332344284947819e+00 -1.742007017620581077e+00 -1.679751550194061860e+00 -1.616732741416271546e+00 -1.553135550599898718e+00 -1.489166419020149235e+00 -1.425057336201124736e+00 -1.361070790133402486e+00 -1.297505738511554929e+00 -1.234704705888664211e+00 -1.173062023317075431e+00 -1.113033040088247105e+00 -1.055143789230723383e+00 -1.000000000000000444e+00 -9.482934474355444454e-01 -9.008024063094054457e-01 -8.583816297996599287e-01 -8.219363870691678287e-01 -7.923757710551757594e-01 -7.705441011039452226e-01 -7.571364401863722726e-01 7.571364401863713844e-01 7.705441011039443344e-01 7.923757710551745381e-01 8.219363870691677176e-01 8.583816297996583744e-01 9.008024063094041134e-01 9.482934474355443344e-01 9.999999999999997780e-01 1.055143789230722717e+00 1.113033040088246661e+00 1.173062023317074987e+00 1.234704705888663545e+00 1.297505738511553819e+00 1.361070790133401376e+00 1.425057336201124514e+00 1.489166419020149235e+00 1.553135550599898496e+00 1.616732741416270880e+00 1.679751550194062304e+00 1.742007017620581077e+00 1.803332344284949373e+00 1.863576184515256751e+00 1.922600444526130214e+00 1.980278490907524835e+00 2.036493691859873501e+00 2.091138227873976074e+00 2.144112120590095927e+00 2.195322438487573802e+00 2.244682646116221036e+00 2.292112070077472641e+00 2.337535460174592128e+00 2.380882628320934113e+00 2.422088151129631939e+00 2.461091124775368399e+00 2.497834962855983054e+00 2.532267229697588107e+00 2.564339502928349113e+00 2.594007260262028325e+00 2.621229786337230472e+00 2.645970096194814936e+00 2.668194872578572241e+00 2.687874414739817031e+00 2.704982596836485786e+00 2.719496834359226067e+00 2.731398057303997984e+00 2.740670689054826248e+00 2.747302630149836222e+00 2.751285246286903519e+00
-2.735939053001028132e+00 -2.731968835872299994e+00 -2.725357510485371559e+00 -2.716113636905985729e+00 -2.704249210104517687e+00 -2.689779671377495962e+00 -2.672723923827154735e+00 -2.653104352528846910e+00 -2.630946850195445386e+00 -2.606280849353493245e+00 -2.579139362285222781e+00 -2.549559030272753546e+00 -2.517580184016811273e+00 -2.483246917505935514e+00 -2.446607178100642432e+00 -2.407712876191558493e+00 -2.366620018518598378e+00 -2.323388870133745066e+00 -2.278084151096298804e+00 -2.230775275361733812e+00 -2.181536641032979063e+00 -2.130447983274822654e+00 -2.077594803859762251e+00 -2.023068894657915173e+00 -1.966968976580024897e+00 -1.909401480747256574e+00 -1.850481505254565340e+00 -1.790333989118497726e+00 -1.729095155185744526e+00 -1.666914286244730370e+00 -1.603955913549215184e+00 -1.540402514374954013e+00 -1.476457834420634052e+00 -1.412350969938836354e+00 -1.348341359240064152e+00 -1.284724835316548130e+00 -1.221840865378387653e+00 -1.160081022262293704e+00 -1.099898553111733568e+00 -1.041818566409694169e+00 -9.864477621253562312e-01 -9.344816934289785770e-01 -8.867062481100868032e-01 -8.439885527069561633e-01 -8.072514287452502435e-01 -7.774260501456176087e-01 -7.553811096568928685e-01 -7.418344437508419542e-01 7.418344437508413991e-01 7.553811096568928685e-01 7.774260501456167205e-01 8.072514287452495774e-01 8.439885527069556082e-01 8.867062481100865812e-01 9.344816934289793542e-01 9.864477621253583406e-01 1.041818566409694835e+00 1.099898553111733124e+00 1.160081022262293260e+00 1.221840865378387209e+00 1.284724835316548797e+00 1.348341359240063264e+00 1.412350969938836132e+00 1.476457834420636939e+00 1.540402514374954013e+00 1.603955913549213186e+00 1.666914286244729926e+00 1.729095155185744526e+00 1.790333989118498170e+00 1.850481505254565340e+00 1.909401480747256796e+00 1.966968976580024897e+00 2.023068894657916506e+00 2.077594803859761363e+00 2.130447983274823098e+00 2.181536641032979063e+00 2.230775275361733812e+00 2.278084151096297028e+00 2.323388870133742845e+00 2.366620018518597934e+00 2.407712876191558049e+00 2.446607178100641544e+00 2.483246917505935514e+00 2.517580184016809497e+00 2.549559030272753102e+00 2.579139362285221448e+00 2.606280849353493689e+00 2.630946850195446718e+00 2.653104352528847798e+00 2.672723923827154291e+00 2.689779671377495074e+00 2.704249210104517243e+00 2.716113636905985285e+00 2.725357510485370671e+00 2.731968835872299106e+00 2.735939053001026355e+00
-2.720164381015636401e+00 -2.716207057384014689e+00 -2.709617170570393085e+00 -2.700403204472094032e+00 -2.688577046847049346e+00 -2.674154000145833709e+00 -2.657152796214672819e+00 -2.637595615484696232e+00 -2.615508111438130445e+00 -2.590919441343452423e+00 -2.563862304486129950e+00 -2.534372989398345322e+00 -2.502491431921103349e+00 -2.468261286328936599e+00 -2.431730012228138893e+00 -2.392948980525536395e+00 -2.351973602483274473e+00 -2.308863486760226458e+00 -2.263682630436138155e+00 -2.216499651375773094e+00 -2.167388070987940285e+00 -2.116426658558296037e+00 -2.063699850999631380e+00 -2.009298265213927515e+00 -1.953319324478851593e+00 -1.895868025584183547e+00 -1.837057880127311638e+00 -1.777012071758985901e+00 -1.715864881619797888e+00 -1.653763447101794348e+00 -1.590869934715495093e+00 -1.527364226313360440e+00 -1.463447238732700217e+00 -1.399345018432540000e+00 -1.335313771030801844e+00 -1.271645992821163640e+00 -1.208677852227197258e+00 -1.146797896768924518e+00 -1.086456990369712328e+00 -1.028179047005538305e+00 -9.725715243410322230e-01 -9.203336720309254204e-01 -8.722591476382299813e-01 -8.292279770391002280e-01 -7.921815493906856354e-01 -7.620746644700678862e-01 -7.398023341042627710e-01 -7.261071620865926501e-01 7.261071620865916509e-01 7.398023341042614387e-01 7.620746644700671091e-01 7.921815493906855243e-01 8.292279770391008942e-01 8.722591476382294262e-01 9.203336720309261976e-01 9.725715243410314459e-01 1.028179047005539415e+00 1.086456990369713216e+00 1.146797896768924296e+00 1.208677852227195704e+00 1.271645992821165860e+00 1.335313771030800956e+00 1.399345018432541110e+00 1.463447238732699551e+00 1.527364226313359774e+00 1.590869934715494649e+00 1.653763447101794126e+00 1.715864881619797666e+00 1.777012071758985012e+00 1.837057880127311194e+00 1.895868025584184657e+00 1.953319324478852259e+00 2.009298265213927071e+00 2.063699850999630936e+00 2.116426658558297813e+00 2.167388070987941173e+00 2.216499651375773539e+00 2.263682630436136822e+00 2.308863486760225125e+00 2.351973602483274473e+00 2.392948980525534619e+00 2.431730012228139337e+00 2.468261286328935711e+00 2.502491431921102905e+00 2.534372989398344878e+00 2.563862304486129506e+00 2.590919441343453755e+00 2.615508111438130001e+00 2.637595615484696232e+00 2.657152796214671486e+00 2.674154000145832821e+00 2.688577046847049346e+00 2.700403204472093144e+00 2.709617170570392641e+00 2.716207057384015133e+00 2.720164381015635957e+00
-2.703965127484530218e+00 -2.700021203631308708e+00 -2.693453597940361988e+00 -2.684270716253687183e+00 -2.672484336459428622e+00 -2.658109618718224265e+00 -2.641165119368055425e+00 -2.621672809107703728e+00 -2.599658096230243576e+00 -2.575149855874846239e+00 -2.548180466494699647e+00 -2.518785855009969765e+00 -2.487005552438227518e+00 -2.452882762184326104e+00 -2.416464443644109839e+00 -2.377801414353181375e+00 -2.336948474619818583e+00 -2.293964559455063057e+00 -2.248912923695910671e+00 -2.201861367566128713e+00 -2.152882511604271354e+00 -2.102054132002044273e+00 -2.049459570054566804e+00 -1.995188232776653470e+00 -1.939336205974463656e+00 -1.882007006416553274e+00 -1.823312506515405218e+00 -1.763374073462796288e+00 -1.702323975468116757e+00 -1.640307121065613050e+00 -1.577483213783170024e+00 -1.514029424010522318e+00 -1.450143702382840738e+00 -1.386048883041961277e+00 -1.321997747237578347e+00 -1.258279230332146170e+00 -1.195225943611493813e+00 -1.133223119409288548e+00 -1.072718927711215686e+00 -1.014235781243158163e+00 -9.583816400080847897e-01 -9.058593257250451281e-01 -8.574703900421584146e-01 -8.141082798016247013e-01 -7.767340136123825900e-01 -7.463276785817166692e-01 -7.238127372595342113e-01 -7.099587736171116825e-01 7.099587736171123487e-01 7.238127372595354325e-01 7.463276785817171133e-01 7.767340136123823680e-01 8.141082798016240352e-01 8.574703900421581926e-01 9.058593257250453501e-01 9.583816400080841236e-01 1.014235781243157941e+00 1.072718927711215020e+00 1.133223119409288548e+00 1.195225943611492703e+00 1.258279230332145726e+00 1.321997747237577681e+00 1.386048883041960833e+00 1.450143702382840960e+00 1.514029424010522762e+00 1.577483213783171356e+00 1.640307121065611939e+00 1.702323975468116091e+00 1.763374073462796288e+00 1.823312506515405440e+00 1.882007006416553718e+00 1.939336205974464322e+00 1.995188232776653692e+00 2.049459570054566804e+00 2.102054132002045606e+00 2.152882511604271354e+00 2.201861367566129601e+00 2.248912923695913335e+00 2.293964559455064389e+00 2.336948474619818139e+00 2.377801414353179599e+00 2.416464443644109394e+00 2.452882762184324772e+00 2.487005552438228406e+00 2.518785855009967989e+00 2.548180466494698315e+00 2.575149855874847127e+00 2.599658096230244908e+00 2.621672809107704172e+00 2.641165119368054093e+00 2.658109618718223377e+00 2.672484336459429954e+00 2.684270716253686295e+00 2.693453597940360211e+00 2.700021203631307820e+00 2.703965127484530218e+00
-2.687345294564515097e+00 -2.683415289170804297e+00 -2.676870827850532653e+00 -2.667720236552135749e+00 -2.655975180705255401e+00 -2.641650674825713363e+00 -2.624765095601242049e+00 -2.605340199042263993e+00 -2.583401142449110566e+00 -2.558976512139132797e+00 -2.532098358101421365e+00 -2.502802237011866993e+00 -2.471127265358076031e+00 -2.437116184805304897e+00 -2.400815442398176014e+00 -2.362275288759586367e+00 -2.321549898144881663e+00 -2.278697515070431834e+00 -2.233780633304994101e+00 -2.186866214346008253e+00 -2.138025954173333076e+00 -2.087336609172741220e+00 -2.034880394769873480e+00 -1.980745473665026513e+00 -1.925026554805249868e+00 -1.867825629619619843e+00 -1.809252878885415416e+00 -1.749427792265744186e+00 -1.688480553511336524e+00 -1.626553758050442555e+00 -1.563804546694907316e+00 -1.500407259820071282e+00 -1.436556740557511480e+00 -1.372472442211379429e+00 -1.308403521167308847e+00 -1.244635114957321376e+00 -1.181496001601823664e+00 -1.119367784065823379e+00 -1.058695595504580700e+00 -1.000000000000000222e+00 -9.438891567064010557e-01 -8.910692851569460560e-01 -8.423499152055339279e-01 -7.986384258063348174e-01 -7.609165729043704252e-01 -7.301915189701315700e-01 -7.074175177986659069e-01 -6.933935972796875236e-01 6.933935972796880787e-01 7.074175177986666840e-01 7.301915189701313480e-01 7.609165729043704252e-01 7.986384258063343733e-01 8.423499152055340389e-01 8.910692851569465001e-01 9.438891567064008337e-01 9.999999999999996669e-01 1.058695595504581588e+00 1.119367784065823157e+00 1.181496001601823220e+00 1.244635114957320043e+00 1.308403521167309735e+00 1.372472442211378985e+00 1.436556740557511036e+00 1.500407259820071948e+00 1.563804546694905762e+00 1.626553758050443443e+00 1.688480553511335858e+00 1.749427792265743742e+00 1.809252878885414972e+00 1.867825629619619621e+00 1.925026554805249424e+00 1.980745473665026957e+00 2.034880394769872591e+00 2.087336609172740776e+00 2.138025954173332188e+00 2.186866214346010029e+00 2.233780633304994101e+00 2.278697515070432278e+00 2.321549898144883439e+00 2.362275288759587699e+00 2.400815442398177346e+00 2.437116184805306673e+00 2.471127265358076919e+00 2.502802237011869657e+00 2.532098358101423141e+00 2.558976512139132353e+00 2.583401142449108789e+00 2.605340199042263993e+00 2.624765095601243381e+00 2.641650674825713807e+00 2.655975180705254957e+00 2.667720236552135749e+00 2.676870827850534429e+00 2.683415289170803852e+00 2.687345294564515985e+00
-2.670308988438609088e+00 -2.666393433221625919e+00 -2.659873001281652272e+00 -2.650755936887756459e+00 -2.639053790496384444e+00 -2.624781427719820037e+00 -2.607957041572578127e+00 -2.588602168563570061e+00 -2.566741709364530166e+00 -2.542403954972335622e+00 -2.515620619501453437e+00 -2.486426881001503109e+00 -2.454861432004373345e+00 -2.420966541878711631e+00 -2.384788133523693343e+00 -2.346375877489721873e+00 -2.305783307298004292e+00 -2.263067960578086790e+00 -2.218291551696222275e+00 -2.171520182864446369e+00 -2.122824602373234004e+00 -2.072280520673421389e+00 -2.019968997667116017e+00 -1.965976917908889066e+00 -1.910397574668737608e+00 -1.853331389224198045e+00 -1.794886798655534577e+00 -1.735181354219564875e+00 -1.674343083563226475e+00 -1.612512184170954654e+00 -1.549843133112825289e+00 -1.486507319876941402e+00 -1.422696334982508359e+00 -1.358626076448524289e+00 -1.294541866391416551e+00 -1.230724794579112658e+00 -1.167499511031616866e+00 -1.105243649287421137e+00 -1.044398927941914801e+00 -9.854836701888376460e-01 -9.291058771837951147e-01 -8.759749340730114131e-01 -8.269083835941376526e-01 -7.828280296437395425e-01 -7.447375177733464024e-01 -7.136730108422066898e-01 -6.906221293578136411e-01 -6.764160971603225825e-01 6.764160971603234707e-01 6.906221293578136411e-01 7.136730108422066898e-01 7.447375177733456253e-01 7.828280296437386543e-01 8.269083835941382077e-01 8.759749340730109690e-01 9.291058771837955588e-01 9.854836701888388673e-01 1.044398927941914801e+00 1.105243649287422469e+00 1.167499511031615977e+00 1.230724794579111325e+00 1.294541866391416551e+00 1.358626076448524733e+00 1.422696334982508803e+00 1.486507319876941624e+00 1.549843133112825067e+00 1.612512184170953988e+00 1.674343083563227585e+00 1.735181354219564209e+00 1.794886798655534799e+00 1.853331389224198267e+00 1.910397574668736498e+00 1.965976917908887733e+00 2.019968997667116462e+00 2.072280520673421833e+00 2.122824602373233560e+00 2.171520182864446369e+00 2.218291551696221831e+00 2.263067960578087234e+00 2.305783307298003404e+00 2.346375877489722317e+00 2.384788133523693343e+00 2.420966541878709855e+00 2.454861432004372901e+00 2.486426881001502665e+00 2.515620619501452992e+00 2.542403954972335178e+00 2.566741709364529278e+00 2.588602168563570061e+00 2.607957041572578571e+00 2.624781427719817817e+00 2.639053790496383556e+00 2.650755936887758235e+00 2.659873001281652716e+00 2.666393433221625475e+00 2.670308988438607756e+00
-2.652860418314280100e+00 -2.648959858694629688e+00 -2.642464364020987500e+00 -2.633382095153744995e+00 -2.621724485141196936e+00 -2.607506247537058286e+00 -2.590745387788158549e+00 -2.571463218243098314e+00 -2.549684377490641918e+00 -2.525436854918576834e+00 -2.498752021596476691e+00 -2.469664668837950661e+00 -2.438213056099605591e+00 -2.404438970238643503e+00 -2.368387798594834504e+00 -2.330108618906651330e+00 -2.289654309742263916e+00 -2.247081685957914132e+00 -2.202451664732845593e+00 -2.155829469028061052e+00 -2.107284876948931185e+00 -2.056892527553994210e+00 -2.004732296267342839e+00 -1.950889756379583284e+00 -1.895456747369206774e+00 -1.838532076209140165e+00 -1.780222384782900180e+00 -1.720643225451064628e+00 -1.659920398211574666e+00 -1.598191617414843613e+00 -1.535608594321388631e+00 -1.472339644587355112e+00 -1.408572957425671568e+00 -1.344520695344319838e+00 -1.280424127872473283e+00 -1.216560033761607595e+00 -1.153248620921379253e+00 -1.090863185974299876e+00 -1.029841617615589344e+00 -9.706995565239370238e-01 -9.140444279159180008e-01 -8.605884830723276036e-01 -8.111572518215769412e-01 -7.666874275814861139e-01 -7.282057388773088835e-01 -6.967794217226853659e-01 -6.734323034257009288e-01 -6.590308882052857697e-01 6.590308882052867689e-01 6.734323034257030383e-01 6.967794217226860320e-01 7.282057388773095497e-01 7.666874275814864470e-01 8.111572518215787175e-01 8.605884830723280476e-01 9.140444279159182228e-01 9.706995565239379120e-01 1.029841617615589566e+00 1.090863185974299432e+00 1.153248620921377920e+00 1.216560033761607151e+00 1.280424127872474394e+00 1.344520695344318284e+00 1.408572957425670902e+00 1.472339644587354668e+00 1.535608594321388631e+00 1.598191617414843835e+00 1.659920398211574000e+00 1.720643225451064628e+00 1.780222384782900402e+00 1.838532076209141053e+00 1.895456747369205885e+00 1.950889756379583950e+00 2.004732296267341951e+00 2.056892527553992878e+00 2.107284876948931185e+00 2.155829469028061940e+00 2.202451664732846925e+00 2.247081685957914132e+00 2.289654309742264360e+00 2.330108618906651330e+00 2.368387798594835836e+00 2.404438970238643947e+00 2.438213056099606035e+00 2.469664668837952437e+00 2.498752021596476691e+00 2.525436854918575502e+00 2.549684377490644138e+00 2.571463218243100535e+00 2.590745387788161214e+00 2.607506247537060062e+00 2.621724485141196936e+00 2.633382095153746327e+00 2.642464364020987500e+00 2.648959858694631020e+00 2.652860418314280988e+00
-2.635003895397035834e+00 -2.631118891199090815e+00 -2.624649265724365854e+00 -2.615603094756070224e+00 -2.603991691585280766e+00 -2.589829614663843316e+00 -2.573134678115013951e+00 -2.553927965634946506e+00 -2.532233848471257431e+00 -2.508080008341446732e+00 -2.481497466360516935e+00 -2.452520619292188009e+00 -2.421187284731786793e+00 -2.387538757184004989e+00 -2.351619877431898153e+00 -2.313479118124831757e+00 -2.273168689169556167e+00 -2.230744667323685704e+00 -2.186267155408609941e+00 -2.139800477835726245e+00 -2.091413420749395069e+00 -2.041179527128015536e+00 -1.989177459775693046e+00 -1.935491448444095708e+00 -1.880211841559418229e+00 -1.823435788468683594e+00 -1.765268085119024333e+00 -1.705822225098103884e+00 -1.645221709564048007e+00 -1.583601684473155524e+00 -1.521110992472192169e+00 -1.457914750685474159e+00 -1.394197595043575433e+00 -1.330167766782458072e+00 -1.266062255715753038e+00 -1.202153252832876218e+00 -1.138756189775287808e+00 -1.076239629813499965e+00 -1.015037175934368152e+00 -9.556612904342780546e-01 -8.987183362923093499e-01 -8.449230534833733763e-01 -7.951088595428605910e-01 -7.502277612045257227e-01 -7.113307989802827302e-01 -6.795185133454459958e-01 -6.558540768993385006e-01 -6.412427432690480655e-01 6.412427432690479545e-01 6.558540768993388337e-01 6.795185133454467730e-01 7.113307989802829523e-01 7.502277612045263888e-01 7.951088595428611461e-01 8.449230534833724882e-01 8.987183362923092389e-01 9.556612904342769443e-01 1.015037175934368374e+00 1.076239629813500853e+00 1.138756189775288696e+00 1.202153252832877550e+00 1.266062255715753038e+00 1.330167766782457406e+00 1.394197595043575877e+00 1.457914750685473937e+00 1.521110992472192169e+00 1.583601684473155746e+00 1.645221709564046897e+00 1.705822225098103662e+00 1.765268085119025443e+00 1.823435788468682928e+00 1.880211841559417785e+00 1.935491448444095264e+00 1.989177459775693046e+00 2.041179527128015092e+00 2.091413420749394625e+00 2.139800477835725356e+00 2.186267155408608609e+00 2.230744667323685260e+00 2.273168689169555279e+00 2.313479118124832201e+00 2.351619877431896821e+00 2.387538757184005433e+00 2.421187284731785461e+00 2.452520619292186232e+00 2.481497466360513826e+00 2.508080008341447176e+00 2.532233848471257875e+00 2.553927965634946062e+00 2.573134678115015728e+00 2.589829614663842872e+00 2.603991691585281210e+00 2.615603094756070224e+00 2.624649265724364966e+00 2.631118891199090815e+00 2.635003895397035389e+00
-2.616743831839650536e+00 -2.612874958027311401e+00 -2.606432158959956613e+00 -2.597423423740490733e+00 -2.585859943646139580e+00 -2.571756119103901561e+00 -2.555129569306945569e+00 -2.536001144986651301e+00 -2.514394945003250115e+00 -2.490338337588788864e+00 -2.463861987276371401e+00 -2.434999888787250821e+00 -2.403789409432428137e+00 -2.370271341930817677e+00 -2.334489969967376233e+00 -2.296493149332764716e+00 -2.256332408126703548e+00 -2.214063070304317371e+00 -2.169744407841582845e+00 -2.123439828049234368e+00 -2.075217104147626390e+00 -2.025148659224515146e+00 -1.973311916259500087e+00 -1.919789730178512510e+00 -1.864670922116366647e+00 -1.808050941499299125e+00 -1.750032688583492924e+00 -1.690727539179130545e+00 -1.630256625063695619e+00 -1.568752438802849536e+00 -1.506360851257726452e+00 -1.443243654960080669e+00 -1.379581777697419742e+00 -1.315579348493788769e+00 -1.251468841741816052e+00 -1.187517570396885880e+00 -1.124035835087204172e+00 -1.061387038919807013e+00 -9.999999999999986677e-01 -9.403834469736146451e-01 -8.831421175800568957e-01 -8.289927728831992804e-01 -7.787765295764140783e-01 -7.334610749862380263e-01 -6.941230179394759503e-01 -6.618986036750383883e-01 -6.378938254038422073e-01 -6.230566018305543352e-01 6.230566018305547793e-01 6.378938254038429845e-01 6.618986036750388324e-01 6.941230179394766164e-01 7.334610749862380263e-01 7.787765295764144113e-01 8.289927728831996134e-01 8.831421175800572287e-01 9.403834469736154222e-01 9.999999999999997780e-01 1.061387038919807235e+00 1.124035835087202617e+00 1.187517570396885436e+00 1.251468841741818938e+00 1.315579348493787881e+00 1.379581777697418188e+00 1.443243654960079780e+00 1.506360851257725120e+00 1.568752438802848204e+00 1.630256625063695619e+00 1.690727539179130545e+00 1.750032688583493812e+00 1.808050941499299125e+00 1.864670922116367535e+00 1.919789730178512510e+00 1.973311916259499865e+00 2.025148659224516035e+00 2.075217104147626390e+00 2.123439828049234368e+00 2.169744407841579736e+00 2.214063070304316483e+00 2.256332408126703104e+00 2.296493149332764272e+00 2.334489969967376233e+00 2.370271341930816789e+00 2.403789409432429025e+00 2.434999888787250377e+00 2.463861987276372290e+00 2.490338337588788864e+00 2.514394945003251003e+00 2.536001144986650857e+00 2.555129569306944681e+00 2.571756119103900229e+00 2.585859943646138692e+00 2.597423423740492510e+00 2.606432158959955725e+00 2.612874958027311845e+00 2.616743831839650980e+00
-2.598084739667374521e+00 -2.594232587117672129e+00 -2.587817598234551930e+00 -2.578847673907814997e+00 -2.567333881243580862e+00 -2.553290459850533711e+00 -2.536734830546106600e+00 -2.517687606978443515e+00 -2.496172610802911862e+00 -2.472216891216887813e+00 -2.445850749849992845e+00 -2.417107772236883889e+00 -2.386024867375808878e+00 -2.352642317211019574e+00 -2.317003838286270767e+00 -2.279156658320415030e+00 -2.239151611079884141e+00 -2.197043253700340593e+00 -2.152890011583822982e+00 -2.106754357224680074e+00 -2.058703030871102069e+00 -2.008807312905525500e+00 -1.957143360353926331e+00 -1.903792623178628185e+00 -1.848842360193116985e+00 -1.792386279852951958e+00 -1.734525338208409373e+00 -1.675368735455331271e+00 -1.615035164441130489e+00 -1.553654379998554047e+00 -1.491369178103706394e+00 -1.428337899757512242e+00 -1.364737607366649064e+00 -1.300768122114829728e+00 -1.236657159083082602e+00 -1.172666849540089151e+00 -1.109101987411325707e+00 -1.046320357168170956e+00 -9.847454466192335776e-01 -9.248816306690427202e-01 -8.673313729676254136e-01 -8.128128840139167144e-01 -7.621746835018383681e-01 -7.164004304373078336e-01 -6.765935734611832064e-01 -6.439286413716142077e-01 -6.195583037807546045e-01 -6.044775808052282873e-01 6.044775808052273991e-01 6.195583037807543825e-01 6.439286413716145407e-01 6.765935734611840946e-01 7.164004304373075005e-01 7.621746835018392563e-01 8.128128840139161593e-01 8.673313729676258577e-01 9.248816306690430533e-01 9.847454466192339106e-01 1.046320357168171622e+00 1.109101987411327261e+00 1.172666849540089817e+00 1.236657159083081936e+00 1.300768122114830394e+00 1.364737607366648620e+00 1.428337899757510687e+00 1.491369178103706172e+00 1.553654379998554269e+00 1.615035164441131155e+00 1.675368735455330604e+00 1.734525338208409595e+00 1.792386279852951292e+00 1.848842360193118983e+00 1.903792623178628407e+00 1.957143360353927886e+00 2.008807312905524611e+00 2.058703030871100736e+00 2.106754357224680518e+00 2.152890011583823426e+00 2.197043253700339260e+00 2.239151611079884141e+00 2.279156658320416362e+00 2.317003838286271655e+00 2.352642317211018241e+00 2.386024867375810210e+00 2.417107772236884777e+00 2.445850749849990624e+00 2.472216891216885593e+00 2.496172610802909198e+00 2.517687606978441295e+00 2.536734830546105268e+00 2.553290459850532379e+00 2.567333881243581306e+00 2.578847673907814997e+00 2.587817598234552374e+00 2.594232587117669908e+00 2.598084739667374965e+00
-2.579031229679431103e+00 -2.575196405996582172e+00 -2.568810239003201712e+00 -2.559880539918687692e+00 -2.548418249627646404e+00 -2.534437444266226969e+00 -2.517955343003635438e+00 -2.498992318495163900e+00 -2.477571910620600004e+00 -2.453720844280651292e+00 -2.427469052210584621e+00 -2.398849703992006255e+00 -2.367899242710476582e+00 -2.334657431030442876e+00 -2.299167408855201877e+00 -2.261475765227987544e+00 -2.221632627736169763e+00 -2.179691773436756019e+00 -2.135710766270626948e+00 -2.089751127131021402e+00 -2.041878544272049734e+00 -1.992163133681950082e+00 -1.940679761531290515e+00 -1.887508444007678587e+00 -1.832734843991000284e+00 -1.776450889405854383e+00 -1.718755545108222371e+00 -1.659755779346566706e+00 -1.599567777872448859e+00 -1.538318474552349713e+00 -1.476147487971334771e+00 -1.413209580368735896e+00 -1.349677789790779459e+00 -1.285747429912436735e+00 -1.221641205011383846e+00 -1.157615748005745404e+00 -1.093969949367869843e+00 -1.031055483732510325e+00 -9.692899141795248141e-01 -9.091725713455999225e-01 -8.513029001571784660e-01 -7.963998691225450122e-01 -7.453189753923381566e-01 -6.990600400405108106e-01 -6.587546210184660467e-01 -6.256182956256881589e-01 -6.008546955497369169e-01 -5.855109880074997886e-01 5.855109880074993445e-01 6.008546955497362507e-01 6.256182956256873817e-01 6.587546210184650475e-01 6.990600400405110326e-01 7.453189753923388228e-01 7.963998691225463444e-01 8.513029001571780219e-01 9.091725713456022540e-01 9.692899141795267015e-01 1.031055483732510769e+00 1.093969949367870731e+00 1.157615748005745182e+00 1.221641205011384068e+00 1.285747429912437401e+00 1.349677789790780125e+00 1.413209580368734786e+00 1.476147487971334549e+00 1.538318474552348825e+00 1.599567777872448637e+00 1.659755779346567151e+00 1.718755545108222149e+00 1.776450889405854827e+00 1.832734843991001616e+00 1.887508444007681030e+00 1.940679761531289627e+00 1.992163133681950749e+00 2.041878544272050178e+00 2.089751127131020070e+00 2.135710766270626948e+00 2.179691773436757796e+00 2.221632627736167986e+00 2.261475765227987100e+00 2.299167408855200101e+00 2.334657431030442876e+00 2.367899242710475693e+00 2.398849703992007143e+00 2.427469052210583733e+00 2.453720844280652180e+00 2.477571910620599560e+00 2.498992318495161680e+00 2.517955343003634994e+00 2.534437444266227413e+00 2.548418249627646404e+00 2.559880539918688580e+00 2.568810239003202600e+00 2.575196405996581284e+00 2.579031229679429327e+00
-2.559588010327159768e+00 -2.555771140699951260e+00 -2.549414836663066453e+00 -2.540526818389278407e+00 -2.529117898606014769e+00 -2.515201987472337031e+00 -2.498796099422952555e+00 -2.479920362435531267e+00 -2.458598030309484095e+00 -2.434855498696827603e+00 -2.408722325805042974e+00 -2.380231258905110003e+00 -2.349418268034826784e+00 -2.316322588599679211e+00 -2.280986774956087260e+00 -2.243456767534002694e+00 -2.203781976642439577e+00 -2.162015386835010933e+00 -2.118213686634764947e+00 -2.072437429584113477e+00 -2.024751234068932426e+00 -1.975224031262449831e+00 -1.923929372972278395e+00 -1.870945814323314416e+00 -1.816357390298524610e+00 -1.760254210493843230e+00 -1.702733203431511910e+00 -1.643899050963995023e+00 -1.583865365413364534e+00 -1.522756178081470235e+00 -1.460707828861470325e+00 -1.397871374408669043e+00 -1.334415668469649763e+00 -1.270531314336385220e+00 -1.206435747204510189e+00 -1.142379772612462041e+00 -1.078655959964105682e+00 -1.015609349369295478e+00 -9.536509331664967393e-01 -8.932742310620277459e-01 -8.350748181529283887e-01 -7.797715920584099569e-01 -7.282264468283601300e-01 -6.814554248694278948e-01 -6.406194371570806956e-01 -6.069780650884346596e-01 -5.817906736814147939e-01 -5.661623389904378856e-01 5.661623389904377746e-01 5.817906736814144608e-01 6.069780650884343265e-01 6.406194371570802515e-01 6.814554248694265626e-01 7.282264468283603520e-01 7.797715920584105120e-01 8.350748181529299430e-01 8.932742310620287451e-01 9.536509331664966282e-01 1.015609349369294589e+00 1.078655959964105682e+00 1.142379772612461597e+00 1.206435747204509079e+00 1.270531314336385442e+00 1.334415668469649319e+00 1.397871374408668377e+00 1.460707828861470770e+00 1.522756178081470679e+00 1.583865365413365422e+00 1.643899050963996133e+00 1.702733203431511466e+00 1.760254210493843452e+00 1.816357390298524832e+00 1.870945814323316192e+00 1.923929372972279506e+00 1.975224031262449609e+00 2.024751234068931982e+00 2.072437429584113477e+00 2.118213686634762727e+00 2.162015386835010045e+00 2.203781976642440910e+00 2.243456767534001361e+00 2.280986774956087704e+00 2.316322588599678323e+00 2.349418268034825452e+00 2.380231258905110003e+00 2.408722325805041198e+00 2.434855498696826270e+00 2.458598030309482319e+00 2.479920362435531267e+00 2.498796099422952555e+00 2.515201987472337919e+00 2.529117898606016990e+00 2.540526818389279295e+00 2.549414836663067341e+00 2.555771140699951705e+00 2.559588010327159324e+00
-2.539759886569158631e+00 -2.535961614674683506e+00 -2.529636245532424166e+00 -2.520791406979296934e+00 -2.509437781773033116e+00 -2.495589111751777889e+00 -2.479262203729624137e+00 -2.460476937563707445e+00 -2.439256276954646196e+00 -2.415626283687971387e+00 -2.389616136195922724e+00 -2.361258153523553727e+00 -2.330587826029598020e+00 -2.297643854452664058e+00 -2.262468199341358233e+00 -2.225106143301968320e+00 -2.185606369083458400e+00 -2.144021057228564953e+00 -2.100406007912967166e+00 -2.054820792726447909e+00 -2.007328943592519455e+00 -1.957998187872046048e+00 -1.906900741079406547e+00 -1.854113671727998458e+00 -1.799719356845404628e+00 -1.743806051967395687e+00 -1.686468606352880650e+00 -1.627809363323473590e+00 -1.567939297780734043e+00 -1.506979459103819474e+00 -1.445062809111848257e+00 -1.382336573293947435e+00 -1.318965261149507739e+00 -1.255134560557986223e+00 -1.191056373655587031e+00 -1.126975338191198661e+00 -1.063177264614120432e+00 -1.000000000000001332e+00 -9.378472661436448865e-01 -8.772059233875573181e-01 -8.186667080826112164e-01 -7.629474608085093923e-01 -7.109157069142073571e-01 -6.636036006372983964e-01 -6.222025914777854494e-01 -5.880194106720435521e-01 -5.623744757341491152e-01 -5.464373782226827903e-01 5.464373782226826792e-01 5.623744757341488931e-01 5.880194106720439962e-01 6.222025914777862265e-01 6.636036006372972862e-01 7.109157069142063579e-01 7.629474608085097254e-01 8.186667080826115495e-01 8.772059233875577622e-01 9.378472661436449975e-01 9.999999999999995559e-01 1.063177264614119766e+00 1.126975338191201104e+00 1.191056373655587031e+00 1.255134560557987777e+00 1.318965261149506629e+00 1.382336573293948545e+00 1.445062809111847368e+00 1.506979459103819252e+00 1.567939297780733598e+00 1.627809363323472924e+00 1.686468606352880650e+00 1.743806051967395021e+00 1.799719356845403961e+00 1.854113671727997792e+00 1.906900741079406991e+00 1.957998187872047380e+00 2.007328943592519899e+00 2.054820792726447909e+00 2.100406007912967166e+00 2.144021057228564509e+00 2.185606369083460621e+00 2.225106143301968764e+00 2.262468199341358677e+00 2.297643854452663614e+00 2.330587826029598908e+00 2.361258153523555059e+00 2.389616136195921836e+00 2.415626283687970499e+00 2.439256276954647529e+00 2.460476937563706556e+00 2.479262203729624137e+00 2.495589111751777889e+00 2.509437781773033116e+00 2.520791406979296934e+00 2.529636245532424610e+00 2.535961614674683950e+00 2.539759886569157743e+00
-2.519551758703782340e+00 -2.515772747660861342e+00 -2.509479417815898561e+00 -2.500679303473966275e+00 -2.489382955742681869e+00 -2.475603945967943087e+00 -2.459358870672045949e+00 -2.440667358408675991e+00 -2.419552079069395401e+00 -2.396038756315518992e+00 -2.370156183973027186e+00 -2.341936247423651807e+00 -2.311413951261157340e+00 -2.278627454769067473e+00 -2.243618117129118961e+00 -2.206430554706524383e+00 -2.167112713302603577e+00 -2.125715958948277695e+00 -2.082295191673829038e+00 -2.036908987784823211e+00 -1.989619777572033676e+00 -1.940494067179391102e+00 -1.889602715675185340e+00 -1.837021281389081162e+00 -1.782830455521951407e+00 -1.727116606220842954e+00 -1.669972463164278942e+00 -1.611497981804416169e+00 -1.551801438552369738e+00 -1.491000824439850936e+00 -1.429225626575736818e+00 -1.366619115920969740e+00 -1.303341298915894564e+00 -1.239572742144289474e+00 -1.175519546419161010e+00 -1.111419831304328198e+00 -1.047552191233109831e+00 -9.842466881498409537e-01 -9.218990180448379812e-01 -8.609884463358660200e-01 -8.020997720835236766e-01 -7.459486135348956104e-01 -6.934071416945460919e-01 -6.455232979654099701e-01 -6.035201539413871386e-01 -5.687549183807830699e-01 -5.426149973762546264e-01 -5.263421058845347833e-01 5.263421058845342282e-01 5.426149973762551815e-01 5.687549183807842912e-01 6.035201539413863614e-01 6.455232979654093040e-01 6.934071416945459809e-01 7.459486135348960545e-01 8.020997720835226774e-01 8.609884463358685736e-01 9.218990180448378702e-01 9.842466881498409537e-01 1.047552191233110941e+00 1.111419831304328198e+00 1.175519546419161010e+00 1.239572742144287920e+00 1.303341298915895008e+00 1.366619115920970406e+00 1.429225626575736152e+00 1.491000824439852712e+00 1.551801438552368850e+00 1.611497981804417501e+00 1.669972463164278942e+00 1.727116606220844286e+00 1.782830455521949853e+00 1.837021281389080052e+00 1.889602715675186673e+00 1.940494067179391546e+00 1.989619777572032122e+00 2.036908987784821878e+00 2.082295191673830814e+00 2.125715958948278139e+00 2.167112713302601801e+00 2.206430554706526603e+00 2.243618117129119405e+00 2.278627454769069249e+00 2.311413951261158672e+00 2.341936247423651363e+00 2.370156183973026298e+00 2.396038756315518548e+00 2.419552079069394068e+00 2.440667358408674659e+00 2.459358870672047725e+00 2.475603945967944419e+00 2.489382955742682757e+00 2.500679303473966719e+00 2.509479417815899893e+00 2.515772747660861342e+00 2.519551758703782340e+00
-2.498968621179388006e+00 -2.495209554555228415e+00 -2.488949402556916990e+00 -2.480195604861615166e+00 -2.468958579387971142e+00 -2.455251725003285035e+00 -2.439091425497561971e+00 -2.420497055217333937e+00 -2.399490986866168907e+00 -2.376098602111039959e+00 -2.350348305789474956e+00 -2.322271544698445656e+00 -2.291902832170640725e+00 -2.259279779917826581e+00 -2.224443138958078769e+00 -2.187436851861496834e+00 -2.148308119070460709e+00 -2.107107482705756762e+00 -2.063888932098310036e+00 -2.018710036340332969e+00 -1.971632110499011992e+00 -1.922720423873691020e+00 -1.872044460929519927e+00 -1.819678248476688909e+00 -1.765700766515694964e+00 -1.710196465251529352e+00 -1.653255917525607632e+00 -1.594976644918385089e+00 -1.535464167854502238e+00 -1.474833346316223093e+00 -1.413210099765261019e+00 -1.350733624638244645e+00 -1.287559268003371171e+00 -1.223862270002846309e+00 -1.159842659369196172e+00 -1.095731678988854485e+00 -1.031800232760459846e+00 -9.683699727860289874e-01 -9.058277576399685893e-01 -8.446442303404800844e-01 -7.853970124744227288e-01 -7.287981315943249383e-01 -6.757231581532378017e-01 -6.272352239416211228e-01 -5.845899458869604493e-01 -5.491985001789005949e-01 -5.225219096405020469e-01 -5.058828120125121730e-01 5.058828120125128391e-01 5.225219096405032682e-01 5.491985001789002618e-01 5.845899458869598941e-01 6.272352239416212338e-01 6.757231581532376907e-01 7.287981315943236060e-01 7.853970124744223957e-01 8.446442303404815277e-01 9.058277576399680342e-01 9.683699727860300976e-01 1.031800232760460068e+00 1.095731678988855817e+00 1.159842659369195061e+00 1.223862270002844754e+00 1.287559268003371837e+00 1.350733624638243757e+00 1.413210099765262351e+00 1.474833346316223537e+00 1.535464167854502682e+00 1.594976644918384867e+00 1.653255917525607632e+00 1.710196465251528464e+00 1.765700766515694298e+00 1.819678248476688687e+00 1.872044460929520815e+00 1.922720423873690798e+00 1.971632110499012436e+00 2.018710036340332081e+00 2.063888932098309592e+00 2.107107482705756318e+00 2.148308119070461153e+00 2.187436851861497278e+00 2.224443138958078769e+00 2.259279779917826581e+00 2.291902832170641169e+00 2.322271544698443879e+00 2.350348305789476289e+00 2.376098602111039959e+00 2.399490986866168907e+00 2.420497055217336158e+00 2.439091425497562415e+00 2.455251725003285035e+00 2.468958579387970254e+00 2.480195604861615166e+00 2.488949402556916990e+00 2.495209554555228859e+00 2.498968621179387561e+00
-2.478015561382720389e+00 -2.474277144256677552e+00 -2.468051344578646500e+00 -2.459345506408756599e+00 -2.448169913089474292e+00 -2.434537789221370652e+00 -2.418465303669015576e+00 -2.399971573967770055e+00 -2.379078672610167811e+00 -2.355811635815548311e+00 -2.330198475534160707e+00 -2.302270195613189241e+00 -2.272060813265307733e+00 -2.239607387240668768e+00 -2.204950054423720829e+00 -2.168132076974149669e+00 -2.129199902628491792e+00 -2.088203241404897437e+00 -2.045195162746202833e+00 -2.000232218147234065e+00 -1.953374595608753372e+00 -1.904686313934500497e+00 -1.854235467062890885e+00 -1.802094531469288219e+00 -1.748340753418405669e+00 -1.693056637805333775e+00 -1.636330566934213859e+00 -1.578257586450292793e+00 -1.518940407603121434e+00 -1.458490691241321358e+00 -1.397030701034392308e+00 -1.334695443595107722e+00 -1.271635454415421806e+00 -1.208020444709613894e+00 -1.144044100115282792e+00 -1.079930422730055239e+00 -1.015942136425042719e+00 -9.523918280599638075e-01 -8.896566510145339501e-01 -8.281975026933907635e-01 -7.685834336050229032e-01 -7.115212834582227419e-01 -6.578884688803713354e-01 -6.087623736097147464e-01 -5.654318454008380179e-01 -5.293656433771207759e-01 -5.021058070903057224e-01 -4.850661203523122800e-01 4.850661203523121690e-01 5.021058070903061665e-01 5.293656433771204428e-01 5.654318454008371297e-01 6.087623736097140803e-01 6.578884688803716685e-01 7.115212834582225199e-01 7.685834336050219040e-01 8.281975026933906525e-01 8.896566510145339501e-01 9.523918280599646957e-01 1.015942136425038944e+00 1.079930422730056350e+00 1.144044100115282792e+00 1.208020444709613006e+00 1.271635454415422695e+00 1.334695443595108832e+00 1.397030701034392308e+00 1.458490691241321802e+00 1.518940407603119880e+00 1.578257586450293903e+00 1.636330566934215414e+00 1.693056637805333775e+00 1.748340753418405447e+00 1.802094531469287553e+00 1.854235467062891329e+00 1.904686313934500275e+00 1.953374595608754705e+00 2.000232218147234509e+00 2.045195162746202833e+00 2.088203241404896993e+00 2.129199902628489571e+00 2.168132076974147449e+00 2.204950054423721273e+00 2.239607387240668768e+00 2.272060813265308177e+00 2.302270195613189241e+00 2.330198475534160263e+00 2.355811635815547422e+00 2.379078672610167811e+00 2.399971573967770500e+00 2.418465303669015576e+00 2.434537789221370208e+00 2.448169913089475180e+00 2.459345506408756599e+00 2.468051344578646500e+00 2.474277144256678884e+00 2.478015561382720833e+00
-2.456697758405840926e+00 -2.452980718494471191e+00 -2.446790483414602146e+00 -2.438134300734657423e+00 -2.427022317995965128e+00 -2.413467583956492302e+00 -2.397486050627243515e+00 -2.379096576449745815e+00 -2.358320931064443737e+00 -2.335183802237639661e+00 -2.309712805653466372e+00 -2.281938498443762064e+00 -2.251894397529806913e+00 -2.219617004096025692e+00 -2.185145835818929960e+00 -2.148523468851743168e+00 -2.109795592036940004e+00 -2.069011076413947325e+00 -2.026222063844139498e+00 -1.981484079539540755e+00 -1.934856174521446315e+00 -1.886401105639692988e+00 -1.836185562873708488e+00 -1.784280456378269708e+00 -1.730761279357526883e+00 -1.675708567664952353e+00 -1.619208483471683113e+00 -1.561353559032160332e+00 -1.502243648360313211e+00 -1.441987150714626909e+00 -1.380702591864522821e+00 -1.318520679531656414e+00 -1.255586991423982335e+00 -1.192065512300038765e+00 -1.128143316180433953e+00 -1.064036797817083269e+00 -9.999999999999998890e-01 -9.363357613849078165e-01 -8.734106078410045493e-01 -8.116744698569271499e-01 -7.516862689033887435e-01 -6.941458038899421812e-01 -6.399304245142702907e-01 -5.901304019451840688e-01 -5.460681605773619607e-01 -5.092737223664948187e-01 -4.813783966393151981e-01 -4.638990451803828852e-01 4.638990451803828852e-01 4.813783966393146985e-01 5.092737223664943746e-01 5.460681605773619607e-01 5.901304019451838467e-01 6.399304245142682923e-01 6.941458038899412930e-01 7.516862689033881884e-01 8.116744698569265948e-01 8.734106078410052154e-01 9.363357613849049299e-01 9.999999999999996669e-01 1.064036797817082824e+00 1.128143316180434175e+00 1.192065512300039209e+00 1.255586991423981447e+00 1.318520679531657080e+00 1.380702591864521933e+00 1.441987150714626464e+00 1.502243648360313211e+00 1.561353559032161220e+00 1.619208483471683557e+00 1.675708567664953019e+00 1.730761279357526217e+00 1.784280456378269264e+00 1.836185562873709598e+00 1.886401105639693432e+00 1.934856174521446759e+00 1.981484079539541421e+00 2.026222063844140830e+00 2.069011076413947769e+00 2.109795592036939560e+00 2.148523468851742280e+00 2.185145835818925963e+00 2.219617004096022583e+00 2.251894397529808245e+00 2.281938498443762064e+00 2.309712805653463708e+00 2.335183802237637440e+00 2.358320931064444181e+00 2.379096576449745370e+00 2.397486050627245735e+00 2.413467583956492746e+00 2.427022317995966461e+00 2.438134300734658755e+00 2.446790483414602591e+00 2.452980718494470747e+00 2.456697758405841814e+00
-2.435020481792039337e+00 -2.431325570639945255e+00 -2.425172152230337552e+00 -2.416567376887547081e+00 -2.405521255300348660e+00 -2.392046659035303335e+00 -2.376159321605448849e+00 -2.357877840420060878e+00 -2.337223680036082829e+00 -2.314221177242138161e+00 -2.288897548636274593e+00 -2.261282901514560795e+00 -2.231410249076599683e+00 -2.199315531185359163e+00 -2.165037642204092894e+00 -2.128618467788599311e+00 -2.090102932958376680e+00 -2.049539064332772220e+00 -2.006978070133062175e+00 -1.962474442466506819e+00 -1.916086087587310249e+00 -1.867874491358915146e+00 -1.817904929139910530e+00 -1.766246731943963866e+00 -1.712973624206325374e+00 -1.658164153136454821e+00 -1.601902235883830627e+00 -1.544277859204724157e+00 -1.485387977859094377e+00 -1.425337673820354922e+00 -1.364241660298798564e+00 -1.302226245050997155e+00 -1.239431909985125868e+00 -1.176016723558700239e+00 -1.112160885483908013e+00 -1.048072818153522601e+00 -9.839973751947299618e-01 -9.202269411624031115e-01 -8.571164410965643743e-01 -7.951035189728367092e-01 -7.347352356946887930e-01 -6.767022131403134244e-01 -6.218794021889801904e-01 -5.713680691915522525e-01 -5.265240879711162725e-01 -4.889423910891246838e-01 -4.603527403919956407e-01 -4.423890656583834291e-01 4.423890656583832071e-01 4.603527403919945860e-01 4.889423910891251279e-01 5.265240879711156063e-01 5.713680691915521415e-01 6.218794021889807455e-01 6.767022131403127583e-01 7.347352356946885710e-01 7.951035189728375974e-01 8.571164410965627090e-01 9.202269411624023343e-01 9.839973751947296288e-01 1.048072818153523267e+00 1.112160885483906236e+00 1.176016723558700017e+00 1.239431909985126534e+00 1.302226245050996489e+00 1.364241660298799008e+00 1.425337673820354256e+00 1.485387977859093933e+00 1.544277859204723491e+00 1.601902235883831960e+00 1.658164153136454821e+00 1.712973624206324263e+00 1.766246731943963200e+00 1.817904929139910308e+00 1.867874491358915146e+00 1.916086087587310471e+00 1.962474442466507041e+00 2.006978070133061731e+00 2.049539064332772220e+00 2.090102932958377124e+00 2.128618467788599311e+00 2.165037642204093338e+00 2.199315531185359607e+00 2.231410249076599239e+00 2.261282901514559907e+00 2.288897548636275037e+00 2.314221177242139049e+00 2.337223680036083273e+00 2.357877840420062210e+00 2.376159321605449293e+00 2.392046659035305556e+00 2.405521255300349548e+00 2.416567376887547081e+00 2.425172152230336220e+00 2.431325570639944811e+00 2.435020481792037561e+00
-2.412989090261136838e+00 -2.409317084502555772e+00 -2.403201776737614370e+00 -2.394650219424827142e+00 -2.383672285534391033e+00 -2.370280668335380980e+00 -2.354490881501936528e+00 -2.336321259841170672e+00 -2.315792961033920516e+00 -2.292929968882065683e+00 -2.267759098677574858e+00 -2.240310005453856945e+00 -2.210615196056414877e+00 -2.178710046185909022e+00 -2.144632823833853674e+00 -2.108424720864032764e+00 -2.070129894910599511e+00 -2.029795524292348219e+00 -1.987471879315537038e+00 -1.943212414200601978e+00 -1.897073884982314551e+00 -1.849116500181780642e+00 -1.799404112946252798e+00 -1.748004465856168643e+00 -1.694989502926598668e+00 -1.640435767787652654e+00 -1.584424913045755723e+00 -1.527044354015334005e+00 -1.468388111239587124e+00 -1.408557901740040919e+00 -1.347664560548728518e+00 -1.285829904383126054e+00 -1.223189192063413255e+00 -1.159894396782500614e+00 -1.096118591090819550e+00 -1.032061866486806423e+00 -9.679593781891672188e-01 -9.040923342917458472e-01 -8.408030406750478525e-01 -7.785154396976549096e-01 -7.177628202938119983e-01 -6.592241812338995866e-01 -6.037692594047067152e-01 -5.525077752053831892e-01 -5.068282784092604798e-01 -4.683940808996787108e-01 -4.390435710687630166e-01 -4.205442242026856681e-01 4.205442242026850574e-01 4.390435710687634052e-01 4.683940808996784888e-01 5.068282784092597026e-01 5.525077752053825231e-01 6.037692594047058270e-01 6.592241812338986984e-01 7.177628202938112212e-01 7.785154396976545765e-01 8.408030406750472974e-01 9.040923342917455141e-01 9.679593781891652204e-01 1.032061866486807089e+00 1.096118591090819994e+00 1.159894396782499948e+00 1.223189192063412589e+00 1.285829904383125610e+00 1.347664560548727852e+00 1.408557901740040919e+00 1.468388111239586680e+00 1.527044354015333560e+00 1.584424913045755723e+00 1.640435767787651766e+00 1.694989502926599556e+00 1.748004465856169309e+00 1.799404112946254131e+00 1.849116500181780198e+00 1.897073884982313441e+00 1.943212414200602645e+00 1.987471879315537926e+00 2.029795524292349107e+00 2.070129894910597290e+00 2.108424720864035873e+00 2.144632823833855451e+00 2.178710046185909910e+00 2.210615196056416210e+00 2.240310005453859610e+00 2.267759098677576635e+00 2.292929968882067016e+00 2.315792961033920516e+00 2.336321259841169784e+00 2.354490881501936528e+00 2.370280668335382313e+00 2.383672285534391033e+00 2.394650219424828475e+00 2.403201776737615258e+00 2.409317084502556217e+00 2.412989090261137282e+00
-2.390609030414713843e+00 -2.386960733111136435e+00 -2.380884874102732418e+00 -2.372388407499867569e+00 -2.361481067886049168e+00 -2.348175369386032774e+00 -2.332486604818387210e+00 -2.314432845212194501e+00 -2.294034940049212601e+00 -2.271316518687804820e+00 -2.246303993537296595e+00 -2.219026565686220032e+00 -2.189516233851428240e+00 -2.157807807715703685e+00 -2.123938926969719976e+00 -2.087950087683891010e+00 -2.049884678025052587e+00 -2.009789025826105302e+00 -1.967712461145775249e+00 -1.923707397763872340e+00 -1.877829438603133339e+00 -1.830137511431676689e+00 -1.780694042989732884e+00 -1.729565182052221317e+00 -1.676821085096370956e+00 -1.622536282488486137e+00 -1.566790148857816201e+00 -1.509667509190977475e+00 -1.451259423024954920e+00 -1.391664204197812005e+00 -1.330988754766918358e+00 -1.269350321608246901e+00 -1.206878826799915982e+00 -1.143719983913260352e+00 -1.080039500081966697e+00 -1.016028789873123062e+00 -9.519128071182194617e-01 -8.879608533388353431e-01 -8.245015610215884472e-01 -7.619436671436385922e-01 -7.008045956101864871e-01 -6.417489425455595864e-01 -5.856378639065566993e-01 -5.335862017169604732e-01 -4.870135386324925819e-01 -4.476546371440322525e-01 -4.174677061271253597e-01 -3.983732582196931604e-01 3.983732582196934380e-01 4.174677061271249157e-01 4.476546371440323080e-01 4.870135386324946913e-01 5.335862017169609173e-01 5.856378639065566993e-01 6.417489425455598084e-01 7.008045956101864871e-01 7.619436671436379260e-01 8.245015610215880031e-01 8.879608533388342329e-01 9.519128071182206829e-01 1.016028789873122395e+00 1.080039500081966031e+00 1.143719983913259908e+00 1.206878826799916871e+00 1.269350321608248011e+00 1.330988754766918358e+00 1.391664204197811783e+00 1.451259423024954476e+00 1.509667509190976364e+00 1.566790148857817533e+00 1.622536282488485249e+00 1.676821085096369179e+00 1.729565182052221095e+00 1.780694042989733106e+00 1.830137511431676467e+00 1.877829438603134671e+00 1.923707397763873006e+00 1.967712461145774805e+00 2.009789025826105302e+00 2.049884678025050810e+00 2.087950087683890565e+00 2.123938926969721308e+00 2.157807807715702353e+00 2.189516233851427796e+00 2.219026565686224028e+00 2.246303993537298815e+00 2.271316518687803931e+00 2.294034940049213045e+00 2.314432845212193612e+00 2.332486604818388987e+00 2.348175369386034106e+00 2.361481067886050056e+00 2.372388407499867125e+00 2.380884874102734194e+00 2.386960733111137323e+00 2.390609030414715175e+00
-2.367885835421645879e+00 -2.364262077481294355e+00 -2.358227051850614320e+00 -2.349787613958115529e+00 -2.338953359543572308e+00 -2.325736623017158333e+00 -2.310152475671368943e+00 -2.292218724002306640e+00 -2.271955908471747776e+00 -2.249387303128721260e+00 -2.224538916612561756e+00 -2.197439495183291847e+00 -2.168120528575796513e+00 -2.136616259659004147e+00 -2.102963699110246942e+00 -2.067202646600912797e+00 -2.029375720349567480e+00 -1.989528397355327716e+00 -1.947709067207826772e+00 -1.903969103121038842e+00 -1.858362954812005752e+00 -1.810948269117498288e+00 -1.761786045916087895e+00 -1.710940839144897474e+00 -1.658481015672423675e+00 -1.604479088798580033e+00 -1.549012148610030337e+00 -1.492162418912416966e+00 -1.434017980846589158e+00 -1.374673717824926200e+00 -1.314232556941509866e+00 -1.252807111253946282e+00 -1.190521869384862708e+00 -1.127516139833239617e+00 -1.063948046255958735e+00 -1.000000000000000222e+00 -9.358862660476627848e-01 -8.718635128811730306e-01 -8.082456224491693098e-01 -7.454245461391633132e-01 -6.838995729490198183e-01 -6.243177656710261481e-01 -5.675277111553161946e-01 -5.146450851314129382e-01 -4.671177053520625400e-01 -4.267541398791437901e-01 -3.956445978134174868e-01 -3.758857789264670179e-01 3.758857789264665183e-01 3.956445978134167651e-01 4.267541398791437901e-01 4.671177053520627620e-01 5.146450851314120500e-01 5.675277111553163056e-01 6.243177656710264811e-01 6.838995729490205955e-01 7.454245461391638683e-01 8.082456224491694208e-01 8.718635128811726975e-01 9.358862660476623407e-01 1.000000000000000000e+00 1.063948046255957403e+00 1.127516139833239617e+00 1.190521869384861819e+00 1.252807111253945394e+00 1.314232556941509866e+00 1.374673717824926866e+00 1.434017980846588269e+00 1.492162418912416300e+00 1.549012148610029227e+00 1.604479088798579811e+00 1.658481015672424563e+00 1.710940839144897918e+00 1.761786045916088117e+00 1.810948269117498954e+00 1.858362954812006196e+00 1.903969103121039508e+00 1.947709067207828992e+00 1.989528397355328160e+00 2.029375720349567924e+00 2.067202646600914129e+00 2.102963699110248275e+00 2.136616259659005035e+00 2.168120528575795625e+00 2.197439495183290514e+00 2.224538916612560868e+00 2.249387303128719484e+00 2.271955908471746444e+00 2.292218724002308416e+00 2.310152475671369832e+00 2.325736623017159665e+00 2.338953359543574528e+00 2.349787613958117305e+00 2.358227051850616984e+00 2.364262077481293911e+00 2.367885835421645879e+00
-2.344825123684524115e+00 -2.341226765369986307e+00 -2.335234006766612858e+00 -2.326853604445638268e+00 -2.316095015070924745e+00 -2.302970393062574672e+00 -2.287494587885658071e+00 -2.269685141197482103e+00 -2.249562284155047998e+00 -2.227148935263842500e+00 -2.202470699243155750e+00 -2.175555867496163920e+00 -2.146435420910336678e+00 -2.115143035882612654e+00 -2.081715094672972999e+00 -2.046190701451879868e+00 -2.008611705736981889e+00 -1.969022735333600727e+00 -1.927471241429991045e+00 -1.884007559189945002e+00 -1.838684988083960636e+00 -1.791559897376587829e+00 -1.742691863740142066e+00 -1.692143850030603192e+00 -1.639982437033487228e+00 -1.586278123740021861e+00 -1.531105716841123510e+00 -1.474544837198537683e+00 -1.416680580903575182e+00 -1.357604386395529383e+00 -1.297415178819371517e+00 -1.236220891113102960e+00 -1.174140502402194697e+00 -1.111306794487008087e+00 -1.047870116194929091e+00 -9.840035777363134173e-01 -9.199102946306202400e-01 -8.558335940570237499e-01 -7.920715251314615069e-01 -7.289976161625817408e-01 -6.670905887164940706e-01 -6.069764828689102609e-01 -5.494866415418035999e-01 -4.957321465335930433e-01 -4.471847386882644715e-01 -4.057279711536895817e-01 -3.735970730257587302e-01 -3.530925177621653255e-01 3.530925177621653810e-01 3.735970730257586192e-01 4.057279711536896372e-01 4.471847386882649711e-01 4.957321465335926547e-01 5.494866415418028227e-01 6.069764828689101499e-01 6.670905887164934045e-01 7.289976161625816298e-01 7.920715251314615069e-01 8.558335940570253042e-01 9.199102946306219053e-01 9.840035777363115299e-01 1.047870116194930645e+00 1.111306794487007421e+00 1.174140502402194031e+00 1.236220891113102960e+00 1.297415178819371961e+00 1.357604386395530049e+00 1.416680580903574960e+00 1.474544837198538128e+00 1.531105716841123066e+00 1.586278123740022084e+00 1.639982437033487672e+00 1.692143850030603192e+00 1.742691863740142511e+00 1.791559897376587607e+00 1.838684988083961525e+00 1.884007559189945225e+00 1.927471241429989712e+00 1.969022735333601393e+00 2.008611705736981001e+00 2.046190701451880756e+00 2.081715094672973887e+00 2.115143035882613098e+00 2.146435420910337566e+00 2.175555867496163920e+00 2.202470699243156194e+00 2.227148935263840279e+00 2.249562284155048886e+00 2.269685141197482103e+00 2.287494587885659403e+00 2.302970393062575560e+00 2.316095015070926078e+00 2.326853604445637824e+00 2.335234006766612413e+00 2.341226765369986751e+00 2.344825123684522783e+00
-2.321432597487458782e+00 -2.317860530018343024e+00 -2.311911523797989254e+00 -2.303592236533352100e+00 -2.292911985819486187e+00 -2.279882746124769710e+00 -2.264519145178669035e+00 -2.246838459972549717e+00 -2.226860612645623405e+00 -2.204608166599757446e+00 -2.180106323271873148e+00 -2.153382920094651265e+00 -2.124468430300466615e+00 -2.093395965376064982e+00 -2.060201281165042531e+00 -2.024922788852300037e+00 -1.987601572364096292e+00 -1.948281414098113729e+00 -1.907008831386100223e+00 -1.863833126722135081e+00 -1.818806455610333606e+00 -1.771983916962621031e+00 -1.723423672401751094e+00 -1.673187102725261388e+00 -1.621339012344013231e+00 -1.567947895983735851e+00 -1.513086286703662742e+00 -1.456831210888320571e+00 -1.399264785110511333e+00 -1.340475002841966301e+00 -1.280556777704304539e+00 -1.219613337045076795e+00 -1.157758099296113175e+00 -1.095117227329877485e+00 -1.031833137996378769e+00 -9.680693809571619957e-01 -9.040175021767804520e-01 -8.399068156970382892e-01 -7.760184738499066315e-01 -7.127059150501050544e-01 -6.504247251597634616e-01 -5.897760817941009037e-01 -5.315686692037242533e-01 -4.769022095681977880e-01 -4.272660950253480139e-01 -3.846182152895463169e-01 -3.513523421914897527e-01 -3.300056716658374967e-01 3.300056716658373301e-01 3.513523421914909739e-01 3.846182152895467610e-01 4.272660950253470147e-01 4.769022095681974549e-01 5.315686692037240313e-01 5.897760817941003486e-01 6.504247251597630175e-01 7.127059150501038332e-01 7.760184738499077417e-01 8.399068156970382892e-01 9.040175021767798968e-01 9.680693809571613295e-01 1.031833137996378547e+00 1.095117227329877929e+00 1.157758099296112064e+00 1.219613337045077905e+00 1.280556777704303650e+00 1.340475002841966301e+00 1.399264785110511999e+00 1.456831210888319905e+00 1.513086286703662520e+00 1.567947895983737183e+00 1.621339012344012787e+00 1.673187102725261610e+00 1.723423672401751761e+00 1.771983916962621475e+00 1.818806455610333828e+00 1.863833126722135303e+00 1.907008831386101333e+00 1.948281414098114839e+00 1.987601572364096958e+00 2.024922788852300037e+00 2.060201281165042086e+00 2.093395965376064982e+00 2.124468430300466171e+00 2.153382920094651709e+00 2.180106323271872704e+00 2.204608166599757890e+00 2.226860612645624737e+00 2.246838459972550162e+00 2.264519145178669479e+00 2.279882746124771042e+00 2.292911985819487075e+00 2.303592236533352544e+00 2.311911523797988810e+00 2.317860530018339915e+00 2.321432597487459670e+00
-2.297714041625819270e+00 -2.294169188883912636e+00 -2.288265474957313472e+00 -2.280009458860620786e+00 -2.269410319381547581e+00 -2.256479851408780046e+00 -2.241232461446256874e+00 -2.223685162501750412e+00 -2.203857568592638483e+00 -2.181771889175652124e+00 -2.157452923883344198e+00 -2.130928058041035911e+00 -2.102227259549056981e+00 -2.071383077851513654e+00 -2.038430645882424397e+00 -2.003407686092508300e+00 -1.966354521928468602e+00 -1.927314096478508709e+00 -1.886332000436899525e+00 -1.843456512108341494e+00 -1.798738652913616676e+00 -1.752232262831978860e+00 -1.703994101507084746e+00 -1.654083982470728076e+00 -1.602564950270446431e+00 -1.549503513465135374e+00 -1.494969950827737870e+00 -1.439038714180455258e+00 -1.381788959848954113e+00 -1.323305252903838269e+00 -1.263678505901370652e+00 -1.203007239418465879e+00 -1.141399289464979372e+00 -1.078974143400969643e+00 -1.015866171688951880e+00 -9.522291542858293267e-01 -8.882427042830504105e-01 -8.241215095696897697e-01 -7.601288103402275009e-01 -6.965962978090988189e-01 -6.339537618638070304e-01 -5.727733594271732231e-01 -5.138349324634453597e-01 -4.582185401078008868e-01 -4.074224553498020929e-01 -3.634755126998429620e-01 -3.289433955619662786e-01 -3.066393959955774351e-01 3.066393959955786563e-01 3.289433955619661676e-01 3.634755126998432950e-01 4.074224553498027035e-01 4.582185401078003872e-01 5.138349324634455817e-01 5.727733594271730011e-01 6.339537618638065863e-01 6.965962978090977087e-01 7.601288103402283891e-01 8.241215095696901027e-01 8.882427042830510766e-01 9.522291542858289937e-01 1.015866171688952990e+00 1.078974143400969421e+00 1.141399289464979150e+00 1.203007239418465657e+00 1.263678505901371096e+00 1.323305252903839158e+00 1.381788959848954557e+00 1.439038714180456147e+00 1.494969950827738314e+00 1.549503513465135374e+00 1.602564950270446431e+00 1.654083982470725855e+00 1.703994101507084302e+00 1.752232262831978193e+00 1.798738652913617120e+00 1.843456512108341050e+00 1.886332000436900413e+00 1.927314096478508931e+00 1.966354521928469934e+00 2.003407686092509632e+00 2.038430645882422176e+00 2.071383077851514987e+00 2.102227259549057869e+00 2.130928058041036355e+00 2.157452923883345530e+00 2.181771889175653900e+00 2.203857568592639371e+00 2.223685162501752632e+00 2.241232461446256874e+00 2.256479851408780046e+00 2.269410319381546692e+00 2.280009458860620342e+00 2.288265474957312140e+00 2.294169188883911747e+00 2.297714041625819270e+00
-2.273675322018458900e+00 -2.270158642363600876e+00 -2.264301818230147312e+00 -2.256111310302188144e+00 -2.245596159091544752e+00 -2.232767980633584948e+00 -2.217640961161120750e+00 -2.200231850922202081e+00 -2.180559957355976408e+00 -2.158647137897251600e+00 -2.134517792747250287e+00 -2.108198858028365485e+00 -2.079719799838634753e+00 -2.049112609842074662e+00 -2.016411803180744755e+00 -1.981654419682220558e+00 -1.944880029573704761e+00 -1.906130745216896738e+00 -1.865451240767193042e+00 -1.822888782165374311e+00 -1.778493270529216019e+00 -1.732317302881040133e+00 -1.684416255301527165e+00 -1.634848395148028599e+00 -1.583675031071130723e+00 -1.530960712428280468e+00 -1.476773493651613922e+00 -1.421185284656362180e+00 -1.364272316189832912e+00 -1.306115760198435671e+00 -1.246802561486409777e+00 -1.186426560726511426e+00 -1.125090024311215853e+00 -1.062905750071585276e+00 -9.999999999999996669e-01 -9.365166388926754459e-01 -8.726230594426096498e-01 -8.085187961883989471e-01 -7.444482484611766315e-01 -6.807197644394101799e-01 -6.177346511934768136e-01 -5.560316334439594499e-01 -4.963547714530786581e-01 -4.397544426881154211e-01 -3.877259038971702099e-01 -3.423615362419585306e-01 -3.064109671439876892e-01 -2.830105230386983917e-01 2.830105230386987802e-01 3.064109671439876337e-01 3.423615362419595298e-01 3.877259038971713201e-01 4.397544426881163093e-01 4.963547714530788801e-01 5.560316334439592278e-01 6.177346511934765916e-01 6.807197644394114011e-01 7.444482484611771866e-01 8.085187961884000574e-01 8.726230594426112042e-01 9.365166388926735586e-01 1.000000000000000222e+00 1.062905750071585720e+00 1.125090024311216297e+00 1.186426560726510759e+00 1.246802561486410221e+00 1.306115760198434783e+00 1.364272316189832912e+00 1.421185284656362846e+00 1.476773493651615254e+00 1.530960712428279580e+00 1.583675031071132056e+00 1.634848395148027045e+00 1.684416255301527388e+00 1.732317302881040355e+00 1.778493270529215353e+00 1.822888782165374311e+00 1.865451240767193486e+00 1.906130745216896516e+00 1.944880029573703206e+00 1.981654419682221002e+00 2.016411803180743867e+00 2.049112609842075106e+00 2.079719799838634753e+00 2.108198858028367262e+00 2.134517792747249842e+00 2.158647137897250268e+00 2.180559957355975964e+00 2.200231850922202526e+00 2.217640961161121638e+00 2.232767980633586280e+00 2.245596159091544752e+00 2.256111310302186812e+00 2.264301818230148200e+00 2.270158642363600876e+00 2.273675322018458456e+00
-2.249322384303085620e+00 -2.245834872508653213e+00 -2.240026596489673061e+00 -2.231903919162818273e+00 -2.221475743581670770e+00 -2.208753508030338431e+00 -2.193751179896228365e+00 -2.176485248466186739e+00 -2.156974716832424033e+00 -2.135241093143540159e+00 -2.111308381494130693e+00 -2.085203072816164127e+00 -2.056954136220396467e+00 -2.026593011340680484e+00 -1.994153602364193478e+00 -1.959672274594003838e+00 -1.923187854597166790e+00 -1.884741635255582803e+00 -1.844377387376705535e+00 -1.802141379962157064e+00 -1.758082411809554824e+00 -1.712251857884647066e+00 -1.664703734915560673e+00 -1.615494792024910531e+00 -1.564684634067056379e+00 -1.512335887876998575e+00 -1.458514425157801941e+00 -1.403289660670170802e+00 -1.346734951395451851e+00 -1.288928132419170369e+00 -1.229952239968347572e+00 -1.169896493752469846e+00 -1.108857643362522127e+00 -1.046941833220757845e+00 -9.842672177183074966e-01 -9.209676798781124551e-01 -8.571982021461896917e-01 -7.931427562688978528e-01 -7.290261053201014807e-01 -6.651317874169470068e-01 -6.018300058580616785e-01 -5.396214989848197030e-01 -4.792069298365536079e-01 -4.215951450436863368e-01 -3.682626719363104595e-01 -3.213523277365762376e-01 -2.838063459011957446e-01 -2.591396340903977524e-01 2.591396340903976414e-01 2.838063459011967438e-01 3.213523277365758490e-01 3.682626719363093493e-01 4.215951450436859482e-01 4.792069298365546626e-01 5.396214989848199250e-01 6.018300058580632328e-01 6.651317874169481170e-01 7.290261053201017027e-01 7.931427562688996291e-01 8.571982021461911350e-01 9.209676798781119000e-01 9.842672177183081628e-01 1.046941833220756957e+00 1.108857643362522127e+00 1.169896493752468514e+00 1.229952239968347572e+00 1.288928132419170813e+00 1.346734951395451407e+00 1.403289660670171024e+00 1.458514425157802386e+00 1.512335887876998131e+00 1.564684634067056823e+00 1.615494792024910087e+00 1.664703734915559341e+00 1.712251857884647510e+00 1.758082411809554602e+00 1.802141379962156176e+00 1.844377387376705535e+00 1.884741635255581471e+00 1.923187854597165236e+00 1.959672274594002728e+00 1.994153602364193922e+00 2.026593011340680928e+00 2.056954136220397356e+00 2.085203072816163683e+00 2.111308381494132469e+00 2.135241093143541935e+00 2.156974716832424033e+00 2.176485248466186295e+00 2.193751179896228809e+00 2.208753508030340651e+00 2.221475743581671658e+00 2.231903919162819605e+00 2.240026596489673505e+00 2.245834872508654101e+00 2.249322384303085620e+00
-2.224661252415364832e+00 -2.221203941733172815e+00 -2.215445936421116091e+00 -2.207393502404474628e+00 -2.197055406399102129e+00 -2.184442910437632612e+00 -2.169569764986845506e+00 -2.152452200779710889e+00 -2.133108919521668589e+00 -2.111561083672501837e+00 -2.087832305554785606e+00 -2.061948636099352417e+00 -2.033938553610762590e+00 -2.003832953024982544e+00 -1.971665136242524818e+00 -1.937470804259705082e+00 -1.901288051997342521e+00 -1.863157366951863070e+00 -1.823121633084660909e+00 -1.781226141743476044e+00 -1.737518611904931509e+00 -1.692049222682447285e+00 -1.644870661917933186e+00 -1.596038195853551223e+00 -1.545609766482824776e+00 -1.493646125385312606e+00 -1.440211015915991544e+00 -1.385371419937615256e+00 -1.329197891438589796e+00 -1.271765008271096065e+00 -1.213151986278215189e+00 -1.153443519478511758e+00 -1.092730939325317507e+00 -1.031113831233547273e+00 -9.687023173887256977e-01 -9.056203280313991355e-01 -8.420103678965347171e-01 -7.780405912552883496e-01 -7.139155188642748451e-01 -6.498926252630834455e-01 -5.863085798911142899e-01 -5.236216078932378615e-01 -4.624808623826021092e-01 -4.038399893468165858e-01 -3.491365785604211847e-01 -3.005428282739157075e-01 -2.611954770750106181e-01 -2.350527015439645151e-01 2.350527015439653755e-01 2.611954770750106181e-01 3.005428282739160406e-01 3.491365785604214622e-01 4.038399893468169188e-01 4.624808623826032195e-01 5.236216078932388607e-01 5.863085798911155111e-01 6.498926252630863321e-01 7.139155188642752892e-01 7.780405912552857961e-01 8.420103678965352723e-01 9.056203280313989135e-01 9.687023173887262528e-01 1.031113831233547273e+00 1.092730939325318618e+00 1.153443519478511536e+00 1.213151986278215189e+00 1.271765008271096731e+00 1.329197891438588686e+00 1.385371419937615256e+00 1.440211015915991988e+00 1.493646125385312384e+00 1.545609766482824998e+00 1.596038195853551889e+00 1.644870661917933630e+00 1.692049222682446397e+00 1.737518611904932175e+00 1.781226141743475599e+00 1.823121633084660687e+00 1.863157366951863958e+00 1.901288051997341855e+00 1.937470804259705526e+00 1.971665136242523486e+00 2.003832953024981656e+00 2.033938553610762590e+00 2.061948636099352861e+00 2.087832305554784718e+00 2.111561083672502281e+00 2.133108919521668589e+00 2.152452200779712665e+00 2.169569764986846838e+00 2.184442910437633945e+00 2.197055406399105237e+00 2.207393502404476404e+00 2.215445936421116979e+00 2.221203941733175480e+00 2.224661252415365720e+00
-2.199698027152459545e+00 -2.196271991517783295e+00 -2.190566047459127308e+00 -2.182586364911306198e+00 -2.172341575692894100e+00 -2.159842767505058436e+00 -2.145103476346251536e+00 -2.128139677446594824e+00 -2.108969774855930623e+00 -2.087614589854572600e+00 -2.064097348397129217e+00 -2.038443667849531238e+00 -2.010681543339804200e+00 -1.980841334117596553e+00 -1.948955750410013454e+00 -1.915059841377584782e+00 -1.879190984921537799e+00 -1.841388880281994656e+00 -1.801695544609696276e+00 -1.760155315010059063e+00 -1.716814857973363750e+00 -1.671723188654552050e+00 -1.624931703201034638e+00 -1.576494228319280877e+00 -1.526467093624786164e+00 -1.474909234187354867e+00 -1.421882333289110401e+00 -1.367451019093374409e+00 -1.311683134190749334e+00 -1.254650104636177765e+00 -1.196427446360154967e+00 -1.137095463714597576e+00 -1.076740220631707379e+00 -1.015454904798935631e+00 -9.533417684799191383e-01 -8.905149318909154621e-01 -8.271045042613934806e-01 -7.632627643299798592e-01 -6.991736392325561544e-01 -6.350676032735979026e-01 -5.712457151871037642e-01 -5.081194318564394852e-01 -4.462781053544772059e-01 -3.866049197360587608e-01 -3.304733046049333489e-01 -2.800530663063713899e-01 -2.386650702772948052e-01 -2.107836791837138235e-01 2.107836791837128243e-01 2.386650702772941390e-01 2.800530663063713344e-01 3.304733046049332934e-01 3.866049197360583167e-01 4.462781053544766507e-01 5.081194318564404844e-01 5.712457151871032091e-01 6.350676032735984577e-01 6.991736392325569316e-01 7.632627643299811915e-01 8.271045042613939247e-01 8.905149318909156841e-01 9.533417684799192493e-01 1.015454904798935187e+00 1.076740220631706935e+00 1.137095463714597354e+00 1.196427446360154523e+00 1.254650104636178209e+00 1.311683134190749334e+00 1.367451019093374187e+00 1.421882333289109734e+00 1.474909234187355311e+00 1.526467093624786830e+00 1.576494228319280655e+00 1.624931703201034860e+00 1.671723188654552716e+00 1.716814857973363528e+00 1.760155315010059285e+00 1.801695544609696054e+00 1.841388880281994878e+00 1.879190984921536689e+00 1.915059841377584116e+00 1.948955750410013010e+00 1.980841334117595887e+00 2.010681543339804644e+00 2.038443667849533902e+00 2.064097348397130105e+00 2.087614589854572156e+00 2.108969774855931067e+00 2.128139677446596156e+00 2.145103476346254201e+00 2.159842767505059324e+00 2.172341575692894100e+00 2.182586364911307975e+00 2.190566047459127752e+00 2.196271991517783739e+00 2.199698027152459989e+00
-2.174438884721695331e+00 -2.171045241110173052e+00 -2.165393220741598235e+00 -2.157488898798306298e+00 -2.147340773979342643e+00 -2.134959762017538676e+00 -2.120359187451706262e+00 -2.103554773739294781e+00 -2.084564631819510350e+00 -2.063409247265472590e+00 -2.040111466197656487e+00 -2.014696480171337178e+00 -1.987191810299743677e+00 -1.957627290935050723e+00 -1.926035053304327560e+00 -1.892449509591750623e+00 -1.856907338077804726e+00 -1.819447470098887853e+00 -1.780111079787866313e+00 -1.738941577812763262e+00 -1.695984610668083814e+00 -1.651288067520653380e+00 -1.604902097211017065e+00 -1.556879138822139019e+00 -1.507273970335489155e+00 -1.456143781427473805e+00 -1.403548278604039634e+00 -1.349549833911541707e+00 -1.294213692830022744e+00 -1.237608263323466629e+00 -1.179805517453459629e+00 -1.120881551170363366e+00 -1.060917369693317847e+00 -1.000000000000000000e+00 -9.382240864799457070e-01 -8.756942150337034825e-01 -8.125283605932119846e-01 -7.488631109874158698e-01 -6.848617773503247186e-01 -6.207273359471678909e-01 -5.567237140210573587e-01 -4.932119493438039681e-01 -4.307136283135037935e-01 -3.700251991624909920e-01 -3.124256064812941935e-01 -2.600366334398693802e-01 -2.163319005903247827e-01 -1.863787253756826467e-01 1.863787253756822582e-01 2.163319005903251990e-01 2.600366334398692691e-01 3.124256064812935274e-01 3.700251991624917136e-01 4.307136283135044041e-01 4.932119493438025248e-01 5.567237140210582469e-01 6.207273359471673357e-01 6.848617773503237194e-01 7.488631109874164249e-01 8.125283605932110964e-01 8.756942150337027053e-01 9.382240864799457070e-01 1.000000000000000000e+00 1.060917369693318069e+00 1.120881551170363588e+00 1.179805517453459407e+00 1.237608263323467295e+00 1.294213692830023188e+00 1.349549833911541707e+00 1.403548278604038746e+00 1.456143781427474249e+00 1.507273970335489821e+00 1.556879138822138353e+00 1.604902097211017065e+00 1.651288067520651826e+00 1.695984610668084258e+00 1.738941577812762596e+00 1.780111079787865425e+00 1.819447470098888076e+00 1.856907338077804726e+00 1.892449509591750401e+00 1.926035053304326672e+00 1.957627290935050501e+00 1.987191810299743233e+00 2.014696480171336734e+00 2.040111466197656487e+00 2.063409247265471258e+00 2.084564631819510794e+00 2.103554773739293449e+00 2.120359187451705818e+00 2.134959762017539120e+00 2.147340773979343975e+00 2.157488898798307186e+00 2.165393220741598679e+00 2.171045241110173496e+00 2.174438884721696663e+00
-2.148890075275139644e+00 -2.145529986224461005e+00 -2.139933828083727008e+00 -2.132107582770110810e+00 -2.122059617995668113e+00 -2.109800680354203095e+00 -2.095343886519024590e+00 -2.078704712619916073e+00 -2.059900981887161198e+00 -2.038952850673091621e+00 -2.015882792988195504e+00 -1.990715583720557680e+00 -1.963478280745968751e+00 -1.934200206183178672e+00 -1.902912927107500707e+00 -1.869650236109460684e+00 -1.834448132178426949e+00 -1.797344802510268291e+00 -1.758380605991989087e+00 -1.717598059316717718e+00 -1.675041826946049195e+00 -1.630758716486869542e+00 -1.584797681519370727e+00 -1.537209834549279730e+00 -1.488048473629330015e+00 -1.437369127403451241e+00 -1.385229625022967648e+00 -1.331690199794978380e+00 -1.276813638899264136e+00 -1.220665496598572375e+00 -1.163314395938634727e+00 -1.104832455401285607e+00 -1.045295894677797932e+00 -9.847859016396600662e-01 -9.233898876003080458e-01 -8.612033324021329816e-01 -7.983325473663429594e-01 -7.348989056252616114e-01 -6.710454899101262471e-01 -6.069478580193589101e-01 -5.428320836629069168e-01 -4.790061679814130446e-01 -4.159170296709859826e-01 -3.542581881542851696e-01 -2.951794727957030018e-01 -2.406922573581748437e-01 -1.943573121019560590e-01 -1.619033466178556868e-01 1.619033466178550484e-01 1.943573121019547545e-01 2.406922573581739000e-01 2.951794727957021691e-01 3.542581881542836708e-01 4.159170296709859271e-01 4.790061679814115458e-01 5.428320836629056956e-01 6.069478580193582440e-01 6.710454899101272463e-01 7.348989056252611674e-01 7.983325473663439587e-01 8.612033324021333147e-01 9.233898876003080458e-01 9.847859016396605103e-01 1.045295894677796600e+00 1.104832455401284719e+00 1.163314395938634060e+00 1.220665496598571931e+00 1.276813638899265024e+00 1.331690199794978602e+00 1.385229625022967870e+00 1.437369127403450575e+00 1.488048473629330459e+00 1.537209834549280618e+00 1.584797681519370727e+00 1.630758716486870208e+00 1.675041826946048751e+00 1.717598059316718828e+00 1.758380605991987977e+00 1.797344802510268513e+00 1.834448132178428281e+00 1.869650236109460462e+00 1.902912927107499375e+00 1.934200206183179782e+00 1.963478280745969196e+00 1.990715583720558346e+00 2.015882792988195504e+00 2.038952850673092509e+00 2.059900981887160754e+00 2.078704712619915629e+00 2.095343886519025034e+00 2.109800680354203095e+00 2.122059617995670777e+00 2.132107582770111254e+00 2.139933828083730116e+00 2.145529986224461449e+00 2.148890075275140532e+00
-2.123057921430870909e+00 -2.119732597741439850e+00 -2.114194320976547914e+00 -2.106448981537063947e+00 -2.096504818652823676e+00 -2.084372413097050014e+00 -2.070064677886078730e+00 -2.053596847017297833e+00 -2.034986462313224109e+00 -2.014253358456724818e+00 -1.991419646322659665e+00 -1.966509694735019576e+00 -1.939550110807563454e+00 -1.910569719061292249e+00 -1.879599539555740995e+00 -1.846672765325843457e+00 -1.811824739485281555e+00 -1.775092932445680782e+00 -1.736516919815089599e+00 -1.696138361687818064e+00 -1.654000984233328531e+00 -1.610150564751745339e+00 -1.564634921712571680e+00 -1.517503911766810099e+00 -1.468809436372719546e+00 -1.418605461578284821e+00 -1.366948055773327564e+00 -1.313895452034570699e+00 -1.259508144305597099e+00 -1.203849030500998341e+00 -1.146983621373096396e+00 -1.088980342729599426e+00 -1.029910972177672912e+00 -9.698512731358063244e-01 -9.088819239200718325e-01 -8.470898982605151728e-01 -7.845705542782355213e-01 -7.214308677922969260e-01 -6.577945752028361293e-01 -5.938106226105740459e-01 -5.296675827766025302e-01 -4.656193591878886040e-01 -4.020333608388491631e-01 -3.394858528934129871e-01 -2.789609728488385287e-01 -2.222793824870409607e-01 -1.729704051305547274e-01 -1.374549773554076815e-01 1.374549773554068488e-01 1.729704051305542278e-01 2.222793824870415158e-01 2.789609728488386953e-01 3.394858528934115993e-01 4.020333608388488300e-01 4.656193591878886040e-01 5.296675827766028632e-01 5.938106226105739349e-01 6.577945752028371285e-01 7.214308677922981472e-01 7.845705542782346331e-01 8.470898982605150618e-01 9.088819239200707223e-01 9.698512731358066574e-01 1.029910972177672912e+00 1.088980342729599649e+00 1.146983621373096618e+00 1.203849030500998785e+00 1.259508144305596877e+00 1.313895452034570477e+00 1.366948055773328452e+00 1.418605461578283933e+00 1.468809436372719324e+00 1.517503911766809654e+00 1.564634921712571902e+00 1.610150564751745561e+00 1.654000984233328309e+00 1.696138361687818064e+00 1.736516919815088489e+00 1.775092932445682559e+00 1.811824739485281333e+00 1.846672765325843457e+00 1.879599539555741661e+00 1.910569719061291583e+00 1.939550110807563232e+00 1.966509694735018021e+00 1.991419646322659442e+00 2.014253358456724374e+00 2.034986462313224553e+00 2.053596847017298721e+00 2.070064677886078730e+00 2.084372413097050014e+00 2.096504818652821900e+00 2.106448981537062615e+00 2.114194320976546582e+00 2.119732597741440294e+00 2.123057921430870021e+00
-2.096948816781814440e+00 -2.093659520412020303e+00 -2.088181229614577195e+00 -2.080519745296490974e+00 -2.070683181099493009e+00 -2.058681955806352271e+00 -2.044528783627704183e+00 -2.028238662408818005e+00 -2.009828859806739754e+00 -1.989318897500651495e+00 -1.966730533512738743e+00 -1.942087742733943134e+00 -1.915416695769304845e+00 -1.886745736242473548e+00 -1.856105356729437217e+00 -1.823528173529598950e+00 -1.789048900530265884e+00 -1.752704322481773325e+00 -1.714533268079155848e+00 -1.674576583348792891e+00 -1.632877105973195686e+00 -1.589479641366198459e+00 -1.544430941551413916e+00 -1.497779688223618066e+00 -1.449576481821816198e+00 -1.399873839067527603e+00 -1.348726202302364952e+00 -1.296189965217280360e+00 -1.242323521391029306e+00 -1.187187344745779027e+00 -1.130844115063058375e+00 -1.073358907872222545e+00 -1.014799477652065463e+00 -9.552366786622386030e-01 -8.947450929029050481e-01 -8.334039771139187813e-01 -7.712987144265269768e-01 -7.085230889177704938e-01 -6.451829496197494240e-01 -5.814023165667202564e-01 -5.173339821586823151e-01 -4.531788427562160604e-01 -3.892232657428071896e-01 -3.259164196142622094e-01 -2.640430175755595354e-01 -2.051384102175428659e-01 -1.525060503131560607e-01 -1.131860839433553173e-01 1.131860839433550675e-01 1.525060503131555889e-01 2.051384102175435320e-01 2.640430175755594244e-01 3.259164196142623759e-01 3.892232657428076337e-01 4.531788427562153942e-01 5.173339821586809828e-01 5.814023165667197013e-01 6.451829496197487579e-01 7.085230889177703828e-01 7.712987144265294193e-01 8.334039771139178931e-01 8.947450929029054922e-01 9.552366786622382699e-01 1.014799477652065240e+00 1.073358907872223877e+00 1.130844115063058375e+00 1.187187344745778361e+00 1.242323521391029750e+00 1.296189965217279916e+00 1.348726202302365396e+00 1.399873839067527603e+00 1.449576481821816198e+00 1.497779688223618511e+00 1.544430941551413028e+00 1.589479641366198237e+00 1.632877105973196352e+00 1.674576583348792447e+00 1.714533268079155626e+00 1.752704322481773325e+00 1.789048900530265440e+00 1.823528173529598062e+00 1.856105356729437661e+00 1.886745736242472882e+00 1.915416695769303956e+00 1.942087742733941802e+00 1.966730533512738521e+00 1.989318897500650607e+00 2.009828859806740198e+00 2.028238662408817117e+00 2.044528783627703294e+00 2.058681955806351827e+00 2.070683181099490788e+00 2.080519745296490530e+00 2.088181229614578527e+00 2.093659520412018971e+00 2.096948816781814884e+00
-2.070569224393065788e+00 -2.067317271566402326e+00 -2.061901161957797601e+00 -2.054326609288013472e+00 -2.044601604910658565e+00 -2.032736409981576564e+00 -2.018743545426998409e+00 -2.002637779738635881e+00 -1.984436114631481285e+00 -1.964157768608527865e+00 -1.941824158486349150e+00 -1.917458878946677991e+00 -1.891087680192433229e+00 -1.862738443802572474e+00 -1.832441156899552670e+00 -1.800227884767157560e+00 -1.766132742086425012e+00 -1.730191862995434482e+00 -1.692443370227392441e+00 -1.652927343644683633e+00 -1.611685788569463540e+00 -1.568762604421374274e+00 -1.524203554320727960e+00 -1.478056236516066102e+00 -1.430370058770876085e+00 -1.381196217228336298e+00 -1.330587681815055490e+00 -1.278599191020878045e+00 -1.225287260020104796e+00 -1.170710207767124977e+00 -1.114928211208826569e+00 -1.058003398606869094e+00 -9.999999999999998890e-01 -9.409845825282923126e-01 -8.810264143136102843e-01 -8.201980276962711480e-01 -7.585761001643925860e-01 -6.962428578359715070e-01 -6.332883706469281115e-01 -5.698144358886138017e-01 -5.059414372755995926e-01 -4.418211214213726423e-01 -3.776620136786251747e-01 -3.137842524283692702e-01 -2.507502781239652756e-01 -1.897148842895155785e-01 -1.334685975303055161e-01 -8.934825466190085552e-02 8.934825466190081389e-02 1.334685975303043504e-01 1.897148842895154119e-01 2.507502781239656087e-01 3.137842524283694923e-01 3.776620136786261739e-01 4.418211214213707549e-01 5.059414372756002587e-01 5.698144358886121363e-01 6.332883706469268903e-01 6.962428578359731723e-01 7.585761001643929191e-01 8.201980276962713701e-01 8.810264143136101733e-01 9.409845825282918685e-01 1.000000000000000222e+00 1.058003398606869094e+00 1.114928211208826569e+00 1.170710207767125643e+00 1.225287260020106128e+00 1.278599191020877823e+00 1.330587681815056600e+00 1.381196217228336520e+00 1.430370058770876085e+00 1.478056236516066546e+00 1.524203554320727738e+00 1.568762604421372941e+00 1.611685788569463318e+00 1.652927343644682967e+00 1.692443370227392219e+00 1.730191862995435148e+00 1.766132742086425456e+00 1.800227884767157338e+00 1.832441156899553558e+00 1.862738443802572252e+00 1.891087680192433229e+00 1.917458878946677325e+00 1.941824158486348928e+00 1.964157768608528087e+00 1.984436114631482395e+00 2.002637779738637658e+00 2.018743545427000186e+00 2.032736409981578785e+00 2.044601604910659454e+00 2.054326609288013916e+00 2.061901161957798490e+00 2.067317271566402770e+00 2.070569224393067564e+00
-2.043925675288683408e+00 -2.040712439831726233e+00 -2.035360802833639404e+00 -2.027876393432657576e+00 -2.018267084415639179e+00 -2.006542984228774085e+00 -1.992716426730731794e+00 -1.976801958707605111e+00 -1.958816325173959871e+00 -1.938778452489632320e+00 -1.916709429327899228e+00 -1.892632485537315112e+00 -1.866572968947240563e+00 -1.838558320176024941e+00 -1.808618045511525940e+00 -1.776783687946480894e+00 -1.743088796467163748e+00 -1.707568893713418356e+00 -1.670261442153275988e+00 -1.631205808947412850e+00 -1.590443229720559293e+00 -1.548016771512181089e+00 -1.503971295252501950e+00 -1.458353418209923369e+00 -1.411211476993071035e+00 -1.362595491881675835e+00 -1.312557133529955067e+00 -1.261149693472350064e+00 -1.208428060423601957e+00 -1.154448705197579361e+00 -1.099269678324970245e+00 -1.042950626382551427e+00 -9.855528360876731897e-01 -9.271393201144744189e-01 -8.677749667105919551e-01 -8.075267890634112433e-01 -7.464643348763244646e-01 -6.846603616526937275e-01 -6.221919697216657941e-01 -5.591425601711075277e-01 -4.956053615510036536e-01 -4.316901404515693375e-01 -3.675369110232480363e-01 -3.033466479822056194e-01 -2.394589466242031950e-01 -1.765827109192987521e-01 -1.166393660840902430e-01 -6.637790175114931246e-02 6.637790175115013125e-02 1.166393660840900903e-01 1.765827109192993627e-01 2.394589466242037501e-01 3.033466479822053974e-01 3.675369110232488135e-01 4.316901404515698371e-01 4.956053615510043198e-01 5.591425601711078608e-01 6.221919697216674594e-01 6.846603616526935054e-01 7.464643348763230213e-01 8.075267890634109103e-01 8.677749667105927323e-01 9.271393201144740859e-01 9.855528360876728566e-01 1.042950626382552093e+00 1.099269678324968913e+00 1.154448705197579805e+00 1.208428060423601513e+00 1.261149693472350508e+00 1.312557133529955733e+00 1.362595491881675613e+00 1.411211476993071479e+00 1.458353418209923147e+00 1.503971295252503282e+00 1.548016771512181311e+00 1.590443229720559293e+00 1.631205808947412628e+00 1.670261442153275322e+00 1.707568893713417690e+00 1.743088796467163748e+00 1.776783687946480450e+00 1.808618045511524608e+00 1.838558320176024719e+00 1.866572968947241007e+00 1.892632485537315556e+00 1.916709429327898784e+00 1.938778452489631654e+00 1.958816325173959205e+00 1.976801958707606000e+00 1.992716426730732016e+00 2.006542984228774085e+00 2.018267084415637402e+00 2.027876393432657132e+00 2.035360802833639404e+00 2.040712439831726677e+00 2.043925675288682520e+00
-2.017024766929018220e+00 -2.013851683861326070e+00 -2.008566913085424677e+00 -2.001176002066742843e+00 -1.991686709182196369e+00 -1.980108995657722915e+00 -1.966455015219743974e+00 -1.950739101473854431e+00 -1.932977753027091739e+00 -1.913189616373394575e+00 -1.891395466565216843e+00 -1.867618185697826894e+00 -1.841882739236687216e+00 -1.814216150222439872e+00 -1.784647471392704077e+00 -1.753207755265108414e+00 -1.719930022232040168e+00 -1.684849226724697946e+00 -1.648002221512669507e+00 -1.609427720215777180e+00 -1.569166258118225077e+00 -1.527260151392128229e+00 -1.483753454859742860e+00 -1.438691918453349317e+00 -1.392122942571954347e+00 -1.344095532589316466e+00 -1.294660252845556858e+00 -1.243869180565517540e+00 -1.191775860308122326e+00 -1.138435259789435827e+00 -1.083903728281843781e+00 -1.028238959346221781e+00 -9.714999605281904316e-01 -9.137470340632075638e-01 -8.550417749859182681e-01 -7.954470970721627676e-01 -7.350273042104741306e-01 -6.738482380664014837e-01 -6.119775586265803202e-01 -5.494852668796553763e-01 -4.864446939332227604e-01 -4.229344525304781222e-01 -3.590425533182843854e-01 -2.948759641402300402e-01 -2.305860614370745798e-01 -1.664514481020084036e-01 -1.032478500316987013e-01 -4.505439189067759337e-02 4.505439189067706601e-02 1.032478500316984654e-01 1.664514481020082926e-01 2.305860614370738859e-01 2.948759641402313725e-01 3.590425533182838858e-01 4.229344525304774005e-01 4.864446939332218722e-01 5.494852668796548212e-01 6.119775586265802092e-01 6.738482380664009286e-01 7.350273042104761290e-01 7.954470970721638778e-01 8.550417749859177130e-01 9.137470340632075638e-01 9.714999605281894324e-01 1.028238959346222003e+00 1.083903728281844447e+00 1.138435259789434939e+00 1.191775860308121660e+00 1.243869180565517096e+00 1.294660252845556858e+00 1.344095532589316022e+00 1.392122942571953015e+00 1.438691918453349539e+00 1.483753454859743526e+00 1.527260151392130005e+00 1.569166258118225521e+00 1.609427720215775848e+00 1.648002221512669951e+00 1.684849226724697280e+00 1.719930022232039724e+00 1.753207755265108858e+00 1.784647471392703189e+00 1.814216150222440538e+00 1.841882739236687661e+00 1.867618185697827782e+00 1.891395466565216843e+00 1.913189616373395463e+00 1.932977753027091961e+00 1.950739101473853987e+00 1.966455015219744418e+00 1.980108995657722470e+00 1.991686709182195036e+00 2.001176002066741066e+00 2.008566913085424677e+00 2.013851683861325625e+00 2.017024766929017776e+00
-1.989873161679755365e+00 -1.986741731078961903e+00 -1.981526328774341650e+00 -1.974232423782718682e+00 -1.964867664675287173e+00 -1.953441871534835617e+00 -1.939967025628686059e+00 -1.924457256807499350e+00 -1.906928828642338036e+00 -1.887400121314459556e+00 -1.865891612274418465e+00 -1.842425854689066833e+00 -1.817027453696884898e+00 -1.789723040493931272e+00 -1.760541244274235195e+00 -1.729512662049927263e+00 -1.696669826377514179e+00 -1.662047171017550840e+00 -1.625680994555309899e+00 -1.587609422009824911e+00 -1.547872364457666405e+00 -1.506511476695725271e+00 -1.463570112963627379e+00 -1.419093280740765017e+00 -1.373127592624240556e+00 -1.325721216281105619e+00 -1.276923822449133716e+00 -1.226786530931971431e+00 -1.175361854492165348e+00 -1.122703640481709675e+00 -1.068867009952174207e+00 -1.013908293834693941e+00 -9.578849655391259432e-01 -9.008555689300330460e-01 -8.428796399829606711e-01 -7.840176192974527281e-01 -7.243307506312679500e-01 -6.638809568783967663e-01 -6.027306776150039846e-01 -5.409426372822538909e-01 -4.785794798714584353e-01 -4.157031265362590711e-01 -3.523735021381685373e-01 -2.886456410403207551e-01 -2.245618861458567039e-01 -1.601251059238876506e-01 -9.515929911733703173e-02 -2.671044892560824752e-02 2.671044892560883385e-02 9.515929911733701785e-02 1.601251059238897878e-01 2.245618861458570648e-01 2.886456410403209771e-01 3.523735021381675381e-01 4.157031265362602923e-01 4.785794798714583798e-01 5.409426372822533358e-01 6.027306776150046508e-01 6.638809568783959891e-01 7.243307506312682831e-01 7.840176192974526170e-01 8.428796399829605601e-01 9.008555689300332681e-01 9.578849655391262763e-01 1.013908293834694385e+00 1.068867009952173763e+00 1.122703640481708565e+00 1.175361854492165792e+00 1.226786530931970542e+00 1.276923822449133938e+00 1.325721216281105619e+00 1.373127592624240334e+00 1.419093280740763907e+00 1.463570112963626046e+00 1.506511476695726159e+00 1.547872364457667071e+00 1.587609422009823579e+00 1.625680994555309233e+00 1.662047171017550395e+00 1.696669826377513512e+00 1.729512662049927707e+00 1.760541244274235417e+00 1.789723040493931494e+00 1.817027453696884232e+00 1.842425854689066611e+00 1.865891612274418465e+00 1.887400121314458001e+00 1.906928828642336704e+00 1.924457256807498906e+00 1.939967025628686503e+00 1.953441871534836283e+00 1.964867664675286507e+00 1.974232423782719570e+00 1.981526328774342982e+00 1.986741731078961903e+00 1.989873161679755365e+00
-1.962477585273883385e+00 -1.959389376441839081e+00 -1.954245960442946739e+00 -1.947052731390636282e+00 -1.937817233111185811e+00 -1.926549151220896761e+00 -1.913260302953442737e+00 -1.897964624747737750e+00 -1.880678157608879131e+00 -1.861419030256997287e+00 -1.840207440080977808e+00 -1.817065631916168433e+00 -1.792017874667241273e+00 -1.765090435799397506e+00 -1.736311553722980516e+00 -1.705711408098363746e+00 -1.673322088089615356e+00 -1.639177558596896622e+00 -1.603313624498762691e+00 -1.565767892936434258e+00 -1.526579733672585037e+00 -1.485790237557089055e+00 -1.443442173131341599e+00 -1.399579941400807215e+00 -1.354249528802027092e+00 -1.307498458384716677e+00 -1.259375739220864210e+00 -1.209931814039360676e+00 -1.159218505064371962e+00 -1.107288958004587931e+00 -1.054197584092726014e+00 -9.999999999999998890e-01 -9.447529653317230380e-01 -8.885143172175702375e-01 -8.313429011890829390e-01 -7.732984969860796642e-01 -7.144417369551432362e-01 -6.548340128956802175e-01 -5.945373637137738587e-01 -5.336143291158265134e-01 -4.721277390923766526e-01 -4.101403726844601305e-01 -3.477143264403314560e-01 -2.849096652531033502e-01 -2.217810418254979876e-01 -1.583675349408866229e-01 -9.466004060905190698e-02 -1.311721970527723012e-02 1.311721970527771584e-02 9.466004060905089390e-02 1.583675349408864286e-01 2.217810418254979599e-01 2.849096652531038498e-01 3.477143264403304013e-01 4.101403726844605746e-01 4.721277390923779294e-01 5.336143291158265134e-01 5.945373637137749689e-01 6.548340128956798845e-01 7.144417369551432362e-01 7.732984969860798863e-01 8.313429011890824949e-01 8.885143172175704596e-01 9.447529653317224829e-01 1.000000000000000444e+00 1.054197584092725348e+00 1.107288958004588153e+00 1.159218505064372406e+00 1.209931814039361786e+00 1.259375739220863766e+00 1.307498458384715123e+00 1.354249528802027536e+00 1.399579941400808103e+00 1.443442173131341377e+00 1.485790237557088611e+00 1.526579733672584593e+00 1.565767892936434258e+00 1.603313624498762691e+00 1.639177558596895512e+00 1.673322088089615356e+00 1.705711408098363302e+00 1.736311553722980960e+00 1.765090435799398838e+00 1.792017874667242383e+00 1.817065631916168655e+00 1.840207440080978474e+00 1.861419030256997287e+00 1.880678157608879575e+00 1.897964624747738194e+00 1.913260302953443182e+00 1.926549151220896317e+00 1.937817233111185367e+00 1.947052731390636504e+00 1.954245960442946295e+00 1.959389376441838859e+00 1.962477585273883163e+00
-1.934844825267991064e+00 -1.931801481226641304e+00 -1.926732792449077136e+00 -1.919644082015545594e+00 -1.910542794530269539e+00 -1.899438488426132166e+00 -1.886342826089059344e+00 -1.871269561816142346e+00 -1.854234527624848194e+00 -1.835255616934255984e+00 -1.814352766143002782e+00 -1.791547934132762698e+00 -1.766865079730557175e+00 -1.740330137168248692e+00 -1.711970989583345260e+00 -1.681817440611899084e+00 -1.649901184132266607e+00 -1.616255772228056387e+00 -1.580916581450476421e+00 -1.543920777475161987e+00 -1.505307278267628224e+00 -1.465116715896319199e+00 -1.423391397165057581e+00 -1.380175263280926989e+00 -1.335513848834010142e+00 -1.289454240449281697e+00 -1.242045035589272484e+00 -1.193336302155736606e+00 -1.143379539786034682e+00 -1.092227644107480078e+00 -1.039934875769651601e+00 -9.865568369360103729e-01 -9.321504592800508027e-01 -8.767740097470810845e-01 -8.204871240473938787e-01 -7.633508842435022812e-01 -7.054279682522797135e-01 -6.467829204894008921e-01 -5.874826348818533717e-01 -5.275972287649103309e-01 -4.672016805978526088e-01 -4.063790757195431813e-01 -3.452275753281626169e-01 -2.838771635601301524e-01 -2.225370225708050431e-01 -1.616684323029692061e-01 -1.029871364171102560e-01 -5.199934099918147347e-03 5.199934099918758837e-03 1.029871364171105058e-01 1.616684323029706216e-01 2.225370225708049876e-01 2.838771635601320398e-01 3.452275753281631721e-01 4.063790757195441250e-01 4.672016805978527754e-01 5.275972287649105530e-01 5.874826348818537047e-01 6.467829204893996708e-01 7.054279682522792694e-01 7.633508842435018371e-01 8.204871240473943228e-01 8.767740097470815286e-01 9.321504592800510247e-01 9.865568369360104839e-01 1.039934875769651157e+00 1.092227644107479190e+00 1.143379539786035126e+00 1.193336302155737494e+00 1.242045035589272706e+00 1.289454240449281253e+00 1.335513848834009476e+00 1.380175263280927878e+00 1.423391397165057803e+00 1.465116715896319199e+00 1.505307278267628668e+00 1.543920777475161099e+00 1.580916581450477310e+00 1.616255772228056387e+00 1.649901184132266607e+00 1.681817440611899084e+00 1.711970989583346370e+00 1.740330137168248914e+00 1.766865079730556509e+00 1.791547934132762032e+00 1.814352766143002338e+00 1.835255616934257095e+00 1.854234527624847972e+00 1.871269561816141680e+00 1.886342826089059566e+00 1.899438488426131277e+00 1.910542794530269317e+00 1.919644082015544262e+00 1.926732792449076914e+00 1.931801481226640416e+00 1.934844825267991064e+00
-1.906981729494364064e+00 -1.903984971843287299e+00 -1.898993882380213716e+00 -1.892013717348042912e+00 -1.883051828114542525e+00 -1.872117653819088678e+00 -1.859222711946030504e+00 -1.844380586846091630e+00 -1.827606916232810796e+00 -1.808919375687252806e+00 -1.788337661211163221e+00 -1.765883469876810441e+00 -1.741580478631063800e+00 -1.715454321322367859e+00 -1.687532564032663496e+00 -1.657844678812675721e+00 -1.626422015939395171e+00 -1.593297774840245484e+00 -1.558506973861235823e+00 -1.522086419098874766e+00 -1.484074672571208398e+00 -1.444512020077178160e+00 -1.403440439192547462e+00 -1.360903567985420670e+00 -1.316946675220020957e+00 -1.271616633076548153e+00 -1.224961893781892019e+00 -1.177032472073395786e+00 -1.127879936188113774e+00 -1.077557411214598027e+00 -1.026119600377427554e+00 -9.736228325036448972e-01 -9.201251481564156620e-01 -8.656864437903071252e-01 -8.103687047390663034e-01 -7.542363775687564997e-01 -6.973569675218794783e-01 -6.398020122162300094e-01 -5.816487103794127922e-01 -5.229827475900233891e-01 -4.639034411600414520e-01 -4.045337128012603256e-01 -3.450410609638458470e-01 -2.856867076976507547e-01 -2.269592707935542131e-01 -1.700257381889607455e-01 -1.188262086673356199e-01 -1.707845277533806636e-03 1.707845277532121136e-03 1.188262086673356338e-01 1.700257381889589969e-01 2.269592707935529918e-01 2.856867076976503106e-01 3.450410609638454029e-01 4.045337128012603256e-01 4.639034411600407859e-01 5.229827475900226119e-01 5.816487103794111269e-01 6.398020122162300094e-01 6.973569675218805886e-01 7.542363775687556116e-01 8.103687047390666365e-01 8.656864437903070142e-01 9.201251481564158841e-01 9.736228325036453413e-01 1.026119600377427332e+00 1.077557411214598249e+00 1.127879936188112886e+00 1.177032472073396008e+00 1.224961893781892019e+00 1.271616633076547265e+00 1.316946675220020513e+00 1.360903567985420892e+00 1.403440439192548128e+00 1.444512020077179271e+00 1.484074672571209286e+00 1.522086419098875654e+00 1.558506973861236489e+00 1.593297774840245706e+00 1.626422015939394505e+00 1.657844678812675498e+00 1.687532564032664606e+00 1.715454321322368969e+00 1.741580478631064022e+00 1.765883469876809553e+00 1.788337661211164109e+00 1.808919375687254805e+00 1.827606916232812573e+00 1.844380586846090520e+00 1.859222711946030948e+00 1.872117653819089123e+00 1.883051828114542969e+00 1.892013717348043134e+00 1.898993882380214826e+00 1.903984971843288410e+00 1.906981729494364508e+00
-1.878895204510535377e+00 -1.875946838681715967e+00 -1.871036360559517941e+00 -1.864168964067328682e+00 -1.855351913779285988e+00 -1.844594538030215558e+00 -1.831908220098609208e+00 -1.817306387495325692e+00 -1.800804499399761838e+00 -1.782420032295462420e+00 -1.762172463869011052e+00 -1.740083255250006733e+00 -1.716175831686586051e+00 -1.690475561771257240e+00 -1.663009735356691721e+00 -1.633807540332185004e+00 -1.602900038470664867e+00 -1.570320140606023651e+00 -1.536102581464951600e+00 -1.500283894561369458e+00 -1.462902387672071258e+00 -1.423998119559473086e+00 -1.383612878805648094e+00 -1.341790165891980413e+00 -1.298575180031323439e+00 -1.254014812779779442e+00 -1.208157651191637871e+00 -1.161053994338610673e+00 -1.112755888557311668e+00 -1.063317189077655378e+00 -1.012793659143551128e+00 -9.612431230700642093e-01 -9.087256980884086399e-01 -8.553041434139467825e-01 -8.010443875299991801e-01 -7.460163333095659599e-01 -6.902951090875155682e-01 -6.339630601351565753e-01 -5.771130188962418917e-01 -5.198538888185111340e-01 -4.623206521069457287e-01 -4.046934209519600922e-01 -3.472365552156987945e-01 -2.903871039781406038e-01 -2.349811803761447104e-01 -1.829316309612362690e-01 -1.395883960587259165e-01 -4.853525798672319062e-04 4.853525798664626648e-04 1.395883960587256112e-01 1.829316309612363800e-01 2.349811803761451268e-01 2.903871039781406038e-01 3.472365552156999047e-01 4.046934209519595371e-01 4.623206521069453956e-01 5.198538888185113560e-01 5.771130188962425578e-01 6.339630601351576855e-01 6.902951090875151241e-01 7.460163333095660709e-01 8.010443875299990690e-01 8.553041434139466714e-01 9.087256980884093061e-01 9.612431230700640983e-01 1.012793659143552016e+00 1.063317189077654268e+00 1.112755888557311001e+00 1.161053994338610229e+00 1.208157651191639426e+00 1.254014812779780108e+00 1.298575180031323439e+00 1.341790165891980191e+00 1.383612878805648094e+00 1.423998119559472864e+00 1.462902387672071036e+00 1.500283894561369458e+00 1.536102581464951822e+00 1.570320140606022097e+00 1.602900038470666644e+00 1.633807540332184560e+00 1.663009735356691055e+00 1.690475561771256796e+00 1.716175831686586495e+00 1.740083255250006511e+00 1.762172463869010830e+00 1.782420032295462198e+00 1.800804499399761616e+00 1.817306387495325914e+00 1.831908220098609208e+00 1.844594538030216668e+00 1.855351913779286654e+00 1.864168964067328460e+00 1.871036360559517497e+00 1.875946838681716189e+00 1.878895204510535377e+00
-1.850592214048072615e+00 -1.847694134997607263e+00 -1.842867429656221745e+00 -1.836117234458570557e+00 -1.827450734071877747e+00 -1.816877155096157992e+00 -1.804407758025202702e+00 -1.790055827516370934e+00 -1.773836661030893991e+00 -1.755767555922111978e+00 -1.735867795067504105e+00 -1.714158631162323587e+00 -1.690663269819249193e+00 -1.665406851651021203e+00 -1.638416433553447238e+00 -1.609720969456888140e+00 -1.579351290878586944e+00 -1.547340087690567412e+00 -1.513721889624307870e+00 -1.478533049172530589e+00 -1.441811726731985877e+00 -1.403597879075747068e+00 -1.363933252573070964e+00 -1.322861383023637094e+00 -1.280427604591266144e+00 -1.236679071184596523e+00 -1.191664794850929354e+00 -1.145435707496140321e+00 -1.098044754785309607e+00 -1.049547034838683501e+00 -9.999999999999998890e-01 -9.494637486503183510e-01 -8.980014476855435746e-01 -8.456799482002931301e-01 -7.925706930876643685e-01 -7.387510767036412629e-01 -6.843065246118001932e-01 -6.293337579814403115e-01 -5.739460808533890512e-01 -5.182822739456041106e-01 -4.625222509943373583e-01 -4.069161694536899687e-01 -3.518422439209513142e-01 -2.979309694519335361e-01 -2.463572382181572484e-01 -1.995876769839620979e-01 -1.632569599440062968e-01 -1.228545099410283548e-04 1.228545099411125431e-04 1.632569599440066299e-01 1.995876769839626252e-01 2.463572382181573039e-01 2.979309694519337581e-01 3.518422439209524799e-01 4.069161694536906904e-01 4.625222509943389682e-01 5.182822739456036665e-01 5.739460808533902725e-01 6.293337579814402005e-01 6.843065246117995271e-01 7.387510767036413739e-01 7.925706930876641465e-01 8.456799482002925750e-01 8.980014476855443517e-01 9.494637486503180179e-01 1.000000000000000444e+00 1.049547034838683501e+00 1.098044754785309163e+00 1.145435707496139877e+00 1.191664794850931131e+00 1.236679071184596523e+00 1.280427604591264590e+00 1.322861383023637760e+00 1.363933252573070742e+00 1.403597879075747290e+00 1.441811726731984988e+00 1.478533049172529257e+00 1.513721889624307426e+00 1.547340087690567412e+00 1.579351290878587832e+00 1.609720969456888584e+00 1.638416433553445906e+00 1.665406851651022313e+00 1.690663269819250081e+00 1.714158631162323587e+00 1.735867795067503216e+00 1.755767555922111534e+00 1.773836661030893325e+00 1.790055827516370046e+00 1.804407758025203590e+00 1.816877155096158436e+00 1.827450734071877747e+00 1.836117234458570113e+00 1.842867429656221079e+00 1.847694134997606819e+00 1.850592214048072393e+00
-1.822079777462633388e+00 -1.819233975843760120e+00 -1.814494364414745986e+00 -1.807866027249288798e+00 -1.799356076415129957e+00 -1.788973646396586847e+00 -1.776729887008418274e+00 -1.762637954868528700e+00 -1.746713003516507712e+00 -1.728972172287626563e+00 -1.709434574078615210e+00 -1.688121282173616677e+00 -1.665055316337664681e+00 -1.640261628433066665e+00 -1.613767087873860806e+00 -1.585600467308737160e+00 -1.555792429018421075e+00 -1.524375512636079177e+00 -1.491384124958044843e+00 -1.456854532819476633e+00 -1.420824860283073088e+00 -1.383335091753232104e+00 -1.344427083118126420e+00 -1.304144583688591874e+00 -1.262533272619163593e+00 -1.219640814771893789e+00 -1.175516942781036134e+00 -1.130213574644841623e+00 -1.083784979894275358e+00 -1.036288012873771036e+00 -9.877824398899599512e-01 -9.383313995384112705e-01 -8.880020550871463580e-01 -8.368665289930807827e-01 -7.850032606128303225e-01 -7.324990138098959047e-01 -6.794519094548261418e-01 -6.259761234381786554e-01 -5.722093848682049400e-01 -5.183253673573631204e-01 -4.645550126156419712e-01 -4.112249799144505613e-01 -3.588307352599078293e-01 -3.081835460749157152e-01 -2.607210856292681567e-01 -2.191661147342851279e-01 -1.886707825575994479e-01 -2.809414542609445128e-05 2.809414542619541083e-05 1.886707825576002528e-01 2.191661147342855720e-01 2.607210856292682677e-01 3.081835460749153821e-01 3.588307352599078293e-01 4.112249799144481188e-01 4.645550126156423043e-01 5.183253673573634535e-01 5.722093848682056061e-01 6.259761234381787665e-01 6.794519094548261418e-01 7.324990138098951276e-01 7.850032606128293233e-01 8.368665289930810047e-01 8.880020550871472462e-01 9.383313995384117145e-01 9.877824398899599512e-01 1.036288012873770370e+00 1.083784979894275358e+00 1.130213574644840735e+00 1.175516942781036134e+00 1.219640814771893789e+00 1.262533272619162483e+00 1.304144583688591874e+00 1.344427083118127086e+00 1.383335091753232993e+00 1.420824860283073310e+00 1.456854532819476855e+00 1.491384124958044621e+00 1.524375512636078733e+00 1.555792429018420853e+00 1.585600467308738049e+00 1.613767087873859696e+00 1.640261628433066443e+00 1.665055316337664459e+00 1.688121282173617788e+00 1.709434574078615654e+00 1.728972172287627673e+00 1.746713003516508822e+00 1.762637954868529366e+00 1.776729887008417830e+00 1.788973646396587736e+00 1.799356076415130845e+00 1.807866027249289242e+00 1.814494364414746430e+00 1.819233975843760343e+00 1.822079777462633610e+00
-1.793364968187483477e+00 -1.790573537054663156e+00 -1.785924511518714786e+00 -1.779422928692647954e+00 -1.771075835737323301e+00 -1.760892285141992364e+00 -1.748883328770635126e+00 -1.735062010765115570e+00 -1.719443359422749618e+00 -1.702044378196778229e+00 -1.682884036004881567e+00 -1.661983257075050568e+00 -1.639364910611834425e+00 -1.615053800632535896e+00 -1.589076656405613575e+00 -1.561462124027986453e+00 -1.532240759810456376e+00 -1.501445026310555653e+00 -1.469109292072067419e+00 -1.435269836417758738e+00 -1.399964861020036144e+00 -1.363234510477347561e+00 -1.325120904799445887e+00 -1.285668187620823577e+00 -1.244922595217880179e+00 -1.202932553148008621e+00 -1.159748809775752454e+00 -1.115424619432532571e+00 -1.070015992979584718e+00 -1.023582040902150547e+00 -9.761854450199863864e-01 -9.278931115064352753e-01 -8.787770835677957137e-01 -8.289158326183971859e-01 -7.783961121303817343e-01 -7.273156664567845819e-01 -6.757872707235780263e-01 -6.239448996160606997e-01 -5.719534040437084244e-01 -5.200241596878716344e-01 -4.684412452113456138e-01 -4.176068676972082838e-01 -3.681231434130768365e-01 -3.209438064937073509e-01 -2.776564493298485647e-01 -2.409637866715826637e-01 -2.152040891578708703e-01 -5.838288063258201130e-06 5.838288062838987584e-06 2.152040891578711201e-01 2.409637866715834409e-01 2.776564493298476766e-01 3.209438064937052970e-01 3.681231434130783908e-01 4.176068676972086169e-01 4.684412452113467795e-01 5.200241596878715233e-01 5.719534040437084244e-01 6.239448996160616989e-01 6.757872707235775822e-01 7.273156664567852481e-01 7.783961121303819564e-01 8.289158326183975189e-01 8.787770835677958248e-01 9.278931115064347201e-01 9.761854450199864974e-01 1.023582040902150325e+00 1.070015992979585162e+00 1.115424619432532127e+00 1.159748809775752010e+00 1.202932553148009065e+00 1.244922595217879735e+00 1.285668187620824687e+00 1.325120904799445665e+00 1.363234510477346229e+00 1.399964861020036366e+00 1.435269836417760070e+00 1.469109292072069195e+00 1.501445026310554987e+00 1.532240759810457265e+00 1.561462124027986231e+00 1.589076656405613797e+00 1.615053800632535230e+00 1.639364910611834425e+00 1.661983257075049014e+00 1.682884036004882011e+00 1.702044378196777341e+00 1.719443359422750506e+00 1.735062010765116014e+00 1.748883328770634460e+00 1.760892285141991920e+00 1.771075835737321968e+00 1.779422928692646844e+00 1.785924511518713675e+00 1.790573537054661823e+00 1.793364968187483033e+00
-1.764454912192957359e+00 -1.761720054292793325e+00 -1.757165289608309422e+00 -1.750795613929348349e+00 -1.742618017536724961e+00 -1.732641481478457868e+00 -1.720876972930562854e+00 -1.707337439760915787e+00 -1.692037804449429750e+00 -1.674994957558355813e+00 -1.656227750994654135e+00 -1.635756991364405000e+00 -1.613605433790132215e+00 -1.589797776649346961e+00 -1.564360657801840082e+00 -1.537322653010606999e+00 -1.508714277435857065e+00 -1.478567991305161033e+00 -1.446918211151650535e+00 -1.413801328388627043e+00 -1.379255737483665589e+00 -1.343321876651578650e+00 -1.306042284864089797e+00 -1.267461680161960924e+00 -1.227627065878030610e+00 -1.186587873621030020e+00 -1.144396155002203708e+00 -1.101106838518606468e+00 -1.056778074361474529e+00 -1.011471699159975701e+00 -9.652538663184442314e-01 -9.181959080914295912e-01 -8.703755268369636200e-01 -8.218784616065781812e-01 -7.728008536118295968e-01 -7.232526596749850878e-01 -6.733626711753202265e-01 -6.232860500168129203e-01 -5.732159085011020450e-01 -5.234015521325752207e-01 -4.741779708892874257e-01 -4.260146995186184782e-01 -3.795982541927673815e-01 -3.359711721092252246e-01 -2.967549405634101189e-01 -2.644414840641042264e-01 -2.425107094915922579e-01 -1.103996800285239799e-06 1.103996799785663155e-06 2.425107094915922301e-01 2.644414840641043374e-01 2.967549405634100079e-01 3.359711721092245029e-01 3.795982541927676590e-01 4.260146995186184782e-01 4.741779708892870371e-01 5.234015521325759979e-01 5.732159085011009347e-01 6.232860500168128093e-01 6.733626711753200045e-01 7.232526596749848657e-01 7.728008536118298188e-01 8.218784616065781812e-01 8.703755268369636200e-01 9.181959080914291471e-01 9.652538663184446754e-01 1.011471699159976589e+00 1.056778074361474973e+00 1.101106838518606912e+00 1.144396155002202597e+00 1.186587873621030687e+00 1.227627065878030166e+00 1.267461680161960036e+00 1.306042284864090020e+00 1.343321876651579094e+00 1.379255737483665811e+00 1.413801328388626155e+00 1.446918211151650535e+00 1.478567991305160367e+00 1.508714277435856177e+00 1.537322653010606555e+00 1.564360657801840304e+00 1.589797776649346739e+00 1.613605433790133103e+00 1.635756991364405222e+00 1.656227750994651027e+00 1.674994957558354924e+00 1.692037804449427973e+00 1.707337439760915121e+00 1.720876972930562854e+00 1.732641481478457202e+00 1.742618017536724961e+00 1.750795613929348793e+00 1.757165289608308978e+00 1.761720054292792437e+00 1.764454912192956915e+00
-1.735356786454644640e+00 -1.732680822166380752e+00 -1.728224189471920580e+00 -1.721991848664153446e+00 -1.713990741434860521e+00 -1.704229788284153280e+00 -1.692719885377163891e+00 -1.679473900997690450e+00 -1.664506671792439940e+00 -1.647834999050885596e+00 -1.629477645326800062e+00 -1.609455331781060261e+00 -1.587790736715150475e+00 -1.564508495875632565e+00 -1.539635205247989358e+00 -1.513199427231972649e+00 -1.485231701310887109e+00 -1.455764560608956870e+00 -1.424832556094037139e+00 -1.392472290654934275e+00 -1.358722465901088139e+00 -1.323623945350075548e+00 -1.287219838758919321e+00 -1.249555613823485567e+00 -1.210679243466541655e+00 -1.170641399677630590e+00 -1.129495708677203725e+00 -1.087299087530194219e+00 -1.044112189948913860e+00 -1.000000000000000000e+00 -9.550326284682012501e-01 -9.092863904125579877e-01 -8.628452782660462894e-01 -8.158029996441306109e-01 -7.682658343332905426e-01 -7.203566999601106469e-01 -6.722210331559670404e-01 -6.240354480888092858e-01 -5.760207209620223923e-01 -5.284616217678385075e-01 -4.817377039043089226e-01 -4.363716168883570723e-01 -3.931046743751013817e-01 -3.530109304694148409e-01 -3.176502399504783636e-01 -2.892047847520510251e-01 -2.703885139550876171e-01 -1.896685918121841601e-07 1.896685919993674300e-07 2.703885139550882277e-01 2.892047847520515247e-01 3.176502399504799179e-01 3.530109304694141747e-01 3.931046743751023254e-01 4.363716168883571833e-01 4.817377039043084230e-01 5.284616217678388406e-01 5.760207209620225033e-01 6.240354480888089528e-01 6.722210331559673735e-01 7.203566999601110910e-01 7.682658343332905426e-01 8.158029996441317211e-01 8.628452782660460674e-01 9.092863904125572105e-01 9.550326284682021383e-01 9.999999999999996669e-01 1.044112189948914082e+00 1.087299087530193997e+00 1.129495708677204169e+00 1.170641399677631034e+00 1.210679243466542099e+00 1.249555613823486455e+00 1.287219838758920210e+00 1.323623945350074660e+00 1.358722465901087917e+00 1.392472290654933609e+00 1.424832556094038249e+00 1.455764560608956870e+00 1.485231701310887997e+00 1.513199427231972427e+00 1.539635205247990246e+00 1.564508495875633454e+00 1.587790736715150253e+00 1.609455331781060039e+00 1.629477645326798951e+00 1.647834999050884264e+00 1.664506671792439496e+00 1.679473900997691116e+00 1.692719885377162781e+00 1.704229788284152614e+00 1.713990741434860299e+00 1.721991848664152780e+00 1.728224189471920580e+00 1.732680822166380086e+00 1.735356786454644196e+00
-1.706077817433405031e+00 -1.703463193429662237e+00 -1.699108774435960756e+00 -1.693019491198051840e+00 -1.685202245280165378e+00 -1.675665907742228233e+00 -1.664421317669680489e+00 -1.651481280739976576e+00 -1.636860568064028465e+00 -1.620575915603945649e+00 -1.602646024543514125e+00 -1.583091563078201203e+00 -1.561935170201673273e+00 -1.539201462201691184e+00 -1.514917042747231379e+00 -1.489110517660828581e+00 -1.461812515738506679e+00 -1.433055717322003986e+00 -1.402874892767870696e+00 -1.371306953527940742e+00 -1.338391019299651763e+00 -1.304168505684155432e+00 -1.268683238090299259e+00 -1.231981599363871860e+00 -1.194112720974999542e+00 -1.155128730808440141e+00 -1.115085075029130346e+00 -1.074040937663917061e+00 -1.032059790230431373e+00 -9.892101161288204825e-01 -9.455663723768445994e-01 -9.012102773612913342e-01 -8.562325518756782605e-01 -8.107352985385398725e-01 -7.648352923856537311e-01 -7.186685899185699666e-01 -6.723970719037773991e-01 -6.262178581064323790e-01 -5.803770303581154977e-01 -5.351898497747705763e-01 -4.910707054074951450e-01 -4.485772410789466980e-01 -4.084735684671830791e-01 -3.718139160781621100e-01 -3.400314051475475940e-01 -3.149695760108766063e-01 -2.987123180917481413e-01 -2.949926757715236249e-08 2.949926839350156770e-08 2.987123180917479193e-01 3.149695760108776610e-01 3.400314051475472055e-01 3.718139160781620545e-01 4.084735684671846889e-01 4.485772410789464204e-01 4.910707054074955891e-01 5.351898497747709094e-01 5.803770303581156087e-01 6.262178581064321570e-01 6.723970719037780652e-01 7.186685899185707438e-01 7.648352923856527319e-01 8.107352985385404276e-01 8.562325518756789267e-01 9.012102773612913342e-01 9.455663723768451545e-01 9.892101161288201494e-01 1.032059790230431595e+00 1.074040937663916173e+00 1.115085075029131012e+00 1.155128730808439697e+00 1.194112720974999320e+00 1.231981599363873192e+00 1.268683238090299481e+00 1.304168505684154100e+00 1.338391019299652207e+00 1.371306953527940298e+00 1.402874892767871140e+00 1.433055717322003098e+00 1.461812515738505569e+00 1.489110517660827915e+00 1.514917042747231823e+00 1.539201462201690074e+00 1.561935170201672607e+00 1.583091563078200537e+00 1.602646024543513459e+00 1.620575915603944539e+00 1.636860568064028243e+00 1.651481280739975688e+00 1.664421317669678269e+00 1.675665907742227123e+00 1.685202245280163824e+00 1.693019491198050730e+00 1.699108774435960090e+00 1.703463193429660461e+00 1.706077817433404364e+00
-1.676625279570733262e+00 -1.674074578278246017e+00 -1.669826680980151856e+00 -1.663886494862955034e+00 -1.656260889872303244e+00 -1.646958698786286313e+00 -1.635990717586755183e+00 -1.623369706349854225e+00 -1.609110390941880908e+00 -1.593229465882315399e+00 -1.575745598825641691e+00 -1.556679437221589746e+00 -1.536053617844903574e+00 -1.513892780047436437e+00 -1.490223583786131956e+00 -1.465074733731605683e+00 -1.438477011079046353e+00 -1.410463315085867642e+00 -1.381068716876345803e+00 -1.350330528718709289e+00 -1.318288392844699786e+00 -1.284984395013798020e+00 -1.250463209518572594e+00 -1.214772284315975615e+00 -1.177962077637432214e+00 -1.140086361042054186e+00 -1.101202608810125882e+00 -1.061372500374700101e+00 -1.020662571955325726e+00 -9.791450668635627297e-01 -9.368990528369669502e-01 -8.940119018286823982e-01 -8.505812668379160169e-01 -8.067177474754991806e-01 -7.625485197728182341e-01 -7.182223291061858861e-01 -6.739164261147980728e-01 -6.298462873208299229e-01 -5.862793275093858281e-01 -5.435542791416239083e-01 -5.021083892556681416e-01 -4.625146769649613465e-01 -4.255300396747512259e-01 -3.921491105683371781e-01 -3.636429414758959311e-01 -3.415306975042186610e-01 -3.274000690086763532e-01 -4.131630840042867962e-09 4.131631064796431491e-09 3.274000690086770193e-01 3.415306975042196047e-01 3.636429414758962642e-01 3.921491105683371226e-01 4.255300396747508929e-01 4.625146769649614020e-01 5.021083892556672534e-01 5.435542791416241304e-01 5.862793275093858281e-01 6.298462873208303670e-01 6.739164261147976287e-01 7.182223291061853310e-01 7.625485197728179010e-01 8.067177474754988475e-01 8.505812668379164609e-01 8.940119018286820651e-01 9.368990528369670612e-01 9.791450668635622856e-01 1.020662571955325948e+00 1.061372500374700101e+00 1.101202608810125882e+00 1.140086361042053298e+00 1.177962077637433103e+00 1.214772284315975837e+00 1.250463209518572816e+00 1.284984395013798020e+00 1.318288392844699120e+00 1.350330528718708623e+00 1.381068716876346025e+00 1.410463315085867197e+00 1.438477011079047685e+00 1.465074733731606127e+00 1.490223583786131734e+00 1.513892780047437103e+00 1.536053617844904240e+00 1.556679437221590190e+00 1.575745598825642135e+00 1.593229465882315177e+00 1.609110390941881352e+00 1.623369706349854447e+00 1.635990717586754961e+00 1.646958698786286313e+00 1.656260889872303022e+00 1.663886494862954590e+00 1.669826680980150524e+00 1.674074578278245129e+00 1.676625279570733040e+00
-1.647006493803463867e+00 -1.644522443754055097e+00 -1.640385619609598278e+00 -1.634600910912538119e+00 -1.627175164387356432e+00 -1.618117185527821800e+00 -1.607437740963822748e+00 -1.595149561867899690e+00 -1.581267348737729339e+00 -1.565807777979453475e+00 -1.548789510821634741e+00 -1.530233205215469461e+00 -1.510161531529787826e+00 -1.488599193036794777e+00 -1.465572952416469121e+00 -1.441111665796875663e+00 -1.415246326211181627e+00 -1.388010118812366578e+00 -1.359438490772998831e+00 -1.329569239550073778e+00 -1.298442624167318815e+00 -1.266101505432861041e+00 -1.232591522668595063e+00 -1.197961316717204738e+00 -1.162262811905024673e+00 -1.125551573542058259e+00 -1.087887262811938927e+00 -1.049334218079585490e+00 -1.009962201485356426e+00 -9.698473632931233768e-01 -9.290734953816618402e-01 -8.877336717575062819e-01 -8.459324112168167265e-01 -8.037885497687003999e-01 -7.614390842177697349e-01 -7.190443510579297426e-01 -6.767950447636142952e-01 -6.349217612798495614e-01 -5.937079648112078001e-01 -5.535074602932702481e-01 -5.147674292497246284e-01 -4.780573897979289999e-01 -4.441020436228799162e-01 -4.138099905007942558e-01 -3.882785023518027789e-01 -3.687381922762037467e-01 -3.563950688601527084e-01 -5.175424881710733507e-10 5.175433492899959177e-10 3.563950688601527639e-01 3.687381922762040243e-01 3.882785023518026124e-01 4.138099905007942003e-01 4.441020436228796386e-01 4.780573897979294440e-01 5.147674292497246284e-01 5.535074602932700261e-01 5.937079648112079111e-01 6.349217612798496724e-01 6.767950447636138511e-01 7.190443510579297426e-01 7.614390842177698460e-01 8.037885497686999559e-01 8.459324112168165044e-01 8.877336717575058378e-01 9.290734953816622843e-01 9.698473632931223776e-01 1.009962201485355537e+00 1.049334218079585490e+00 1.087887262811938704e+00 1.125551573542059147e+00 1.162262811905025339e+00 1.197961316717204072e+00 1.232591522668595063e+00 1.266101505432861707e+00 1.298442624167318815e+00 1.329569239550072668e+00 1.359438490772998387e+00 1.388010118812366356e+00 1.415246326211181405e+00 1.441111665796874552e+00 1.465572952416469343e+00 1.488599193036793444e+00 1.510161531529788936e+00 1.530233205215470349e+00 1.548789510821634519e+00 1.565807777979454141e+00 1.581267348737729561e+00 1.595149561867899912e+00 1.607437740963822304e+00 1.618117185527821134e+00 1.627175164387355988e+00 1.634600910912538785e+00 1.640385619609598944e+00 1.644522443754055319e+00 1.647006493803463201e+00
-1.617228826102324213e+00 -1.614814313276407898e+00 -1.610793376019564072e+00 -1.605170891930731703e+00 -1.597953692595592834e+00 -1.589150566790251240e+00 -1.578772264976497697e+00 -1.566831505388498247e+00 -1.553342982098134373e+00 -1.538323375547701488e+00 -1.521791366158399494e+00 -1.503767651766415359e+00 -1.484274969811762768e+00 -1.463338125417023239e+00 -1.440984026754316583e+00 -1.417241729423234009e+00 -1.392142491968216156e+00 -1.365719845174726332e+00 -1.338009678431013150e+00 -1.309050347267838088e+00 -1.278882807248181042e+00 -1.247550780747096688e+00 -1.215100964940024175e+00 -1.181583291642930522e+00 -1.147051252707358637e+00 -1.111562308724811654e+00 -1.075178404191859505e+00 -1.037966619518333689e+00 -1.000000000000000444e+00 -9.613586150521598039e-01 -9.221309188794450939e-01 -8.824155080451735467e-01 -8.423234043284657524e-01 -8.019810355665577539e-01 -7.615341458693927201e-01 -7.211529419364574034e-01 -6.810388731122932748e-01 -6.414335384549654240e-01 -6.026302795619211672e-01 -5.649889642415470981e-01 -5.289540931743451635e-01 -4.950752665738709091e-01 -4.640265351078192158e-01 -4.366163528159851537e-01 -4.137725931594166684e-01 -3.964805548365373800e-01 -3.856561830004035518e-01 -5.749194516941423274e-11 5.749158113458653935e-11 3.856561830004038849e-01 3.964805548365388232e-01 4.137725931594175011e-01 4.366163528159846541e-01 4.640265351078192158e-01 4.950752665738709091e-01 5.289540931743454966e-01 5.649889642415469870e-01 6.026302795619213892e-01 6.414335384549646468e-01 6.810388731122931638e-01 7.211529419364582916e-01 7.615341458693918320e-01 8.019810355665573098e-01 8.423234043284659744e-01 8.824155080451723254e-01 9.221309188794447609e-01 9.613586150521583606e-01 1.000000000000000222e+00 1.037966619518333911e+00 1.075178404191860171e+00 1.111562308724810988e+00 1.147051252707357971e+00 1.181583291642930300e+00 1.215100964940023509e+00 1.247550780747095578e+00 1.278882807248180820e+00 1.309050347267837644e+00 1.338009678431013150e+00 1.365719845174728331e+00 1.392142491968215046e+00 1.417241729423234675e+00 1.440984026754317249e+00 1.463338125417023683e+00 1.484274969811761880e+00 1.503767651766415803e+00 1.521791366158399939e+00 1.538323375547701488e+00 1.553342982098134373e+00 1.566831505388497359e+00 1.578772264976497919e+00 1.589150566790249908e+00 1.597953692595591724e+00 1.605170891930731480e+00 1.610793376019564516e+00 1.614814313276407676e+00 1.617228826102324213e+00
-1.587299686039551627e+00 -1.584957766318354722e+00 -1.581057812594385270e+00 -1.575604695828610735e+00 -1.568605239977004073e+00 -1.560068226891784704e+00 -1.550004403049001001e+00 -1.538426488441504647e+00 -1.525349188074583973e+00 -1.510789206615245073e+00 -1.494765266879902299e+00 -1.477298133004673053e+00 -1.458410639334652537e+00 -1.438127726302300013e+00 -1.416476484851844297e+00 -1.393486211320841495e+00 -1.369188475130575178e+00 -1.343617202188252868e+00 -1.316808777597712199e+00 -1.288802172153526326e+00 -1.259639098210942887e+00 -1.229364201953974778e+00 -1.198025300922985537e+00 -1.165673678040319627e+00 -1.132364446460143448e+00 -1.098157003596898829e+00 -1.063115597962666303e+00 -1.027310039375618267e+00 -9.908165922271301440e-01 -9.537191035115518689e-01 -9.161104331091115549e-01 -8.780942744219409901e-01 -8.397874800326771139e-01 -8.013230405243190191e-01 -7.628539050113455344e-01 -7.245578768554584714e-01 -6.866438592489695347e-01 -6.493597421746735154e-01 -6.130021690662652567e-01 -5.779282062009836185e-01 -5.445683907186453787e-01 -5.134394791112154577e-01 -4.851531094182372494e-01 -4.604133539931821173e-01 -4.399925001668925084e-01 -4.246732280693163442e-01 -4.151522008149267640e-01 -5.606363829307644156e-12 5.605697695015484874e-12 4.151522008149263199e-01 4.246732280693158446e-01 4.399925001668928415e-01 4.604133539931816732e-01 4.851531094182371939e-01 5.134394791112155687e-01 5.445683907186443795e-01 5.779282062009831744e-01 6.130021690662652567e-01 6.493597421746731824e-01 6.866438592489688686e-01 7.245578768554582494e-01 7.628539050113454234e-01 8.013230405243185750e-01 8.397874800326771139e-01 8.780942744219408791e-01 9.161104331091114439e-01 9.537191035115517579e-01 9.908165922271293669e-01 1.027310039375617823e+00 1.063115597962665859e+00 1.098157003596899273e+00 1.132364446460143448e+00 1.165673678040319183e+00 1.198025300922985759e+00 1.229364201953975444e+00 1.259639098210943331e+00 1.288802172153526326e+00 1.316808777597712865e+00 1.343617202188253312e+00 1.369188475130575178e+00 1.393486211320841273e+00 1.416476484851845186e+00 1.438127726302301346e+00 1.458410639334651870e+00 1.477298133004673941e+00 1.494765266879901633e+00 1.510789206615245739e+00 1.525349188074583973e+00 1.538426488441505535e+00 1.550004403049001445e+00 1.560068226891785148e+00 1.568605239977004073e+00 1.575604695828609847e+00 1.581057812594385048e+00 1.584957766318354500e+00 1.587299686039552293e+00
-1.557226525391472993e+00 -1.554960438250339028e+00 -1.551186870288329578e+00 -1.545910690511183239e+00 -1.539138721855378478e+00 -1.530879747839752225e+00 -1.521144521590996890e+00 -1.509945777619102314e+00 -1.497298246827089008e+00 -1.483218675364060823e+00 -1.467725848076819162e+00 -1.450840617488556861e+00 -1.432585939441120226e+00 -1.412986916788796288e+00 -1.392070852838334538e+00 -1.369867316606393715e+00 -1.346408222430616641e+00 -1.321727927047984030e+00 -1.295863347974874236e+00 -1.268854107927285035e+00 -1.240742711158526523e+00 -1.211574759032610027e+00 -1.181399213981485063e+00 -1.150268723326413278e+00 -1.118240017424468435e+00 -1.085374400418852137e+00 -1.051738356766592553e+00 -1.017404302990307485e+00 -9.824515221187224423e-01 -9.469673284686005443e-01 -9.110485232262989230e-01 -8.748032170836747001e-01 -8.383531150499037299e-01 -8.018363798237763129e-01 -7.654112114315960724e-01 -7.292602964825161127e-01 -6.935962781046642878e-01 -6.586683532405398500e-01 -6.247699730546092400e-01 -5.922473290821643754e-01 -5.615077373388610571e-01 -5.330260431060825921e-01 -5.073456699880128928e-01 -4.850691075118243600e-01 -4.668313274101463239e-01 -4.532507518649723788e-01 -4.448584541073450915e-01 -4.738970267877771471e-13 4.741051935735570223e-13 4.448584541073450915e-01 4.532507518649724343e-01 4.668313274101464905e-01 4.850691075118241935e-01 5.073456699880122267e-01 5.330260431060822590e-01 5.615077373388606130e-01 5.922473290821640424e-01 6.247699730546096841e-01 6.586683532405397390e-01 6.935962781046637327e-01 7.292602964825151135e-01 7.654112114315960724e-01 8.018363798237760909e-01 8.383531150499033968e-01 8.748032170836751442e-01 9.110485232262995892e-01 9.469673284685999892e-01 9.824515221187225533e-01 1.017404302990307263e+00 1.051738356766592553e+00 1.085374400418851693e+00 1.118240017424467547e+00 1.150268723326412612e+00 1.181399213981485063e+00 1.211574759032610249e+00 1.240742711158526745e+00 1.268854107927285479e+00 1.295863347974873570e+00 1.321727927047983586e+00 1.346408222430616419e+00 1.369867316606393048e+00 1.392070852838334982e+00 1.412986916788796288e+00 1.432585939441121781e+00 1.450840617488558637e+00 1.467725848076819606e+00 1.483218675364059935e+00 1.497298246827088342e+00 1.509945777619103202e+00 1.521144521590998000e+00 1.530879747839753557e+00 1.539138721855379810e+00 1.545910690511185015e+00 1.551186870288329800e+00 1.554960438250340360e+00 1.557226525391473437e+00
-1.527016836782894238e+00 -1.524830020376755080e+00 -1.521188570943793339e+00 -1.516097359308260284e+00 -1.509563212689928768e+00 -1.501594923122624436e+00 -1.492203258794184029e+00 -1.481400978717061223e+00 -1.469202851255451137e+00 -1.455625677168776999e+00 -1.440688317987345091e+00 -1.424411730720061664e+00 -1.406819010113452340e+00 -1.387935439944850247e+00 -1.367788555151838947e+00 -1.346408216988856266e+00 -1.323826703878030475e+00 -1.300078821207317992e+00 -1.275202034053033451e+00 -1.249236627701940439e+00 -1.222225901965553696e+00 -1.194216406673632491e+00 -1.165258227477332209e+00 -1.135405333275324224e+00 -1.104715999310118102e+00 -1.073253323401916814e+00 -1.041085857052954866e+00 -1.008288378444271105e+00 -9.749428408396295653e-01 -9.411395377525670902e-01 -9.069785354522609255e-01 -8.725714337432296519e-01 -8.380435266583605713e-01 -8.035364438878217497e-01 -7.692113575929931946e-01 -7.352528304279071225e-01 -7.018733460120410994e-01 -6.693184805457370601e-01 -6.378725085463791133e-01 -6.078639365262568095e-01 -5.796699663774772526e-01 -5.537181645244606543e-01 -5.304827038751781521e-01 -5.104717294763944091e-01 -4.942023367377878507e-01 -4.821613804524558233e-01 -4.747547148404935857e-01 -3.444428469204451883e-14 3.405174928827922587e-14 4.747547148404936412e-01 4.821613804524558233e-01 4.942023367377877952e-01 5.104717294763948532e-01 5.304827038751782631e-01 5.537181645244603212e-01 5.796699663774776967e-01 6.078639365262573646e-01 6.378725085463793354e-01 6.693184805457371711e-01 7.018733460120410994e-01 7.352528304279063454e-01 7.692113575929929725e-01 8.035364438878219717e-01 8.380435266583610154e-01 8.725714337432302070e-01 9.069785354522609255e-01 9.411395377525673123e-01 9.749428408396294543e-01 1.008288378444271327e+00 1.041085857052954422e+00 1.073253323401917481e+00 1.104715999310118324e+00 1.135405333275323336e+00 1.165258227477332431e+00 1.194216406673632713e+00 1.222225901965553030e+00 1.249236627701940217e+00 1.275202034053032119e+00 1.300078821207317548e+00 1.323826703878030919e+00 1.346408216988856932e+00 1.367788555151838947e+00 1.387935439944851357e+00 1.406819010113453006e+00 1.424411730720062330e+00 1.440688317987345313e+00 1.455625677168776555e+00 1.469202851255450692e+00 1.481400978717061445e+00 1.492203258794183807e+00 1.501594923122622882e+00 1.509563212689928102e+00 1.516097359308259840e+00 1.521188570943794005e+00 1.524830020376753748e+00 1.527016836782894016e+00
-1.496678152381209381e+00 -1.494574260195095761e+00 -1.491071020111158330e+00 -1.486173307278488176e+00 -1.479887956684901695e+00 -1.472223773313403816e+00 -1.463191545752127842e+00 -1.452804063693981629e+00 -1.441076139885310470e+00 -1.428024637223310966e+00 -1.413668501864523197e+00 -1.398028803397156183e+00 -1.381128783355322076e+00 -1.362993913621842301e+00 -1.343651966588721214e+00 -1.323133099333412055e+00 -1.301469954540603879e+00 -1.278697781473126849e+00 -1.254854580995845348e+00 -1.229981279513206793e+00 -1.204121937730867620e+00 -1.177324001439094436e+00 -1.149638603093688038e+00 -1.121120924901442661e+00 -1.091830636472475691e+00 -1.061832422957040833e+00 -1.031196623012494928e+00 -1.000000000000000000e+00 -9.683266744921716906e-01 -9.362692513744619305e-01 -9.039301802265611308e-01 -8.714233925729466534e-01 -8.388762626200658712e-01 -8.064319367434191754e-01 -7.742520668995737099e-01 -7.425199570986056319e-01 -7.114440786892172186e-01 -6.812618126150169484e-01 -6.522431123429259792e-01 -6.246935244375889651e-01 -5.989556376106149882e-01 -5.754075726463150353e-01 -5.544566732903711825e-01 -5.365263517325141729e-01 -5.220344893096251493e-01 -5.113633562053185866e-01 -5.048238458164163722e-01 -2.863912009042182504e-15 1.486410699762577618e-15 5.048238458164161502e-01 5.113633562053183645e-01 5.220344893096248162e-01 5.365263517325142839e-01 5.544566732903711825e-01 5.754075726463151463e-01 5.989556376106146551e-01 6.246935244375894092e-01 6.522431123429262012e-01 6.812618126150168374e-01 7.114440786892169966e-01 7.425199570986056319e-01 7.742520668995741540e-01 8.064319367434188424e-01 8.388762626200658712e-01 8.714233925729459873e-01 9.039301802265606867e-01 9.362692513744622635e-01 9.683266744921709135e-01 1.000000000000000000e+00 1.031196623012495150e+00 1.061832422957041056e+00 1.091830636472476135e+00 1.121120924901442661e+00 1.149638603093688038e+00 1.177324001439093992e+00 1.204121937730866732e+00 1.229981279513206793e+00 1.254854580995845348e+00 1.278697781473126627e+00 1.301469954540603213e+00 1.323133099333411389e+00 1.343651966588722102e+00 1.362993913621840303e+00 1.381128783355320966e+00 1.398028803397156850e+00 1.413668501864524085e+00 1.428024637223310744e+00 1.441076139885309804e+00 1.452804063693981851e+00 1.463191545752127398e+00 1.472223773313403594e+00 1.479887956684901251e+00 1.486173307278487954e+00 1.491071020111158330e+00 1.494574260195094428e+00 1.496678152381209381e+00
-1.466218042649382935e+00 -1.464200961912378141e+00 -1.460842410445204687e+00 -1.456147268513233062e+00 -1.450122379902580194e+00 -1.442776563729934791e+00 -1.434120630203617797e+00 -1.424167400790744109e+00 -1.412931733372095655e+00 -1.400430553109843546e+00 -1.386682889918202655e+00 -1.371709923618647853e+00 -1.355535038085857957e+00 -1.338183885955690489e+00 -1.319684465781270966e+00 -1.300067213898772112e+00 -1.279365113713944568e+00 -1.257613825659593010e+00 -1.234851841722224730e+00 -1.211120669214940992e+00 -1.186465049409406669e+00 -1.160933217761500380e+00 -1.134577213804822460e+00 -1.107453250375777243e+00 -1.079622153701975451e+00 -1.051149888048859893e+00 -1.022108181069071753e+00 -9.925752686770354938e-01 -9.626367810305991313e-01 -9.323867937426311148e-01 -9.019290702135406290e-01 -8.713785210042839235e-01 -8.408629028451097831e-01 -8.105247706041768252e-01 -7.805236763091623065e-01 -7.510385741926158820e-01 -7.222703314799198138e-01 -6.944441508704159993e-01 -6.678115714596470909e-01 -6.426515234592005132e-01 -6.192696759348059743e-01 -5.979950747626961993e-01 -5.791729127734862592e-01 -5.631523672150698934e-01 -5.502689898584371964e-01 -5.408222983731081346e-01 -5.350509098067853797e-01 -1.447452715599351160e-16 8.272652428981877469e-17 5.350509098067851577e-01 5.408222983731083566e-01 5.502689898584371964e-01 5.631523672150702264e-01 5.791729127734868143e-01 5.979950747626963103e-01 6.192696759348065294e-01 6.426515234592005132e-01 6.678115714596473129e-01 6.944441508704167765e-01 7.222703314799199248e-01 7.510385741926155490e-01 7.805236763091625285e-01 8.105247706041761591e-01 8.408629028451106713e-01 8.713785210042834795e-01 9.019290702135408511e-01 9.323867937426313368e-01 9.626367810305986872e-01 9.925752686770350497e-01 1.022108181069071753e+00 1.051149888048860337e+00 1.079622153701975451e+00 1.107453250375777021e+00 1.134577213804822238e+00 1.160933217761500380e+00 1.186465049409406891e+00 1.211120669214942325e+00 1.234851841722224286e+00 1.257613825659593454e+00 1.279365113713946123e+00 1.300067213898772556e+00 1.319684465781269855e+00 1.338183885955691821e+00 1.355535038085857735e+00 1.371709923618647853e+00 1.386682889918202433e+00 1.400430553109843546e+00 1.412931733372095655e+00 1.424167400790744553e+00 1.434120630203616686e+00 1.442776563729933681e+00 1.450122379902580416e+00 1.456147268513233284e+00 1.460842410445204242e+00 1.464200961912378141e+00 1.466218042649382713e+00
-1.435644115168491775e+00 -1.433717987259355509e+00 -1.430511025765617283e+00 -1.426028114587807316e+00 -1.420276104094569503e+00 -1.413263824434767502e+00 -1.405002103242235512e+00 -1.395503788195924022e+00 -1.384783775025191010e+00 -1.372859041692537918e+00 -1.359748689648320408e+00 -1.345473993238505583e+00 -1.330058458562706436e+00 -1.313527893331817298e+00 -1.295910489569999102e+00 -1.277236921352954191e+00 -1.257540460183408371e+00 -1.236857111086525185e+00 -1.215225773075446103e+00 -1.192688428303643411e+00 -1.169290365000499099e+00 -1.145080440192486337e+00 -1.120111389254468959e+00 -1.094440190516801303e+00 -1.068128494463108202e+00 -1.041243128455951794e+00 -1.013856689347178541e+00 -9.860482376244260605e-01 -9.579041076672233368e-01 -9.295188488240020419e-01 -9.009963107163283524e-01 -8.724508824059828971e-01 -8.440088872852169466e-01 -8.158101215346972301e-01 -7.880095006311114147e-01 -7.607787416255401558e-01 -7.343079539771466546e-01 -7.088069339879986552e-01 -6.845058549813943793e-01 -6.616549212869441421e-01 -6.405224257758465045e-01 -6.213905564428504613e-01 -6.045483036229161167e-01 -5.902810160613021218e-01 -5.788566276014375234e-01 -5.705093486764001298e-01 -5.654225664593616196e-01 9.329306776404130817e-17 1.125178634366948366e-16 5.654225664593608425e-01 5.705093486763996857e-01 5.788566276014377454e-01 5.902810160613026769e-01 6.045483036229157836e-01 6.213905564428497952e-01 6.405224257758457274e-01 6.616549212869442531e-01 6.845058549813946014e-01 7.088069339879984332e-01 7.343079539771472097e-01 7.607787416255407109e-01 7.880095006311111927e-01 8.158101215346980073e-01 8.440088872852163915e-01 8.724508824059832302e-01 9.009963107163289076e-01 9.295188488240020419e-01 9.579041076672232258e-01 9.860482376244262825e-01 1.013856689347177875e+00 1.041243128455951794e+00 1.068128494463107536e+00 1.094440190516801525e+00 1.120111389254468515e+00 1.145080440192486115e+00 1.169290365000499321e+00 1.192688428303642523e+00 1.215225773075446325e+00 1.236857111086524519e+00 1.257540460183407927e+00 1.277236921352953969e+00 1.295910489569999102e+00 1.313527893331817964e+00 1.330058458562705770e+00 1.345473993238506250e+00 1.359748689648320186e+00 1.372859041692538584e+00 1.384783775025190788e+00 1.395503788195923800e+00 1.405002103242236178e+00 1.413263824434768168e+00 1.420276104094568392e+00 1.426028114587807538e+00 1.430511025765617283e+00 1.433717987259355509e+00 1.435644115168491997e+00
-1.404964013542341128e+00 -1.403133256650100247e+00 -1.400085245884092222e+00 -1.395824864332235293e+00 -1.390358962500920725e+00 -1.383696372900531602e+00 -1.375847929383391399e+00 -1.366826491691773393e+00 -1.356646975796737875e+00 -1.345326390745487100e+00 -1.332883882888844296e+00 -1.319340788535203313e+00 -1.304720696276809200e+00 -1.289049520463486864e+00 -1.272355587562779888e+00 -1.254669737449878308e+00 -1.236025442021535747e+00 -1.216458943931700620e+00 -1.196009418708624983e+00 -1.174719164038531716e+00 -1.152633820591801861e+00 -1.129802629422085980e+00 -1.106278731676768379e+00 -1.082119517096599148e+00 -1.057387028510540450e+00 -1.032148430175592990e+00 -1.006476548250192504e+00 -9.804504917332748093e-01 -9.541563615571670987e-01 -9.276880537537113280e-01 -9.011481590819149234e-01 -8.746489553079463963e-01 -8.483134782266606999e-01 -8.222766418891139795e-01 -7.966863553735338277e-01 -7.717045506441003733e-01 -7.475079917109198613e-01 -7.242886788408350318e-01 -7.022535953861958058e-01 -6.816234769312623509e-01 -6.626302297705840560e-01 -6.455126165323555876e-01 -6.305099000578159307e-01 -6.178533339455215545e-01 -6.077557339341769227e-01 -6.003998365290238448e-01 -5.959266548460021573e-01 9.761079878285894954e-19 1.224070239166639447e-16 5.959266548460022683e-01 6.003998365290242889e-01 6.077557339341771447e-01 6.178533339455218876e-01 6.305099000578167079e-01 6.455126165323555876e-01 6.626302297705839450e-01 6.816234769312631281e-01 7.022535953861953617e-01 7.242886788408360310e-01 7.475079917109196392e-01 7.717045506440998182e-01 7.966863553735338277e-01 8.222766418891147566e-01 8.483134782266602558e-01 8.746489553079461743e-01 9.011481590819137022e-01 9.276880537537108840e-01 9.541563615571665435e-01 9.804504917332748093e-01 1.006476548250192282e+00 1.032148430175593656e+00 1.057387028510540006e+00 1.082119517096600037e+00 1.106278731676769267e+00 1.129802629422085536e+00 1.152633820591801639e+00 1.174719164038531050e+00 1.196009418708624539e+00 1.216458943931700620e+00 1.236025442021536191e+00 1.254669737449878975e+00 1.272355587562780332e+00 1.289049520463486420e+00 1.304720696276809866e+00 1.319340788535203091e+00 1.332883882888845184e+00 1.345326390745487322e+00 1.356646975796738985e+00 1.366826491691773171e+00 1.375847929383390733e+00 1.383696372900530935e+00 1.390358962500920503e+00 1.395824864332235293e+00 1.400085245884092444e+00 1.403133256650100691e+00 1.404964013542341572e+00
-1.374185416398824522e+00 -1.372454750743014928e+00 -1.369573552318585463e+00 -1.365546695123190490e+00 -1.360381017907626111e+00 -1.354085339717234104e+00 -1.346670480435896655e+00 -1.338149286769945823e+00 -1.328536664224290620e+00 -1.317849615749182579e+00 -1.306107287875735379e+00 -1.293331025314209848e+00 -1.279544435163873839e+00 -1.264773462079853195e+00 -1.249046475963539349e+00 -1.232394373991560599e+00 -1.214850699076042817e+00 -1.196451777157220953e+00 -1.177236876067635718e+00 -1.157248389071960926e+00 -1.136532046569952437e+00 -1.115137159837425562e+00 -1.093116901046414347e+00 -1.070528624110419935e+00 -1.047434231081265432e+00 -1.023900588786341714e+00 -9.999999999999995559e-01 -9.758107324904198299e-01 -9.514176074909849179e-01 -9.269126461237663372e-01 -9.023957675305429582e-01 -8.779755252697625245e-01 -8.537698580873760434e-01 -8.299068165222680538e-01 -8.065252070244790517e-01 -7.837750696701757391e-01 -7.618178742046090024e-01 -7.408262835675319957e-01 -7.209832983243861237e-01 -7.024805673750338375e-01 -6.855156425088360095e-01 -6.702879839472282164e-01 -6.569936099780360195e-01 -6.458184405390349214e-01 -6.369306114522765849e-01 -6.304723055142198440e-01 -6.265518987397896700e-01 -7.406096493642534291e-17 2.308354990079556344e-17 6.265518987397897810e-01 6.304723055142195109e-01 6.369306114522766959e-01 6.458184405390350324e-01 6.569936099780363525e-01 6.702879839472279944e-01 6.855156425088361205e-01 7.024805673750343926e-01 7.209832983243856797e-01 7.408262835675321067e-01 7.618178742046087804e-01 7.837750696701752950e-01 8.065252070244797178e-01 8.299068165222674986e-01 8.537698580873767096e-01 8.779755252697616363e-01 9.023957675305429582e-01 9.269126461237662262e-01 9.514176074909849179e-01 9.758107324904202740e-01 9.999999999999998890e-01 1.023900588786341270e+00 1.047434231081265876e+00 1.070528624110419935e+00 1.093116901046414347e+00 1.115137159837424896e+00 1.136532046569952881e+00 1.157248389071960482e+00 1.177236876067635940e+00 1.196451777157219842e+00 1.214850699076043261e+00 1.232394373991560599e+00 1.249046475963539349e+00 1.264773462079852751e+00 1.279544435163874727e+00 1.293331025314209626e+00 1.306107287875736045e+00 1.317849615749181691e+00 1.328536664224289954e+00 1.338149286769946045e+00 1.346670480435896877e+00 1.354085339717233882e+00 1.360381017907625001e+00 1.365546695123190490e+00 1.369573552318585463e+00 1.372454750743015595e+00 1.374185416398824744e+00
-1.343316036505392219e+00 -1.341690512469507324e+00 -1.338984535036827239e+00 -1.335202955933816549e+00 -1.330352583301408043e+00 -1.324442197776943164e+00 -1.317482573689181535e+00 -1.309486505766846332e+00 -1.300468841863376301e+00 -1.290446522310691346e+00 -1.279438626634442189e+00 -1.267466428493668085e+00 -1.254553459850380692e+00 -1.240725585530219499e+00 -1.226011089504539964e+00 -1.210440774406778441e+00 -1.194048075990156832e+00 -1.176869194436674038e+00 -1.158943244632586023e+00 -1.140312427723732647e+00 -1.121022226439443825e+00 -1.101121626803268860e+00 -1.080663368898093335e+00 -1.059704229273155107e+00 -1.038305337301197007e+00 -1.016532527218807935e+00 -9.944567265795754007e-01 -9.721543802412896396e-01 -9.497079065642161089e-01 -9.272061789247799668e-01 -9.047450205917559884e-01 -8.824276940616574416e-01 -8.603653566797034857e-01 -8.386774424128164984e-01 -8.174919148150963100e-01 -7.969453187741385447e-01 -7.771825395325914210e-01 -7.583561588993281699e-01 -7.406252842896282607e-01 -7.241537220281623055e-01 -7.091073798559883734e-01 -6.956508233636854444e-01 -6.839429843247932794e-01 -6.741321277255349909e-01 -6.663503211372499013e-01 -6.607077942845859253e-01 -6.572876948424616339e-01 2.142601527788589299e-17 1.463261055482577518e-16 6.572876948424620780e-01 6.607077942845863694e-01 6.663503211372500123e-01 6.741321277255347688e-01 6.839429843247935015e-01 6.956508233636855554e-01 7.091073798559882624e-01 7.241537220281624165e-01 7.406252842896284827e-01 7.583561588993283920e-01 7.771825395325916430e-01 7.969453187741389888e-01 8.174919148150974202e-01 8.386774424128164984e-01 8.603653566797040408e-01 8.824276940616575526e-01 9.047450205917556554e-01 9.272061789247795227e-01 9.497079065642156648e-01 9.721543802412898616e-01 9.944567265795761779e-01 1.016532527218808379e+00 1.038305337301196563e+00 1.059704229273154885e+00 1.080663368898093335e+00 1.101121626803268194e+00 1.121022226439444047e+00 1.140312427723731759e+00 1.158943244632586467e+00 1.176869194436673594e+00 1.194048075990156610e+00 1.210440774406777997e+00 1.226011089504541962e+00 1.240725585530218611e+00 1.254553459850380914e+00 1.267466428493668307e+00 1.279438626634441967e+00 1.290446522310690458e+00 1.300468841863375413e+00 1.309486505766846332e+00 1.317482573689181535e+00 1.324442197776943830e+00 1.330352583301407599e+00 1.335202955933815883e+00 1.338984535036827461e+00 1.341690512469507324e+00 1.343316036505391775e+00
-1.312363620019135757e+00 -1.310848649608939986e+00 -1.308326900397249748e+00 -1.304803182420166685e+00 -1.300284245518263937e+00 -1.294778795440319374e+00 -1.288297515000498494e+00 -1.280853090635592828e+00 -1.272460244793903072e+00 -1.263135774676802381e+00 -1.252898597948482129e+00 -1.241769806128858677e+00 -1.229772726489283263e+00 -1.216932993379395533e+00 -1.203278630024932294e+00 -1.188840141947655304e+00 -1.173650623265492632e+00 -1.157745877226973530e+00 -1.141164552409281274e+00 -1.123948296050107265e+00 -1.106141925970438367e+00 -1.087793622451715958e+00 -1.068955141219952942e+00 -1.049682048312558624e+00 -1.030033976996217904e+00 -1.010074905982475846e+00 -9.898734568455686000e-01 -9.695032066529194470e-01 -9.490430092157398079e-01 -9.285773148767246798e-01 -9.081964741856429768e-01 -8.879970049982401914e-01 -8.680817953544661680e-01 -8.485602059633089445e-01 -8.295480264922487912e-01 -8.111672297541914212e-01 -7.935454584739211059e-01 -7.768151724838850969e-01 -7.611123826470163056e-01 -7.465749049822381078e-01 -7.333400881904552637e-01 -7.215420033808959133e-01 -7.113081377822867424e-01 -7.027557025588626605e-01 -6.959877414346039570e-01 -6.910892989702208666e-01 -6.881239582079687889e-01 -2.042662170701029636e-17 7.328953908618661834e-18 6.881239582079686778e-01 6.910892989702207556e-01 6.959877414346038460e-01 7.027557025588621054e-01 7.113081377822865203e-01 7.215420033808951361e-01 7.333400881904551527e-01 7.465749049822374417e-01 7.611123826470159726e-01 7.768151724838852079e-01 7.935454584739204398e-01 8.111672297541918653e-01 8.295480264922484581e-01 8.485602059633094996e-01 8.680817953544662791e-01 8.879970049982395253e-01 9.081964741856434209e-01 9.285773148767245688e-01 9.490430092157400299e-01 9.695032066529197801e-01 9.898734568455684890e-01 1.010074905982475846e+00 1.030033976996218126e+00 1.049682048312559068e+00 1.068955141219952498e+00 1.087793622451715958e+00 1.106141925970438589e+00 1.123948296050107487e+00 1.141164552409282384e+00 1.157745877226973086e+00 1.173650623265492188e+00 1.188840141947654860e+00 1.203278630024933182e+00 1.216932993379396644e+00 1.229772726489283041e+00 1.241769806128859122e+00 1.252898597948482129e+00 1.263135774676803269e+00 1.272460244793902184e+00 1.280853090635594604e+00 1.288297515000499160e+00 1.294778795440319374e+00 1.300284245518264159e+00 1.304803182420167129e+00 1.308326900397249970e+00 1.310848649608940208e+00 1.312363620019136201e+00
-1.281335945895993644e+00 -1.279937338003486857e+00 -1.277609480487011728e+00 -1.274357114373522393e+00 -1.270186892350463115e+00 -1.265107394270275964e+00 -1.259129147450339437e+00 -1.252264652045167681e+00 -1.244528411831696602e+00 -1.235936970813501068e+00 -1.226508956115219595e+00 -1.216265127703625382e+00 -1.205228435535200537e+00 -1.193424084789663997e+00 -1.180879609901570371e+00 -1.167624958143490765e+00 -1.153692583538177940e+00 -1.139117551875316048e+00 -1.123937657569544113e+00 -1.108193553005671239e+00 -1.091928890854537038e+00 -1.075190479583674419e+00 -1.058028451998144215e+00 -1.040496446088106763e+00 -1.022651796680504876e+00 -1.004555735332419042e+00 -9.862735944928394671e-01 -9.678750101193637212e-01 -9.494341145850258012e-01 -9.310297087721344234e-01 -9.127453986699578525e-01 -8.946696775622405839e-01 -8.768959300804708423e-01 -8.595223292095055534e-01 -8.426515921509892815e-01 -8.263905564159100825e-01 -8.108495345771610241e-01 -7.961414060426448280e-01 -7.823804085675437614e-01 -7.696806026853170168e-01 -7.581540002657436439e-01 -7.479083747598963550e-01 -7.390448047854402125e-01 -7.316550420201018978e-01 -7.258188341157683077e-01 -7.216013667100209528e-01 -7.190510078257111859e-01 -8.881784197021021178e-16 -1.841719312371996129e-17 7.190510078257112969e-01 7.216013667100210638e-01 7.258188341157684187e-01 7.316550420201022309e-01 7.390448047854403235e-01 7.479083747598970211e-01 7.581540002657431998e-01 7.696806026853166838e-01 7.823804085675442055e-01 7.961414060426446060e-01 8.108495345771611351e-01 8.263905564159093053e-01 8.426515921509890594e-01 8.595223292095052203e-01 8.768959300804709533e-01 8.946696775622408060e-01 9.127453986699578525e-01 9.310297087721340903e-01 9.494341145850254682e-01 9.678750101193641653e-01 9.862735944928393561e-01 1.004555735332419486e+00 1.022651796680504876e+00 1.040496446088107874e+00 1.058028451998144659e+00 1.075190479583673975e+00 1.091928890854536816e+00 1.108193553005671239e+00 1.123937657569543447e+00 1.139117551875316270e+00 1.153692583538177940e+00 1.167624958143489655e+00 1.180879609901569927e+00 1.193424084789664441e+00 1.205228435535201426e+00 1.216265127703625160e+00 1.226508956115219595e+00 1.235936970813501512e+00 1.244528411831695713e+00 1.252264652045167015e+00 1.259129147450339437e+00 1.265107394270275742e+00 1.270186892350463337e+00 1.274357114373522837e+00 1.277609480487012394e+00 1.279937338003486857e+00 1.281335945895993200e+00
-1.250240825488270202e+00 -1.248964825524829125e+00 -1.246841244095008960e+00 -1.243874715928615649e+00 -1.240071743658059500e+00 -1.235440712012640052e+00 -1.229991906329719109e+00 -1.223737535577031910e+00 -1.216691760120997001e+00 -1.208870724514313544e+00 -1.200292595611156088e+00 -1.190977606348233575e+00 -1.180948105552894756e+00 -1.170228614152167168e+00 -1.158845888155403125e+00 -1.146828988762910617e+00 -1.134209359907043968e+00 -1.121020913452206003e+00 -1.107300122155522981e+00 -1.093086120307098952e+00 -1.078420811711351401e+00 -1.063348984318848833e+00 -1.047918430347421825e+00 -1.032180070114160575e+00 -1.016188077004817947e+00 -9.999999999999997780e-01 -9.836768789238792277e-01 -9.672833460498772018e-01 -9.508877058669170657e-01 -9.345619826757229909e-01 -9.183819232742229666e-01 -9.024269393784685178e-01 -8.867799717524214032e-01 -8.715272555185969994e-01 -8.567579641364475584e-01 -8.425637085385163649e-01 -8.290378685037467221e-01 -8.162747362161665299e-01 -8.043684578200875901e-01 -7.934117682462822341e-01 -7.834945279592221423e-01 -7.747020873538369434e-01 -7.671135243588048658e-01 -7.607998215437616896e-01 -7.558220679854830149e-01 -7.522297850556335375e-01 -7.500594808710210337e-01 -2.220875156229886802e-16 -5.407454230637236820e-18 7.500594808710207007e-01 7.522297850556334264e-01 7.558220679854830149e-01 7.607998215437620226e-01 7.671135243588048658e-01 7.747020873538371655e-01 7.834945279592229195e-01 7.934117682462825671e-01 8.043684578200878121e-01 8.162747362161663078e-01 8.290378685037455009e-01 8.425637085385162539e-01 8.567579641364477805e-01 8.715272555185968884e-01 8.867799717524208480e-01 9.024269393784687399e-01 9.183819232742229666e-01 9.345619826757229909e-01 9.508877058669163995e-01 9.672833460498775349e-01 9.836768789238794497e-01 9.999999999999994449e-01 1.016188077004817725e+00 1.032180070114160575e+00 1.047918430347422047e+00 1.063348984318848833e+00 1.078420811711351179e+00 1.093086120307099396e+00 1.107300122155522537e+00 1.121020913452205559e+00 1.134209359907043524e+00 1.146828988762910617e+00 1.158845888155402015e+00 1.170228614152167168e+00 1.180948105552894756e+00 1.190977606348233131e+00 1.200292595611156088e+00 1.208870724514313988e+00 1.216691760120996335e+00 1.223737535577032354e+00 1.229991906329718665e+00 1.235440712012638942e+00 1.240071743658059722e+00 1.243874715928615649e+00 1.246841244095009182e+00 1.248964825524829125e+00 1.250240825488270202e+00
-1.219086102365649849e+00 -1.217939436927138130e+00 -1.216031309604411081e+00 -1.213366198991337130e+00 -1.209950387128057914e+00 -1.205791971614485592e+00 -1.200900881331531833e+00 -1.195288895874774937e+00 -1.188969668822021264e+00 -1.181958754968412073e+00 -1.174273641668679868e+00 -1.165933784423987873e+00 -1.156960646837967843e+00 -1.147377745040075059e+00 -1.137210696630236217e+00 -1.126487274132393912e+00 -1.115237462850003913e+00 -1.103493522886911382e+00 -1.091290054923948150e+00 -1.078664069115254254e+00 -1.065655056177504889e+00 -1.052305059377193874e+00 -1.038658745662246474e+00 -1.024763473620255549e+00 -1.010669355262826530e+00 -9.964293078226524880e-01 -9.820990907998059516e-01 -9.677373224080551006e-01 -9.534054683641552952e-01 -9.391677946659484633e-01 -9.250912746764049510e-01 -9.112454395622452408e-01 -8.977021600599467410e-01 -8.845353468387112672e-01 -8.718205566278629526e-01 -8.596344920467627881e-01 -8.480543850155736196e-01 -8.371572570242016287e-01 -8.270190546243580965e-01 -8.177136653878521733e-01 -8.093118281371082245e-01 -8.018799611116593784e-01 -7.954789421618044809e-01 -7.901628849983571845e-01 -7.859779636600722208e-01 -7.829613422838869186e-01 -7.811402677303695974e-01 -4.440969900749968167e-16 -2.871759652326376212e-17 7.811402677303695974e-01 7.829613422838865855e-01 7.859779636600722208e-01 7.901628849983568514e-01 7.954789421618038148e-01 8.018799611116596004e-01 8.093118281371078915e-01 8.177136653878527284e-01 8.270190546243584295e-01 8.371572570242016287e-01 8.480543850155739527e-01 8.596344920467625661e-01 8.718205566278633967e-01 8.845353468387114892e-01 8.977021600599466300e-01 9.112454395622450187e-01 9.250912746764050620e-01 9.391677946659477971e-01 9.534054683641554062e-01 9.677373224080549896e-01 9.820990907998053965e-01 9.964293078226528211e-01 1.010669355262827196e+00 1.024763473620254883e+00 1.038658745662248029e+00 1.052305059377192764e+00 1.065655056177504889e+00 1.078664069115254476e+00 1.091290054923949260e+00 1.103493522886910716e+00 1.115237462850004135e+00 1.126487274132393690e+00 1.137210696630235995e+00 1.147377745040075281e+00 1.156960646837968065e+00 1.165933784423987651e+00 1.174273641668680312e+00 1.181958754968411407e+00 1.188969668822021708e+00 1.195288895874776269e+00 1.200900881331531611e+00 1.205791971614484703e+00 1.209950387128057692e+00 1.213366198991336908e+00 1.216031309604411526e+00 1.217939436927137908e+00 1.219086102365649626e+00
-1.187879652402080488e+00 -1.186869579748427439e+00 -1.185188960146345893e+00 -1.182842050438625892e+00 -1.179834819440470195e+00 -1.176174957200541327e+00 -1.171871886940693885e+00 -1.166936779691419845e+00 -1.161382571635137584e+00 -1.155223984158740391e+00 -1.148477546598663634e+00 -1.141161621634281031e+00 -1.133296433246443913e+00 -1.124904097104697964e+00 -1.116008653176267851e+00 -1.106636100258428845e+00 -1.096814432019582730e+00 -1.086573673988363797e+00 -1.075945920749547424e+00 -1.064965372384854003e+00 -1.053668368930464450e+00 -1.042093421305797296e+00 -1.030281236795143496e+00 -1.018274736731995311e+00 -1.006119063544480108e+00 -9.938615737723852650e-01 -9.815518130703765332e-01 -9.692414685843704358e-01 -9.569842934549173119e-01 -9.448359976016184048e-01 -9.328540984300186523e-01 -9.210977247478565610e-01 -9.096273670694544622e-01 -8.985045677298676425e-01 -8.877915449399673697e-01 -8.775507462079561449e-01 -8.678443285379081606e-01 -8.587335655660558453e-01 -8.502781853288079450e-01 -8.425356466084824580e-01 -8.355603666023440068e-01 -8.294029177146482468e-01 -8.241092161654302028e-01 -8.197197293313764899e-01 -8.162687317232708573e-01 -8.137836407285033991e-01 -8.122844622914794366e-01 -2.197875252157321778e-17 2.635420660360932587e-17 8.122844622914797696e-01 8.137836407285033991e-01 8.162687317232713013e-01 8.197197293313768229e-01 8.241092161654304249e-01 8.294029177146483578e-01 8.355603666023432297e-01 8.425356466084829021e-01 8.502781853288081670e-01 8.587335655660559564e-01 8.678443285379080496e-01 8.775507462079564780e-01 8.877915449399678138e-01 8.985045677298676425e-01 9.096273670694546842e-01 9.210977247478566721e-01 9.328540984300180972e-01 9.448359976016187378e-01 9.569842934549177560e-01 9.692414685843703248e-01 9.815518130703767552e-01 9.938615737723858201e-01 1.006119063544479886e+00 1.018274736731995311e+00 1.030281236795143496e+00 1.042093421305796630e+00 1.053668368930464450e+00 1.064965372384853781e+00 1.075945920749546980e+00 1.086573673988363575e+00 1.096814432019582730e+00 1.106636100258428623e+00 1.116008653176268295e+00 1.124904097104697742e+00 1.133296433246443025e+00 1.141161621634280587e+00 1.148477546598663190e+00 1.155223984158740613e+00 1.161382571635136696e+00 1.166936779691418957e+00 1.171871886940693441e+00 1.176174957200541549e+00 1.179834819440469973e+00 1.182842050438625670e+00 1.185188960146345227e+00 1.186869579748427439e+00 1.187879652402079822e+00
-1.156629384179989950e+00 -1.155763751456630350e+00 -1.154323661426479575e+00 -1.152313063751697841e+00 -1.149737493739572791e+00 -1.146604078079801692e+00 -1.142921542155312276e+00 -1.138700218869697744e+00 -1.133952058913005878e+00 -1.128690642360635987e+00 -1.122931191466296941e+00 -1.116690584467795455e+00 -1.109987370172335286e+00 -1.102841783024206990e+00 -1.095275758280410905e+00 -1.087312946826799021e+00 -1.078978729056732311e+00 -1.070300227104005186e+00 -1.061306314569927522e+00 -1.052027622709462040e+00 -1.042496541842195423e+00 -1.032747216530562229e+00 -1.022815532821333084e+00 -1.012739095580003523e+00 -1.002557193666844926e+00 -9.923107504165736836e-01 -9.820422566034818779e-01 -9.717956828175700057e-01 -9.616163679673668252e-01 -9.515508804899907025e-01 -9.416468488228338929e-01 -9.319527578133632861e-01 -9.225177080569805232e-01 -9.133911357016226695e-01 -9.046224910825707566e-01 -8.962608756836895063e-01 -8.883546383781543154e-01 -8.809509336750271924e-01 -8.740952467486650113e-01 -8.678308922786167612e-01 -8.621984964594502365e-01 -8.572354737937735170e-01 -8.529755122659574695e-01 -8.494480819999244980e-01 -8.466779833278815781e-01 -8.446849501657907044e-01 -8.434833235934627860e-01 -7.763171112510434542e-16 8.189318078547555655e-18 8.434833235934620088e-01 8.446849501657901493e-01 8.466779833278813561e-01 8.494480819999242760e-01 8.529755122659571365e-01 8.572354737937734059e-01 8.621984964594500145e-01 8.678308922786168722e-01 8.740952467486649002e-01 8.809509336750265263e-01 8.883546383781539824e-01 8.962608756836891732e-01 9.046224910825708676e-01 9.133911357016227806e-01 9.225177080569806343e-01 9.319527578133629531e-01 9.416468488228333378e-01 9.515508804899910356e-01 9.616163679673667142e-01 9.717956828175695616e-01 9.820422566034816558e-01 9.923107504165734616e-01 1.002557193666844926e+00 1.012739095580003745e+00 1.022815532821333306e+00 1.032747216530561785e+00 1.042496541842194535e+00 1.052027622709461152e+00 1.061306314569928411e+00 1.070300227104004742e+00 1.078978729056732089e+00 1.087312946826798576e+00 1.095275758280410905e+00 1.102841783024206990e+00 1.109987370172335064e+00 1.116690584467795899e+00 1.122931191466296719e+00 1.128690642360635987e+00 1.133952058913005434e+00 1.138700218869697078e+00 1.142921542155311609e+00 1.146604078079801470e+00 1.149737493739572347e+00 1.152313063751698063e+00 1.154323661426479353e+00 1.155763751456630128e+00 1.156629384179990172e+00
-1.125343239774579285e+00 -1.124630548079327719e+00 -1.123445082722897670e+00 -1.121790375876157375e+00 -1.119671374475589287e+00 -1.117094442031719703e+00 -1.114067360824001707e+00 -1.110599334378547853e+00 -1.106700990095522030e+00 -1.102384381859299767e+00 -1.097662992426049033e+00 -1.092551735339267527e+00 -1.087066956073349910e+00 -1.081226432047628139e+00 -1.075049371087897221e+00 -1.068556407838657574e+00 -1.061769597546735389e+00 -1.054712406545595949e+00 -1.047409698669654388e+00 -1.039887716720108379e+00 -1.032174057989644123e+00 -1.024297642735001457e+00 -1.016288674367194389e+00 -1.008178590013581788e+00 -9.999999999999996669e-01 -9.917866147121908726e-01 -9.835731572332941930e-01 -9.753952601289512803e-01 -9.672893447765320563e-01 -9.592924817239313340e-01 -9.514422307311696247e-01 -9.437764594092452608e-01 -9.363331397386585042e-01 -9.291501222350966316e-01 -9.222648881375091756e-01 -9.157142807228044745e-01 -9.095342176911875853e-01 -9.037593874953211426e-01 -8.984229334712620085e-01 -8.935561306232535639e-01 -8.891880608599977975e-01 -8.853452933103306277e-01 -8.820515769901091652e-01 -8.793275534802751370e-01 -8.771904973480584289e-01 -8.756540917554049841e-01 -8.747282460308081209e-01 -1.554312234475219157e-15 3.632424073375259864e-18 8.747282460308081209e-01 8.756540917554050951e-01 8.771904973480584289e-01 8.793275534802752480e-01 8.820515769901090541e-01 8.853452933103305167e-01 8.891880608599977975e-01 8.935561306232535639e-01 8.984229334712622306e-01 9.037593874953214756e-01 9.095342176911875853e-01 9.157142807228043635e-01 9.222648881375102858e-01 9.291501222350962985e-01 9.363331397386586152e-01 9.437764594092453718e-01 9.514422307311699578e-01 9.592924817239311119e-01 9.672893447765317232e-01 9.753952601289513913e-01 9.835731572332949701e-01 9.917866147121912057e-01 9.999999999999994449e-01 1.008178590013582454e+00 1.016288674367193945e+00 1.024297642735001901e+00 1.032174057989644345e+00 1.039887716720109045e+00 1.047409698669655720e+00 1.054712406545596393e+00 1.061769597546735611e+00 1.068556407838658462e+00 1.075049371087898331e+00 1.081226432047628361e+00 1.087066956073350577e+00 1.092551735339267971e+00 1.097662992426049478e+00 1.102384381859299989e+00 1.106700990095521142e+00 1.110599334378547409e+00 1.114067360824001929e+00 1.117094442031720813e+00 1.119671374475589287e+00 1.121790375876157597e+00 1.123445082722897226e+00 1.124630548079327497e+00 1.125343239774578619e+00
-1.094029195995064097e+00 -1.093478674609305701e+00 -1.092563121661044301e+00 -1.091285510264651260e+00 -1.089650000882546710e+00 -1.087661939327836835e+00 -1.085327854052219099e+00 -1.082655452608226376e+00 -1.079653617147044553e+00 -1.076332398783532263e+00 -1.072703010628409670e+00 -1.068777819253688310e+00 -1.064570334321229161e+00 -1.060095196065785617e+00 -1.055368160283220114e+00 -1.050406080431934619e+00 -1.045226886411570355e+00 -1.039849559538315926e+00 -1.034294103191698566e+00 -1.028581508565001634e+00 -1.022733714911881586e+00 -1.016773563647711764e+00 -1.010724745637972877e+00 -1.004611740990777990e+00 -9.984597506696142322e-01 -9.922946192595673010e-01 -9.861427482596147875e-01 -9.800309993394118457e-01 -9.739865870954647065e-01 -9.680369609726698910e-01 -9.622096761860781111e-01 -9.565322536866478487e-01 -9.510320294643141992e-01 -9.457359937706066866e-01 -9.406706211674913387e-01 -9.358616926624333532e-01 -9.313341115620596966e-01 -9.271117150552399266e-01 -9.232170839048248201e-01 -9.196713529671008969e-01 -9.164940255489506526e-01 -9.137027948339530026e-01 -9.113133757404389135e-01 -9.093393505996379966e-01 -9.077920319477296163e-01 -9.066803455049883276e-01 -9.060107360685413225e-01 -4.781811464323552187e-18 4.440892098500626162e-16 9.060107360685414335e-01 9.066803455049885496e-01 9.077920319477296163e-01 9.093393505996382187e-01 9.113133757404391355e-01 9.137027948339531136e-01 9.164940255489507637e-01 9.196713529671011189e-01 9.232170839048247091e-01 9.271117150552401487e-01 9.313341115620595856e-01 9.358616926624333532e-01 9.406706211674913387e-01 9.457359937706067976e-01 9.510320294643143102e-01 9.565322536866478487e-01 9.622096761860782221e-01 9.680369609726704461e-01 9.739865870954649285e-01 9.800309993394114016e-01 9.861427482596153427e-01 9.922946192595673010e-01 9.984597506696142322e-01 1.004611740990777768e+00 1.010724745637972433e+00 1.016773563647711986e+00 1.022733714911882474e+00 1.028581508565001634e+00 1.034294103191698566e+00 1.039849559538315260e+00 1.045226886411571021e+00 1.050406080431933953e+00 1.055368160283220780e+00 1.060095196065785617e+00 1.064570334321228939e+00 1.068777819253689421e+00 1.072703010628409670e+00 1.076332398783532263e+00 1.079653617147044553e+00 1.082655452608226598e+00 1.085327854052219321e+00 1.087661939327836391e+00 1.089650000882546932e+00 1.091285510264651037e+00 1.092563121661043635e+00 1.093478674609305257e+00 1.094029195995063430e+00
-1.062695266177714704e+00 -1.062316957545022422e+00 -1.061687933505371051e+00 -1.060810427257008026e+00 -1.059687560599342548e+00 -1.058323339184477963e+00 -1.056722646311476055e+00 -1.054891235187797260e+00 -1.052835719565516026e+00 -1.050563562643072713e+00 -1.048083064106665407e+00 -1.045403345169002574e+00 -1.042534331447213303e+00 -1.039486733506548299e+00 -1.036272024882361809e+00 -1.032902417380189952e+00 -1.029390833442958231e+00 -1.025750875366092663e+00 -1.021996791136083438e+00 -1.018143436666779644e+00 -1.014206234210975444e+00 -1.010201126733654364e+00 -1.006144528048539266e+00 -1.002053268542099529e+00 -9.979445363400101243e-01 -9.938358138108900341e-01 -9.897448093518323997e-01 -9.856893844601614108e-01 -9.816874761664280413e-01 -9.777570149847115699e-01 -9.739158386274251455e-01 -9.701816018320413848e-01 -9.665716827549855061e-01 -9.631030865012778497e-01 -9.597923464746664912e-01 -9.566554243486531384e-01 -9.537076095702038403e-01 -9.509634194107302596e-01 -9.484365006686046318e-01 -9.461395341993964481e-01 -9.440841434996901649e-01 -9.422808085936621447e-01 -9.407387864652169140e-01 -9.394660392399213356e-01 -9.384691712490542681e-01 -9.377533760029110876e-01 -9.373223939637685964e-01 -4.440892098500626162e-16 -6.595012812343420319e-19 9.373223939637690405e-01 9.377533760029105325e-01 9.384691712490543791e-01 9.394660392399215576e-01 9.407387864652169140e-01 9.422808085936623668e-01 9.440841434996902759e-01 9.461395341993965591e-01 9.484365006686046318e-01 9.509634194107304817e-01 9.537076095702035072e-01 9.566554243486530273e-01 9.597923464746669353e-01 9.631030865012780717e-01 9.665716827549851731e-01 9.701816018320413848e-01 9.739158386274257007e-01 9.777570149847116809e-01 9.816874761664279303e-01 9.856893844601620769e-01 9.897448093518327328e-01 9.938358138108900341e-01 9.979445363400101243e-01 1.002053268542100195e+00 1.006144528048539488e+00 1.010201126733654586e+00 1.014206234210975444e+00 1.018143436666780532e+00 1.021996791136083438e+00 1.025750875366093773e+00 1.029390833442958453e+00 1.032902417380189730e+00 1.036272024882362475e+00 1.039486733506548077e+00 1.042534331447213303e+00 1.045403345169002352e+00 1.048083064106665629e+00 1.050563562643072490e+00 1.052835719565516470e+00 1.054891235187797038e+00 1.056722646311476721e+00 1.058323339184477963e+00 1.059687560599342548e+00 1.060810427257007582e+00 1.061687933505370607e+00 1.062316957545022422e+00 1.062695266177714704e+00
-1.031349502648212235e+00 -1.031154360009661319e+00 -1.030829965874806575e+00 -1.030377583198404112e+00 -1.029798975231411617e+00 -1.029096400619048834e+00 -1.028272607075505718e+00 -1.027330823618868738e+00 -1.026274751347024949e+00 -1.025108552732843181e+00 -1.023836839415183331e+00 -1.022464658461134546e+00 -1.020997477074523152e+00 -1.019441165726309162e+00 -1.017801979684031632e+00 -1.016086538920117688e+00 -1.014301806382790883e+00 -1.012455064618514866e+00 -1.010553890741553662e+00 -1.008606129754419545e+00 -1.006619866232647098e+00 -1.004603394398770222e+00 -1.002565186623326721e+00 -1.000513860405364053e+00 -9.984581439011640525e-01 -9.964068400875670806e-01 -9.943687896653538028e-01 -9.923528328283173217e-01 -9.903677700447487409e-01 -9.884223220197055904e-01 -9.865250890283130403e-01 -9.846845098319836342e-01 -9.829088204104075022e-01 -9.812060127619041117e-01 -9.795837940427239987e-01 -9.780495463315507232e-01 -9.766102873182453958e-01 -9.752726322252299740e-01 -9.740427572753306285e-01 -9.729263650209426517e-01 -9.719286518456897728e-01 -9.710542779410510361e-01 -9.703073400465903608e-01 -9.696913472234506282e-01 -9.692091999067663499e-01 -9.688631724539483736e-01 -9.686548993727562840e-01 -2.220446049250313081e-16 -3.869789994221436211e-18 9.686548993727559509e-01 9.688631724539481516e-01 9.692091999067666830e-01 9.696913472234508502e-01 9.703073400465904719e-01 9.710542779410505920e-01 9.719286518456896617e-01 9.729263650209424297e-01 9.740427572753305174e-01 9.752726322252301960e-01 9.766102873182455069e-01 9.780495463315508342e-01 9.795837940427239987e-01 9.812060127619041117e-01 9.829088204104078352e-01 9.846845098319837453e-01 9.865250890283135954e-01 9.884223220197054793e-01 9.903677700447485188e-01 9.923528328283175437e-01 9.943687896653536917e-01 9.964068400875673026e-01 9.984581439011644965e-01 1.000513860405364053e+00 1.002565186623326055e+00 1.004603394398770888e+00 1.006619866232646432e+00 1.008606129754419989e+00 1.010553890741553884e+00 1.012455064618513978e+00 1.014301806382791327e+00 1.016086538920117910e+00 1.017801979684031632e+00 1.019441165726309162e+00 1.020997477074522486e+00 1.022464658461134768e+00 1.023836839415183775e+00 1.025108552732842959e+00 1.026274751347025171e+00 1.027330823618868294e+00 1.028272607075505052e+00 1.029096400619049501e+00 1.029798975231411173e+00 1.030377583198403890e+00 1.030829965874806575e+00 1.031154360009661541e+00 1.031349502648212457e+00
-1.000000000000000666e+00 -1.000000000000000444e+00 -1.000000000000000444e+00 -1.000000000000000444e+00 -1.000000000000000444e+00 -1.000000000000000444e+00 -1.000000000000000222e+00 -1.000000000000000222e+00 -1.000000000000000222e+00 -1.000000000000000222e+00 -1.000000000000000222e+00 -1.000000000000000222e+00 -1.000000000000000222e+00 -1.000000000000000222e+00 -1.000000000000000222e+00 -1.000000000000000222e+00 -1.000000000000000222e+00 -1.000000000000000222e+00 -1.000000000000000222e+00 -1.000000000000000222e+00 -1.000000000000000222e+00 -1.000000000000000222e+00 -1.000000000000000222e+00 -1.000000000000000000e+00 -1.000000000000000000e+00 -1.000000000000000000e+00 -1.000000000000000000e+00 -1.000000000000000000e+00 -1.000000000000000000e+00 -1.000000000000000000e+00 -1.000000000000000000e+00 -9.999999999999998890e-01 -9.999999999999998890e-01 -9.999999999999998890e-01 -9.999999999999998890e-01 -9.999999999999997780e-01 -9.999999999999997780e-01 -9.999999999999997780e-01 -9.999999999999997780e-01 -9.999999999999996669e-01 -9.999999999999996669e-01 -9.999999999999995559e-01 -9.999999999999995559e-01 -9.999999999999995559e-01 -9.999999999999995559e-01 -9.999999999999994449e-01 -9.999999999999991118e-01 0.000000000000000000e+00 4.440892098500626162e-16 9.999999999999986677e-01 9.999999999999986677e-01 9.999999999999988898e-01 9.999999999999990008e-01 9.999999999999990008e-01 9.999999999999991118e-01 9.999999999999991118e-01 9.999999999999991118e-01 9.999999999999992228e-01 9.999999999999993339e-01 9.999999999999994449e-01 9.999999999999994449e-01 9.999999999999994449e-01 9.999999999999994449e-01 9.999999999999994449e-01 9.999999999999995559e-01 9.999999999999996669e-01 9.999999999999996669e-01 9.999999999999996669e-01 9.999999999999996669e-01 9.999999999999997780e-01 9.999999999999997780e-01 9.999999999999998890e-01 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000000e+00 1.000000000000000222e+00 1.000000000000000222e+00 1.000000000000000444e+00 1.000000000000000444e+00 1.000000000000000444e+00 1.000000000000000444e+00 1.000000000000000444e+00 1.000000000000000444e+00 1.000000000000000444e+00 1.000000000000000444e+00 1.000000000000000666e+00 1.000000000000000666e+00 1.000000000000000666e+00 1.000000000000000666e+00 1.000000000000000666e+00 1.000000000000001332e+00 1.000000000000001332e+00 1.000000000000001554e+00
-1.031349502648212235e+00 -1.031154360009661319e+00 -1.030829965874806575e+00 -1.030377583198403668e+00 -1.029798975231411173e+00 -1.029096400619049057e+00 -1.028272607075505052e+00 -1.027330823618868738e+00 -1.026274751347025616e+00 -1.025108552732842959e+00 -1.023836839415183553e+00 -1.022464658461134768e+00 -1.020997477074523374e+00 -1.019441165726309162e+00 -1.017801979684032299e+00 -1.016086538920117466e+00 -1.014301806382790883e+00 -1.012455064618515088e+00 -1.010553890741553218e+00 -1.008606129754419545e+00 -1.006619866232646654e+00 -1.004603394398770444e+00 -1.002565186623326499e+00 -1.000513860405364053e+00 -9.984581439011640525e-01 -9.964068400875671916e-01 -9.943687896653534697e-01 -9.923528328283175437e-01 -9.903677700447486298e-01 -9.884223220197055904e-01 -9.865250890283131513e-01 -9.846845098319836342e-01 -9.829088204104076132e-01 -9.812060127619041117e-01 -9.795837940427238877e-01 -9.780495463315510563e-01 -9.766102873182453958e-01 -9.752726322252300850e-01 -9.740427572753305174e-01 -9.729263650209426517e-01 -9.719286518456895507e-01 -9.710542779410508141e-01 -9.703073400465901388e-01 -9.696913472234507392e-01 -9.692091999067664609e-01 -9.688631724539484846e-01 -9.686548993727561729e-01 3.072492041475598229e-18 2.220446049250313081e-16 9.686548993727560619e-01 9.688631724539480405e-01 9.692091999067665720e-01 9.696913472234505171e-01 9.703073400465904719e-01 9.710542779410507030e-01 9.719286518456895507e-01 9.729263650209424297e-01 9.740427572753306285e-01 9.752726322252298630e-01 9.766102873182453958e-01 9.780495463315507232e-01 9.795837940427243318e-01 9.812060127619042227e-01 9.829088204104075022e-01 9.846845098319835232e-01 9.865250890283132623e-01 9.884223220197055904e-01 9.903677700447487409e-01 9.923528328283173217e-01 9.943687896653536917e-01 9.964068400875675247e-01 9.984581439011640525e-01 1.000513860405364053e+00 1.002565186623326277e+00 1.004603394398770666e+00 1.006619866232646654e+00 1.008606129754419989e+00 1.010553890741554106e+00 1.012455064618513978e+00 1.014301806382791549e+00 1.016086538920118132e+00 1.017801979684031854e+00 1.019441165726308718e+00 1.020997477074522708e+00 1.022464658461134324e+00 1.023836839415183997e+00 1.025108552732843181e+00 1.026274751347025171e+00 1.027330823618868516e+00 1.028272607075504608e+00 1.029096400619049945e+00 1.029798975231411617e+00 1.030377583198403890e+00 1.030829965874807019e+00 1.031154360009661541e+00 1.031349502648212679e+00
-1.062695266177714259e+00 -1.062316957545021756e+00 -1.061687933505370163e+00 -1.060810427257006250e+00 -1.059687560599341216e+00 -1.058323339184477518e+00 -1.056722646311475611e+00 -1.054891235187796816e+00 -1.052835719565515582e+00 -1.050563562643072268e+00 -1.048083064106664741e+00 -1.045403345169001907e+00 -1.042534331447213081e+00 -1.039486733506547855e+00 -1.036272024882361587e+00 -1.032902417380189952e+00 -1.029390833442958453e+00 -1.025750875366093551e+00 -1.021996791136083216e+00 -1.018143436666780532e+00 -1.014206234210975666e+00 -1.010201126733653920e+00 -1.006144528048539266e+00 -1.002053268542099529e+00 -9.979445363400099023e-01 -9.938358138108898121e-01 -9.897448093518321777e-01 -9.856893844601614108e-01 -9.816874761664275972e-01 -9.777570149847114589e-01 -9.739158386274251455e-01 -9.701816018320413848e-01 -9.665716827549852841e-01 -9.631030865012774056e-01 -9.597923464746666022e-01 -9.566554243486526943e-01 -9.537076095702033962e-01 -9.509634194107298155e-01 -9.484365006686041877e-01 -9.461395341993961150e-01 -9.440841434996896098e-01 -9.422808085936615896e-01 -9.407387864652161369e-01 -9.394660392399207804e-01 -9.384691712490533799e-01 -9.377533760029096443e-01 -9.373223939637678193e-01 -8.881784197001252323e-16 -6.323962253066172871e-19 9.373223939637681523e-01 9.377533760029100884e-01 9.384691712490537130e-01 9.394660392399208915e-01 9.407387864652161369e-01 9.422808085936619227e-01 9.440841434996897208e-01 9.461395341993958930e-01 9.484365006686039656e-01 9.509634194107298155e-01 9.537076095702033962e-01 9.566554243486525833e-01 9.597923464746663802e-01 9.631030865012775166e-01 9.665716827549851731e-01 9.701816018320411628e-01 9.739158386274253676e-01 9.777570149847107928e-01 9.816874761664278193e-01 9.856893844601612997e-01 9.897448093518327328e-01 9.938358138108897011e-01 9.979445363400092361e-01 1.002053268542100195e+00 1.006144528048539266e+00 1.010201126733653476e+00 1.014206234210975444e+00 1.018143436666780532e+00 1.021996791136083438e+00 1.025750875366093329e+00 1.029390833442958897e+00 1.032902417380189286e+00 1.036272024882362031e+00 1.039486733506547855e+00 1.042534331447213303e+00 1.045403345169002129e+00 1.048083064106664741e+00 1.050563562643072046e+00 1.052835719565516248e+00 1.054891235187797038e+00 1.056722646311475389e+00 1.058323339184477740e+00 1.059687560599341660e+00 1.060810427257006916e+00 1.061687933505370163e+00 1.062316957545021312e+00 1.062695266177714259e+00
-1.094029195995064319e+00 -1.093478674609305479e+00 -1.092563121661045189e+00 -1.091285510264651482e+00 -1.089650000882547376e+00 -1.087661939327837057e+00 -1.085327854052219765e+00 -1.082655452608226598e+00 -1.079653617147044553e+00 -1.076332398783532041e+00 -1.072703010628409226e+00 -1.068777819253688977e+00 -1.064570334321229383e+00 -1.060095196065785617e+00 -1.055368160283220780e+00 -1.050406080431934397e+00 -1.045226886411570799e+00 -1.039849559538315926e+00 -1.034294103191697678e+00 -1.028581508565001190e+00 -1.022733714911882030e+00 -1.016773563647711764e+00 -1.010724745637973321e+00 -1.004611740990777546e+00 -9.984597506696145652e-01 -9.922946192595673010e-01 -9.861427482596148986e-01 -9.800309993394117347e-01 -9.739865870954648175e-01 -9.680369609726697799e-01 -9.622096761860780001e-01 -9.565322536866478487e-01 -9.510320294643143102e-01 -9.457359937706067976e-01 -9.406706211674910056e-01 -9.358616926624329091e-01 -9.313341115620595856e-01 -9.271117150552399266e-01 -9.232170839048243760e-01 -9.196713529671010079e-01 -9.164940255489505416e-01 -9.137027948339528916e-01 -9.113133757404390245e-01 -9.093393505996379966e-01 -9.077920319477297273e-01 -9.066803455049883276e-01 -9.060107360685414335e-01 -1.776356839400250465e-15 -4.619181086751938237e-18 9.060107360685415445e-01 9.066803455049881055e-01 9.077920319477297273e-01 9.093393505996379966e-01 9.113133757404392465e-01 9.137027948339528916e-01 9.164940255489506526e-01 9.196713529671008969e-01 9.232170839048250421e-01 9.271117150552398156e-01 9.313341115620594746e-01 9.358616926624333532e-01 9.406706211674911167e-01 9.457359937706069086e-01 9.510320294643139771e-01 9.565322536866477376e-01 9.622096761860782221e-01 9.680369609726706681e-01 9.739865870954648175e-01 9.800309993394115127e-01 9.861427482596146765e-01 9.922946192595677450e-01 9.984597506696144542e-01 1.004611740990777324e+00 1.010724745637972877e+00 1.016773563647711542e+00 1.022733714911882696e+00 1.028581508565001856e+00 1.034294103191698344e+00 1.039849559538316148e+00 1.045226886411571243e+00 1.050406080431934175e+00 1.055368160283220336e+00 1.060095196065785617e+00 1.064570334321228495e+00 1.068777819253688977e+00 1.072703010628409670e+00 1.076332398783532041e+00 1.079653617147044775e+00 1.082655452608226820e+00 1.085327854052218877e+00 1.087661939327837057e+00 1.089650000882547376e+00 1.091285510264651482e+00 1.092563121661044301e+00 1.093478674609305923e+00 1.094029195995064097e+00
-1.125343239774579063e+00 -1.124630548079328385e+00 -1.123445082722897448e+00 -1.121790375876157597e+00 -1.119671374475589509e+00 -1.117094442031720813e+00 -1.114067360824002373e+00 -1.110599334378548075e+00 -1.106700990095522252e+00 -1.102384381859300433e+00 -1.097662992426049922e+00 -1.092551735339268193e+00 -1.087066956073350354e+00 -1.081226432047628361e+00 -1.075049371087897887e+00 -1.068556407838658018e+00 -1.061769597546736277e+00 -1.054712406545595949e+00 -1.047409698669654610e+00 -1.039887716720108601e+00 -1.032174057989644123e+00 -1.024297642735002345e+00 -1.016288674367194389e+00 -1.008178590013581566e+00 -9.999999999999997780e-01 -9.917866147121909837e-01 -9.835731572332941930e-01 -9.753952601289513913e-01 -9.672893447765320563e-01 -9.592924817239314450e-01 -9.514422307311698468e-01 -9.437764594092452608e-01 -9.363331397386588373e-01 -9.291501222350968536e-01 -9.222648881375092866e-01 -9.157142807228045855e-01 -9.095342176911878074e-01 -9.037593874953214756e-01 -8.984229334712624526e-01 -8.935561306232533418e-01 -8.891880608599973534e-01 -8.853452933103305167e-01 -8.820515769901091652e-01 -8.793275534802751370e-01 -8.771904973480586509e-01 -8.756540917554050951e-01 -8.747282460308082319e-01 4.282946617637481354e-18 1.896053391208638145e-16 8.747282460308078988e-01 8.756540917554048731e-01 8.771904973480579848e-01 8.793275534802750260e-01 8.820515769901089431e-01 8.853452933103302946e-01 8.891880608599976865e-01 8.935561306232534529e-01 8.984229334712624526e-01 9.037593874953210316e-01 9.095342176911874743e-01 9.157142807228044745e-01 9.222648881375097307e-01 9.291501222350961875e-01 9.363331397386582822e-01 9.437764594092457049e-01 9.514422307311694027e-01 9.592924817239310009e-01 9.672893447765322783e-01 9.753952601289515023e-01 9.835731572332947481e-01 9.917866147121908726e-01 9.999999999999994449e-01 1.008178590013582454e+00 1.016288674367194611e+00 1.024297642735003011e+00 1.032174057989644345e+00 1.039887716720109267e+00 1.047409698669654610e+00 1.054712406545596393e+00 1.061769597546735167e+00 1.068556407838658018e+00 1.075049371087897665e+00 1.081226432047627695e+00 1.087066956073350354e+00 1.092551735339268415e+00 1.097662992426049700e+00 1.102384381859299545e+00 1.106700990095522252e+00 1.110599334378548075e+00 1.114067360824002373e+00 1.117094442031719925e+00 1.119671374475589731e+00 1.121790375876157153e+00 1.123445082722897670e+00 1.124630548079327941e+00 1.125343239774579063e+00
-1.156629384179991060e+00 -1.155763751456630573e+00 -1.154323661426480241e+00 -1.152313063751698952e+00 -1.149737493739574123e+00 -1.146604078079803024e+00 -1.142921542155314052e+00 -1.138700218869698633e+00 -1.133952058913006766e+00 -1.128690642360636875e+00 -1.122931191466297829e+00 -1.116690584467796343e+00 -1.109987370172335952e+00 -1.102841783024207212e+00 -1.095275758280412015e+00 -1.087312946826799687e+00 -1.078978729056732755e+00 -1.070300227104005630e+00 -1.061306314569928411e+00 -1.052027622709462040e+00 -1.042496541842195645e+00 -1.032747216530562451e+00 -1.022815532821333528e+00 -1.012739095580003967e+00 -1.002557193666844926e+00 -9.923107504165736836e-01 -9.820422566034818779e-01 -9.717956828175701167e-01 -9.616163679673668252e-01 -9.515508804899905915e-01 -9.416468488228337819e-01 -9.319527578133632861e-01 -9.225177080569804122e-01 -9.133911357016223365e-01 -9.046224910825703125e-01 -8.962608756836893953e-01 -8.883546383781542044e-01 -8.809509336750266373e-01 -8.740952467486643451e-01 -8.678308922786162061e-01 -8.621984964594497924e-01 -8.572354737937727398e-01 -8.529755122659564703e-01 -8.494480819999234988e-01 -8.466779833278806899e-01 -8.446849501657898163e-01 -8.434833235934615647e-01 -5.780008866016736620e-16 -1.566309332018658956e-17 8.434833235934620088e-01 8.446849501657899273e-01 8.466779833278809120e-01 8.494480819999236099e-01 8.529755122659569144e-01 8.572354737937732949e-01 8.621984964594495704e-01 8.678308922786166502e-01 8.740952467486642341e-01 8.809509336750263042e-01 8.883546383781536493e-01 8.962608756836892843e-01 9.046224910825702015e-01 9.133911357016225585e-01 9.225177080569805232e-01 9.319527578133629531e-01 9.416468488228341149e-01 9.515508804899915907e-01 9.616163679673668252e-01 9.717956828175702277e-01 9.820422566034820999e-01 9.923107504165737947e-01 1.002557193666844038e+00 1.012739095580004633e+00 1.022815532821334195e+00 1.032747216530562451e+00 1.042496541842194757e+00 1.052027622709462484e+00 1.061306314569928189e+00 1.070300227104006074e+00 1.078978729056732977e+00 1.087312946826799465e+00 1.095275758280412015e+00 1.102841783024207212e+00 1.109987370172336840e+00 1.116690584467796787e+00 1.122931191466297829e+00 1.128690642360636431e+00 1.133952058913007654e+00 1.138700218869698633e+00 1.142921542155312942e+00 1.146604078079802580e+00 1.149737493739573901e+00 1.152313063751698730e+00 1.154323661426481351e+00 1.155763751456631683e+00 1.156629384179990616e+00
-1.187879652402080044e+00 -1.186869579748428549e+00 -1.185188960146345671e+00 -1.182842050438625892e+00 -1.179834819440470417e+00 -1.176174957200540439e+00 -1.171871886940693663e+00 -1.166936779691419179e+00 -1.161382571635136696e+00 -1.155223984158740391e+00 -1.148477546598663412e+00 -1.141161621634281476e+00 -1.133296433246443247e+00 -1.124904097104697076e+00 -1.116008653176267851e+00 -1.106636100258429289e+00 -1.096814432019582730e+00 -1.086573673988363575e+00 -1.075945920749547202e+00 -1.064965372384853559e+00 -1.053668368930464228e+00 -1.042093421305797074e+00 -1.030281236795142608e+00 -1.018274736731995089e+00 -1.006119063544479220e+00 -9.938615737723850430e-01 -9.815518130703763111e-01 -9.692414685843704358e-01 -9.569842934549170899e-01 -9.448359976016180717e-01 -9.328540984300184302e-01 -9.210977247478561170e-01 -9.096273670694543512e-01 -8.985045677298669764e-01 -8.877915449399671477e-01 -8.775507462079559229e-01 -8.678443285379080496e-01 -8.587335655660555123e-01 -8.502781853288076119e-01 -8.425356466084820140e-01 -8.355603666023431186e-01 -8.294029177146476917e-01 -8.241092161654296477e-01 -8.197197293313760458e-01 -8.162687317232706352e-01 -8.137836407285029550e-01 -8.122844622914788815e-01 -5.515598949817921557e-16 2.935565409375538542e-18 8.122844622914794366e-01 8.137836407285031770e-01 8.162687317232706352e-01 8.197197293313759348e-01 8.241092161654298698e-01 8.294029177146474696e-01 8.355603666023433407e-01 8.425356466084824580e-01 8.502781853288079450e-01 8.587335655660554012e-01 8.678443285379079386e-01 8.775507462079557008e-01 8.877915449399668146e-01 8.985045677298675315e-01 9.096273670694547953e-01 9.210977247478564500e-01 9.328540984300179861e-01 9.448359976016181827e-01 9.569842934549177560e-01 9.692414685843697697e-01 9.815518130703762001e-01 9.938615737723848209e-01 1.006119063544479220e+00 1.018274736731995755e+00 1.030281236795143052e+00 1.042093421305797518e+00 1.053668368930464228e+00 1.064965372384854003e+00 1.075945920749546980e+00 1.086573673988364463e+00 1.096814432019582730e+00 1.106636100258428845e+00 1.116008653176268073e+00 1.124904097104697520e+00 1.133296433246443025e+00 1.141161621634280587e+00 1.148477546598662524e+00 1.155223984158740391e+00 1.161382571635136252e+00 1.166936779691418957e+00 1.171871886940693441e+00 1.176174957200541105e+00 1.179834819440470417e+00 1.182842050438625447e+00 1.185188960146345893e+00 1.186869579748427439e+00 1.187879652402079378e+00
-1.219086102365649626e+00 -1.217939436927137908e+00 -1.216031309604411081e+00 -1.213366198991336908e+00 -1.209950387128058136e+00 -1.205791971614484703e+00 -1.200900881331531389e+00 -1.195288895874775603e+00 -1.188969668822020820e+00 -1.181958754968411851e+00 -1.174273641668679868e+00 -1.165933784423986985e+00 -1.156960646837968065e+00 -1.147377745040074615e+00 -1.137210696630235551e+00 -1.126487274132393912e+00 -1.115237462850003469e+00 -1.103493522886912048e+00 -1.091290054923947928e+00 -1.078664069115254032e+00 -1.065655056177505333e+00 -1.052305059377193652e+00 -1.038658745662246918e+00 -1.024763473620255994e+00 -1.010669355262826974e+00 -9.964293078226522660e-01 -9.820990907998055075e-01 -9.677373224080549896e-01 -9.534054683641552952e-01 -9.391677946659484633e-01 -9.250912746764049510e-01 -9.112454395622452408e-01 -8.977021600599468520e-01 -8.845353468387111562e-01 -8.718205566278630636e-01 -8.596344920467625661e-01 -8.480543850155737307e-01 -8.371572570242014066e-01 -8.270190546243579854e-01 -8.177136653878517292e-01 -8.093118281371077805e-01 -8.018799611116591564e-01 -7.954789421618040368e-01 -7.901628849983570735e-01 -7.859779636600718877e-01 -7.829613422838863634e-01 -7.811402677303695974e-01 3.546764854391093092e-17 7.689678977196540134e-16 7.811402677303697084e-01 7.829613422838861414e-01 7.859779636600716657e-01 7.901628849983568514e-01 7.954789421618035927e-01 8.018799611116591564e-01 8.093118281371077805e-01 8.177136653878518402e-01 8.270190546243576524e-01 8.371572570242010736e-01 8.480543850155737307e-01 8.596344920467623441e-01 8.718205566278631746e-01 8.845353468387110452e-01 8.977021600599462969e-01 9.112454395622453518e-01 9.250912746764051731e-01 9.391677946659480192e-01 9.534054683641552952e-01 9.677373224080543235e-01 9.820990907998061736e-01 9.964293078226522660e-01 1.010669355262827418e+00 1.024763473620254439e+00 1.038658745662247362e+00 1.052305059377193208e+00 1.065655056177505111e+00 1.078664069115253366e+00 1.091290054923948594e+00 1.103493522886912492e+00 1.115237462850003913e+00 1.126487274132393912e+00 1.137210696630236217e+00 1.147377745040075059e+00 1.156960646837968065e+00 1.165933784423987429e+00 1.174273641668680312e+00 1.181958754968412295e+00 1.188969668822021486e+00 1.195288895874774937e+00 1.200900881331532055e+00 1.205791971614484481e+00 1.209950387128058136e+00 1.213366198991336908e+00 1.216031309604411526e+00 1.217939436927137908e+00 1.219086102365649626e+00
-1.250240825488270424e+00 -1.248964825524828903e+00 -1.246841244095008738e+00 -1.243874715928615426e+00 -1.240071743658060166e+00 -1.235440712012639386e+00 -1.229991906329719553e+00 -1.223737535577033020e+00 -1.216691760120996779e+00 -1.208870724514313988e+00 -1.200292595611156532e+00 -1.190977606348234241e+00 -1.180948105552894090e+00 -1.170228614152166946e+00 -1.158845888155402903e+00 -1.146828988762910395e+00 -1.134209359907044412e+00 -1.121020913452205781e+00 -1.107300122155522981e+00 -1.093086120307099840e+00 -1.078420811711351179e+00 -1.063348984318848611e+00 -1.047918430347422269e+00 -1.032180070114160575e+00 -1.016188077004817947e+00 -1.000000000000000000e+00 -9.836768789238788946e-01 -9.672833460498778679e-01 -9.508877058669168436e-01 -9.345619826757229909e-01 -9.183819232742230776e-01 -9.024269393784684068e-01 -8.867799717524212921e-01 -8.715272555185968884e-01 -8.567579641364475584e-01 -8.425637085385165870e-01 -8.290378685037466111e-01 -8.162747362161665299e-01 -8.043684578200877011e-01 -7.934117682462821231e-01 -7.834945279592221423e-01 -7.747020873538366104e-01 -7.671135243588044217e-01 -7.607998215437620226e-01 -7.558220679854829038e-01 -7.522297850556330934e-01 -7.500594808710202566e-01 -2.185885960579054472e-27 3.622866204988471223e-17 7.500594808710204786e-01 7.522297850556334264e-01 7.558220679854827928e-01 7.607998215437620226e-01 7.671135243588047548e-01 7.747020873538361663e-01 7.834945279592221423e-01 7.934117682462819010e-01 8.043684578200877011e-01 8.162747362161665299e-01 8.290378685037463891e-01 8.425637085385161429e-01 8.567579641364471144e-01 8.715272555185973324e-01 8.867799717524211811e-01 9.024269393784685178e-01 9.183819232742232996e-01 9.345619826757221027e-01 9.508877058669181759e-01 9.672833460498778679e-01 9.836768789238786725e-01 9.999999999999994449e-01 1.016188077004818169e+00 1.032180070114161019e+00 1.047918430347422492e+00 1.063348984318849499e+00 1.078420811711350735e+00 1.093086120307099174e+00 1.107300122155522093e+00 1.121020913452206447e+00 1.134209359907044856e+00 1.146828988762910617e+00 1.158845888155402903e+00 1.170228614152167168e+00 1.180948105552894090e+00 1.190977606348234019e+00 1.200292595611157198e+00 1.208870724514313988e+00 1.216691760120997001e+00 1.223737535577032798e+00 1.229991906329720219e+00 1.235440712012640052e+00 1.240071743658060166e+00 1.243874715928616981e+00 1.246841244095009626e+00 1.248964825524829569e+00 1.250240825488270646e+00
-1.281335945895993422e+00 -1.279937338003486635e+00 -1.277609480487011728e+00 -1.274357114373522837e+00 -1.270186892350463115e+00 -1.265107394270276187e+00 -1.259129147450340103e+00 -1.252264652045167015e+00 -1.244528411831696380e+00 -1.235936970813501512e+00 -1.226508956115219595e+00 -1.216265127703625604e+00 -1.205228435535201204e+00 -1.193424084789664441e+00 -1.180879609901570371e+00 -1.167624958143490321e+00 -1.153692583538178607e+00 -1.139117551875315604e+00 -1.123937657569544335e+00 -1.108193553005671017e+00 -1.091928890854537038e+00 -1.075190479583674641e+00 -1.058028451998144437e+00 -1.040496446088107652e+00 -1.022651796680505765e+00 -1.004555735332419486e+00 -9.862735944928389120e-01 -9.678750101193633881e-01 -9.494341145850252461e-01 -9.310297087721340903e-01 -9.127453986699575195e-01 -8.946696775622404729e-01 -8.768959300804706203e-01 -8.595223292095053313e-01 -8.426515921509888374e-01 -8.263905564159099715e-01 -8.108495345771609131e-01 -7.961414060426446060e-01 -7.823804085675436504e-01 -7.696806026853169058e-01 -7.581540002657434218e-01 -7.479083747598964660e-01 -7.390448047854404345e-01 -7.316550420201021199e-01 -7.258188341157681966e-01 -7.216013667100206197e-01 -7.190510078257111859e-01 -1.064876166268296751e-18 6.661338023136207098e-16 7.190510078257107418e-01 7.216013667100205087e-01 7.258188341157681966e-01 7.316550420201016758e-01 7.390448047854396574e-01 7.479083747598959109e-01 7.581540002657434218e-01 7.696806026853172389e-01 7.823804085675438724e-01 7.961414060426449391e-01 8.108495345771603580e-01 8.263905564159098605e-01 8.426515921509887264e-01 8.595223292095053313e-01 8.768959300804705093e-01 8.946696775622403619e-01 9.127453986699577415e-01 9.310297087721337572e-01 9.494341145850239139e-01 9.678750101193642763e-01 9.862735944928393561e-01 1.004555735332419042e+00 1.022651796680505321e+00 1.040496446088106985e+00 1.058028451998143771e+00 1.075190479583674197e+00 1.091928890854537260e+00 1.108193553005670129e+00 1.123937657569544779e+00 1.139117551875316492e+00 1.153692583538178607e+00 1.167624958143489877e+00 1.180879609901570149e+00 1.193424084789663109e+00 1.205228435535199649e+00 1.216265127703624049e+00 1.226508956115218707e+00 1.235936970813500846e+00 1.244528411831695935e+00 1.252264652045167459e+00 1.259129147450339437e+00 1.265107394270275742e+00 1.270186892350461783e+00 1.274357114373521727e+00 1.277609480487012394e+00 1.279937338003486413e+00 1.281335945895993200e+00
-1.312363620019137089e+00 -1.310848649608940875e+00 -1.308326900397250858e+00 -1.304803182420167351e+00 -1.300284245518264825e+00 -1.294778795440319819e+00 -1.288297515000499383e+00 -1.280853090635594160e+00 -1.272460244793903072e+00 -1.263135774676803713e+00 -1.252898597948482573e+00 -1.241769806128859788e+00 -1.229772726489283929e+00 -1.216932993379396200e+00 -1.203278630024933404e+00 -1.188840141947655527e+00 -1.173650623265492854e+00 -1.157745877226973752e+00 -1.141164552409281718e+00 -1.123948296050107709e+00 -1.106141925970438589e+00 -1.087793622451715958e+00 -1.068955141219952942e+00 -1.049682048312558624e+00 -1.030033976996217904e+00 -1.010074905982475846e+00 -9.898734568455689331e-01 -9.695032066529194470e-01 -9.490430092157398079e-01 -9.285773148767244578e-01 -9.081964741856428658e-01 -8.879970049982399694e-01 -8.680817953544662791e-01 -8.485602059633082783e-01 -8.295480264922482361e-01 -8.111672297541909771e-01 -7.935454584739206618e-01 -7.768151724838846528e-01 -7.611123826470154174e-01 -7.465749049822372196e-01 -7.333400881904549307e-01 -7.215420033808952471e-01 -7.113081377822859652e-01 -7.027557025588619943e-01 -6.959877414346032909e-01 -6.910892989702202005e-01 -6.881239582079683448e-01 -7.844922562686711213e-17 -2.988754421876309746e-18 6.881239582079680117e-01 6.910892989702199785e-01 6.959877414346032909e-01 7.027557025588616613e-01 7.113081377822862983e-01 7.215420033808951361e-01 7.333400881904549307e-01 7.465749049822372196e-01 7.611123826470157505e-01 7.768151724838844308e-01 7.935454584739204398e-01 8.111672297541909771e-01 8.295480264922486802e-01 8.485602059633090555e-01 8.680817953544656129e-01 8.879970049982399694e-01 9.081964741856427548e-01 9.285773148767246798e-01 9.490430092157406960e-01 9.695032066529192250e-01 9.898734568455689331e-01 1.010074905982476068e+00 1.030033976996218348e+00 1.049682048312558624e+00 1.068955141219952942e+00 1.087793622451716180e+00 1.106141925970439033e+00 1.123948296050107265e+00 1.141164552409281274e+00 1.157745877226973086e+00 1.173650623265492188e+00 1.188840141947655082e+00 1.203278630024933848e+00 1.216932993379397088e+00 1.229772726489283707e+00 1.241769806128859122e+00 1.252898597948482795e+00 1.263135774676803047e+00 1.272460244793902628e+00 1.280853090635593938e+00 1.288297515000499160e+00 1.294778795440319374e+00 1.300284245518264603e+00 1.304803182420167573e+00 1.308326900397250636e+00 1.310848649608940653e+00 1.312363620019136867e+00
-1.343316036505391553e+00 -1.341690512469507102e+00 -1.338984535036827461e+00 -1.335202955933816549e+00 -1.330352583301408043e+00 -1.324442197776943164e+00 -1.317482573689181979e+00 -1.309486505766846109e+00 -1.300468841863375857e+00 -1.290446522310691124e+00 -1.279438626634441745e+00 -1.267466428493667863e+00 -1.254553459850380248e+00 -1.240725585530219055e+00 -1.226011089504540408e+00 -1.210440774406778441e+00 -1.194048075990156832e+00 -1.176869194436674482e+00 -1.158943244632586245e+00 -1.140312427723733091e+00 -1.121022226439444269e+00 -1.101121626803269082e+00 -1.080663368898093779e+00 -1.059704229273155551e+00 -1.038305337301197229e+00 -1.016532527218808379e+00 -9.944567265795760669e-01 -9.721543802412898616e-01 -9.497079065642166640e-01 -9.272061789247804109e-01 -9.047450205917557664e-01 -8.824276940616574416e-01 -8.603653566797035968e-01 -8.386774424128164984e-01 -8.174919148150965320e-01 -7.969453187741384337e-01 -7.771825395325911989e-01 -7.583561588993279479e-01 -7.406252842896280386e-01 -7.241537220281621945e-01 -7.091073798559881514e-01 -6.956508233636853333e-01 -6.839429843247935015e-01 -6.741321277255348798e-01 -6.663503211372499013e-01 -6.607077942845857033e-01 -6.572876948424615229e-01 -6.175939640600400057e-17 2.844622434484006717e-17 6.572876948424610788e-01 6.607077942845857033e-01 6.663503211372494572e-01 6.741321277255342137e-01 6.839429843247928353e-01 6.956508233636853333e-01 7.091073798559878183e-01 7.241537220281623055e-01 7.406252842896280386e-01 7.583561588993282809e-01 7.771825395325909769e-01 7.969453187741383227e-01 8.174919148150968651e-01 8.386774424128159433e-01 8.603653566797037078e-01 8.824276940616569975e-01 9.047450205917560995e-01 9.272061789247794117e-01 9.497079065642162199e-01 9.721543802412898616e-01 9.944567265795759559e-01 1.016532527218807935e+00 1.038305337301197007e+00 1.059704229273155329e+00 1.080663368898094445e+00 1.101121626803267306e+00 1.121022226439443381e+00 1.140312427723732203e+00 1.158943244632585801e+00 1.176869194436674260e+00 1.194048075990157276e+00 1.210440774406778219e+00 1.226011089504541962e+00 1.240725585530218833e+00 1.254553459850380914e+00 1.267466428493668307e+00 1.279438626634441523e+00 1.290446522310691124e+00 1.300468841863376079e+00 1.309486505766846776e+00 1.317482573689180869e+00 1.324442197776943386e+00 1.330352583301407821e+00 1.335202955933816771e+00 1.338984535036827239e+00 1.341690512469507768e+00 1.343316036505391997e+00
-1.374185416398826298e+00 -1.372454750743017149e+00 -1.369573552318586573e+00 -1.365546695123191379e+00 -1.360381017907627443e+00 -1.354085339717234993e+00 -1.346670480435897987e+00 -1.338149286769946933e+00 -1.328536664224291508e+00 -1.317849615749183023e+00 -1.306107287875736045e+00 -1.293331025314210736e+00 -1.279544435163875393e+00 -1.264773462079854083e+00 -1.249046475963540237e+00 -1.232394373991561487e+00 -1.214850699076043927e+00 -1.196451777157220953e+00 -1.177236876067636606e+00 -1.157248389071960926e+00 -1.136532046569952881e+00 -1.115137159837425562e+00 -1.093116901046414569e+00 -1.070528624110420157e+00 -1.047434231081265432e+00 -1.023900588786341714e+00 -9.999999999999997780e-01 -9.758107324904202740e-01 -9.514176074909851399e-01 -9.269126461237663372e-01 -9.023957675305427362e-01 -8.779755252697619694e-01 -8.537698580873764875e-01 -8.299068165222678317e-01 -8.065252070244786076e-01 -7.837750696701750730e-01 -7.618178742046086693e-01 -7.408262835675316627e-01 -7.209832983243860127e-01 -7.024805673750333934e-01 -6.855156425088356764e-01 -6.702879839472274393e-01 -6.569936099780354644e-01 -6.458184405390342553e-01 -6.369306114522759188e-01 -6.304723055142190669e-01 -6.265518987397892259e-01 2.386661186362514648e-17 2.387258091269390595e-17 6.265518987397892259e-01 6.304723055142192889e-01 6.369306114522756967e-01 6.458184405390345884e-01 6.569936099780359084e-01 6.702879839472274393e-01 6.855156425088360095e-01 7.024805673750333934e-01 7.209832983243860127e-01 7.408262835675315516e-01 7.618178742046085583e-01 7.837750696701751840e-01 8.065252070244792737e-01 8.299068165222676097e-01 8.537698580873768206e-01 8.779755252697623025e-01 9.023957675305427362e-01 9.269126461237662262e-01 9.514176074909852510e-01 9.758107324904202740e-01 1.000000000000000666e+00 1.023900588786341714e+00 1.047434231081266542e+00 1.070528624110420157e+00 1.093116901046414347e+00 1.115137159837425118e+00 1.136532046569953325e+00 1.157248389071961814e+00 1.177236876067637050e+00 1.196451777157221175e+00 1.214850699076044149e+00 1.232394373991561265e+00 1.249046475963540015e+00 1.264773462079853417e+00 1.279544435163875171e+00 1.293331025314211402e+00 1.306107287875736711e+00 1.317849615749182579e+00 1.328536664224291064e+00 1.338149286769946933e+00 1.346670480435897987e+00 1.354085339717234771e+00 1.360381017907625889e+00 1.365546695123190712e+00 1.369573552318586351e+00 1.372454750743016261e+00 1.374185416398825854e+00
-1.404964013542340462e+00 -1.403133256650100247e+00 -1.400085245884091778e+00 -1.395824864332234627e+00 -1.390358962500920503e+00 -1.383696372900530713e+00 -1.375847929383390067e+00 -1.366826491691772727e+00 -1.356646975796737431e+00 -1.345326390745486655e+00 -1.332883882888843852e+00 -1.319340788535202869e+00 -1.304720696276808756e+00 -1.289049520463486420e+00 -1.272355587562780332e+00 -1.254669737449877864e+00 -1.236025442021535303e+00 -1.216458943931700176e+00 -1.196009418708624761e+00 -1.174719164038531716e+00 -1.152633820591801639e+00 -1.129802629422086202e+00 -1.106278731676768601e+00 -1.082119517096599148e+00 -1.057387028510540228e+00 -1.032148430175592990e+00 -1.006476548250192504e+00 -9.804504917332745872e-01 -9.541563615571670987e-01 -9.276880537537111060e-01 -9.011481590819144794e-01 -8.746489553079461743e-01 -8.483134782266604779e-01 -8.222766418891138684e-01 -7.966863553735336057e-01 -7.717045506441001512e-01 -7.475079917109196392e-01 -7.242886788408354759e-01 -7.022535953861956948e-01 -6.816234769312623509e-01 -6.626302297705839450e-01 -6.455126165323555876e-01 -6.305099000578157087e-01 -6.178533339455212214e-01 -6.077557339341765896e-01 -6.003998365290238448e-01 -5.959266548460019353e-01 -1.268504370346782668e-17 3.588789487514601005e-17 5.959266548460016022e-01 6.003998365290236228e-01 6.077557339341764786e-01 6.178533339455212214e-01 6.305099000578160418e-01 6.455126165323550325e-01 6.626302297705835009e-01 6.816234769312624620e-01 7.022535953861960278e-01 7.242886788408352539e-01 7.475079917109189731e-01 7.717045506440997071e-01 7.966863553735330505e-01 8.222766418891138684e-01 8.483134782266604779e-01 8.746489553079460633e-01 9.011481590819140353e-01 9.276880537537107729e-01 9.541563615571667656e-01 9.804504917332744762e-01 1.006476548250191838e+00 1.032148430175592768e+00 1.057387028510540450e+00 1.082119517096599370e+00 1.106278731676768157e+00 1.129802629422086202e+00 1.152633820591801639e+00 1.174719164038531494e+00 1.196009418708624761e+00 1.216458943931700176e+00 1.236025442021535969e+00 1.254669737449878752e+00 1.272355587562780777e+00 1.289049520463486864e+00 1.304720696276808756e+00 1.319340788535202647e+00 1.332883882888845628e+00 1.345326390745487100e+00 1.356646975796738541e+00 1.366826491691772283e+00 1.375847929383390955e+00 1.383696372900531602e+00 1.390358962500920947e+00 1.395824864332235515e+00 1.400085245884092222e+00 1.403133256650100691e+00 1.404964013542341128e+00
-1.435644115168491775e+00 -1.433717987259355287e+00 -1.430511025765617505e+00 -1.426028114587807760e+00 -1.420276104094568836e+00 -1.413263824434767502e+00 -1.405002103242235512e+00 -1.395503788195923578e+00 -1.384783775025191677e+00 -1.372859041692538806e+00 -1.359748689648320408e+00 -1.345473993238505805e+00 -1.330058458562706658e+00 -1.313527893331817298e+00 -1.295910489569998658e+00 -1.277236921352953747e+00 -1.257540460183408149e+00 -1.236857111086525185e+00 -1.215225773075446103e+00 -1.192688428303643189e+00 -1.169290365000499543e+00 -1.145080440192487004e+00 -1.120111389254469625e+00 -1.094440190516801970e+00 -1.068128494463108424e+00 -1.041243128455952238e+00 -1.013856689347178541e+00 -9.860482376244260605e-01 -9.579041076672232258e-01 -9.295188488240019309e-01 -9.009963107163280194e-01 -8.724508824059828971e-01 -8.440088872852167245e-01 -8.158101215346973412e-01 -7.880095006311114147e-01 -7.607787416255402668e-01 -7.343079539771466546e-01 -7.088069339879984332e-01 -6.845058549813939353e-01 -6.616549212869440311e-01 -6.405224257758465045e-01 -6.213905564428504613e-01 -6.045483036229158946e-01 -5.902810160613017887e-01 -5.788566276014371903e-01 -5.705093486764000188e-01 -5.654225664593612866e-01 1.292326121138216070e-17 3.372679158546983602e-17 5.654225664593611755e-01 5.705093486764001298e-01 5.788566276014374123e-01 5.902810160613025658e-01 6.045483036229155616e-01 6.213905564428500172e-01 6.405224257758462825e-01 6.616549212869440311e-01 6.845058549813943793e-01 7.088069339879988773e-01 7.343079539771463216e-01 7.607787416255402668e-01 7.880095006311111927e-01 8.158101215346973412e-01 8.440088872852169466e-01 8.724508824059826750e-01 9.009963107163281304e-01 9.295188488240022640e-01 9.579041076672231148e-01 9.860482376244269487e-01 1.013856689347177875e+00 1.041243128455952460e+00 1.068128494463108424e+00 1.094440190516801081e+00 1.120111389254468737e+00 1.145080440192487448e+00 1.169290365000499543e+00 1.192688428303643633e+00 1.215225773075446547e+00 1.236857111086525407e+00 1.257540460183408593e+00 1.277236921352954191e+00 1.295910489569999990e+00 1.313527893331818408e+00 1.330058458562706214e+00 1.345473993238506027e+00 1.359748689648319964e+00 1.372859041692538806e+00 1.384783775025190788e+00 1.395503788195924022e+00 1.405002103242235956e+00 1.413263824434768390e+00 1.420276104094568614e+00 1.426028114587807760e+00 1.430511025765617728e+00 1.433717987259355509e+00 1.435644115168491997e+00
-1.466218042649382935e+00 -1.464200961912378141e+00 -1.460842410445204465e+00 -1.456147268513233284e+00 -1.450122379902580416e+00 -1.442776563729934347e+00 -1.434120630203617353e+00 -1.424167400790743887e+00 -1.412931733372095211e+00 -1.400430553109842879e+00 -1.386682889918202211e+00 -1.371709923618647409e+00 -1.355535038085857957e+00 -1.338183885955691377e+00 -1.319684465781271632e+00 -1.300067213898772778e+00 -1.279365113713944790e+00 -1.257613825659593454e+00 -1.234851841722225174e+00 -1.211120669214941437e+00 -1.186465049409406447e+00 -1.160933217761501268e+00 -1.134577213804822904e+00 -1.107453250375777909e+00 -1.079622153701975673e+00 -1.051149888048859893e+00 -1.022108181069071753e+00 -9.925752686770350497e-01 -9.626367810305991313e-01 -9.323867937426313368e-01 -9.019290702135405180e-01 -8.713785210042837015e-01 -8.408629028451096721e-01 -8.105247706041768252e-01 -7.805236763091621954e-01 -7.510385741926155490e-01 -7.222703314799199248e-01 -6.944441508704159993e-01 -6.678115714596466468e-01 -6.426515234592002912e-01 -6.192696759348056412e-01 -5.979950747626955332e-01 -5.791729127734858151e-01 -5.631523672150696713e-01 -5.502689898584365302e-01 -5.408222983731076905e-01 -5.350509098067849356e-01 -1.491455874275816799e-16 6.457545595947459405e-17 5.350509098067844915e-01 5.408222983731073574e-01 5.502689898584367523e-01 5.631523672150691162e-01 5.791729127734854821e-01 5.979950747626956442e-01 6.192696759348053082e-01 6.426515234592002912e-01 6.678115714596465358e-01 6.944441508704156663e-01 7.222703314799193697e-01 7.510385741926151049e-01 7.805236763091621954e-01 8.105247706041767142e-01 8.408629028451101162e-01 8.713785210042841456e-01 9.019290702135399629e-01 9.323867937426310037e-01 9.626367810305996864e-01 9.925752686770346056e-01 1.022108181069071753e+00 1.051149888048859227e+00 1.079622153701975229e+00 1.107453250375777021e+00 1.134577213804822460e+00 1.160933217761499936e+00 1.186465049409407113e+00 1.211120669214942325e+00 1.234851841722224952e+00 1.257613825659592344e+00 1.279365113713945901e+00 1.300067213898772334e+00 1.319684465781269855e+00 1.338183885955692265e+00 1.355535038085857957e+00 1.371709923618648075e+00 1.386682889918203099e+00 1.400430553109843324e+00 1.412931733372095877e+00 1.424167400790744109e+00 1.434120630203617575e+00 1.442776563729933681e+00 1.450122379902580416e+00 1.456147268513233506e+00 1.460842410445204909e+00 1.464200961912378141e+00 1.466218042649382713e+00
-1.496678152381209825e+00 -1.494574260195095095e+00 -1.491071020111158774e+00 -1.486173307278488176e+00 -1.479887956684902139e+00 -1.472223773313404482e+00 -1.463191545752128508e+00 -1.452804063693981851e+00 -1.441076139885310692e+00 -1.428024637223311633e+00 -1.413668501864523863e+00 -1.398028803397156405e+00 -1.381128783355321632e+00 -1.362993913621842079e+00 -1.343651966588721880e+00 -1.323133099333411389e+00 -1.301469954540603213e+00 -1.278697781473126627e+00 -1.254854580995845348e+00 -1.229981279513206571e+00 -1.204121937730867398e+00 -1.177324001439094436e+00 -1.149638603093688261e+00 -1.121120924901442883e+00 -1.091830636472475469e+00 -1.061832422957040167e+00 -1.031196623012494484e+00 -1.000000000000000000e+00 -9.683266744921709135e-01 -9.362692513744621525e-01 -9.039301802265606867e-01 -8.714233925729466534e-01 -8.388762626200658712e-01 -8.064319367434193975e-01 -7.742520668995742650e-01 -7.425199570986057429e-01 -7.114440786892171076e-01 -6.812618126150167264e-01 -6.522431123429259792e-01 -6.246935244375891871e-01 -5.989556376106147662e-01 -5.754075726463149243e-01 -5.544566732903711825e-01 -5.365263517325139508e-01 -5.220344893096247052e-01 -5.113633562053186976e-01 -5.048238458164160392e-01 -3.548289235009911305e-15 9.466758152889086672e-16 5.048238458164161502e-01 5.113633562053184756e-01 5.220344893096251493e-01 5.365263517325139508e-01 5.544566732903707384e-01 5.754075726463153684e-01 5.989556376106148772e-01 6.246935244375898533e-01 6.522431123429262012e-01 6.812618126150165043e-01 7.114440786892172186e-01 7.425199570986056319e-01 7.742520668995745980e-01 8.064319367434199526e-01 8.388762626200662043e-01 8.714233925729468755e-01 9.039301802265612418e-01 9.362692513744624856e-01 9.683266744921709135e-01 1.000000000000000000e+00 1.031196623012494928e+00 1.061832422957041722e+00 1.091830636472475469e+00 1.121120924901444216e+00 1.149638603093688705e+00 1.177324001439093992e+00 1.204121937730867620e+00 1.229981279513206793e+00 1.254854580995845348e+00 1.278697781473126183e+00 1.301469954540604324e+00 1.323133099333411167e+00 1.343651966588722990e+00 1.362993913621840747e+00 1.381128783355321854e+00 1.398028803397157072e+00 1.413668501864524085e+00 1.428024637223311855e+00 1.441076139885310248e+00 1.452804063693982073e+00 1.463191545752128286e+00 1.472223773313404260e+00 1.479887956684902361e+00 1.486173307278488842e+00 1.491071020111158107e+00 1.494574260195095095e+00 1.496678152381209603e+00
-1.527016836782894904e+00 -1.524830020376754636e+00 -1.521188570943794893e+00 -1.516097359308260506e+00 -1.509563212689928990e+00 -1.501594923122624659e+00 -1.492203258794184917e+00 -1.481400978717061445e+00 -1.469202851255451359e+00 -1.455625677168777887e+00 -1.440688317987345535e+00 -1.424411730720062330e+00 -1.406819010113452784e+00 -1.387935439944850469e+00 -1.367788555151839169e+00 -1.346408216988856488e+00 -1.323826703878030253e+00 -1.300078821207317992e+00 -1.275202034053033451e+00 -1.249236627701940217e+00 -1.222225901965553252e+00 -1.194216406673632713e+00 -1.165258227477332431e+00 -1.135405333275324447e+00 -1.104715999310118546e+00 -1.073253323401916814e+00 -1.041085857052954644e+00 -1.008288378444271105e+00 -9.749428408396295653e-01 -9.411395377525674233e-01 -9.069785354522611476e-01 -8.725714337432298739e-01 -8.380435266583603493e-01 -8.035364438878217497e-01 -7.692113575929931946e-01 -7.352528304279070115e-01 -7.018733460120410994e-01 -6.693184805457373932e-01 -6.378725085463788913e-01 -6.078639365262566985e-01 -5.796699663774770306e-01 -5.537181645244602102e-01 -5.304827038751775969e-01 -5.104717294763939650e-01 -4.942023367377873511e-01 -4.821613804524549907e-01 -4.747547148404928086e-01 -3.343463608210400643e-14 3.507064293765379210e-14 4.747547148404925310e-01 4.821613804524547131e-01 4.942023367377869625e-01 5.104717294763932989e-01 5.304827038751773749e-01 5.537181645244602102e-01 5.796699663774769196e-01 6.078639365262561434e-01 6.378725085463781141e-01 6.693184805457361719e-01 7.018733460120407663e-01 7.352528304279064564e-01 7.692113575929929725e-01 8.035364438878215276e-01 8.380435266583607934e-01 8.725714337432300960e-01 9.069785354522610366e-01 9.411395377525672012e-01 9.749428408396290102e-01 1.008288378444271549e+00 1.041085857052955310e+00 1.073253323401917259e+00 1.104715999310117658e+00 1.135405333275323558e+00 1.165258227477331987e+00 1.194216406673632935e+00 1.222225901965553252e+00 1.249236627701940439e+00 1.275202034053032341e+00 1.300078821207318436e+00 1.323826703878030253e+00 1.346408216988855822e+00 1.367788555151839613e+00 1.387935439944850469e+00 1.406819010113453450e+00 1.424411730720063440e+00 1.440688317987345979e+00 1.455625677168777665e+00 1.469202851255451359e+00 1.481400978717062111e+00 1.492203258794184917e+00 1.501594923122623548e+00 1.509563212689928990e+00 1.516097359308261172e+00 1.521188570943794671e+00 1.524830020376756190e+00 1.527016836782894904e+00
-1.557226525391473437e+00 -1.554960438250339694e+00 -1.551186870288330466e+00 -1.545910690511184793e+00 -1.539138721855379588e+00 -1.530879747839752891e+00 -1.521144521590997334e+00 -1.509945777619102980e+00 -1.497298246827089008e+00 -1.483218675364061268e+00 -1.467725848076820494e+00 -1.450840617488557971e+00 -1.432585939441121115e+00 -1.412986916788796510e+00 -1.392070852838334538e+00 -1.369867316606393937e+00 -1.346408222430617085e+00 -1.321727927047984030e+00 -1.295863347974874680e+00 -1.268854107927285702e+00 -1.240742711158526523e+00 -1.211574759032610027e+00 -1.181399213981485508e+00 -1.150268723326413056e+00 -1.118240017424468213e+00 -1.085374400418852359e+00 -1.051738356766592331e+00 -1.017404302990307485e+00 -9.824515221187224423e-01 -9.469673284686007664e-01 -9.110485232262995892e-01 -8.748032170836751442e-01 -8.383531150499039519e-01 -8.018363798237762019e-01 -7.654112114315960724e-01 -7.292602964825163347e-01 -6.935962781046646208e-01 -6.586683532405400721e-01 -6.247699730546090180e-01 -5.922473290821643754e-01 -5.615077373388609461e-01 -5.330260431060825921e-01 -5.073456699880126708e-01 -4.850691075118242490e-01 -4.668313274101461019e-01 -4.532507518649723788e-01 -4.448584541073452581e-01 -4.742434226511450864e-13 4.737594347700102156e-13 4.448584541073453691e-01 4.532507518649724343e-01 4.668313274101467125e-01 4.850691075118240825e-01 5.073456699880127818e-01 5.330260431060827031e-01 5.615077373388615012e-01 5.922473290821647085e-01 6.247699730546091290e-01 6.586683532405402941e-01 6.935962781046649539e-01 7.292602964825168899e-01 7.654112114315956283e-01 8.018363798237760909e-01 8.383531150499040629e-01 8.748032170836752552e-01 9.110485232262993671e-01 9.469673284686005443e-01 9.824515221187225533e-01 1.017404302990308151e+00 1.051738356766592553e+00 1.085374400418852581e+00 1.118240017424468435e+00 1.150268723326412390e+00 1.181399213981485063e+00 1.211574759032610249e+00 1.240742711158527189e+00 1.268854107927285257e+00 1.295863347974874902e+00 1.321727927047984474e+00 1.346408222430616641e+00 1.369867316606392826e+00 1.392070852838334094e+00 1.412986916788796954e+00 1.432585939441121337e+00 1.450840617488558415e+00 1.467725848076819606e+00 1.483218675364061490e+00 1.497298246827089008e+00 1.509945777619102758e+00 1.521144521590997556e+00 1.530879747839753113e+00 1.539138721855379144e+00 1.545910690511184127e+00 1.551186870288330910e+00 1.554960438250340360e+00 1.557226525391473215e+00
-1.587299686039552071e+00 -1.584957766318354944e+00 -1.581057812594385048e+00 -1.575604695828610957e+00 -1.568605239977004961e+00 -1.560068226891785814e+00 -1.550004403049001667e+00 -1.538426488441505535e+00 -1.525349188074584417e+00 -1.510789206615245295e+00 -1.494765266879902521e+00 -1.477298133004673497e+00 -1.458410639334652759e+00 -1.438127726302300680e+00 -1.416476484851844964e+00 -1.393486211320841273e+00 -1.369188475130575400e+00 -1.343617202188253090e+00 -1.316808777597712643e+00 -1.288802172153527215e+00 -1.259639098210943331e+00 -1.229364201953975000e+00 -1.198025300922985759e+00 -1.165673678040319627e+00 -1.132364446460143892e+00 -1.098157003596899051e+00 -1.063115597962666081e+00 -1.027310039375618045e+00 -9.908165922271301440e-01 -9.537191035115523130e-01 -9.161104331091116659e-01 -8.780942744219413232e-01 -8.397874800326773359e-01 -8.013230405243193522e-01 -7.628539050113457565e-01 -7.245578768554582494e-01 -6.866438592489688686e-01 -6.493597421746735154e-01 -6.130021690662653677e-01 -5.779282062009837295e-01 -5.445683907186451567e-01 -5.134394791112155687e-01 -4.851531094182373050e-01 -4.604133539931822838e-01 -4.399925001668926194e-01 -4.246732280693163997e-01 -4.151522008149265419e-01 -5.606488694146636867e-12 5.605572759505827814e-12 4.151522008149265419e-01 4.246732280693163997e-01 4.399925001668924529e-01 4.604133539931824504e-01 4.851531094182373050e-01 5.134394791112151246e-01 5.445683907186448236e-01 5.779282062009840626e-01 6.130021690662653677e-01 6.493597421746737375e-01 6.866438592489686465e-01 7.245578768554589155e-01 7.628539050113444242e-01 8.013230405243186860e-01 8.397874800326765587e-01 8.780942744219417673e-01 9.161104331091117770e-01 9.537191035115518689e-01 9.908165922271301440e-01 1.027310039375618267e+00 1.063115597962665637e+00 1.098157003596897940e+00 1.132364446460143448e+00 1.165673678040319849e+00 1.198025300922985537e+00 1.229364201953975000e+00 1.259639098210943109e+00 1.288802172153526548e+00 1.316808777597712643e+00 1.343617202188254200e+00 1.369188475130574068e+00 1.393486211320841495e+00 1.416476484851845408e+00 1.438127726302301790e+00 1.458410639334653869e+00 1.477298133004675273e+00 1.494765266879901855e+00 1.510789206615246183e+00 1.525349188074585083e+00 1.538426488441506645e+00 1.550004403049002111e+00 1.560068226891786036e+00 1.568605239977005184e+00 1.575604695828611845e+00 1.581057812594386602e+00 1.584957766318354944e+00 1.587299686039552515e+00
-1.617228826102324657e+00 -1.614814313276408786e+00 -1.610793376019564294e+00 -1.605170891930731925e+00 -1.597953692595592390e+00 -1.589150566790250574e+00 -1.578772264976497475e+00 -1.566831505388497359e+00 -1.553342982098135261e+00 -1.538323375547701932e+00 -1.521791366158399939e+00 -1.503767651766415803e+00 -1.484274969811762990e+00 -1.463338125417023239e+00 -1.440984026754317915e+00 -1.417241729423234453e+00 -1.392142491968216600e+00 -1.365719845174726554e+00 -1.338009678431012706e+00 -1.309050347267837866e+00 -1.278882807248181486e+00 -1.247550780747096466e+00 -1.215100964940023509e+00 -1.181583291642929412e+00 -1.147051252707357971e+00 -1.111562308724811654e+00 -1.075178404191859283e+00 -1.037966619518333466e+00 -1.000000000000000222e+00 -9.613586150521593598e-01 -9.221309188794450939e-01 -8.824155080451732136e-01 -8.423234043284660855e-01 -8.019810355665581980e-01 -7.615341458693924981e-01 -7.211529419364578475e-01 -6.810388731122930528e-01 -6.414335384549653130e-01 -6.026302795619212782e-01 -5.649889642415469870e-01 -5.289540931743448304e-01 -4.950752665738707425e-01 -4.640265351078192158e-01 -4.366163528159849871e-01 -4.137725931594165019e-01 -3.964805548365371024e-01 -3.856561830004031077e-01 -5.749228770249993274e-11 5.749123860624859757e-11 3.856561830004031077e-01 3.964805548365373244e-01 4.137725931594162798e-01 4.366163528159847651e-01 4.640265351078191047e-01 4.950752665738706870e-01 5.289540931743452745e-01 5.649889642415472091e-01 6.026302795619215003e-01 6.414335384549645358e-01 6.810388731122927197e-01 7.211529419364580695e-01 7.615341458693920540e-01 8.019810355665579760e-01 8.423234043284657524e-01 8.824155080451729916e-01 9.221309188794452050e-01 9.613586150521590268e-01 1.000000000000000222e+00 1.037966619518333466e+00 1.075178404191859505e+00 1.111562308724811876e+00 1.147051252707357749e+00 1.181583291642930078e+00 1.215100964940024397e+00 1.247550780747096910e+00 1.278882807248181930e+00 1.309050347267838532e+00 1.338009678431012039e+00 1.365719845174727665e+00 1.392142491968215490e+00 1.417241729423234675e+00 1.440984026754317027e+00 1.463338125417023461e+00 1.484274969811762768e+00 1.503767651766415803e+00 1.521791366158399939e+00 1.538323375547702376e+00 1.553342982098135483e+00 1.566831505388498913e+00 1.578772264976497475e+00 1.589150566790249464e+00 1.597953692595592390e+00 1.605170891930731480e+00 1.610793376019564738e+00 1.614814313276408342e+00 1.617228826102324213e+00
-1.647006493803463645e+00 -1.644522443754055541e+00 -1.640385619609598500e+00 -1.634600910912537897e+00 -1.627175164387356432e+00 -1.618117185527821134e+00 -1.607437740963823192e+00 -1.595149561867900134e+00 -1.581267348737729783e+00 -1.565807777979453475e+00 -1.548789510821634741e+00 -1.530233205215469461e+00 -1.510161531529788048e+00 -1.488599193036794999e+00 -1.465572952416469565e+00 -1.441111665796875663e+00 -1.415246326211182071e+00 -1.388010118812365912e+00 -1.359438490772998831e+00 -1.329569239550073556e+00 -1.298442624167318815e+00 -1.266101505432861263e+00 -1.232591522668594619e+00 -1.197961316717204516e+00 -1.162262811905024673e+00 -1.125551573542058481e+00 -1.087887262811938927e+00 -1.049334218079585268e+00 -1.009962201485355537e+00 -9.698473632931231547e-01 -9.290734953816617292e-01 -8.877336717575067260e-01 -8.459324112168167265e-01 -8.037885497687003999e-01 -7.614390842177698460e-01 -7.190443510579296316e-01 -6.767950447636142952e-01 -6.349217612798495614e-01 -5.937079648112076891e-01 -5.535074602932699150e-01 -5.147674292497244064e-01 -4.780573897979286668e-01 -4.441020436228796942e-01 -4.138099905007938117e-01 -3.882785023518023904e-01 -3.687381922762038577e-01 -3.563950688601522643e-01 -5.175433889239414813e-10 5.175424485325344532e-10 3.563950688601525973e-01 3.687381922762037467e-01 3.882785023518026124e-01 4.138099905007937562e-01 4.441020436228799717e-01 4.780573897979296660e-01 5.147674292497242954e-01 5.535074602932703591e-01 5.937079648112076891e-01 6.349217612798498944e-01 6.767950447636149613e-01 7.190443510579302977e-01 7.614390842177697349e-01 8.037885497686996228e-01 8.459324112168167265e-01 8.877336717575068370e-01 9.290734953816616182e-01 9.698473632931223776e-01 1.009962201485355537e+00 1.049334218079585712e+00 1.087887262811938927e+00 1.125551573542058259e+00 1.162262811905024451e+00 1.197961316717204072e+00 1.232591522668595951e+00 1.266101505432861263e+00 1.298442624167321036e+00 1.329569239550072890e+00 1.359438490772998165e+00 1.388010118812366578e+00 1.415246326211182515e+00 1.441111665796875219e+00 1.465572952416468899e+00 1.488599193036794999e+00 1.510161531529788714e+00 1.530233205215468573e+00 1.548789510821635185e+00 1.565807777979454807e+00 1.581267348737729783e+00 1.595149561867901022e+00 1.607437740963823192e+00 1.618117185527821356e+00 1.627175164387355988e+00 1.634600910912538563e+00 1.640385619609598278e+00 1.644522443754056207e+00 1.647006493803463867e+00
-1.676625279570734373e+00 -1.674074578278245795e+00 -1.669826680980151412e+00 -1.663886494862956367e+00 -1.656260889872304354e+00 -1.646958698786286757e+00 -1.635990717586755849e+00 -1.623369706349855779e+00 -1.609110390941881130e+00 -1.593229465882315621e+00 -1.575745598825642357e+00 -1.556679437221591078e+00 -1.536053617844903796e+00 -1.513892780047436881e+00 -1.490223583786132622e+00 -1.465074733731606571e+00 -1.438477011079047685e+00 -1.410463315085868308e+00 -1.381068716876346691e+00 -1.350330528718709955e+00 -1.318288392844700230e+00 -1.284984395013798242e+00 -1.250463209518573482e+00 -1.214772284315976503e+00 -1.177962077637432659e+00 -1.140086361042054408e+00 -1.101202608810125438e+00 -1.061372500374700101e+00 -1.020662571955326614e+00 -9.791450668635636179e-01 -9.368990528369669502e-01 -8.940119018286826202e-01 -8.505812668379160169e-01 -8.067177474754987365e-01 -7.625485197728180120e-01 -7.182223291061858861e-01 -6.739164261147981838e-01 -6.298462873208301449e-01 -5.862793275093858281e-01 -5.435542791416237973e-01 -5.021083892556680306e-01 -4.625146769649607914e-01 -4.255300396747507818e-01 -3.921491105683370670e-01 -3.636429414758955980e-01 -3.415306975042182169e-01 -3.274000690086757426e-01 -4.131630875878377716e-09 4.131631028966179297e-09 3.274000690086766308e-01 3.415306975042199933e-01 3.636429414758958756e-01 3.921491105683367895e-01 4.255300396747503378e-01 4.625146769649608469e-01 5.021083892556676975e-01 5.435542791416230202e-01 5.862793275093853840e-01 6.298462873208299229e-01 6.739164261147974067e-01 7.182223291061858861e-01 7.625485197728175679e-01 8.067177474754998467e-01 8.505812668379151287e-01 8.940119018286823982e-01 9.368990528369672832e-01 9.791450668635633958e-01 1.020662571955325504e+00 1.061372500374700767e+00 1.101202608810126327e+00 1.140086361042052410e+00 1.177962077637433103e+00 1.214772284315976281e+00 1.250463209518573704e+00 1.284984395013798020e+00 1.318288392844699564e+00 1.350330528718708845e+00 1.381068716876345581e+00 1.410463315085868752e+00 1.438477011079048129e+00 1.465074733731606349e+00 1.490223583786131067e+00 1.513892780047437103e+00 1.536053617844904906e+00 1.556679437221590412e+00 1.575745598825642135e+00 1.593229465882315399e+00 1.609110390941882685e+00 1.623369706349855557e+00 1.635990717586756293e+00 1.646958698786286091e+00 1.656260889872303688e+00 1.663886494862955034e+00 1.669826680980151190e+00 1.674074578278245573e+00 1.676625279570733706e+00
-1.706077817433404809e+00 -1.703463193429662015e+00 -1.699108774435960090e+00 -1.693019491198051840e+00 -1.685202245280164712e+00 -1.675665907742227789e+00 -1.664421317669679601e+00 -1.651481280739976798e+00 -1.636860568064028465e+00 -1.620575915603945427e+00 -1.602646024543514347e+00 -1.583091563078201203e+00 -1.561935170201673051e+00 -1.539201462201690740e+00 -1.514917042747231601e+00 -1.489110517660829025e+00 -1.461812515738507123e+00 -1.433055717322004430e+00 -1.402874892767871140e+00 -1.371306953527940742e+00 -1.338391019299651985e+00 -1.304168505684155210e+00 -1.268683238090299925e+00 -1.231981599363871416e+00 -1.194112720974998876e+00 -1.155128730808440363e+00 -1.115085075029130124e+00 -1.074040937663917505e+00 -1.032059790230430707e+00 -9.892101161288200384e-01 -9.455663723768442663e-01 -9.012102773612913342e-01 -8.562325518756783715e-01 -8.107352985385400945e-01 -7.648352923856538421e-01 -7.186685899185699666e-01 -6.723970719037773991e-01 -6.262178581064323790e-01 -5.803770303581158307e-01 -5.351898497747703543e-01 -4.910707054074950340e-01 -4.485772410789466980e-01 -4.084735684671835232e-01 -3.718139160781625541e-01 -3.400314051475477051e-01 -3.149695760108770504e-01 -2.987123180917481968e-01 -2.949926923737792757e-08 2.949926673327565852e-08 2.987123180917478638e-01 3.149695760108772169e-01 3.400314051475475940e-01 3.718139160781620545e-01 4.084735684671840783e-01 4.485772410789463094e-01 4.910707054074952560e-01 5.351898497747704653e-01 5.803770303581159418e-01 6.262178581064318239e-01 6.723970719037773991e-01 7.186685899185700777e-01 7.648352923856531760e-01 8.107352985385404276e-01 8.562325518756790377e-01 9.012102773612915563e-01 9.455663723768450435e-01 9.892101161288209266e-01 1.032059790230430929e+00 1.074040937663917283e+00 1.115085075029130568e+00 1.155128730808439919e+00 1.194112720974999098e+00 1.231981599363872304e+00 1.268683238090299925e+00 1.304168505684153878e+00 1.338391019299653095e+00 1.371306953527940520e+00 1.402874892767870696e+00 1.433055717322004430e+00 1.461812515738506901e+00 1.489110517660828803e+00 1.514917042747232268e+00 1.539201462201690296e+00 1.561935170201673495e+00 1.583091563078200981e+00 1.602646024543514125e+00 1.620575915603944983e+00 1.636860568064028243e+00 1.651481280739975910e+00 1.664421317669678491e+00 1.675665907742228233e+00 1.685202245280165378e+00 1.693019491198052506e+00 1.699108774435960534e+00 1.703463193429661571e+00 1.706077817433404586e+00
-1.735356786454644418e+00 -1.732680822166380974e+00 -1.728224189471921690e+00 -1.721991848664154112e+00 -1.713990741434861631e+00 -1.704229788284153946e+00 -1.692719885377163003e+00 -1.679473900997690006e+00 -1.664506671792439940e+00 -1.647834999050885152e+00 -1.629477645326800506e+00 -1.609455331781061149e+00 -1.587790736715151363e+00 -1.564508495875633454e+00 -1.539635205247989580e+00 -1.513199427231972427e+00 -1.485231701310886665e+00 -1.455764560608956648e+00 -1.424832556094038472e+00 -1.392472290654934275e+00 -1.358722465901088361e+00 -1.323623945350075326e+00 -1.287219838758919765e+00 -1.249555613823486233e+00 -1.210679243466542099e+00 -1.170641399677630368e+00 -1.129495708677203947e+00 -1.087299087530194663e+00 -1.044112189948913860e+00 -9.999999999999996669e-01 -9.550326284682012501e-01 -9.092863904125578767e-01 -8.628452782660461784e-01 -8.158029996441306109e-01 -7.682658343332905426e-01 -7.203566999601107579e-01 -6.722210331559670404e-01 -6.240354480888096189e-01 -5.760207209620225033e-01 -5.284616217678385075e-01 -4.817377039043088671e-01 -4.363716168883575164e-01 -3.931046743751018258e-01 -3.530109304694143968e-01 -3.176502399504789742e-01 -2.892047847520500259e-01 -2.703885139550873395e-01 -1.896685908905654885e-07 1.896685929210556643e-07 2.703885139550878391e-01 2.892047847520515802e-01 3.176502399504801399e-01 3.530109304694130645e-01 3.931046743751023809e-01 4.363716168883576274e-01 4.817377039043091447e-01 5.284616217678388406e-01 5.760207209620226143e-01 6.240354480888093969e-01 6.722210331559674845e-01 7.203566999601105358e-01 7.682658343332906536e-01 8.158029996441310550e-01 8.628452782660460674e-01 9.092863904125577657e-01 9.550326284682020272e-01 1.000000000000000222e+00 1.044112189948914748e+00 1.087299087530193775e+00 1.129495708677204169e+00 1.170641399677631478e+00 1.210679243466542099e+00 1.249555613823486677e+00 1.287219838758919321e+00 1.323623945350074660e+00 1.358722465901088361e+00 1.392472290654934275e+00 1.424832556094038027e+00 1.455764560608957980e+00 1.485231701310887331e+00 1.513199427231972649e+00 1.539635205247990912e+00 1.564508495875633454e+00 1.587790736715151585e+00 1.609455331781059595e+00 1.629477645326799840e+00 1.647834999050884708e+00 1.664506671792441050e+00 1.679473900997692004e+00 1.692719885377163891e+00 1.704229788284152836e+00 1.713990741434861187e+00 1.721991848664153668e+00 1.728224189471921690e+00 1.732680822166381196e+00 1.735356786454644862e+00
-1.764454912192957137e+00 -1.761720054292792437e+00 -1.757165289608309422e+00 -1.750795613929349903e+00 -1.742618017536725628e+00 -1.732641481478457424e+00 -1.720876972930562632e+00 -1.707337439760915787e+00 -1.692037804449428862e+00 -1.674994957558355591e+00 -1.656227750994653025e+00 -1.635756991364405222e+00 -1.613605433790132659e+00 -1.589797776649346961e+00 -1.564360657801840526e+00 -1.537322653010607221e+00 -1.508714277435857287e+00 -1.478567991305160589e+00 -1.446918211151650979e+00 -1.413801328388627265e+00 -1.379255737483666477e+00 -1.343321876651579316e+00 -1.306042284864090020e+00 -1.267461680161960702e+00 -1.227627065878031054e+00 -1.186587873621029798e+00 -1.144396155002203486e+00 -1.101106838518607134e+00 -1.056778074361474973e+00 -1.011471699159975923e+00 -9.652538663184443424e-01 -9.181959080914297022e-01 -8.703755268369638420e-01 -8.218784616065782922e-01 -7.728008536118297078e-01 -7.232526596749850878e-01 -6.733626711753202265e-01 -6.232860500168129203e-01 -5.732159085011011568e-01 -5.234015521325752207e-01 -4.741779708892874257e-01 -4.260146995186173680e-01 -3.795982541927662712e-01 -3.359711721092254466e-01 -2.967549405634100079e-01 -2.644414840641030606e-01 -2.425107094915913697e-01 -1.103996799943421983e-06 1.103996800127602097e-06 2.425107094915918693e-01 2.644414840641038933e-01 2.967549405634097859e-01 3.359711721092246139e-01 3.795982541927671039e-01 4.260146995186180341e-01 4.741779708892875367e-01 5.234015521325751097e-01 5.732159085011019339e-01 6.232860500168123652e-01 6.733626711753202265e-01 7.232526596749847547e-01 7.728008536118291527e-01 8.218784616065786253e-01 8.703755268369633979e-01 9.181959080914290361e-01 9.652538663184444534e-01 1.011471699159975923e+00 1.056778074361474973e+00 1.101106838518607800e+00 1.144396155002203042e+00 1.186587873621030687e+00 1.227627065878030388e+00 1.267461680161960924e+00 1.306042284864090242e+00 1.343321876651579316e+00 1.379255737483666033e+00 1.413801328388626155e+00 1.446918211151650535e+00 1.478567991305161478e+00 1.508714277435857509e+00 1.537322653010606999e+00 1.564360657801841192e+00 1.589797776649348293e+00 1.613605433790131771e+00 1.635756991364405888e+00 1.656227750994653691e+00 1.674994957558354480e+00 1.692037804449428418e+00 1.707337439760915787e+00 1.720876972930562632e+00 1.732641481478457646e+00 1.742618017536725628e+00 1.750795613929349015e+00 1.757165289608310088e+00 1.761720054292793103e+00 1.764454912192957581e+00
-1.793364968187483921e+00 -1.790573537054663156e+00 -1.785924511518715452e+00 -1.779422928692647510e+00 -1.771075835737322857e+00 -1.760892285141992586e+00 -1.748883328770635126e+00 -1.735062010765114460e+00 -1.719443359422749840e+00 -1.702044378196778007e+00 -1.682884036004882455e+00 -1.661983257075050346e+00 -1.639364910611834203e+00 -1.615053800632537229e+00 -1.589076656405614463e+00 -1.561462124027985565e+00 -1.532240759810457487e+00 -1.501445026310555875e+00 -1.469109292072067641e+00 -1.435269836417759404e+00 -1.399964861020036810e+00 -1.363234510477347561e+00 -1.325120904799446109e+00 -1.285668187620823577e+00 -1.244922595217879957e+00 -1.202932553148008843e+00 -1.159748809775752676e+00 -1.115424619432532571e+00 -1.070015992979584940e+00 -1.023582040902150991e+00 -9.761854450199864974e-01 -9.278931115064350532e-01 -8.787770835677960468e-01 -8.289158326183974079e-01 -7.783961121303818453e-01 -7.273156664567846930e-01 -6.757872707235781373e-01 -6.239448996160610328e-01 -5.719534040437084244e-01 -5.200241596878716344e-01 -4.684412452113469461e-01 -4.176068676972089500e-01 -3.681231434130768365e-01 -3.209438064937070179e-01 -2.776564493298478431e-01 -2.409637866715822196e-01 -2.152040891578707038e-01 -5.838288062997092213e-06 5.838288063098334673e-06 2.152040891578709814e-01 2.409637866715834409e-01 2.776564493298478986e-01 3.209438064937055191e-01 3.681231434130789459e-01 4.176068676972082838e-01 4.684412452113461134e-01 5.200241596878717454e-01 5.719534040437083133e-01 6.239448996160609218e-01 6.757872707235782483e-01 7.273156664567851371e-01 7.783961121303812902e-01 8.289158326183972969e-01 8.787770835677950476e-01 9.278931115064357193e-01 9.761854450199872746e-01 1.023582040902151213e+00 1.070015992979584718e+00 1.115424619432532127e+00 1.159748809775751566e+00 1.202932553148008621e+00 1.244922595217879513e+00 1.285668187620824687e+00 1.325120904799445443e+00 1.363234510477346451e+00 1.399964861020037032e+00 1.435269836417759848e+00 1.469109292072069639e+00 1.501445026310554987e+00 1.532240759810456598e+00 1.561462124027985787e+00 1.589076656405614463e+00 1.615053800632537007e+00 1.639364910611835313e+00 1.661983257075050124e+00 1.682884036004881123e+00 1.702044378196777119e+00 1.719443359422749396e+00 1.735062010765115348e+00 1.748883328770635348e+00 1.760892285141992808e+00 1.771075835737321968e+00 1.779422928692647288e+00 1.785924511518713675e+00 1.790573537054662712e+00 1.793364968187483477e+00
-1.822079777462633388e+00 -1.819233975843759676e+00 -1.814494364414746652e+00 -1.807866027249288576e+00 -1.799356076415129957e+00 -1.788973646396587514e+00 -1.776729887008418496e+00 -1.762637954868529366e+00 -1.746713003516509488e+00 -1.728972172287626785e+00 -1.709434574078615654e+00 -1.688121282173616677e+00 -1.665055316337665348e+00 -1.640261628433067331e+00 -1.613767087873861250e+00 -1.585600467308737604e+00 -1.555792429018421075e+00 -1.524375512636079177e+00 -1.491384124958045287e+00 -1.456854532819477965e+00 -1.420824860283073754e+00 -1.383335091753232771e+00 -1.344427083118127308e+00 -1.304144583688592318e+00 -1.262533272619164038e+00 -1.219640814771893789e+00 -1.175516942781036356e+00 -1.130213574644841401e+00 -1.083784979894275580e+00 -1.036288012873770814e+00 -9.877824398899599512e-01 -9.383313995384116035e-01 -8.880020550871464691e-01 -8.368665289930810047e-01 -7.850032606128303225e-01 -7.324990138098957937e-01 -6.794519094548265858e-01 -6.259761234381790995e-01 -5.722093848682040518e-01 -5.183253673573637865e-01 -4.645550126156413051e-01 -4.112249799144486184e-01 -3.588307352599074407e-01 -3.081835460749150490e-01 -2.607210856292684897e-01 -2.191661147342857663e-01 -1.886707825575995034e-01 -2.809414542589971163e-05 2.809414542639374868e-05 1.886707825575995867e-01 2.191661147342852112e-01 2.607210856292677681e-01 3.081835460749149380e-01 3.588307352599082733e-01 4.112249799144486739e-01 4.645550126156416382e-01 5.183253673573631204e-01 5.722093848682047179e-01 6.259761234381785444e-01 6.794519094548262528e-01 7.324990138098963488e-01 7.850032606128299895e-01 8.368665289930812268e-01 8.880020550871468021e-01 9.383313995384109374e-01 9.877824398899605063e-01 1.036288012873770814e+00 1.083784979894275358e+00 1.130213574644841401e+00 1.175516942781035690e+00 1.219640814771893567e+00 1.262533272619164260e+00 1.304144583688591874e+00 1.344427083118126642e+00 1.383335091753232771e+00 1.420824860283073754e+00 1.456854532819477077e+00 1.491384124958046620e+00 1.524375512636079177e+00 1.555792429018420631e+00 1.585600467308738271e+00 1.613767087873860140e+00 1.640261628433067553e+00 1.665055316337665570e+00 1.688121282173618010e+00 1.709434574078616098e+00 1.728972172287628117e+00 1.746713003516509710e+00 1.762637954868529810e+00 1.776729887008418274e+00 1.788973646396587958e+00 1.799356076415130623e+00 1.807866027249288576e+00 1.814494364414746874e+00 1.819233975843760565e+00 1.822079777462633832e+00
-1.850592214048071726e+00 -1.847694134997607041e+00 -1.842867429656220857e+00 -1.836117234458569891e+00 -1.827450734071877303e+00 -1.816877155096157104e+00 -1.804407758025201813e+00 -1.790055827516370268e+00 -1.773836661030892659e+00 -1.755767555922111756e+00 -1.735867795067503216e+00 -1.714158631162323365e+00 -1.690663269819249637e+00 -1.665406851651020981e+00 -1.638416433553447016e+00 -1.609720969456887918e+00 -1.579351290878587832e+00 -1.547340087690567856e+00 -1.513721889624306982e+00 -1.478533049172529701e+00 -1.441811726731985877e+00 -1.403597879075746846e+00 -1.363933252573071186e+00 -1.322861383023637316e+00 -1.280427604591265256e+00 -1.236679071184596301e+00 -1.191664794850929354e+00 -1.145435707496140543e+00 -1.098044754785309607e+00 -1.049547034838683279e+00 -9.999999999999998890e-01 -9.494637486503182400e-01 -8.980014476855435746e-01 -8.456799482002931301e-01 -7.925706930876643685e-01 -7.387510767036413739e-01 -6.843065246118001932e-01 -6.293337579814404226e-01 -5.739460808533897174e-01 -5.182822739456036665e-01 -4.625222509943378024e-01 -4.069161694536906348e-01 -3.518422439209518693e-01 -2.979309694519337581e-01 -2.463572382181566378e-01 -1.995876769839614595e-01 -1.632569599440056862e-01 -1.228545099417326797e-04 1.228545099404031225e-04 1.632569599440060748e-01 1.995876769839618203e-01 2.463572382181568599e-01 2.979309694519344798e-01 3.518422439209517583e-01 4.069161694536902463e-01 4.625222509943389682e-01 5.182822739456028893e-01 5.739460808533900504e-01 6.293337579814411997e-01 6.843065246117998601e-01 7.387510767036412629e-01 7.925706930876645906e-01 8.456799482002925750e-01 8.980014476855432415e-01 9.494637486503180179e-01 1.000000000000000222e+00 1.049547034838683057e+00 1.098044754785309163e+00 1.145435707496139655e+00 1.191664794850930020e+00 1.236679071184596079e+00 1.280427604591265256e+00 1.322861383023637760e+00 1.363933252573070520e+00 1.403597879075747290e+00 1.441811726731985877e+00 1.478533049172529923e+00 1.513721889624307870e+00 1.547340087690567412e+00 1.579351290878586944e+00 1.609720969456887918e+00 1.638416433553446350e+00 1.665406851651020537e+00 1.690663269819249859e+00 1.714158631162323809e+00 1.735867795067503661e+00 1.755767555922111312e+00 1.773836661030892659e+00 1.790055827516370934e+00 1.804407758025202480e+00 1.816877155096157770e+00 1.827450734071877303e+00 1.836117234458570113e+00 1.842867429656221301e+00 1.847694134997606596e+00 1.850592214048071948e+00
-1.878895204510536043e+00 -1.875946838681717521e+00 -1.871036360559517497e+00 -1.864168964067328682e+00 -1.855351913779285988e+00 -1.844594538030215780e+00 -1.831908220098609652e+00 -1.817306387495326581e+00 -1.800804499399762726e+00 -1.782420032295462642e+00 -1.762172463869012384e+00 -1.740083255250007177e+00 -1.716175831686585607e+00 -1.690475561771257018e+00 -1.663009735356690832e+00 -1.633807540332184560e+00 -1.602900038470664867e+00 -1.570320140606023651e+00 -1.536102581464951822e+00 -1.500283894561369458e+00 -1.462902387672070370e+00 -1.423998119559472419e+00 -1.383612878805648094e+00 -1.341790165891979525e+00 -1.298575180031322773e+00 -1.254014812779779664e+00 -1.208157651191637427e+00 -1.161053994338611117e+00 -1.112755888557312112e+00 -1.063317189077655378e+00 -1.012793659143551128e+00 -9.612431230700642093e-01 -9.087256980884086399e-01 -8.553041434139467825e-01 -8.010443875299994021e-01 -7.460163333095658489e-01 -6.902951090875159013e-01 -6.339630601351570194e-01 -5.771130188962418917e-01 -5.198538888185100237e-01 -4.623206521069446184e-01 -4.046934209519608694e-01 -3.472365552156987945e-01 -2.903871039781406038e-01 -2.349811803761442108e-01 -1.829316309612359359e-01 -1.395883960587259720e-01 -4.853525798667112181e-04 4.853525798669967970e-04 1.395883960587258055e-01 1.829316309612359914e-01 2.349811803761448215e-01 2.903871039781412144e-01 3.472365552157002377e-01 4.046934209519599812e-01 4.623206521069451180e-01 5.198538888185105789e-01 5.771130188962421137e-01 6.339630601351561312e-01 6.902951090875157902e-01 7.460163333095660709e-01 8.010443875300000682e-01 8.553041434139465604e-01 9.087256980884078628e-01 9.612431230700654305e-01 1.012793659143551128e+00 1.063317189077655600e+00 1.112755888557311668e+00 1.161053994338610673e+00 1.208157651191638093e+00 1.254014812779780108e+00 1.298575180031322995e+00 1.341790165891980857e+00 1.383612878805648094e+00 1.423998119559472642e+00 1.462902387672070148e+00 1.500283894561369236e+00 1.536102581464950934e+00 1.570320140606023429e+00 1.602900038470665534e+00 1.633807540332184338e+00 1.663009735356691721e+00 1.690475561771256796e+00 1.716175831686586273e+00 1.740083255250006955e+00 1.762172463869012384e+00 1.782420032295462198e+00 1.800804499399761616e+00 1.817306387495325692e+00 1.831908220098608986e+00 1.844594538030216002e+00 1.855351913779285766e+00 1.864168964067328460e+00 1.871036360559517275e+00 1.875946838681716633e+00 1.878895204510534933e+00
-1.906981729494364508e+00 -1.903984971843287743e+00 -1.898993882380214382e+00 -1.892013717348043134e+00 -1.883051828114542525e+00 -1.872117653819089567e+00 -1.859222711946030948e+00 -1.844380586846090297e+00 -1.827606916232810796e+00 -1.808919375687252584e+00 -1.788337661211162999e+00 -1.765883469876810219e+00 -1.741580478631063800e+00 -1.715454321322367859e+00 -1.687532564032663940e+00 -1.657844678812675054e+00 -1.626422015939394505e+00 -1.593297774840245262e+00 -1.558506973861236267e+00 -1.522086419098874766e+00 -1.484074672571208398e+00 -1.444512020077177938e+00 -1.403440439192547906e+00 -1.360903567985421336e+00 -1.316946675220020735e+00 -1.271616633076547709e+00 -1.224961893781892019e+00 -1.177032472073395786e+00 -1.127879936188113330e+00 -1.077557411214598027e+00 -1.026119600377427554e+00 -9.736228325036450082e-01 -9.201251481564156620e-01 -8.656864437903070142e-01 -8.103687047390660814e-01 -7.542363775687567218e-01 -6.973569675218795894e-01 -6.398020122162297874e-01 -5.816487103794116820e-01 -5.229827475900227229e-01 -4.639034411600410079e-01 -4.045337128012607697e-01 -3.450410609638449588e-01 -2.856867076976503106e-01 -2.269592707935529363e-01 -1.700257381889600239e-01 -1.188262086673362306e-01 -1.707845277533655932e-03 1.707845277532290054e-03 1.188262086673357310e-01 1.700257381889592467e-01 2.269592707935528253e-01 2.856867076976499775e-01 3.450410609638455695e-01 4.045337128012606587e-01 4.639034411600421182e-01 5.229827475900230560e-01 5.816487103794116820e-01 6.398020122162290102e-01 6.973569675218799224e-01 7.542363775687570548e-01 8.103687047390657483e-01 8.656864437903065701e-01 9.201251481564155510e-01 9.736228325036451192e-01 1.026119600377427332e+00 1.077557411214598693e+00 1.127879936188113774e+00 1.177032472073396230e+00 1.224961893781891353e+00 1.271616633076547931e+00 1.316946675220020069e+00 1.360903567985420226e+00 1.403440439192549238e+00 1.444512020077177716e+00 1.484074672571208398e+00 1.522086419098874543e+00 1.558506973861236711e+00 1.593297774840245484e+00 1.626422015939395394e+00 1.657844678812675943e+00 1.687532564032664384e+00 1.715454321322368081e+00 1.741580478631064022e+00 1.765883469876810219e+00 1.788337661211163221e+00 1.808919375687253916e+00 1.827606916232811018e+00 1.844380586846091186e+00 1.859222711946029616e+00 1.872117653819088900e+00 1.883051828114542969e+00 1.892013717348043356e+00 1.898993882380214604e+00 1.903984971843288188e+00 1.906981729494364286e+00
-1.934844825267990620e+00 -1.931801481226640416e+00 -1.926732792449077580e+00 -1.919644082015545372e+00 -1.910542794530269095e+00 -1.899438488426132166e+00 -1.886342826089059344e+00 -1.871269561816142346e+00 -1.854234527624848416e+00 -1.835255616934255762e+00 -1.814352766143003448e+00 -1.791547934132762698e+00 -1.766865079730557397e+00 -1.740330137168249136e+00 -1.711970989583344593e+00 -1.681817440611899528e+00 -1.649901184132266829e+00 -1.616255772228057053e+00 -1.580916581450476643e+00 -1.543920777475161987e+00 -1.505307278267628668e+00 -1.465116715896320310e+00 -1.423391397165058248e+00 -1.380175263280927211e+00 -1.335513848834010364e+00 -1.289454240449282363e+00 -1.242045035589272484e+00 -1.193336302155736162e+00 -1.143379539786034682e+00 -1.092227644107479634e+00 -1.039934875769651379e+00 -9.865568369360105949e-01 -9.321504592800512468e-01 -8.767740097470814176e-01 -8.204871240473939897e-01 -7.633508842435022812e-01 -7.054279682522790473e-01 -6.467829204894004480e-01 -5.874826348818533717e-01 -5.275972287649113301e-01 -4.672016805978531639e-01 -4.063790757195442915e-01 -3.452275753281637272e-01 -2.838771635601320398e-01 -2.225370225708059868e-01 -1.616684323029694281e-01 -1.029871364171109221e-01 -5.199934099919252366e-03 5.199934099917797800e-03 1.029871364171104781e-01 1.616684323029693171e-01 2.225370225708057648e-01 2.838771635601318177e-01 3.452275753281635051e-01 4.063790757195437919e-01 4.672016805978543852e-01 5.275972287649097758e-01 5.874826348818532606e-01 6.467829204894007811e-01 7.054279682522793804e-01 7.633508842435020592e-01 8.204871240473944338e-01 8.767740097470815286e-01 9.321504592800518019e-01 9.865568369360103729e-01 1.039934875769651601e+00 1.092227644107478968e+00 1.143379539786034238e+00 1.193336302155736384e+00 1.242045035589272040e+00 1.289454240449280809e+00 1.335513848834010364e+00 1.380175263280927211e+00 1.423391397165058025e+00 1.465116715896319644e+00 1.505307278267628668e+00 1.543920777475161987e+00 1.580916581450476421e+00 1.616255772228055720e+00 1.649901184132267273e+00 1.681817440611899528e+00 1.711970989583346370e+00 1.740330137168250246e+00 1.766865079730556953e+00 1.791547934132762698e+00 1.814352766143002116e+00 1.835255616934256873e+00 1.854234527624849083e+00 1.871269561816141902e+00 1.886342826089058677e+00 1.899438488426131943e+00 1.910542794530270649e+00 1.919644082015544484e+00 1.926732792449077580e+00 1.931801481226640860e+00 1.934844825267991064e+00
-1.962477585273883607e+00 -1.959389376441838859e+00 -1.954245960442947405e+00 -1.947052731390636948e+00 -1.937817233111185589e+00 -1.926549151220896539e+00 -1.913260302953443182e+00 -1.897964624747739526e+00 -1.880678157608880241e+00 -1.861419030256997953e+00 -1.840207440080977808e+00 -1.817065631916169322e+00 -1.792017874667241939e+00 -1.765090435799398172e+00 -1.736311553722981404e+00 -1.705711408098364856e+00 -1.673322088089616022e+00 -1.639177558596896844e+00 -1.603313624498763357e+00 -1.565767892936435368e+00 -1.526579733672585926e+00 -1.485790237557089277e+00 -1.443442173131342487e+00 -1.399579941400808103e+00 -1.354249528802027314e+00 -1.307498458384717788e+00 -1.259375739220863988e+00 -1.209931814039361786e+00 -1.159218505064372184e+00 -1.107288958004588597e+00 -1.054197584092726681e+00 -1.000000000000000444e+00 -9.447529653317232601e-01 -8.885143172175705706e-01 -8.313429011890830500e-01 -7.732984969860797753e-01 -7.144417369551416819e-01 -6.548340128956804396e-01 -5.945373637137734146e-01 -5.336143291158269575e-01 -4.721277390923778183e-01 -4.101403726844601860e-01 -3.477143264403311229e-01 -2.849096652531026841e-01 -2.217810418254976546e-01 -1.583675349408859567e-01 -9.466004060905088002e-02 -1.311721970527786850e-02 1.311721970527695257e-02 9.466004060905150452e-02 1.583675349408866229e-01 2.217810418254974048e-01 2.849096652531029616e-01 3.477143264403310674e-01 4.101403726844600195e-01 4.721277390923779294e-01 5.336143291158267354e-01 5.945373637137753020e-01 6.548340128956798845e-01 7.144417369551429031e-01 7.732984969860799973e-01 8.313429011890836051e-01 8.885143172175710147e-01 9.447529653317224829e-01 1.000000000000000222e+00 1.054197584092725792e+00 1.107288958004589485e+00 1.159218505064373073e+00 1.209931814039361786e+00 1.259375739220864210e+00 1.307498458384716233e+00 1.354249528802026648e+00 1.399579941400808991e+00 1.443442173131342043e+00 1.485790237557089721e+00 1.526579733672585260e+00 1.565767892936434702e+00 1.603313624498763579e+00 1.639177558596897732e+00 1.673322088089616466e+00 1.705711408098364412e+00 1.736311553722982293e+00 1.765090435799398172e+00 1.792017874667242827e+00 1.817065631916168877e+00 1.840207440080977586e+00 1.861419030256997065e+00 1.880678157608879575e+00 1.897964624747738194e+00 1.913260302953443848e+00 1.926549151220896761e+00 1.937817233111186033e+00 1.947052731390636504e+00 1.954245960442946517e+00 1.959389376441838637e+00 1.962477585273883829e+00
-1.989873161679756031e+00 -1.986741731078962792e+00 -1.981526328774343426e+00 -1.974232423782719348e+00 -1.964867664675286951e+00 -1.953441871534836061e+00 -1.939967025628686059e+00 -1.924457256807500016e+00 -1.906928828642338258e+00 -1.887400121314459556e+00 -1.865891612274418909e+00 -1.842425854689067277e+00 -1.817027453696885786e+00 -1.789723040493931716e+00 -1.760541244274236083e+00 -1.729512662049927485e+00 -1.696669826377513735e+00 -1.662047171017550840e+00 -1.625680994555310566e+00 -1.587609422009824911e+00 -1.547872364457666849e+00 -1.506511476695725493e+00 -1.463570112963627601e+00 -1.419093280740765239e+00 -1.373127592624240112e+00 -1.325721216281106507e+00 -1.276923822449133716e+00 -1.226786530931971431e+00 -1.175361854492165348e+00 -1.122703640481709675e+00 -1.068867009952174429e+00 -1.013908293834693941e+00 -9.578849655391262763e-01 -9.008555689300332681e-01 -8.428796399829608932e-01 -7.840176192974521729e-01 -7.243307506312677280e-01 -6.638809568783967663e-01 -6.027306776150055390e-01 -5.409426372822538909e-01 -4.785794798714582132e-01 -4.157031265362593486e-01 -3.523735021381688148e-01 -2.886456410403207551e-01 -2.245618861458570925e-01 -1.601251059238883445e-01 -9.515929911733658764e-02 -2.671044892560827874e-02 2.671044892560838976e-02 9.515929911733736479e-02 1.601251059238891772e-01 2.245618861458570092e-01 2.886456410403207551e-01 3.523735021381688703e-01 4.157031265362606254e-01 4.785794798714582687e-01 5.409426372822536688e-01 6.027306776150050949e-01 6.638809568783968773e-01 7.243307506312680610e-01 7.840176192974526170e-01 8.428796399829607822e-01 9.008555689300336011e-01 9.578849655391269424e-01 1.013908293834693275e+00 1.068867009952174651e+00 1.122703640481708565e+00 1.175361854492166236e+00 1.226786530931971653e+00 1.276923822449133716e+00 1.325721216281106285e+00 1.373127592624240778e+00 1.419093280740766128e+00 1.463570112963625380e+00 1.506511476695724827e+00 1.547872364457667516e+00 1.587609422009823579e+00 1.625680994555310344e+00 1.662047171017550395e+00 1.696669826377513735e+00 1.729512662049928817e+00 1.760541244274235639e+00 1.789723040493931716e+00 1.817027453696884010e+00 1.842425854689066833e+00 1.865891612274417799e+00 1.887400121314459334e+00 1.906928828642337370e+00 1.924457256807500016e+00 1.939967025628686281e+00 1.953441871534836727e+00 1.964867664675286951e+00 1.974232423782719570e+00 1.981526328774342538e+00 1.986741731078962125e+00 1.989873161679755587e+00
-2.017024766929018220e+00 -2.013851683861326514e+00 -2.008566913085424677e+00 -2.001176002066741955e+00 -1.991686709182195703e+00 -1.980108995657722915e+00 -1.966455015219744196e+00 -1.950739101473854653e+00 -1.932977753027091739e+00 -1.913189616373394575e+00 -1.891395466565216843e+00 -1.867618185697827782e+00 -1.841882739236687438e+00 -1.814216150222439650e+00 -1.784647471392703633e+00 -1.753207755265109080e+00 -1.719930022232040390e+00 -1.684849226724697724e+00 -1.648002221512669507e+00 -1.609427720215776958e+00 -1.569166258118225077e+00 -1.527260151392129339e+00 -1.483753454859742860e+00 -1.438691918453348872e+00 -1.392122942571954347e+00 -1.344095532589316244e+00 -1.294660252845557302e+00 -1.243869180565517762e+00 -1.191775860308122104e+00 -1.138435259789435827e+00 -1.083903728281844003e+00 -1.028238959346221781e+00 -9.714999605281906536e-01 -9.137470340632078969e-01 -8.550417749859182681e-01 -7.954470970721640999e-01 -7.350273042104741306e-01 -6.738482380664019278e-01 -6.119775586265805423e-01 -5.494852668796560424e-01 -4.864446939332217612e-01 -4.229344525304790103e-01 -3.590425533182844964e-01 -2.948759641402304843e-01 -2.305860614370746908e-01 -1.664514481020086256e-01 -1.032478500316982573e-01 -4.505439189067787092e-02 4.505439189067721867e-02 1.032478500316986042e-01 1.664514481020083203e-01 2.305860614370745243e-01 2.948759641402304843e-01 3.590425533182844409e-01 4.229344525304774005e-01 4.864446939332225384e-01 5.494852668796552653e-01 6.119775586265795431e-01 6.738482380664010396e-01 7.350273042104755739e-01 7.954470970721629897e-01 8.550417749859181571e-01 9.137470340632084520e-01 9.714999605281905426e-01 1.028238959346221337e+00 1.083903728281844225e+00 1.138435259789436937e+00 1.191775860308121882e+00 1.243869180565517985e+00 1.294660252845557302e+00 1.344095532589316244e+00 1.392122942571953459e+00 1.438691918453349761e+00 1.483753454859743970e+00 1.527260151392130005e+00 1.569166258118225299e+00 1.609427720215776736e+00 1.648002221512670618e+00 1.684849226724697058e+00 1.719930022232040834e+00 1.753207755265108192e+00 1.784647471392702966e+00 1.814216150222439872e+00 1.841882739236687661e+00 1.867618185697827782e+00 1.891395466565217509e+00 1.913189616373395907e+00 1.932977753027090850e+00 1.950739101473854653e+00 1.966455015219744862e+00 1.980108995657723803e+00 1.991686709182196147e+00 2.001176002066742399e+00 2.008566913085425565e+00 2.013851683861326070e+00 2.017024766929018664e+00
-2.043925675288682520e+00 -2.040712439831725344e+00 -2.035360802833638960e+00 -2.027876393432656243e+00 -2.018267084415637846e+00 -2.006542984228773197e+00 -1.992716426730731349e+00 -1.976801958707604889e+00 -1.958816325173959427e+00 -1.938778452489631654e+00 -1.916709429327898118e+00 -1.892632485537315556e+00 -1.866572968947240341e+00 -1.838558320176024941e+00 -1.808618045511525052e+00 -1.776783687946480894e+00 -1.743088796467162860e+00 -1.707568893713417690e+00 -1.670261442153275766e+00 -1.631205808947412406e+00 -1.590443229720558405e+00 -1.548016771512180645e+00 -1.503971295252501506e+00 -1.458353418209923369e+00 -1.411211476993070590e+00 -1.362595491881676280e+00 -1.312557133529954845e+00 -1.261149693472350508e+00 -1.208428060423601957e+00 -1.154448705197578917e+00 -1.099269678324969801e+00 -1.042950626382551427e+00 -9.855528360876731897e-01 -9.271393201144741969e-01 -8.677749667105918441e-01 -8.075267890634110213e-01 -7.464643348763226882e-01 -6.846603616526939495e-01 -6.221919697216671263e-01 -5.591425601711068616e-01 -4.956053615510058741e-01 -4.316901404515702256e-01 -3.675369110232480363e-01 -3.033466479822054529e-01 -2.394589466242044162e-01 -1.765827109192984745e-01 -1.166393660840905483e-01 -6.637790175115011737e-02 6.637790175114945124e-02 1.166393660840902430e-01 1.765827109192990574e-01 2.394589466242032505e-01 3.033466479822053419e-01 3.675369110232485359e-01 4.316901404515689489e-01 4.956053615510036536e-01 5.591425601711074167e-01 6.221919697216670153e-01 6.846603616526937275e-01 7.464643348763219111e-01 8.075267890634107992e-01 8.677749667105912890e-01 9.271393201144737528e-01 9.855528360876733007e-01 1.042950626382552315e+00 1.099269678324970245e+00 1.154448705197578251e+00 1.208428060423601513e+00 1.261149693472349620e+00 1.312557133529955289e+00 1.362595491881675391e+00 1.411211476993071479e+00 1.458353418209922703e+00 1.503971295252502394e+00 1.548016771512179979e+00 1.590443229720559071e+00 1.631205808947411517e+00 1.670261442153275988e+00 1.707568893713417468e+00 1.743088796467163748e+00 1.776783687946481560e+00 1.808618045511524830e+00 1.838558320176024496e+00 1.866572968947239453e+00 1.892632485537315334e+00 1.916709429327898562e+00 1.938778452489631432e+00 1.958816325173958317e+00 1.976801958707604667e+00 1.992716426730731571e+00 2.006542984228772752e+00 2.018267084415636514e+00 2.027876393432656688e+00 2.035360802833638960e+00 2.040712439831726677e+00 2.043925675288682520e+00
-2.070569224393067564e+00 -2.067317271566402326e+00 -2.061901161957798045e+00 -2.054326609288013916e+00 -2.044601604910658121e+00 -2.032736409981577452e+00 -2.018743545426998853e+00 -2.002637779738637214e+00 -1.984436114631482173e+00 -1.964157768608528087e+00 -1.941824158486349372e+00 -1.917458878946678658e+00 -1.891087680192433895e+00 -1.862738443802573585e+00 -1.832441156899553780e+00 -1.800227884767157338e+00 -1.766132742086425234e+00 -1.730191862995434482e+00 -1.692443370227392441e+00 -1.652927343644684743e+00 -1.611685788569464428e+00 -1.568762604421374274e+00 -1.524203554320728848e+00 -1.478056236516066990e+00 -1.430370058770876973e+00 -1.381196217228336742e+00 -1.330587681815056600e+00 -1.278599191020878045e+00 -1.225287260020105240e+00 -1.170710207767125643e+00 -1.114928211208826347e+00 -1.058003398606869538e+00 -1.000000000000000444e+00 -9.409845825282922016e-01 -8.810264143136103954e-01 -8.201980276962714811e-01 -7.585761001643923640e-01 -6.962428578359717291e-01 -6.332883706469272234e-01 -5.698144358886126914e-01 -5.059414372755992595e-01 -4.418211214213719762e-01 -3.776620136786255078e-01 -3.137842524283697143e-01 -2.507502781239664413e-01 -1.897148842895155230e-01 -1.334685975303058492e-01 -8.934825466190141063e-02 8.934825466190106369e-02 1.334685975303050443e-01 1.897148842895167997e-01 2.507502781239659972e-01 3.137842524283693812e-01 3.776620136786256188e-01 4.418211214213713101e-01 5.059414372756002587e-01 5.698144358886128025e-01 6.332883706469285556e-01 6.962428578359722842e-01 7.585761001643924750e-01 8.201980276962708150e-01 8.810264143136102843e-01 9.409845825282925347e-01 9.999999999999996669e-01 1.058003398606868428e+00 1.114928211208827680e+00 1.170710207767125866e+00 1.225287260020105684e+00 1.278599191020879156e+00 1.330587681815055490e+00 1.381196217228337630e+00 1.430370058770876085e+00 1.478056236516067434e+00 1.524203554320727516e+00 1.568762604421372719e+00 1.611685788569464206e+00 1.652927343644684299e+00 1.692443370227391775e+00 1.730191862995434704e+00 1.766132742086426344e+00 1.800227884767156894e+00 1.832441156899552670e+00 1.862738443802572030e+00 1.891087680192434339e+00 1.917458878946678880e+00 1.941824158486349594e+00 1.964157768608528309e+00 1.984436114631481285e+00 2.002637779738637658e+00 2.018743545426999297e+00 2.032736409981577452e+00 2.044601604910659010e+00 2.054326609288013916e+00 2.061901161957797601e+00 2.067317271566402326e+00 2.070569224393068009e+00
-2.096948816781814884e+00 -2.093659520412019859e+00 -2.088181229614578527e+00 -2.080519745296490086e+00 -2.070683181099492565e+00 -2.058681955806353159e+00 -2.044528783627704627e+00 -2.028238662408818449e+00 -2.009828859806739754e+00 -1.989318897500650829e+00 -1.966730533512739187e+00 -1.942087742733942912e+00 -1.915416695769305511e+00 -1.886745736242473548e+00 -1.856105356729437661e+00 -1.823528173529598506e+00 -1.789048900530265662e+00 -1.752704322481774435e+00 -1.714533268079156292e+00 -1.674576583348793335e+00 -1.632877105973196574e+00 -1.589479641366198459e+00 -1.544430941551413916e+00 -1.497779688223619177e+00 -1.449576481821816865e+00 -1.399873839067527603e+00 -1.348726202302365174e+00 -1.296189965217279694e+00 -1.242323521391029750e+00 -1.187187344745778361e+00 -1.130844115063058597e+00 -1.073358907872222989e+00 -1.014799477652065463e+00 -9.552366786622392691e-01 -8.947450929029053812e-01 -8.334039771139190034e-01 -7.712987144265287531e-01 -7.085230889177716040e-01 -6.451829496197498681e-01 -5.814023165667202564e-01 -5.173339821586819820e-01 -4.531788427562141730e-01 -3.892232657428077447e-01 -3.259164196142625980e-01 -2.640430175755600906e-01 -2.051384102175443369e-01 -1.525060503131553669e-01 -1.131860839433553451e-01 1.131860839433553451e-01 1.525060503131553391e-01 2.051384102175433100e-01 2.640430175755603126e-01 3.259164196142621539e-01 3.892232657428075782e-01 4.531788427562146726e-01 5.173339821586815379e-01 5.814023165667205895e-01 6.451829496197500902e-01 7.085230889177703828e-01 7.712987144265289752e-01 8.334039771139173380e-01 8.947450929029052702e-01 9.552366786622392691e-01 1.014799477652065240e+00 1.073358907872222545e+00 1.130844115063059485e+00 1.187187344745778583e+00 1.242323521391029972e+00 1.296189965217279472e+00 1.348726202302366062e+00 1.399873839067527381e+00 1.449576481821817309e+00 1.497779688223618511e+00 1.544430941551414138e+00 1.589479641366198459e+00 1.632877105973195686e+00 1.674576583348793335e+00 1.714533268079154960e+00 1.752704322481773769e+00 1.789048900530266106e+00 1.823528173529598728e+00 1.856105356729437661e+00 1.886745736242473770e+00 1.915416695769303734e+00 1.942087742733942024e+00 1.966730533512739854e+00 1.989318897500651495e+00 2.009828859806741530e+00 2.028238662408818893e+00 2.044528783627705515e+00 2.058681955806354047e+00 2.070683181099493453e+00 2.080519745296491418e+00 2.088181229614579415e+00 2.093659520412020303e+00 2.096948816781815772e+00
-2.123057921430872685e+00 -2.119732597741440294e+00 -2.114194320976547470e+00 -2.106448981537063947e+00 -2.096504818652825453e+00 -2.084372413097052235e+00 -2.070064677886080062e+00 -2.053596847017300053e+00 -2.034986462313224553e+00 -2.014253358456725262e+00 -1.991419646322660997e+00 -1.966509694735020020e+00 -1.939550110807563676e+00 -1.910569719061292693e+00 -1.879599539555741439e+00 -1.846672765325843901e+00 -1.811824739485281555e+00 -1.775092932445681670e+00 -1.736516919815089599e+00 -1.696138361687817619e+00 -1.654000984233328087e+00 -1.610150564751745561e+00 -1.564634921712572124e+00 -1.517503911766810765e+00 -1.468809436372719768e+00 -1.418605461578285265e+00 -1.366948055773327120e+00 -1.313895452034571587e+00 -1.259508144305597321e+00 -1.203849030500999007e+00 -1.146983621373096618e+00 -1.088980342729599426e+00 -1.029910972177672912e+00 -9.698512731358062133e-01 -9.088819239200720546e-01 -8.470898982605151728e-01 -7.845705542782366315e-01 -7.214308677922973700e-01 -6.577945752028365733e-01 -5.938106226105737129e-01 -5.296675827766023081e-01 -4.656193591878889371e-01 -4.020333608388486080e-01 -3.394858528934118769e-01 -2.789609728488385287e-01 -2.222793824870399892e-01 -1.729704051305544221e-01 -1.374549773554069598e-01 1.374549773554074317e-01 1.729704051305548662e-01 2.222793824870412105e-01 2.789609728488385287e-01 3.394858528934125985e-01 4.020333608388490521e-01 4.656193591878890481e-01 5.296675827766037514e-01 5.938106226105733798e-01 6.577945752028373505e-01 7.214308677922985913e-01 7.845705542782347441e-01 8.470898982605159500e-01 9.088819239200711664e-01 9.698512731358062133e-01 1.029910972177673800e+00 1.088980342729600093e+00 1.146983621373096396e+00 1.203849030500999229e+00 1.259508144305597988e+00 1.313895452034571143e+00 1.366948055773328008e+00 1.418605461578284599e+00 1.468809436372719768e+00 1.517503911766810099e+00 1.564634921712571458e+00 1.610150564751745783e+00 1.654000984233329197e+00 1.696138361687818508e+00 1.736516919815088711e+00 1.775092932445681226e+00 1.811824739485282443e+00 1.846672765325843901e+00 1.879599539555741661e+00 1.910569719061292027e+00 1.939550110807564565e+00 1.966509694735020242e+00 1.991419646322661219e+00 2.014253358456725707e+00 2.034986462313225442e+00 2.053596847017299165e+00 2.070064677886078730e+00 2.084372413097050458e+00 2.096504818652822788e+00 2.106448981537063947e+00 2.114194320976548358e+00 2.119732597741440294e+00 2.123057921430871353e+00
-2.148890075275140976e+00 -2.145529986224463670e+00 -2.139933828083729228e+00 -2.132107582770112142e+00 -2.122059617995670333e+00 -2.109800680354203539e+00 -2.095343886519025034e+00 -2.078704712619915629e+00 -2.059900981887162086e+00 -2.038952850673093398e+00 -2.015882792988197725e+00 -1.990715583720559012e+00 -1.963478280745969418e+00 -1.934200206183179560e+00 -1.902912927107500707e+00 -1.869650236109461350e+00 -1.834448132178428059e+00 -1.797344802510268513e+00 -1.758380605991989754e+00 -1.717598059316718828e+00 -1.675041826946048973e+00 -1.630758716486870208e+00 -1.584797681519371393e+00 -1.537209834549279730e+00 -1.488048473629330459e+00 -1.437369127403451685e+00 -1.385229625022967870e+00 -1.331690199794978824e+00 -1.276813638899264358e+00 -1.220665496598572597e+00 -1.163314395938634727e+00 -1.104832455401285607e+00 -1.045295894677797932e+00 -9.847859016396601772e-01 -9.233898876003073797e-01 -8.612033324021340919e-01 -7.983325473663434035e-01 -7.348989056252613894e-01 -6.710454899101269133e-01 -6.069478580193589101e-01 -5.428320836629058066e-01 -4.790061679814130446e-01 -4.159170296709862047e-01 -3.542581881542833377e-01 -2.951794727957016140e-01 -2.406922573581741498e-01 -1.943573121019557814e-01 -1.619033466178559089e-01 1.619033466178562974e-01 1.943573121019559757e-01 2.406922573581748992e-01 2.951794727957031128e-01 3.542581881542843925e-01 4.159170296709863157e-01 4.790061679814121010e-01 5.428320836629054735e-01 6.069478580193596873e-01 6.710454899101264692e-01 7.348989056252603902e-01 7.983325473663445138e-01 8.612033324021333147e-01 9.233898876003080458e-01 9.847859016396597331e-01 1.045295894677797266e+00 1.104832455401286051e+00 1.163314395938634283e+00 1.220665496598572597e+00 1.276813638899264136e+00 1.331690199794979268e+00 1.385229625022968092e+00 1.437369127403450353e+00 1.488048473629330015e+00 1.537209834549280174e+00 1.584797681519371171e+00 1.630758716486869764e+00 1.675041826946048751e+00 1.717598059316718162e+00 1.758380605991989087e+00 1.797344802510268957e+00 1.834448132178428281e+00 1.869650236109461128e+00 1.902912927107500707e+00 1.934200206183178672e+00 1.963478280745969418e+00 1.990715583720559012e+00 2.015882792988195504e+00 2.038952850673093398e+00 2.059900981887161198e+00 2.078704712619915185e+00 2.095343886519024146e+00 2.109800680354204427e+00 2.122059617995670333e+00 2.132107582770112586e+00 2.139933828083729228e+00 2.145529986224462338e+00 2.148890075275140532e+00
-2.174438884721695331e+00 -2.171045241110173052e+00 -2.165393220741598235e+00 -2.157488898798306298e+00 -2.147340773979342643e+00 -2.134959762017538676e+00 -2.120359187451706262e+00 -2.103554773739294781e+00 -2.084564631819510350e+00 -2.063409247265472590e+00 -2.040111466197656487e+00 -2.014696480171337178e+00 -1.987191810299743677e+00 -1.957627290935050723e+00 -1.926035053304327560e+00 -1.892449509591750623e+00 -1.856907338077804726e+00 -1.819447470098887853e+00 -1.780111079787866313e+00 -1.738941577812763262e+00 -1.695984610668083814e+00 -1.651288067520653380e+00 -1.604902097211017065e+00 -1.556879138822139019e+00 -1.507273970335489155e+00 -1.456143781427473805e+00 -1.403548278604039634e+00 -1.349549833911541707e+00 -1.294213692830022744e+00 -1.237608263323466629e+00 -1.179805517453459629e+00 -1.120881551170363366e+00 -1.060917369693317847e+00 -1.000000000000000000e+00 -9.382240864799457070e-01 -8.756942150337034825e-01 -8.125283605932119846e-01 -7.488631109874158698e-01 -6.848617773503247186e-01 -6.207273359471678909e-01 -5.567237140210573587e-01 -4.932119493438039681e-01 -4.307136283135037935e-01 -3.700251991624909920e-01 -3.124256064812941935e-01 -2.600366334398693802e-01 -2.163319005903247827e-01 -1.863787253756826467e-01 1.863787253756822582e-01 2.163319005903251990e-01 2.600366334398692691e-01 3.124256064812935274e-01 3.700251991624917136e-01 4.307136283135044041e-01 4.932119493438025248e-01 5.567237140210582469e-01 6.207273359471673357e-01 6.848617773503237194e-01 7.488631109874164249e-01 8.125283605932110964e-01 8.756942150337027053e-01 9.382240864799457070e-01 1.000000000000000000e+00 1.060917369693318069e+00 1.120881551170363588e+00 1.179805517453459407e+00 1.237608263323467295e+00 1.294213692830023188e+00 1.349549833911541707e+00 1.403548278604038746e+00 1.456143781427474249e+00 1.507273970335489821e+00 1.556879138822138353e+00 1.604902097211017065e+00 1.651288067520651826e+00 1.695984610668084258e+00 1.738941577812762596e+00 1.780111079787865425e+00 1.819447470098888076e+00 1.856907338077804726e+00 1.892449509591750401e+00 1.926035053304326672e+00 1.957627290935050501e+00 1.987191810299743233e+00 2.014696480171336734e+00 2.040111466197656487e+00 2.063409247265471258e+00 2.084564631819510794e+00 2.103554773739293449e+00 2.120359187451705818e+00 2.134959762017539120e+00 2.147340773979343975e+00 2.157488898798307186e+00 2.165393220741598679e+00 2.171045241110173496e+00 2.174438884721696663e+00
-2.199698027152460433e+00 -2.196271991517783295e+00 -2.190566047459126864e+00 -2.182586364911306642e+00 -2.172341575692895432e+00 -2.159842767505059324e+00 -2.145103476346252869e+00 -2.128139677446595712e+00 -2.108969774855931956e+00 -2.087614589854573932e+00 -2.064097348397130549e+00 -2.038443667849532126e+00 -2.010681543339804644e+00 -1.980841334117597219e+00 -1.948955750410014787e+00 -1.915059841377585226e+00 -1.879190984921537577e+00 -1.841388880281995322e+00 -1.801695544609696498e+00 -1.760155315010059951e+00 -1.716814857973364639e+00 -1.671723188654552938e+00 -1.624931703201035083e+00 -1.576494228319281765e+00 -1.526467093624787719e+00 -1.474909234187354645e+00 -1.421882333289110623e+00 -1.367451019093374853e+00 -1.311683134190749556e+00 -1.254650104636178209e+00 -1.196427446360155189e+00 -1.137095463714598020e+00 -1.076740220631708045e+00 -1.015454904798935631e+00 -9.533417684799195824e-01 -8.905149318909152401e-01 -8.271045042613934806e-01 -7.632627643299797482e-01 -6.991736392325573757e-01 -6.350676032736004561e-01 -5.712457151871043193e-01 -5.081194318564403734e-01 -4.462781053544775389e-01 -3.866049197360580947e-01 -3.304733046049335710e-01 -2.800530663063724446e-01 -2.386650702772939170e-01 -2.107836791837128798e-01 2.107836791837131019e-01 2.386650702772939170e-01 2.800530663063726666e-01 3.304733046049327938e-01 3.866049197360583722e-01 4.462781053544771503e-01 5.081194318564413726e-01 5.712457151871044303e-01 6.350676032735986798e-01 6.991736392325568206e-01 7.632627643299813025e-01 8.271045042613943687e-01 8.905149318909159062e-01 9.533417684799199154e-01 1.015454904798935187e+00 1.076740220631708711e+00 1.137095463714597132e+00 1.196427446360155189e+00 1.254650104636177765e+00 1.311683134190750222e+00 1.367451019093375075e+00 1.421882333289110845e+00 1.474909234187356200e+00 1.526467093624786386e+00 1.576494228319281321e+00 1.624931703201036859e+00 1.671723188654552050e+00 1.716814857973363528e+00 1.760155315010059729e+00 1.801695544609696054e+00 1.841388880281994656e+00 1.879190984921537133e+00 1.915059841377584560e+00 1.948955750410013676e+00 1.980841334117596109e+00 2.010681543339805089e+00 2.038443667849533902e+00 2.064097348397131881e+00 2.087614589854574820e+00 2.108969774855931067e+00 2.128139677446597045e+00 2.145103476346254201e+00 2.159842767505058880e+00 2.172341575692894544e+00 2.182586364911307086e+00 2.190566047459128196e+00 2.196271991517784627e+00 2.199698027152460433e+00
-2.224661252415367052e+00 -2.221203941733174592e+00 -2.215445936421118311e+00 -2.207393502404476848e+00 -2.197055406399103905e+00 -2.184442910437634833e+00 -2.169569764986846838e+00 -2.152452200779711777e+00 -2.133108919521669478e+00 -2.111561083672502281e+00 -2.087832305554785606e+00 -2.061948636099352861e+00 -2.033938553610763478e+00 -2.003832953024983876e+00 -1.971665136242525040e+00 -1.937470804259704860e+00 -1.901288051997343409e+00 -1.863157366951862848e+00 -1.823121633084661353e+00 -1.781226141743476266e+00 -1.737518611904932841e+00 -1.692049222682447729e+00 -1.644870661917934074e+00 -1.596038195853551667e+00 -1.545609766482824776e+00 -1.493646125385313050e+00 -1.440211015915992432e+00 -1.385371419937615922e+00 -1.329197891438590018e+00 -1.271765008271096065e+00 -1.213151986278215411e+00 -1.153443519478512203e+00 -1.092730939325317951e+00 -1.031113831233547495e+00 -9.687023173887263638e-01 -9.056203280314009119e-01 -8.420103678965364935e-01 -7.780405912552861292e-01 -7.139155188642758443e-01 -6.498926252630852218e-01 -5.863085798911156221e-01 -5.236216078932398599e-01 -4.624808623826032195e-01 -4.038399893468178625e-01 -3.491365785604220728e-01 -3.005428282739172618e-01 -2.611954770750113952e-01 -2.350527015439658474e-01 2.350527015439663192e-01 2.611954770750115062e-01 3.005428282739168733e-01 3.491365785604220173e-01 4.038399893468179180e-01 4.624808623826030529e-01 5.236216078932396378e-01 5.863085798911154001e-01 6.498926252630865541e-01 7.139155188642748451e-01 7.780405912552864622e-01 8.420103678965361604e-01 9.056203280314004678e-01 9.687023173887266969e-01 1.031113831233547939e+00 1.092730939325319062e+00 1.153443519478513091e+00 1.213151986278214745e+00 1.271765008271096065e+00 1.329197891438589796e+00 1.385371419937615478e+00 1.440211015915990878e+00 1.493646125385312828e+00 1.545609766482824332e+00 1.596038195853552555e+00 1.644870661917934074e+00 1.692049222682448173e+00 1.737518611904932175e+00 1.781226141743475821e+00 1.823121633084660687e+00 1.863157366951864402e+00 1.901288051997343187e+00 1.937470804259706414e+00 1.971665136242524152e+00 2.003832953024982100e+00 2.033938553610762145e+00 2.061948636099351972e+00 2.087832305554786494e+00 2.111561083672502726e+00 2.133108919521668589e+00 2.152452200779712221e+00 2.169569764986845950e+00 2.184442910437634833e+00 2.197055406399103461e+00 2.207393502404475516e+00 2.215445936421116979e+00 2.221203941733175480e+00 2.224661252415365720e+00
-2.249322384303085176e+00 -2.245834872508653213e+00 -2.240026596489673949e+00 -2.231903919162817829e+00 -2.221475743581670770e+00 -2.208753508030338875e+00 -2.193751179896227921e+00 -2.176485248466186739e+00 -2.156974716832424477e+00 -2.135241093143540159e+00 -2.111308381494130249e+00 -2.085203072816163683e+00 -2.056954136220396023e+00 -2.026593011340680928e+00 -1.994153602364193256e+00 -1.959672274594003394e+00 -1.923187854597165680e+00 -1.884741635255581915e+00 -1.844377387376705313e+00 -1.802141379962156842e+00 -1.758082411809554602e+00 -1.712251857884646844e+00 -1.664703734915559785e+00 -1.615494792024910531e+00 -1.564684634067056601e+00 -1.512335887876998797e+00 -1.458514425157801941e+00 -1.403289660670170802e+00 -1.346734951395452073e+00 -1.288928132419170591e+00 -1.229952239968347794e+00 -1.169896493752469402e+00 -1.108857643362521683e+00 -1.046941833220758289e+00 -9.842672177183066085e-01 -9.209676798781124551e-01 -8.571982021461912460e-01 -7.931427562688980748e-01 -7.290261053201010366e-01 -6.651317874169490052e-01 -6.018300058580632328e-01 -5.396214989848208132e-01 -4.792069298365552177e-01 -4.215951450436873360e-01 -3.682626719363104595e-01 -3.213523277365771258e-01 -2.838063459011978540e-01 -2.591396340903989737e-01 2.591396340903979745e-01 2.838063459011968548e-01 3.213523277365762931e-01 3.682626719363102374e-01 4.215951450436865589e-01 4.792069298365551067e-01 5.396214989848207022e-01 6.018300058580626777e-01 6.651317874169485611e-01 7.290261053201019248e-01 7.931427562688990740e-01 8.571982021461913570e-01 9.209676798781125662e-01 9.842672177183081628e-01 1.046941833220757845e+00 1.108857643362523016e+00 1.169896493752470512e+00 1.229952239968348238e+00 1.288928132419170369e+00 1.346734951395451851e+00 1.403289660670170136e+00 1.458514425157802386e+00 1.512335887876999019e+00 1.564684634067057489e+00 1.615494792024910309e+00 1.664703734915560229e+00 1.712251857884647732e+00 1.758082411809554380e+00 1.802141379962155510e+00 1.844377387376703537e+00 1.884741635255581693e+00 1.923187854597165902e+00 1.959672274594003172e+00 1.994153602364193256e+00 2.026593011340680928e+00 2.056954136220397800e+00 2.085203072816163683e+00 2.111308381494131137e+00 2.135241093143539715e+00 2.156974716832423589e+00 2.176485248466186739e+00 2.193751179896228365e+00 2.208753508030340207e+00 2.221475743581670770e+00 2.231903919162819605e+00 2.240026596489673061e+00 2.245834872508654545e+00 2.249322384303085176e+00
-2.273675322018457567e+00 -2.270158642363600876e+00 -2.264301818230146868e+00 -2.256111310302187256e+00 -2.245596159091544308e+00 -2.232767980633583615e+00 -2.217640961161119861e+00 -2.200231850922201193e+00 -2.180559957355975964e+00 -2.158647137897251156e+00 -2.134517792747251175e+00 -2.108198858028365930e+00 -2.079719799838634309e+00 -2.049112609842075106e+00 -2.016411803180745199e+00 -1.981654419682220558e+00 -1.944880029573705205e+00 -1.906130745216896738e+00 -1.865451240767192598e+00 -1.822888782165373867e+00 -1.778493270529216019e+00 -1.732317302881040577e+00 -1.684416255301527165e+00 -1.634848395148028599e+00 -1.583675031071130723e+00 -1.530960712428280690e+00 -1.476773493651613922e+00 -1.421185284656361958e+00 -1.364272316189833134e+00 -1.306115760198435893e+00 -1.246802561486409555e+00 -1.186426560726511648e+00 -1.125090024311216297e+00 -1.062905750071586164e+00 -1.000000000000000666e+00 -9.365166388926738916e-01 -8.726230594426109821e-01 -8.085187961883993912e-01 -7.444482484611775197e-01 -6.807197644394120672e-01 -6.177346511934767026e-01 -5.560316334439593389e-01 -4.963547714530787691e-01 -4.397544426881167534e-01 -3.877259038971709870e-01 -3.423615362419587527e-01 -3.064109671439875227e-01 -2.830105230386986137e-01 2.830105230386985582e-01 3.064109671439870786e-01 3.423615362419588637e-01 3.877259038971707095e-01 4.397544426881160873e-01 4.963547714530785471e-01 5.560316334439588948e-01 6.177346511934769246e-01 6.807197644394108460e-01 7.444482484611762985e-01 8.085187961884003904e-01 8.726230594426109821e-01 9.365166388926740026e-01 9.999999999999996669e-01 1.062905750071585276e+00 1.125090024311215409e+00 1.186426560726511203e+00 1.246802561486409555e+00 1.306115760198437004e+00 1.364272316189832690e+00 1.421185284656363068e+00 1.476773493651615032e+00 1.530960712428279802e+00 1.583675031071131389e+00 1.634848395148028155e+00 1.684416255301528054e+00 1.732317302881039911e+00 1.778493270529215353e+00 1.822888782165374755e+00 1.865451240767192820e+00 1.906130745216894962e+00 1.944880029573704316e+00 1.981654419682222334e+00 2.016411803180744311e+00 2.049112609842074217e+00 2.079719799838636085e+00 2.108198858028366818e+00 2.134517792747249842e+00 2.158647137897251600e+00 2.180559957355976408e+00 2.200231850922204302e+00 2.217640961161123858e+00 2.232767980633586280e+00 2.245596159091544308e+00 2.256111310302187256e+00 2.264301818230147312e+00 2.270158642363600432e+00 2.273675322018457567e+00
-2.297714041625819270e+00 -2.294169188883912636e+00 -2.288265474957313472e+00 -2.280009458860620786e+00 -2.269410319381547581e+00 -2.256479851408780046e+00 -2.241232461446256874e+00 -2.223685162501750412e+00 -2.203857568592638483e+00 -2.181771889175652124e+00 -2.157452923883344198e+00 -2.130928058041035911e+00 -2.102227259549056981e+00 -2.071383077851513654e+00 -2.038430645882424397e+00 -2.003407686092508300e+00 -1.966354521928468602e+00 -1.927314096478508709e+00 -1.886332000436899525e+00 -1.843456512108341494e+00 -1.798738652913616676e+00 -1.752232262831978860e+00 -1.703994101507084746e+00 -1.654083982470728076e+00 -1.602564950270446431e+00 -1.549503513465135374e+00 -1.494969950827737870e+00 -1.439038714180455258e+00 -1.381788959848954113e+00 -1.323305252903838269e+00 -1.263678505901370652e+00 -1.203007239418465879e+00 -1.141399289464979372e+00 -1.078974143400969643e+00 -1.015866171688951880e+00 -9.522291542858293267e-01 -8.882427042830504105e-01 -8.241215095696897697e-01 -7.601288103402275009e-01 -6.965962978090988189e-01 -6.339537618638070304e-01 -5.727733594271732231e-01 -5.138349324634453597e-01 -4.582185401078008868e-01 -4.074224553498020929e-01 -3.634755126998429620e-01 -3.289433955619662786e-01 -3.066393959955774351e-01 3.066393959955786563e-01 3.289433955619661676e-01 3.634755126998432950e-01 4.074224553498027035e-01 4.582185401078003872e-01 5.138349324634455817e-01 5.727733594271730011e-01 6.339537618638065863e-01 6.965962978090977087e-01 7.601288103402283891e-01 8.241215095696901027e-01 8.882427042830510766e-01 9.522291542858289937e-01 1.015866171688952990e+00 1.078974143400969421e+00 1.141399289464979150e+00 1.203007239418465657e+00 1.263678505901371096e+00 1.323305252903839158e+00 1.381788959848954557e+00 1.439038714180456147e+00 1.494969950827738314e+00 1.549503513465135374e+00 1.602564950270446431e+00 1.654083982470725855e+00 1.703994101507084302e+00 1.752232262831978193e+00 1.798738652913617120e+00 1.843456512108341050e+00 1.886332000436900413e+00 1.927314096478508931e+00 1.966354521928469934e+00 2.003407686092509632e+00 2.038430645882422176e+00 2.071383077851514987e+00 2.102227259549057869e+00 2.130928058041036355e+00 2.157452923883345530e+00 2.181771889175653900e+00 2.203857568592639371e+00 2.223685162501752632e+00 2.241232461446256874e+00 2.256479851408780046e+00 2.269410319381546692e+00 2.280009458860620342e+00 2.288265474957312140e+00 2.294169188883911747e+00 2.297714041625819270e+00
-2.321432597487459670e+00 -2.317860530018342580e+00 -2.311911523797989254e+00 -2.303592236533352544e+00 -2.292911985819486187e+00 -2.279882746124771487e+00 -2.264519145178669923e+00 -2.246838459972551050e+00 -2.226860612645623849e+00 -2.204608166599758334e+00 -2.180106323271873148e+00 -2.153382920094652153e+00 -2.124468430300467503e+00 -2.093395965376065870e+00 -2.060201281165042975e+00 -2.024922788852300926e+00 -1.987601572364096958e+00 -1.948281414098115061e+00 -1.907008831386101111e+00 -1.863833126722135081e+00 -1.818806455610333828e+00 -1.771983916962621697e+00 -1.723423672401751539e+00 -1.673187102725261610e+00 -1.621339012344013231e+00 -1.567947895983736073e+00 -1.513086286703662742e+00 -1.456831210888321237e+00 -1.399264785110511777e+00 -1.340475002841966745e+00 -1.280556777704304539e+00 -1.219613337045077239e+00 -1.157758099296113619e+00 -1.095117227329877929e+00 -1.031833137996379879e+00 -9.680693809571628838e-01 -9.040175021767808961e-01 -8.399068156970389554e-01 -7.760184738499084078e-01 -7.127059150501048324e-01 -6.504247251597632395e-01 -5.897760817941009037e-01 -5.315686692037240313e-01 -4.769022095681977325e-01 -4.272660950253477363e-01 -3.846182152895474826e-01 -3.513523421914909739e-01 -3.300056716658388289e-01 3.300056716658382738e-01 3.513523421914910849e-01 3.846182152895473716e-01 4.272660950253475698e-01 4.769022095681977880e-01 5.315686692037239203e-01 5.897760817941006817e-01 6.504247251597632395e-01 7.127059150501041662e-01 7.760184738499085189e-01 8.399068156970401766e-01 9.040175021767805630e-01 9.680693809571622177e-01 1.031833137996378547e+00 1.095117227329878595e+00 1.157758099296112508e+00 1.219613337045077683e+00 1.280556777704304761e+00 1.340475002841966301e+00 1.399264785110512221e+00 1.456831210888319461e+00 1.513086286703663186e+00 1.567947895983736073e+00 1.621339012344013231e+00 1.673187102725261832e+00 1.723423672401752871e+00 1.771983916962621697e+00 1.818806455610334716e+00 1.863833126722135747e+00 1.907008831386101333e+00 1.948281414098115505e+00 1.987601572364096514e+00 2.024922788852300481e+00 2.060201281165043419e+00 2.093395965376066314e+00 2.124468430300467059e+00 2.153382920094652153e+00 2.180106323271874036e+00 2.204608166599758778e+00 2.226860612645626070e+00 2.246838459972551050e+00 2.264519145178669035e+00 2.279882746124771042e+00 2.292911985819486187e+00 2.303592236533351212e+00 2.311911523797988810e+00 2.317860530018342136e+00 2.321432597487460114e+00
-2.344825123684524115e+00 -2.341226765369986307e+00 -2.335234006766612858e+00 -2.326853604445637824e+00 -2.316095015070923413e+00 -2.302970393062575116e+00 -2.287494587885657626e+00 -2.269685141197481659e+00 -2.249562284155047998e+00 -2.227148935263841167e+00 -2.202470699243156194e+00 -2.175555867496164808e+00 -2.146435420910336234e+00 -2.115143035882613098e+00 -2.081715094672972555e+00 -2.046190701451880312e+00 -2.008611705736982334e+00 -1.969022735333601837e+00 -1.927471241429991489e+00 -1.884007559189946335e+00 -1.838684988083960858e+00 -1.791559897376588051e+00 -1.742691863740141844e+00 -1.692143850030603636e+00 -1.639982437033487006e+00 -1.586278123740022306e+00 -1.531105716841123510e+00 -1.474544837198537905e+00 -1.416680580903575182e+00 -1.357604386395529605e+00 -1.297415178819371739e+00 -1.236220891113103404e+00 -1.174140502402194253e+00 -1.111306794487007199e+00 -1.047870116194930645e+00 -9.840035777363129732e-01 -9.199102946306220163e-01 -8.558335940570250822e-01 -7.920715251314611738e-01 -7.289976161625830731e-01 -6.670905887164941817e-01 -6.069764828689117042e-01 -5.494866415418039329e-01 -4.957321465335925992e-01 -4.471847386882655262e-01 -4.057279711536893596e-01 -3.735970730257582861e-01 -3.530925177621646593e-01 3.530925177621648814e-01 3.735970730257589523e-01 4.057279711536893041e-01 4.471847386882646380e-01 4.957321465335932098e-01 5.494866415418028227e-01 6.069764828689102609e-01 6.670905887164936265e-01 7.289976161625818518e-01 7.920715251314608407e-01 8.558335940570244160e-01 9.199102946306213502e-01 9.840035777363118630e-01 1.047870116194931089e+00 1.111306794487008087e+00 1.174140502402194253e+00 1.236220891113102960e+00 1.297415178819371961e+00 1.357604386395529605e+00 1.416680580903575182e+00 1.474544837198537683e+00 1.531105716841122844e+00 1.586278123740021639e+00 1.639982437033486784e+00 1.692143850030602525e+00 1.742691863740142066e+00 1.791559897376587385e+00 1.838684988083961969e+00 1.884007559189946335e+00 1.927471241429990600e+00 1.969022735333599838e+00 2.008611705736982778e+00 2.046190701451880756e+00 2.081715094672974331e+00 2.115143035882612654e+00 2.146435420910336678e+00 2.175555867496163920e+00 2.202470699243156194e+00 2.227148935263842056e+00 2.249562284155049330e+00 2.269685141197482992e+00 2.287494587885659847e+00 2.302970393062576449e+00 2.316095015070926522e+00 2.326853604445639156e+00 2.335234006766612858e+00 2.341226765369986751e+00 2.344825123684524115e+00
-2.367885835421645879e+00 -2.364262077481296132e+00 -2.358227051850616984e+00 -2.349787613958117749e+00 -2.338953359543574528e+00 -2.325736623017159221e+00 -2.310152475671369832e+00 -2.292218724002307528e+00 -2.271955908471747776e+00 -2.249387303128721260e+00 -2.224538916612561312e+00 -2.197439495183291402e+00 -2.168120528575796513e+00 -2.136616259659005035e+00 -2.102963699110247386e+00 -2.067202646600912797e+00 -2.029375720349567480e+00 -1.989528397355327494e+00 -1.947709067207827438e+00 -1.903969103121039286e+00 -1.858362954812006418e+00 -1.810948269117498510e+00 -1.761786045916088117e+00 -1.710940839144897474e+00 -1.658481015672423675e+00 -1.604479088798580033e+00 -1.549012148610031003e+00 -1.492162418912416966e+00 -1.434017980846588713e+00 -1.374673717824926200e+00 -1.314232556941509866e+00 -1.252807111253946504e+00 -1.190521869384862264e+00 -1.127516139833240061e+00 -1.063948046255959179e+00 -1.000000000000000444e+00 -9.358862660476623407e-01 -8.718635128811730306e-01 -8.082456224491674224e-01 -7.454245461391635352e-01 -6.838995729490227049e-01 -6.243177656710273693e-01 -5.675277111553168607e-01 -5.146450851314122721e-01 -4.671177053520629840e-01 -4.267541398791435125e-01 -3.956445978134163211e-01 -3.758857789264663518e-01 3.758857789264668514e-01 3.956445978134175978e-01 4.267541398791432350e-01 4.671177053520627620e-01 5.146450851314131603e-01 5.675277111553160836e-01 6.243177656710259260e-01 6.838995729490210396e-01 7.454245461391646455e-01 8.082456224491683106e-01 8.718635128811731416e-01 9.358862660476620077e-01 9.999999999999997780e-01 1.063948046255958069e+00 1.127516139833239395e+00 1.190521869384860931e+00 1.252807111253946282e+00 1.314232556941511421e+00 1.374673717824927088e+00 1.434017980846589380e+00 1.492162418912417632e+00 1.549012148610030781e+00 1.604479088798580255e+00 1.658481015672424563e+00 1.710940839144898806e+00 1.761786045916087895e+00 1.810948269117498066e+00 1.858362954812005752e+00 1.903969103121039508e+00 1.947709067207828104e+00 1.989528397355327494e+00 2.029375720349566592e+00 2.067202646600912797e+00 2.102963699110246942e+00 2.136616259659005035e+00 2.168120528575795181e+00 2.197439495183291402e+00 2.224538916612560424e+00 2.249387303128720372e+00 2.271955908471747776e+00 2.292218724002307084e+00 2.310152475671369832e+00 2.325736623017159221e+00 2.338953359543574972e+00 2.349787613958117305e+00 2.358227051850614764e+00 2.364262077481295243e+00 2.367885835421644991e+00
-2.390609030414713843e+00 -2.386960733111136435e+00 -2.380884874102732418e+00 -2.372388407499867569e+00 -2.361481067886049168e+00 -2.348175369386032774e+00 -2.332486604818387210e+00 -2.314432845212194501e+00 -2.294034940049212601e+00 -2.271316518687804820e+00 -2.246303993537296595e+00 -2.219026565686220032e+00 -2.189516233851428240e+00 -2.157807807715703685e+00 -2.123938926969719976e+00 -2.087950087683891010e+00 -2.049884678025052587e+00 -2.009789025826105302e+00 -1.967712461145775249e+00 -1.923707397763872340e+00 -1.877829438603133339e+00 -1.830137511431676689e+00 -1.780694042989732884e+00 -1.729565182052221317e+00 -1.676821085096370956e+00 -1.622536282488486137e+00 -1.566790148857816201e+00 -1.509667509190977475e+00 -1.451259423024954920e+00 -1.391664204197812005e+00 -1.330988754766918358e+00 -1.269350321608246901e+00 -1.206878826799915982e+00 -1.143719983913260352e+00 -1.080039500081966697e+00 -1.016028789873123062e+00 -9.519128071182194617e-01 -8.879608533388353431e-01 -8.245015610215884472e-01 -7.619436671436385922e-01 -7.008045956101864871e-01 -6.417489425455595864e-01 -5.856378639065566993e-01 -5.335862017169604732e-01 -4.870135386324925819e-01 -4.476546371440322525e-01 -4.174677061271253597e-01 -3.983732582196931604e-01 3.983732582196934380e-01 4.174677061271249157e-01 4.476546371440323080e-01 4.870135386324946913e-01 5.335862017169609173e-01 5.856378639065566993e-01 6.417489425455598084e-01 7.008045956101864871e-01 7.619436671436379260e-01 8.245015610215880031e-01 8.879608533388342329e-01 9.519128071182206829e-01 1.016028789873122395e+00 1.080039500081966031e+00 1.143719983913259908e+00 1.206878826799916871e+00 1.269350321608248011e+00 1.330988754766918358e+00 1.391664204197811783e+00 1.451259423024954476e+00 1.509667509190976364e+00 1.566790148857817533e+00 1.622536282488485249e+00 1.676821085096369179e+00 1.729565182052221095e+00 1.780694042989733106e+00 1.830137511431676467e+00 1.877829438603134671e+00 1.923707397763873006e+00 1.967712461145774805e+00 2.009789025826105302e+00 2.049884678025050810e+00 2.087950087683890565e+00 2.123938926969721308e+00 2.157807807715702353e+00 2.189516233851427796e+00 2.219026565686224028e+00 2.246303993537298815e+00 2.271316518687803931e+00 2.294034940049213045e+00 2.314432845212193612e+00 2.332486604818388987e+00 2.348175369386034106e+00 2.361481067886050056e+00 2.372388407499867125e+00 2.380884874102734194e+00 2.386960733111137323e+00 2.390609030414715175e+00
-2.412989090261137726e+00 -2.409317084502557549e+00 -2.403201776737615702e+00 -2.394650219424828475e+00 -2.383672285534392810e+00 -2.370280668335381868e+00 -2.354490881501937860e+00 -2.336321259841171560e+00 -2.315792961033920960e+00 -2.292929968882065683e+00 -2.267759098677575302e+00 -2.240310005453858722e+00 -2.210615196056415321e+00 -2.178710046185909022e+00 -2.144632823833855451e+00 -2.108424720864034096e+00 -2.070129894910600399e+00 -2.029795524292348219e+00 -1.987471879315537260e+00 -1.943212414200602867e+00 -1.897073884982314773e+00 -1.849116500181781308e+00 -1.799404112946253465e+00 -1.748004465856169087e+00 -1.694989502926598890e+00 -1.640435767787652876e+00 -1.584424913045755723e+00 -1.527044354015333338e+00 -1.468388111239586902e+00 -1.408557901740040919e+00 -1.347664560548728518e+00 -1.285829904383126054e+00 -1.223189192063413033e+00 -1.159894396782499948e+00 -1.096118591090818661e+00 -1.032061866486808421e+00 -9.679593781891658866e-01 -9.040923342917447370e-01 -8.408030406750467423e-01 -7.785154396976530222e-01 -7.177628202938104440e-01 -6.592241812338988094e-01 -6.037692594047062711e-01 -5.525077752053835223e-01 -5.068282784092602578e-01 -4.683940808996796545e-01 -4.390435710687636273e-01 -4.205442242026861122e-01 4.205442242026852795e-01 4.390435710687627946e-01 4.683940808996789884e-01 5.068282784092600357e-01 5.525077752053831892e-01 6.037692594047060490e-01 6.592241812338984763e-01 7.177628202938116653e-01 7.785154396976541324e-01 8.408030406750474084e-01 9.040923342917450700e-01 9.679593781891662196e-01 1.032061866486807977e+00 1.096118591090819328e+00 1.159894396782499948e+00 1.223189192063412589e+00 1.285829904383124722e+00 1.347664560548728518e+00 1.408557901740040474e+00 1.468388111239586236e+00 1.527044354015334227e+00 1.584424913045755057e+00 1.640435767787652654e+00 1.694989502926600222e+00 1.748004465856169531e+00 1.799404112946252576e+00 1.849116500181780864e+00 1.897073884982313885e+00 1.943212414200602645e+00 1.987471879315537926e+00 2.029795524292348219e+00 2.070129894910598178e+00 2.108424720864035429e+00 2.144632823833855895e+00 2.178710046185909022e+00 2.210615196056416210e+00 2.240310005453858277e+00 2.267759098677576191e+00 2.292929968882066571e+00 2.315792961033921848e+00 2.336321259841170228e+00 2.354490881501935196e+00 2.370280668335382313e+00 2.383672285534391921e+00 2.394650219424827586e+00 2.403201776737613926e+00 2.409317084502556661e+00 2.412989090261136393e+00
-2.435020481792039337e+00 -2.431325570639945255e+00 -2.425172152230337552e+00 -2.416567376887547081e+00 -2.405521255300350880e+00 -2.392046659035304668e+00 -2.376159321605448849e+00 -2.357877840420061766e+00 -2.337223680036083717e+00 -2.314221177242138605e+00 -2.288897548636275925e+00 -2.261282901514561683e+00 -2.231410249076600127e+00 -2.199315531185360051e+00 -2.165037642204094226e+00 -2.128618467788600199e+00 -2.090102932958376680e+00 -2.049539064332771776e+00 -2.006978070133062175e+00 -1.962474442466507263e+00 -1.916086087587310249e+00 -1.867874491358916478e+00 -1.817904929139911197e+00 -1.766246731943964754e+00 -1.712973624206326040e+00 -1.658164153136455266e+00 -1.601902235883830850e+00 -1.544277859204724157e+00 -1.485387977859094821e+00 -1.425337673820355144e+00 -1.364241660298799008e+00 -1.302226245050997600e+00 -1.239431909985126534e+00 -1.176016723558700239e+00 -1.112160885483906236e+00 -1.048072818153521935e+00 -9.839973751947322933e-01 -9.202269411624033335e-01 -8.571164410965632641e-01 -7.951035189728372643e-01 -7.347352356946889040e-01 -6.767022131403134244e-01 -6.218794021889808565e-01 -5.713680691915528076e-01 -5.265240879711169386e-01 -4.889423910891257941e-01 -4.603527403919958627e-01 -4.423890656583842063e-01 4.423890656583841507e-01 4.603527403919956962e-01 4.889423910891260161e-01 5.265240879711166055e-01 5.713680691915540288e-01 6.218794021889813006e-01 6.767022131403142016e-01 7.347352356946890151e-01 7.951035189728373753e-01 8.571164410965618208e-01 9.202269411624025564e-01 9.839973751947309610e-01 1.048072818153523933e+00 1.112160885483906458e+00 1.176016723558699573e+00 1.239431909985127644e+00 1.302226245050997822e+00 1.364241660298799230e+00 1.425337673820354478e+00 1.485387977859095043e+00 1.544277859204724157e+00 1.601902235883831072e+00 1.658164153136456598e+00 1.712973624206325374e+00 1.766246731943962534e+00 1.817904929139911419e+00 1.867874491358916478e+00 1.916086087587311582e+00 1.962474442466506597e+00 2.006978070133062619e+00 2.049539064332771776e+00 2.090102932958376680e+00 2.128618467788598867e+00 2.165037642204094226e+00 2.199315531185359163e+00 2.231410249076599239e+00 2.261282901514560351e+00 2.288897548636275925e+00 2.314221177242138605e+00 2.337223680036084161e+00 2.357877840420062210e+00 2.376159321605451069e+00 2.392046659035305556e+00 2.405521255300349548e+00 2.416567376887546637e+00 2.425172152230337108e+00 2.431325570639944811e+00 2.435020481792038893e+00
-2.456697758405842258e+00 -2.452980718494472523e+00 -2.446790483414603923e+00 -2.438134300734658311e+00 -2.427022317995966461e+00 -2.413467583956493190e+00 -2.397486050627244403e+00 -2.379096576449746259e+00 -2.358320931064442849e+00 -2.335183802237638329e+00 -2.309712805653465928e+00 -2.281938498443760288e+00 -2.251894397529807357e+00 -2.219617004096024804e+00 -2.185145835818929960e+00 -2.148523468851743168e+00 -2.109795592036941336e+00 -2.069011076413947325e+00 -2.026222063844138610e+00 -1.981484079539539644e+00 -1.934856174521446315e+00 -1.886401105639692544e+00 -1.836185562873708488e+00 -1.784280456378269930e+00 -1.730761279357526883e+00 -1.675708567664952353e+00 -1.619208483471683113e+00 -1.561353559032160332e+00 -1.502243648360313211e+00 -1.441987150714626909e+00 -1.380702591864522599e+00 -1.318520679531656636e+00 -1.255586991423983001e+00 -1.192065512300039432e+00 -1.128143316180433953e+00 -1.064036797817080826e+00 -9.999999999999996669e-01 -9.363357613849068173e-01 -8.734106078410048823e-01 -8.116744698569262617e-01 -7.516862689033882994e-01 -6.941458038899417371e-01 -6.399304245142692915e-01 -5.901304019451827365e-01 -5.460681605773612945e-01 -5.092737223664938195e-01 -4.813783966393145874e-01 -4.638990451803826076e-01 4.638990451803827741e-01 4.813783966393147540e-01 5.092737223664940416e-01 5.460681605773626268e-01 5.901304019451842908e-01 6.399304245142688474e-01 6.941458038899412930e-01 7.516862689033880773e-01 8.116744698569260397e-01 8.734106078410047713e-01 9.363357613849047079e-01 9.999999999999996669e-01 1.064036797817082824e+00 1.128143316180434397e+00 1.192065512300039432e+00 1.255586991423983223e+00 1.318520679531656858e+00 1.380702591864521933e+00 1.441987150714626909e+00 1.502243648360312545e+00 1.561353559032160776e+00 1.619208483471683779e+00 1.675708567664953463e+00 1.730761279357526439e+00 1.784280456378268154e+00 1.836185562873709598e+00 1.886401105639694764e+00 1.934856174521445427e+00 1.981484079539538756e+00 2.026222063844139498e+00 2.069011076413947325e+00 2.109795592036938672e+00 2.148523468851742280e+00 2.185145835818926408e+00 2.219617004096024360e+00 2.251894397529808689e+00 2.281938498443760732e+00 2.309712805653465484e+00 2.335183802237637885e+00 2.358320931064445070e+00 2.379096576449745815e+00 2.397486050627246623e+00 2.413467583956492746e+00 2.427022317995964684e+00 2.438134300734657867e+00 2.446790483414603035e+00 2.452980718494470747e+00 2.456697758405842258e+00
-2.478015561382721277e+00 -2.474277144256677552e+00 -2.468051344578646500e+00 -2.459345506408756599e+00 -2.448169913089475180e+00 -2.434537789221371984e+00 -2.418465303669016020e+00 -2.399971573967770055e+00 -2.379078672610168699e+00 -2.355811635815548755e+00 -2.330198475534160263e+00 -2.302270195613187465e+00 -2.272060813265307733e+00 -2.239607387240668768e+00 -2.204950054423720829e+00 -2.168132076974149225e+00 -2.129199902628491792e+00 -2.088203241404896993e+00 -2.045195162746202389e+00 -2.000232218147234065e+00 -1.953374595608754261e+00 -1.904686313934500941e+00 -1.854235467062891329e+00 -1.802094531469287997e+00 -1.748340753418405891e+00 -1.693056637805333331e+00 -1.636330566934214081e+00 -1.578257586450292571e+00 -1.518940407603121656e+00 -1.458490691241321580e+00 -1.397030701034392308e+00 -1.334695443595108166e+00 -1.271635454415421362e+00 -1.208020444709614560e+00 -1.144044100115282792e+00 -1.079930422730055461e+00 -1.015942136425040054e+00 -9.523918280599624753e-01 -8.896566510145339501e-01 -8.281975026933903195e-01 -7.685834336050215709e-01 -7.115212834582218537e-01 -6.578884688803715575e-01 -6.087623736097151905e-01 -5.654318454008381289e-01 -5.293656433771205538e-01 -5.021058070903059445e-01 -4.850661203523132792e-01 4.850661203523125575e-01 5.021058070903069437e-01 5.293656433771206649e-01 5.654318454008371297e-01 6.087623736097147464e-01 6.578884688803716685e-01 7.115212834582220758e-01 7.685834336050219040e-01 8.281975026933907635e-01 8.896566510145340612e-01 9.523918280599649178e-01 1.015942136425040943e+00 1.079930422730055461e+00 1.144044100115283236e+00 1.208020444709612784e+00 1.271635454415422251e+00 1.334695443595108610e+00 1.397030701034392086e+00 1.458490691241322912e+00 1.518940407603121656e+00 1.578257586450292349e+00 1.636330566934213415e+00 1.693056637805331999e+00 1.748340753418405003e+00 1.802094531469287997e+00 1.854235467062890441e+00 1.904686313934500719e+00 1.953374595608752484e+00 2.000232218147234065e+00 2.045195162746201945e+00 2.088203241404898325e+00 2.129199902628490015e+00 2.168132076974148337e+00 2.204950054423722161e+00 2.239607387240668768e+00 2.272060813265307289e+00 2.302270195613188353e+00 2.330198475534161151e+00 2.355811635815546978e+00 2.379078672610167811e+00 2.399971573967768723e+00 2.418465303669014688e+00 2.434537789221371540e+00 2.448169913089474292e+00 2.459345506408756155e+00 2.468051344578645168e+00 2.474277144256677996e+00 2.478015561382720389e+00
-2.498968621179388006e+00 -2.495209554555228415e+00 -2.488949402556916990e+00 -2.480195604861615166e+00 -2.468958579387971142e+00 -2.455251725003285035e+00 -2.439091425497561971e+00 -2.420497055217333937e+00 -2.399490986866168907e+00 -2.376098602111039959e+00 -2.350348305789474956e+00 -2.322271544698445656e+00 -2.291902832170640725e+00 -2.259279779917826581e+00 -2.224443138958078769e+00 -2.187436851861496834e+00 -2.148308119070460709e+00 -2.107107482705756762e+00 -2.063888932098310036e+00 -2.018710036340332969e+00 -1.971632110499011992e+00 -1.922720423873691020e+00 -1.872044460929519927e+00 -1.819678248476688909e+00 -1.765700766515694964e+00 -1.710196465251529352e+00 -1.653255917525607632e+00 -1.594976644918385089e+00 -1.535464167854502238e+00 -1.474833346316223093e+00 -1.413210099765261019e+00 -1.350733624638244645e+00 -1.287559268003371171e+00 -1.223862270002846309e+00 -1.159842659369196172e+00 -1.095731678988854485e+00 -1.031800232760459846e+00 -9.683699727860289874e-01 -9.058277576399685893e-01 -8.446442303404800844e-01 -7.853970124744227288e-01 -7.287981315943249383e-01 -6.757231581532378017e-01 -6.272352239416211228e-01 -5.845899458869604493e-01 -5.491985001789005949e-01 -5.225219096405020469e-01 -5.058828120125121730e-01 5.058828120125128391e-01 5.225219096405032682e-01 5.491985001789002618e-01 5.845899458869598941e-01 6.272352239416212338e-01 6.757231581532376907e-01 7.287981315943236060e-01 7.853970124744223957e-01 8.446442303404815277e-01 9.058277576399680342e-01 9.683699727860300976e-01 1.031800232760460068e+00 1.095731678988855817e+00 1.159842659369195061e+00 1.223862270002844754e+00 1.287559268003371837e+00 1.350733624638243757e+00 1.413210099765262351e+00 1.474833346316223537e+00 1.535464167854502682e+00 1.594976644918384867e+00 1.653255917525607632e+00 1.710196465251528464e+00 1.765700766515694298e+00 1.819678248476688687e+00 1.872044460929520815e+00 1.922720423873690798e+00 1.971632110499012436e+00 2.018710036340332081e+00 2.063888932098309592e+00 2.107107482705756318e+00 2.148308119070461153e+00 2.187436851861497278e+00 2.224443138958078769e+00 2.259279779917826581e+00 2.291902832170641169e+00 2.322271544698443879e+00 2.350348305789476289e+00 2.376098602111039959e+00 2.399490986866168907e+00 2.420497055217336158e+00 2.439091425497562415e+00 2.455251725003285035e+00 2.468958579387970254e+00 2.480195604861615166e+00 2.488949402556916990e+00 2.495209554555228859e+00 2.498968621179387561e+00
-2.519551758703782340e+00 -2.515772747660861342e+00 -2.509479417815898561e+00 -2.500679303473966275e+00 -2.489382955742681869e+00 -2.475603945967943087e+00 -2.459358870672045949e+00 -2.440667358408675991e+00 -2.419552079069395401e+00 -2.396038756315518992e+00 -2.370156183973027186e+00 -2.341936247423651807e+00 -2.311413951261157340e+00 -2.278627454769067473e+00 -2.243618117129118961e+00 -2.206430554706524383e+00 -2.167112713302603577e+00 -2.125715958948277695e+00 -2.082295191673829038e+00 -2.036908987784823211e+00 -1.989619777572033676e+00 -1.940494067179391102e+00 -1.889602715675185340e+00 -1.837021281389081162e+00 -1.782830455521951407e+00 -1.727116606220842954e+00 -1.669972463164278942e+00 -1.611497981804416169e+00 -1.551801438552369738e+00 -1.491000824439850936e+00 -1.429225626575736818e+00 -1.366619115920969740e+00 -1.303341298915894564e+00 -1.239572742144289474e+00 -1.175519546419161010e+00 -1.111419831304328198e+00 -1.047552191233109831e+00 -9.842466881498409537e-01 -9.218990180448379812e-01 -8.609884463358660200e-01 -8.020997720835236766e-01 -7.459486135348956104e-01 -6.934071416945460919e-01 -6.455232979654099701e-01 -6.035201539413871386e-01 -5.687549183807830699e-01 -5.426149973762546264e-01 -5.263421058845347833e-01 5.263421058845342282e-01 5.426149973762551815e-01 5.687549183807842912e-01 6.035201539413863614e-01 6.455232979654093040e-01 6.934071416945459809e-01 7.459486135348960545e-01 8.020997720835226774e-01 8.609884463358685736e-01 9.218990180448378702e-01 9.842466881498409537e-01 1.047552191233110941e+00 1.111419831304328198e+00 1.175519546419161010e+00 1.239572742144287920e+00 1.303341298915895008e+00 1.366619115920970406e+00 1.429225626575736152e+00 1.491000824439852712e+00 1.551801438552368850e+00 1.611497981804417501e+00 1.669972463164278942e+00 1.727116606220844286e+00 1.782830455521949853e+00 1.837021281389080052e+00 1.889602715675186673e+00 1.940494067179391546e+00 1.989619777572032122e+00 2.036908987784821878e+00 2.082295191673830814e+00 2.125715958948278139e+00 2.167112713302601801e+00 2.206430554706526603e+00 2.243618117129119405e+00 2.278627454769069249e+00 2.311413951261158672e+00 2.341936247423651363e+00 2.370156183973026298e+00 2.396038756315518548e+00 2.419552079069394068e+00 2.440667358408674659e+00 2.459358870672047725e+00 2.475603945967944419e+00 2.489382955742682757e+00 2.500679303473966719e+00 2.509479417815899893e+00 2.515772747660861342e+00 2.519551758703782340e+00
-2.539759886569158187e+00 -2.535961614674684395e+00 -2.529636245532425054e+00 -2.520791406979296490e+00 -2.509437781773032672e+00 -2.495589111751777889e+00 -2.479262203729623693e+00 -2.460476937563707001e+00 -2.439256276954646196e+00 -2.415626283687970943e+00 -2.389616136195924057e+00 -2.361258153523554171e+00 -2.330587826029598908e+00 -2.297643854452664058e+00 -2.262468199341359121e+00 -2.225106143301969652e+00 -2.185606369083460176e+00 -2.144021057228565397e+00 -2.100406007912968054e+00 -2.054820792726448353e+00 -2.007328943592519455e+00 -1.957998187872046048e+00 -1.906900741079406991e+00 -1.854113671727998902e+00 -1.799719356845404628e+00 -1.743806051967396131e+00 -1.686468606352880428e+00 -1.627809363323474257e+00 -1.567939297780734043e+00 -1.506979459103819696e+00 -1.445062809111848479e+00 -1.382336573293947657e+00 -1.318965261149507295e+00 -1.255134560557987333e+00 -1.191056373655589695e+00 -1.126975338191200438e+00 -1.063177264614120432e+00 -1.000000000000000444e+00 -9.378472661436442204e-01 -8.772059233875580952e-01 -8.186667080826125487e-01 -7.629474608085095033e-01 -7.109157069142082452e-01 -6.636036006372983964e-01 -6.222025914777861155e-01 -5.880194106720423308e-01 -5.623744757341485601e-01 -5.464373782226821241e-01 5.464373782226825682e-01 5.623744757341493372e-01 5.880194106720444402e-01 6.222025914777862265e-01 6.636036006372973972e-01 7.109157069142070240e-01 7.629474608085102805e-01 8.186667080826115495e-01 8.772059233875584283e-01 9.378472661436456637e-01 1.000000000000000666e+00 1.063177264614120210e+00 1.126975338191200438e+00 1.191056373655587253e+00 1.255134560557987999e+00 1.318965261149508628e+00 1.382336573293948767e+00 1.445062809111847812e+00 1.506979459103820584e+00 1.567939297780733821e+00 1.627809363323472702e+00 1.686468606352880872e+00 1.743806051967396797e+00 1.799719356845405516e+00 1.854113671727999346e+00 1.906900741079406991e+00 1.957998187872047158e+00 2.007328943592519455e+00 2.054820792726449241e+00 2.100406007912968498e+00 2.144021057228563620e+00 2.185606369083459732e+00 2.225106143301970096e+00 2.262468199341357789e+00 2.297643854452664502e+00 2.330587826029598464e+00 2.361258153523553727e+00 2.389616136195922280e+00 2.415626283687971387e+00 2.439256276954647529e+00 2.460476937563707445e+00 2.479262203729624581e+00 2.495589111751780109e+00 2.509437781773033116e+00 2.520791406979297378e+00 2.529636245532426386e+00 2.535961614674684395e+00 2.539759886569158631e+00
-2.559588010327161101e+00 -2.555771140699951705e+00 -2.549414836663066897e+00 -2.540526818389278851e+00 -2.529117898606015657e+00 -2.515201987472337475e+00 -2.498796099422952555e+00 -2.479920362435531711e+00 -2.458598030309484539e+00 -2.434855498696828935e+00 -2.408722325805042530e+00 -2.380231258905110447e+00 -2.349418268034827673e+00 -2.316322588599678323e+00 -2.280986774956087704e+00 -2.243456767534003582e+00 -2.203781976642440910e+00 -2.162015386835010489e+00 -2.118213686634764947e+00 -2.072437429584113922e+00 -2.024751234068932426e+00 -1.975224031262450497e+00 -1.923929372972278395e+00 -1.870945814323315082e+00 -1.816357390298525054e+00 -1.760254210493843452e+00 -1.702733203431512798e+00 -1.643899050963995245e+00 -1.583865365413364756e+00 -1.522756178081470679e+00 -1.460707828861470325e+00 -1.397871374408670375e+00 -1.334415668469650429e+00 -1.270531314336383888e+00 -1.206435747204507081e+00 -1.142379772612461375e+00 -1.078655959964104794e+00 -1.015609349369294589e+00 -9.536509331664965172e-01 -8.932742310620296333e-01 -8.350748181529297209e-01 -7.797715920584115112e-01 -7.282264468283602410e-01 -6.814554248694267846e-01 -6.406194371570801405e-01 -6.069780650884345485e-01 -5.817906736814126845e-01 -5.661623389904373305e-01 5.661623389904384407e-01 5.817906736814141277e-01 6.069780650884353257e-01 6.406194371570806956e-01 6.814554248694274508e-01 7.282264468283617953e-01 7.797715920584116223e-01 8.350748181529299430e-01 8.932742310620284121e-01 9.536509331664959621e-01 1.015609349369296144e+00 1.078655959964104794e+00 1.142379772612462263e+00 1.206435747204508635e+00 1.270531314336386108e+00 1.334415668469650873e+00 1.397871374408669487e+00 1.460707828861470770e+00 1.522756178081470235e+00 1.583865365413366311e+00 1.643899050963995911e+00 1.702733203431511688e+00 1.760254210493842564e+00 1.816357390298524832e+00 1.870945814323316192e+00 1.923929372972278173e+00 1.975224031262450497e+00 2.024751234068933314e+00 2.072437429584115698e+00 2.118213686634764503e+00 2.162015386835011377e+00 2.203781976642439577e+00 2.243456767534004026e+00 2.280986774956088148e+00 2.316322588599677434e+00 2.349418268034827673e+00 2.380231258905110892e+00 2.408722325805041198e+00 2.434855498696826714e+00 2.458598030309483651e+00 2.479920362435532155e+00 2.498796099422952555e+00 2.515201987472339695e+00 2.529117898606016546e+00 2.540526818389280184e+00 2.549414836663067785e+00 2.555771140699952149e+00 2.559588010327160212e+00
-2.579031229679431991e+00 -2.575196405996582616e+00 -2.568810239003203488e+00 -2.559880539918688580e+00 -2.548418249627646404e+00 -2.534437444266228301e+00 -2.517955343003634994e+00 -2.498992318495163900e+00 -2.477571910620598672e+00 -2.453720844280650848e+00 -2.427469052210584621e+00 -2.398849703992005811e+00 -2.367899242710476138e+00 -2.334657431030441987e+00 -2.299167408855203210e+00 -2.261475765227987544e+00 -2.221632627736170651e+00 -2.179691773436757352e+00 -2.135710766270626504e+00 -2.089751127131020514e+00 -2.041878544272049734e+00 -1.992163133681950749e+00 -1.940679761531290293e+00 -1.887508444007679032e+00 -1.832734843991001172e+00 -1.776450889405854605e+00 -1.718755545108223037e+00 -1.659755779346566928e+00 -1.599567777872448859e+00 -1.538318474552349713e+00 -1.476147487971334549e+00 -1.413209580368735452e+00 -1.349677789790779459e+00 -1.285747429912436512e+00 -1.221641205011385178e+00 -1.157615748005746736e+00 -1.093969949367870287e+00 -1.031055483732510991e+00 -9.692899141795278117e-01 -9.091725713456018099e-01 -8.513029001571791321e-01 -7.963998691225443460e-01 -7.453189753923382677e-01 -6.990600400405106996e-01 -6.587546210184660467e-01 -6.256182956256872707e-01 -6.008546955497361397e-01 -5.855109880074993445e-01 5.855109880074997886e-01 6.008546955497369169e-01 6.256182956256874927e-01 6.587546210184664908e-01 6.990600400405111436e-01 7.453189753923392669e-01 7.963998691225450122e-01 8.513029001571787990e-01 9.091725713456022540e-01 9.692899141795273676e-01 1.031055483732510769e+00 1.093969949367870731e+00 1.157615748005745848e+00 1.221641205011384512e+00 1.285747429912436290e+00 1.349677789790779459e+00 1.413209580368735674e+00 1.476147487971333661e+00 1.538318474552349047e+00 1.599567777872449081e+00 1.659755779346565374e+00 1.718755545108223037e+00 1.776450889405854161e+00 1.832734843990999618e+00 1.887508444007679476e+00 1.940679761531291403e+00 1.992163133681950749e+00 2.041878544272049290e+00 2.089751127131021402e+00 2.135710766270625616e+00 2.179691773436756908e+00 2.221632627736170207e+00 2.261475765227987544e+00 2.299167408855201877e+00 2.334657431030444652e+00 2.367899242710476138e+00 2.398849703992007587e+00 2.427469052210584177e+00 2.453720844280651736e+00 2.477571910620599116e+00 2.498992318495162568e+00 2.517955343003634106e+00 2.534437444266226525e+00 2.548418249627645960e+00 2.559880539918688580e+00 2.568810239003202156e+00 2.575196405996582172e+00 2.579031229679429771e+00
-2.598084739667374077e+00 -2.594232587117671240e+00 -2.587817598234551930e+00 -2.578847673907815441e+00 -2.567333881243580862e+00 -2.553290459850532823e+00 -2.536734830546106156e+00 -2.517687606978440851e+00 -2.496172610802910530e+00 -2.472216891216886925e+00 -2.445850749849993733e+00 -2.417107772236884333e+00 -2.386024867375810210e+00 -2.352642317211019130e+00 -2.317003838286270323e+00 -2.279156658320414142e+00 -2.239151611079883253e+00 -2.197043253700341925e+00 -2.152890011583823426e+00 -2.106754357224680518e+00 -2.058703030871102069e+00 -2.008807312905524167e+00 -1.957143360353926553e+00 -1.903792623178627741e+00 -1.848842360193116985e+00 -1.792386279852952624e+00 -1.734525338208409595e+00 -1.675368735455330826e+00 -1.615035164441130267e+00 -1.553654379998554047e+00 -1.491369178103705950e+00 -1.428337899757511797e+00 -1.364737607366648620e+00 -1.300768122114831948e+00 -1.236657159083082158e+00 -1.172666849540088707e+00 -1.109101987411326595e+00 -1.046320357168171622e+00 -9.847454466192342437e-01 -9.248816306690427202e-01 -8.673313729676263018e-01 -8.128128840139160483e-01 -7.621746835018381461e-01 -7.164004304373082777e-01 -6.765935734611848718e-01 -6.439286413716147628e-01 -6.195583037807552707e-01 -6.044775808052290644e-01 6.044775808052279542e-01 6.195583037807547155e-01 6.439286413716146518e-01 6.765935734611840946e-01 7.164004304373080556e-01 7.621746835018383681e-01 8.128128840139166034e-01 8.673313729676263018e-01 9.248816306690436084e-01 9.847454466192324674e-01 1.046320357168172732e+00 1.109101987411327261e+00 1.172666849540089817e+00 1.236657159083083490e+00 1.300768122114831060e+00 1.364737607366649064e+00 1.428337899757510909e+00 1.491369178103706616e+00 1.553654379998555379e+00 1.615035164441131599e+00 1.675368735455332381e+00 1.734525338208408041e+00 1.792386279852953290e+00 1.848842360193118317e+00 1.903792623178627963e+00 1.957143360353926553e+00 2.008807312905523279e+00 2.058703030871102069e+00 2.106754357224680518e+00 2.152890011583823870e+00 2.197043253700339704e+00 2.239151611079884585e+00 2.279156658320415918e+00 2.317003838286271655e+00 2.352642317211020018e+00 2.386024867375809766e+00 2.417107772236884333e+00 2.445850749849991956e+00 2.472216891216886925e+00 2.496172610802910530e+00 2.517687606978442627e+00 2.536734830546105712e+00 2.553290459850534155e+00 2.567333881243581306e+00 2.578847673907817217e+00 2.587817598234552374e+00 2.594232587117671684e+00 2.598084739667374521e+00
-2.616743831839650980e+00 -2.612874958027311845e+00 -2.606432158959956169e+00 -2.597423423740491177e+00 -2.585859943646139136e+00 -2.571756119103902005e+00 -2.555129569306947346e+00 -2.536001144986651745e+00 -2.514394945003251447e+00 -2.490338337588790196e+00 -2.463861987276373622e+00 -2.434999888787251265e+00 -2.403789409432427249e+00 -2.370271341930815456e+00 -2.334489969967375345e+00 -2.296493149332765160e+00 -2.256332408126703992e+00 -2.214063070304316483e+00 -2.169744407841582401e+00 -2.123439828049234368e+00 -2.075217104147626390e+00 -2.025148659224516035e+00 -1.973311916259499865e+00 -1.919789730178512510e+00 -1.864670922116366869e+00 -1.808050941499298681e+00 -1.750032688583493812e+00 -1.690727539179130545e+00 -1.630256625063695619e+00 -1.568752438802849314e+00 -1.506360851257725786e+00 -1.443243654960080669e+00 -1.379581777697418632e+00 -1.315579348493788769e+00 -1.251468841741819382e+00 -1.187517570396885436e+00 -1.124035835087203727e+00 -1.061387038919806791e+00 -1.000000000000001110e+00 -9.403834469736159773e-01 -8.831421175800568957e-01 -8.289927728831985032e-01 -7.787765295764145224e-01 -7.334610749862380263e-01 -6.941230179394777267e-01 -6.618986036750396096e-01 -6.378938254038437616e-01 -6.230566018305558895e-01 6.230566018305554454e-01 6.378938254038434286e-01 6.618986036750393875e-01 6.941230179394768385e-01 7.334610749862388035e-01 7.787765295764157436e-01 8.289927728831999465e-01 8.831421175800577839e-01 9.403834469736146451e-01 1.000000000000000666e+00 1.061387038919807013e+00 1.124035835087203283e+00 1.187517570396886324e+00 1.251468841741819160e+00 1.315579348493787881e+00 1.379581777697417744e+00 1.443243654960080669e+00 1.506360851257726008e+00 1.568752438802850868e+00 1.630256625063696285e+00 1.690727539179129879e+00 1.750032688583494256e+00 1.808050941499300235e+00 1.864670922116367091e+00 1.919789730178513398e+00 1.973311916259498533e+00 2.025148659224516479e+00 2.075217104147627722e+00 2.123439828049235700e+00 2.169744407841581957e+00 2.214063070304315595e+00 2.256332408126704436e+00 2.296493149332765160e+00 2.334489969967376233e+00 2.370271341930815900e+00 2.403789409432429025e+00 2.434999888787250377e+00 2.463861987276372290e+00 2.490338337588787976e+00 2.514394945003251003e+00 2.536001144986650857e+00 2.555129569306946902e+00 2.571756119103901561e+00 2.585859943646137360e+00 2.597423423740490733e+00 2.606432158959956169e+00 2.612874958027311845e+00 2.616743831839650536e+00
-2.635003895397034501e+00 -2.631118891199090370e+00 -2.624649265724365410e+00 -2.615603094756069780e+00 -2.603991691585281654e+00 -2.589829614663843760e+00 -2.573134678115014840e+00 -2.553927965634946062e+00 -2.532233848471257431e+00 -2.508080008341448064e+00 -2.481497466360516491e+00 -2.452520619292188453e+00 -2.421187284731786793e+00 -2.387538757184005433e+00 -2.351619877431898598e+00 -2.313479118124830425e+00 -2.273168689169557055e+00 -2.230744667323684371e+00 -2.186267155408609941e+00 -2.139800477835726245e+00 -2.091413420749394625e+00 -2.041179527128014648e+00 -1.989177459775693491e+00 -1.935491448444095486e+00 -1.880211841559418007e+00 -1.823435788468683816e+00 -1.765268085119024555e+00 -1.705822225098103884e+00 -1.645221709564048451e+00 -1.583601684473155524e+00 -1.521110992472192391e+00 -1.457914750685473937e+00 -1.394197595043575655e+00 -1.330167766782456962e+00 -1.266062255715753926e+00 -1.202153252832878216e+00 -1.138756189775288030e+00 -1.076239629813499743e+00 -1.015037175934367708e+00 -9.556612904342789427e-01 -8.987183362923106822e-01 -8.449230534833733763e-01 -7.951088595428625894e-01 -7.502277612045267219e-01 -7.113307989802829523e-01 -6.795185133454475501e-01 -6.558540768993396108e-01 -6.412427432690487317e-01 6.412427432690480655e-01 6.558540768993399439e-01 6.795185133454469950e-01 7.113307989802832854e-01 7.502277612045261668e-01 7.951088595428611461e-01 8.449230534833737094e-01 8.987183362923096830e-01 9.556612904342768333e-01 1.015037175934367486e+00 1.076239629813501075e+00 1.138756189775289807e+00 1.202153252832877994e+00 1.266062255715753038e+00 1.330167766782457184e+00 1.394197595043575211e+00 1.457914750685474159e+00 1.521110992472191947e+00 1.583601684473156634e+00 1.645221709564046897e+00 1.705822225098104328e+00 1.765268085119024333e+00 1.823435788468682928e+00 1.880211841559417563e+00 1.935491448444094598e+00 1.989177459775693491e+00 2.041179527128014648e+00 2.091413420749396401e+00 2.139800477835725356e+00 2.186267155408609053e+00 2.230744667323684371e+00 2.273168689169557055e+00 2.313479118124832201e+00 2.351619877431897709e+00 2.387538757184005433e+00 2.421187284731786793e+00 2.452520619292188453e+00 2.481497466360514714e+00 2.508080008341446732e+00 2.532233848471258320e+00 2.553927965634948283e+00 2.573134678115016172e+00 2.589829614663843760e+00 2.603991691585281210e+00 2.615603094756069780e+00 2.624649265724366298e+00 2.631118891199091259e+00 2.635003895397035834e+00
-2.652860418314280544e+00 -2.648959858694630576e+00 -2.642464364020987055e+00 -2.633382095153744551e+00 -2.621724485141196048e+00 -2.607506247537058286e+00 -2.590745387788159881e+00 -2.571463218243099202e+00 -2.549684377490641918e+00 -2.525436854918575502e+00 -2.498752021596477135e+00 -2.469664668837952437e+00 -2.438213056099605147e+00 -2.404438970238643059e+00 -2.368387798594834059e+00 -2.330108618906652218e+00 -2.289654309742264360e+00 -2.247081685957914132e+00 -2.202451664732845149e+00 -2.155829469028060608e+00 -2.107284876948931629e+00 -2.056892527553993766e+00 -2.004732296267342395e+00 -1.950889756379583506e+00 -1.895456747369205885e+00 -1.838532076209140165e+00 -1.780222384782900402e+00 -1.720643225451064406e+00 -1.659920398211574666e+00 -1.598191617414843835e+00 -1.535608594321388631e+00 -1.472339644587354668e+00 -1.408572957425669792e+00 -1.344520695344318950e+00 -1.280424127872475060e+00 -1.216560033761608040e+00 -1.153248620921377920e+00 -1.090863185974299654e+00 -1.029841617615589788e+00 -9.706995565239370238e-01 -9.140444279159187779e-01 -8.605884830723282697e-01 -8.111572518215776073e-01 -7.666874275814861139e-01 -7.282057388773103268e-01 -6.967794217226859210e-01 -6.734323034257030383e-01 -6.590308882052868800e-01 6.590308882052865469e-01 6.734323034257030383e-01 6.967794217226862541e-01 7.282057388773105489e-01 7.666874275814873352e-01 8.111572518215774963e-01 8.605884830723276036e-01 9.140444279159177787e-01 9.706995565239369128e-01 1.029841617615589122e+00 1.090863185974299654e+00 1.153248620921377698e+00 1.216560033761607151e+00 1.280424127872474394e+00 1.344520695344317840e+00 1.408572957425671124e+00 1.472339644587356000e+00 1.535608594321389297e+00 1.598191617414844057e+00 1.659920398211574666e+00 1.720643225451065517e+00 1.780222384782902401e+00 1.838532076209139721e+00 1.895456747369206774e+00 1.950889756379583506e+00 2.004732296267342839e+00 2.056892527553991545e+00 2.107284876948929853e+00 2.155829469028061496e+00 2.202451664732846037e+00 2.247081685957913244e+00 2.289654309742265248e+00 2.330108618906651330e+00 2.368387798594834059e+00 2.404438970238643503e+00 2.438213056099603815e+00 2.469664668837951105e+00 2.498752021596477135e+00 2.525436854918574614e+00 2.549684377490644582e+00 2.571463218243099647e+00 2.590745387788161214e+00 2.607506247537059618e+00 2.621724485141197825e+00 2.633382095153745883e+00 2.642464364020987944e+00 2.648959858694631020e+00 2.652860418314280988e+00
-2.670308988438608644e+00 -2.666393433221626363e+00 -2.659873001281652272e+00 -2.650755936887755571e+00 -2.639053790496384000e+00 -2.624781427719820037e+00 -2.607957041572578127e+00 -2.588602168563569172e+00 -2.566741709364530166e+00 -2.542403954972334734e+00 -2.515620619501452548e+00 -2.486426881001503553e+00 -2.454861432004373345e+00 -2.420966541878712519e+00 -2.384788133523693787e+00 -2.346375877489721873e+00 -2.305783307298003404e+00 -2.263067960578087678e+00 -2.218291551696223163e+00 -2.171520182864447257e+00 -2.122824602373235336e+00 -2.072280520673420945e+00 -2.019968997667115573e+00 -1.965976917908888844e+00 -1.910397574668737386e+00 -1.853331389224197601e+00 -1.794886798655534577e+00 -1.735181354219564653e+00 -1.674343083563226697e+00 -1.612512184170954876e+00 -1.549843133112825511e+00 -1.486507319876941402e+00 -1.422696334982507027e+00 -1.358626076448524511e+00 -1.294541866391416551e+00 -1.230724794579112658e+00 -1.167499511031615977e+00 -1.105243649287420693e+00 -1.044398927941914357e+00 -9.854836701888374240e-01 -9.291058771837955588e-01 -8.759749340730119682e-01 -8.269083835941383187e-01 -7.828280296437393204e-01 -7.447375177733461804e-01 -7.136730108422059127e-01 -6.906221293578135301e-01 -6.764160971603224715e-01 6.764160971603233596e-01 6.906221293578137521e-01 7.136730108422074670e-01 7.447375177733460694e-01 7.828280296437395425e-01 8.269083835941383187e-01 8.759749340730106359e-01 9.291058771837957808e-01 9.854836701888376460e-01 1.044398927941914579e+00 1.105243649287422247e+00 1.167499511031615755e+00 1.230724794579112658e+00 1.294541866391416773e+00 1.358626076448525843e+00 1.422696334982507915e+00 1.486507319876941846e+00 1.549843133112824622e+00 1.612512184170955543e+00 1.674343083563226919e+00 1.735181354219565097e+00 1.794886798655535243e+00 1.853331389224196712e+00 1.910397574668736720e+00 1.965976917908887733e+00 2.019968997667116906e+00 2.072280520673421389e+00 2.122824602373233560e+00 2.171520182864447257e+00 2.218291551696223607e+00 2.263067960578088123e+00 2.305783307298004736e+00 2.346375877489721873e+00 2.384788133523694675e+00 2.420966541878711631e+00 2.454861432004373789e+00 2.486426881001502665e+00 2.515620619501452992e+00 2.542403954972336955e+00 2.566741709364530610e+00 2.588602168563570505e+00 2.607957041572579904e+00 2.624781427719819149e+00 2.639053790496384000e+00 2.650755936887757791e+00 2.659873001281653160e+00 2.666393433221625475e+00 2.670308988438609976e+00
-2.687345294564515097e+00 -2.683415289170804297e+00 -2.676870827850532653e+00 -2.667720236552135749e+00 -2.655975180705255401e+00 -2.641650674825713363e+00 -2.624765095601242049e+00 -2.605340199042263993e+00 -2.583401142449110566e+00 -2.558976512139132797e+00 -2.532098358101421365e+00 -2.502802237011866993e+00 -2.471127265358076031e+00 -2.437116184805304897e+00 -2.400815442398176014e+00 -2.362275288759586367e+00 -2.321549898144881663e+00 -2.278697515070431834e+00 -2.233780633304994101e+00 -2.186866214346008253e+00 -2.138025954173333076e+00 -2.087336609172741220e+00 -2.034880394769873480e+00 -1.980745473665026513e+00 -1.925026554805249868e+00 -1.867825629619619843e+00 -1.809252878885415416e+00 -1.749427792265744186e+00 -1.688480553511336524e+00 -1.626553758050442555e+00 -1.563804546694907316e+00 -1.500407259820071282e+00 -1.436556740557511480e+00 -1.372472442211379429e+00 -1.308403521167308847e+00 -1.244635114957321376e+00 -1.181496001601823664e+00 -1.119367784065823379e+00 -1.058695595504580700e+00 -1.000000000000000222e+00 -9.438891567064010557e-01 -8.910692851569460560e-01 -8.423499152055339279e-01 -7.986384258063348174e-01 -7.609165729043704252e-01 -7.301915189701315700e-01 -7.074175177986659069e-01 -6.933935972796875236e-01 6.933935972796880787e-01 7.074175177986666840e-01 7.301915189701313480e-01 7.609165729043704252e-01 7.986384258063343733e-01 8.423499152055340389e-01 8.910692851569465001e-01 9.438891567064008337e-01 9.999999999999996669e-01 1.058695595504581588e+00 1.119367784065823157e+00 1.181496001601823220e+00 1.244635114957320043e+00 1.308403521167309735e+00 1.372472442211378985e+00 1.436556740557511036e+00 1.500407259820071948e+00 1.563804546694905762e+00 1.626553758050443443e+00 1.688480553511335858e+00 1.749427792265743742e+00 1.809252878885414972e+00 1.867825629619619621e+00 1.925026554805249424e+00 1.980745473665026957e+00 2.034880394769872591e+00 2.087336609172740776e+00 2.138025954173332188e+00 2.186866214346010029e+00 2.233780633304994101e+00 2.278697515070432278e+00 2.321549898144883439e+00 2.362275288759587699e+00 2.400815442398177346e+00 2.437116184805306673e+00 2.471127265358076919e+00 2.502802237011869657e+00 2.532098358101423141e+00 2.558976512139132353e+00 2.583401142449108789e+00 2.605340199042263993e+00 2.624765095601243381e+00 2.641650674825713807e+00 2.655975180705254957e+00 2.667720236552135749e+00 2.676870827850534429e+00 2.683415289170803852e+00 2.687345294564515985e+00
-2.703965127484531994e+00 -2.700021203631310041e+00 -2.693453597940363320e+00 -2.684270716253688072e+00 -2.672484336459429954e+00 -2.658109618718225597e+00 -2.641165119368056757e+00 -2.621672809107705948e+00 -2.599658096230246240e+00 -2.575149855874846683e+00 -2.548180466494700092e+00 -2.518785855009969765e+00 -2.487005552438229294e+00 -2.452882762184325660e+00 -2.416464443644111615e+00 -2.377801414353181819e+00 -2.336948474619819471e+00 -2.293964559455063501e+00 -2.248912923695912003e+00 -2.201861367566129601e+00 -2.152882511604272242e+00 -2.102054132002045161e+00 -2.049459570054567692e+00 -1.995188232776653914e+00 -1.939336205974464322e+00 -1.882007006416554162e+00 -1.823312506515405884e+00 -1.763374073462796732e+00 -1.702323975468117201e+00 -1.640307121065613494e+00 -1.577483213783170690e+00 -1.514029424010522540e+00 -1.450143702382840738e+00 -1.386048883041961943e+00 -1.321997747237577903e+00 -1.258279230332145504e+00 -1.195225943611493591e+00 -1.133223119409290103e+00 -1.072718927711215020e+00 -1.014235781243158163e+00 -9.583816400080842346e-01 -9.058593257250459052e-01 -8.574703900421594138e-01 -8.141082798016251454e-01 -7.767340136123834782e-01 -7.463276785817165582e-01 -7.238127372595345443e-01 -7.099587736171119046e-01 7.099587736171133479e-01 7.238127372595356546e-01 7.463276785817183345e-01 7.767340136123825900e-01 8.141082798016248123e-01 8.574703900421596359e-01 9.058593257250459052e-01 9.583816400080844566e-01 1.014235781243158163e+00 1.072718927711215464e+00 1.133223119409290103e+00 1.195225943611493591e+00 1.258279230332145060e+00 1.321997747237578347e+00 1.386048883041962165e+00 1.450143702382842514e+00 1.514029424010522984e+00 1.577483213783170912e+00 1.640307121065612161e+00 1.702323975468115869e+00 1.763374073462797620e+00 1.823312506515405440e+00 1.882007006416553718e+00 1.939336205974462768e+00 1.995188232776653248e+00 2.049459570054566360e+00 2.102054132002045161e+00 2.152882511604272686e+00 2.201861367566128713e+00 2.248912923695912447e+00 2.293964559455062169e+00 2.336948474619819027e+00 2.377801414353180487e+00 2.416464443644112503e+00 2.452882762184324772e+00 2.487005552438228850e+00 2.518785855009970653e+00 2.548180466494698759e+00 2.575149855874846239e+00 2.599658096230245352e+00 2.621672809107705060e+00 2.641165119368054093e+00 2.658109618718223821e+00 2.672484336459429066e+00 2.684270716253687183e+00 2.693453597940361988e+00 2.700021203631309152e+00 2.703965127484531106e+00
-2.720164381015636401e+00 -2.716207057384015577e+00 -2.709617170570394418e+00 -2.700403204472094476e+00 -2.688577046847051566e+00 -2.674154000145833709e+00 -2.657152796214674151e+00 -2.637595615484696232e+00 -2.615508111438131778e+00 -2.590919441343453311e+00 -2.563862304486131283e+00 -2.534372989398344433e+00 -2.502491431921103349e+00 -2.468261286328937043e+00 -2.431730012228138893e+00 -2.392948980525538172e+00 -2.351973602483274473e+00 -2.308863486760226014e+00 -2.263682630436137710e+00 -2.216499651375773539e+00 -2.167388070987942061e+00 -2.116426658558296481e+00 -2.063699850999631380e+00 -2.009298265213927959e+00 -1.953319324478852259e+00 -1.895868025584183769e+00 -1.837057880127311860e+00 -1.777012071758986123e+00 -1.715864881619798110e+00 -1.653763447101794348e+00 -1.590869934715495537e+00 -1.527364226313359996e+00 -1.463447238732700884e+00 -1.399345018432540444e+00 -1.335313771030799623e+00 -1.271645992821166526e+00 -1.208677852227196814e+00 -1.146797896768926517e+00 -1.086456990369712772e+00 -1.028179047005538527e+00 -9.725715243410326671e-01 -9.203336720309258645e-01 -8.722591476382298703e-01 -8.292279770390996729e-01 -7.921815493906857464e-01 -7.620746644700667760e-01 -7.398023341042608836e-01 -7.261071620865914289e-01 7.261071620865922061e-01 7.398023341042618828e-01 7.620746644700671091e-01 7.921815493906854133e-01 8.292279770390992288e-01 8.722591476382302034e-01 9.203336720309264196e-01 9.725715243410322230e-01 1.028179047005536972e+00 1.086456990369712106e+00 1.146797896768926073e+00 1.208677852227197258e+00 1.271645992821167193e+00 1.335313771030800511e+00 1.399345018432541554e+00 1.463447238732698663e+00 1.527364226313359330e+00 1.590869934715494649e+00 1.653763447101796125e+00 1.715864881619796778e+00 1.777012071758986345e+00 1.837057880127312304e+00 1.895868025584182659e+00 1.953319324478851815e+00 2.009298265213929291e+00 2.063699850999630936e+00 2.116426658558296037e+00 2.167388070987940285e+00 2.216499651375771762e+00 2.263682630436137710e+00 2.308863486760226902e+00 2.351973602483274917e+00 2.392948980525536395e+00 2.431730012228140225e+00 2.468261286328937043e+00 2.502491431921102905e+00 2.534372989398343989e+00 2.563862304486129062e+00 2.590919441343451979e+00 2.615508111438131333e+00 2.637595615484698008e+00 2.657152796214672374e+00 2.674154000145833709e+00 2.688577046847049790e+00 2.700403204472093588e+00 2.709617170570392641e+00 2.716207057384015133e+00 2.720164381015635957e+00
-2.735939053001026355e+00 -2.731968835872299106e+00 -2.725357510485371115e+00 -2.716113636905985285e+00 -2.704249210104516354e+00 -2.689779671377494630e+00 -2.672723923827154735e+00 -2.653104352528846022e+00 -2.630946850195446274e+00 -2.606280849353493689e+00 -2.579139362285221893e+00 -2.549559030272752658e+00 -2.517580184016809941e+00 -2.483246917505934626e+00 -2.446607178100642432e+00 -2.407712876191558049e+00 -2.366620018518598378e+00 -2.323388870133744177e+00 -2.278084151096298360e+00 -2.230775275361733812e+00 -2.181536641032979063e+00 -2.130447983274822654e+00 -2.077594803859763140e+00 -2.023068894657915173e+00 -1.966968976580024675e+00 -1.909401480747256796e+00 -1.850481505254565118e+00 -1.790333989118497726e+00 -1.729095155185744526e+00 -1.666914286244730592e+00 -1.603955913549214962e+00 -1.540402514374953791e+00 -1.476457834420636717e+00 -1.412350969938836132e+00 -1.348341359240063486e+00 -1.284724835316547242e+00 -1.221840865378387209e+00 -1.160081022262293260e+00 -1.099898553111734012e+00 -1.041818566409695057e+00 -9.864477621253562312e-01 -9.344816934289790211e-01 -8.867062481100866922e-01 -8.439885527069549420e-01 -8.072514287452499104e-01 -7.774260501456174977e-01 -7.553811096568942007e-01 -7.418344437508419542e-01 7.418344437508413991e-01 7.553811096568928685e-01 7.774260501456171646e-01 8.072514287452502435e-01 8.439885527069551641e-01 8.867062481100852489e-01 9.344816934289791321e-01 9.864477621253573414e-01 1.041818566409694835e+00 1.099898553111733346e+00 1.160081022262293926e+00 1.221840865378388319e+00 1.284724835316549907e+00 1.348341359240063042e+00 1.412350969938835688e+00 1.476457834420636495e+00 1.540402514374954235e+00 1.603955913549213408e+00 1.666914286244729482e+00 1.729095155185744526e+00 1.790333989118497948e+00 1.850481505254564674e+00 1.909401480747256574e+00 1.966968976580026007e+00 2.023068894657913841e+00 2.077594803859760475e+00 2.130447983274822654e+00 2.181536641032979507e+00 2.230775275361735588e+00 2.278084151096297916e+00 2.323388870133743733e+00 2.366620018518597934e+00 2.407712876191558049e+00 2.446607178100642432e+00 2.483246917505935070e+00 2.517580184016807721e+00 2.549559030272753546e+00 2.579139362285221893e+00 2.606280849353493689e+00 2.630946850195447162e+00 2.653104352528848242e+00 2.672723923827155179e+00 2.689779671377494630e+00 2.704249210104518131e+00 2.716113636905985285e+00 2.725357510485370671e+00 2.731968835872298662e+00 2.735939053001026799e+00
-2.751285246286903075e+00 -2.747302630149836222e+00 -2.740670689054825804e+00 -2.731398057303998872e+00 -2.719496834359223847e+00 -2.704982596836485786e+00 -2.687874414739816142e+00 -2.668194872578573129e+00 -2.645970096194815380e+00 -2.621229786337230916e+00 -2.594007260262027881e+00 -2.564339502928349113e+00 -2.532267229697587663e+00 -2.497834962855982166e+00 -2.461091124775367955e+00 -2.422088151129632383e+00 -2.380882628320933225e+00 -2.337535460174592128e+00 -2.292112070077473085e+00 -2.244682646116220592e+00 -2.195322438487574690e+00 -2.144112120590095039e+00 -2.091138227873976518e+00 -2.036493691859875721e+00 -1.980278490907524835e+00 -1.922600444526131991e+00 -1.863576184515255862e+00 -1.803332344284947819e+00 -1.742007017620581300e+00 -1.679751550194062082e+00 -1.616732741416272212e+00 -1.553135550599898718e+00 -1.489166419020149901e+00 -1.425057336201127178e+00 -1.361070790133402708e+00 -1.297505738511553375e+00 -1.234704705888662879e+00 -1.173062023317074765e+00 -1.113033040088247105e+00 -1.055143789230723605e+00 -1.000000000000000000e+00 -9.482934474355437793e-01 -9.008024063094040024e-01 -8.583816297996585964e-01 -8.219363870691679397e-01 -7.923757710551750932e-01 -7.705441011039437793e-01 -7.571364401863706073e-01 7.571364401863712734e-01 7.705441011039442234e-01 7.923757710551749822e-01 8.219363870691679397e-01 8.583816297996574862e-01 9.008024063094047795e-01 9.482934474355432242e-01 1.000000000000000000e+00 1.055143789230722051e+00 1.113033040088246217e+00 1.173062023317074987e+00 1.234704705888662435e+00 1.297505738511555151e+00 1.361070790133402708e+00 1.425057336201123404e+00 1.489166419020147902e+00 1.553135550599899384e+00 1.616732741416272212e+00 1.679751550194062304e+00 1.742007017620580855e+00 1.803332344284947597e+00 1.863576184515255640e+00 1.922600444526133101e+00 1.980278490907524391e+00 2.036493691859873945e+00 2.091138227873976518e+00 2.144112120590095039e+00 2.195322438487574690e+00 2.244682646116221481e+00 2.292112070077472197e+00 2.337535460174592128e+00 2.380882628320935446e+00 2.422088151129631939e+00 2.461091124775367511e+00 2.497834962855981278e+00 2.532267229697588551e+00 2.564339502928350001e+00 2.594007260262029657e+00 2.621229786337230916e+00 2.645970096194814936e+00 2.668194872578573129e+00 2.687874414739815698e+00 2.704982596836486675e+00 2.719496834359225179e+00 2.731398057303996652e+00 2.740670689054826692e+00 2.747302630149837555e+00 2.751285246286903075e+00
-2.766199169674036007e+00 -2.762204637805004026e+00 -2.755552885152051878e+00 -2.746252618279853230e+00 -2.734316038361914281e+00 -2.719758853730803505e+00 -2.702600296843864491e+00 -2.682863146321507575e+00 -2.660573754901689014e+00 -2.635762084367758273e+00 -2.608461748755050991e+00 -2.578710067433582775e+00 -2.546548130011320410e+00 -2.512020875418418786e+00 -2.475177188034992426e+00 -2.436070014334807077e+00 -2.394756504261727592e+00 -2.351298182468815945e+00 -2.305761155674268092e+00 -2.258216363777733271e+00 -2.208739884102680850e+00 -2.157413300270540901e+00 -2.104324149876633410e+00 -2.049566468458717594e+00 -1.993241451388446883e+00 -1.935458260469301361e+00 -1.876335008420234596e+00 -1.815999962316015459e+00 -1.754593016700211061e+00 -1.692267498694408623e+00 -1.629192381056102645e+00 -1.565554994499342767e+00 -1.501564346693072372e+00 -1.437455169864040094e+00 -1.373492827122985593e+00 -1.309979200632802598e+00 -1.247259646866496041e+00 -1.185731009253671697e+00 -1.125850485420560210e+00 -1.068144796212920911e+00 -1.013218524590789871e+00 -9.617596224699284102e-01 -9.145389343316013830e-01 -8.723993655613945242e-01 -8.362296020571935440e-01 -8.069180934372783831e-01 -7.852865655011080914e-01 -7.720091097203914954e-01 7.720091097203913844e-01 7.852865655011094237e-01 8.069180934372779390e-01 8.362296020571937660e-01 8.723993655613939691e-01 9.145389343316009390e-01 9.617596224699305196e-01 1.013218524590791425e+00 1.068144796212920911e+00 1.125850485420561320e+00 1.185731009253669477e+00 1.247259646866496707e+00 1.309979200632800822e+00 1.373492827122986260e+00 1.437455169864040760e+00 1.501564346693072149e+00 1.565554994499342545e+00 1.629192381056103534e+00 1.692267498694406846e+00 1.754593016700210839e+00 1.815999962316015237e+00 1.876335008420236150e+00 1.935458260469300029e+00 1.993241451388446661e+00 2.049566468458718926e+00 2.104324149876633410e+00 2.157413300270539569e+00 2.208739884102679518e+00 2.258216363777733271e+00 2.305761155674267648e+00 2.351298182468815945e+00 2.394756504261728924e+00 2.436070014334808853e+00 2.475177188034993314e+00 2.512020875418419230e+00 2.546548130011321298e+00 2.578710067433582331e+00 2.608461748755050102e+00 2.635762084367757385e+00 2.660573754901687238e+00 2.682863146321506242e+00 2.702600296843864491e+00 2.719758853730803505e+00 2.734316038361915169e+00 2.746252618279851898e+00 2.755552885152051434e+00 2.762204637805003582e+00 2.766199169674035119e+00
-2.780677138843797636e+00 -2.776671163861468283e+00 -2.770000386012174687e+00 -2.760673582110563462e+00 -2.748703052207412068e+00 -2.734104632678387770e+00 -2.716897713898561495e+00 -2.697105263172414613e+00 -2.674753853779070933e+00 -2.649873701209651156e+00 -2.622498707925869255e+00 -2.592666518265575704e+00 -2.560418585472871822e+00 -2.525800253252044492e+00 -2.488860854752716012e+00 -2.449653832510103157e+00 -2.408236883615815227e+00 -2.364672135315027290e+00 -2.319026357357340640e+00 -2.271371218824470795e+00 -2.221783598884548017e+00 -2.170345963063772476e+00 -2.117146819284937642e+00 -2.062281271226859225e+00 -2.005851690664394393e+00 -1.947968535540585355e+00 -1.888751346813435372e+00 -1.828329964840335942e+00 -1.766846015435584283e+00 -1.704454726918916752e+00 -1.641327152449796323e+00 -1.577652886319748315e+00 -1.513643377515924149e+00 -1.449535956260216807e+00 -1.385598694424820643e+00 -1.322136209664776407e+00 -1.259496480080593894e+00 -1.198078635448919460e+00 -1.138341492938549360e+00 -1.080812254474822875e+00 -1.026094214210087729e+00 -9.748714872960816402e-01 -9.279076912217499862e-01 -8.860344050858595111e-01 -8.501246554520284215e-01 -8.210475878572127684e-01 -7.996039663327257907e-01 -7.864485443769962947e-01 7.864485443769951845e-01 7.996039663327249025e-01 8.210475878572113251e-01 8.501246554520273113e-01 8.860344050858587339e-01 9.279076912217490980e-01 9.748714872960809741e-01 1.026094214210086841e+00 1.080812254474822653e+00 1.138341492938548916e+00 1.198078635448917906e+00 1.259496480080595227e+00 1.322136209664775963e+00 1.385598694424821309e+00 1.449535956260217917e+00 1.513643377515923261e+00 1.577652886319748538e+00 1.641327152449796323e+00 1.704454726918916307e+00 1.766846015435582729e+00 1.828329964840337052e+00 1.888751346813437149e+00 1.947968535540584911e+00 2.005851690664395726e+00 2.062281271226859225e+00 2.117146819284934978e+00 2.170345963063772921e+00 2.221783598884547573e+00 2.271371218824471239e+00 2.319026357357341084e+00 2.364672135315029067e+00 2.408236883615815671e+00 2.449653832510103602e+00 2.488860854752716012e+00 2.525800253252042715e+00 2.560418585472872266e+00 2.592666518265577036e+00 2.622498707925873251e+00 2.649873701209652488e+00 2.674753853779073598e+00 2.697105263172414613e+00 2.716897713898562383e+00 2.734104632678389102e+00 2.748703052207412512e+00 2.760673582110563462e+00 2.770000386012175131e+00 2.776671163861469172e+00 2.780677138843797636e+00
-2.794715577258410466e+00 -2.790698621654620570e+00 -2.784009588068721008e+00 -2.774657321516952546e+00 -2.762654218042562171e+00 -2.748016238325587057e+00 -2.730762926042832550e+00 -2.710917431659971122e+00 -2.688506542530770371e+00 -2.663560720399123394e+00 -2.636114147655623352e+00 -2.606204784001114660e+00 -2.573874435526409155e+00 -2.539168838643890425e+00 -2.502137761820675710e+00 -2.462835128685459285e+00 -2.421319166839087433e+00 -2.377652587625824765e+00 -2.331902803259889634e+00 -2.284142189102829956e+00 -2.234448400616963148e+00 -2.182904756660130285e+00 -2.129600703438081499e+00 -2.074632376716571525e+00 -2.018103283964300942e+00 -1.960125133125423247e+00 -1.900818840903996998e+00 -1.840315760990487659e+00 -1.778759181761077279e+00 -1.716306153743544005e+00 -1.653129719483057425e+00 -1.589421631865951312e+00 -1.525395660200351333e+00 -1.461291593730752458e+00 -1.397380054651045089e+00 -1.333968217867600226e+00 -1.271406487065758206e+00 -1.210096070753531761e+00 -1.150497199782746671e+00 -1.093137377457791493e+00 -1.038618495797981822e+00 -9.876208463184561470e-01 -9.409010388937312230e-01 -8.992798410188704850e-01 -8.636155001270772180e-01 -8.347591066442660024e-01 -8.134919621803660128e-01 -8.004509674027635580e-01 8.004509674027647792e-01 8.134919621803665679e-01 8.347591066442666685e-01 8.636155001270783282e-01 8.992798410188702629e-01 9.409010388937303349e-01 9.876208463184569242e-01 1.038618495797981822e+00 1.093137377457791937e+00 1.150497199782745339e+00 1.210096070753534647e+00 1.271406487065756430e+00 1.333968217867600226e+00 1.397380054651047310e+00 1.461291593730750682e+00 1.525395660200349335e+00 1.589421631865951978e+00 1.653129719483056537e+00 1.716306153743543117e+00 1.778759181761077057e+00 1.840315760990487659e+00 1.900818840903997220e+00 1.960125133125422359e+00 2.018103283964300054e+00 2.074632376716571081e+00 2.129600703438078391e+00 2.182904756660128509e+00 2.234448400616963593e+00 2.284142189102830400e+00 2.331902803259887857e+00 2.377652587625825653e+00 2.421319166839089654e+00 2.462835128685458397e+00 2.502137761820677486e+00 2.539168838643890425e+00 2.573874435526408266e+00 2.606204784001114216e+00 2.636114147655620243e+00 2.663560720399123838e+00 2.688506542530769927e+00 2.710917431659971122e+00 2.730762926042831662e+00 2.748016238325588390e+00 2.762654218042561727e+00 2.774657321516951658e+00 2.784009588068720564e+00 2.790698621654619238e+00 2.794715577258409578e+00
-2.808311017035142410e+00 -2.804283533683438634e+00 -2.797576997768184803e+00 -2.788200320425686662e+00 -2.776165990760283808e+00 -2.761490089957388872e+00 -2.744192310305393789e+00 -2.724295979819934654e+00 -2.701828093360072458e+00 -2.676819351349896348e+00 -2.649304207478750950e+00 -2.619320927057880777e+00 -2.586911658072363451e+00 -2.552122517398606405e+00 -2.515003695176630139e+00 -2.475609580954461819e+00 -2.433998915985506883e+00 -2.390234976992416271e+00 -2.344385797853749231e+00 -2.296524437074761504e+00 -2.246729300634879412e+00 -2.195084531941954964e+00 -2.141680483264833068e+00 -2.086614286280653818e+00 -2.029990543403590308e+00 -1.971922166522815267e+00 -1.912531395852171912e+00 -1.851951038968570495e+00 -1.790325978947350016e+00 -1.727815010853819278e+00 -1.664593077569552992e+00 -1.600853988437226594e+00 -1.536813716109887373e+00 -1.472714375463147540e+00 -1.408828988187372788e+00 -1.345467118403242957e+00 -1.282981412725210379e+00 -1.221774967864646788e+00 -1.162309243488498289e+00 -1.105111888932995612e+00 -1.050783306499227798e+00 -1.000000000000000666e+00 -9.535118034242996421e-01 -9.121291784801194291e-01 -8.766964316827756676e-01 -8.480477645964760169e-01 -8.269463971418459236e-01 -8.140127312674320104e-01 8.140127312674323434e-01 8.269463971418455905e-01 8.480477645964756839e-01 8.766964316827754455e-01 9.121291784801200953e-01 9.535118034242979768e-01 9.999999999999996669e-01 1.050783306499227798e+00 1.105111888932995390e+00 1.162309243488496957e+00 1.221774967864643457e+00 1.282981412725209491e+00 1.345467118403242734e+00 1.408828988187372566e+00 1.472714375463147762e+00 1.536813716109888928e+00 1.600853988437226150e+00 1.664593077569549662e+00 1.727815010853820166e+00 1.790325978947350682e+00 1.851951038968570717e+00 1.912531395852170801e+00 1.971922166522813935e+00 2.029990543403591197e+00 2.086614286280653818e+00 2.141680483264833068e+00 2.195084531941954964e+00 2.246729300634878967e+00 2.296524437074761948e+00 2.344385797853747455e+00 2.390234976992415383e+00 2.433998915985507328e+00 2.475609580954460487e+00 2.515003695176628806e+00 2.552122517398606849e+00 2.586911658072364784e+00 2.619320927057879889e+00 2.649304207478751838e+00 2.676819351349895459e+00 2.701828093360073790e+00 2.724295979819936431e+00 2.744192310305393345e+00 2.761490089957388872e+00 2.776165990760285585e+00 2.788200320425687995e+00 2.797576997768185691e+00 2.804283533683439078e+00 2.808311017035142854e+00
-2.821460099794212972e+00 -2.817422532437506622e+00 -2.810699232362062538e+00 -2.801299174712125417e+00 -2.789234938678721409e+00 -2.774522722098052618e+00 -2.757182361111604418e+00 -2.737237355592434529e+00 -2.714714901241046530e+00 -2.689645929481316422e+00 -2.662065156549893619e+00 -2.632011143480954551e+00 -2.599526369053175134e+00 -2.564657318201619240e+00 -2.527454588921015155e+00 -2.487973021319793254e+00 -2.446271853253129347e+00 -2.402414907900651375e+00 -2.356470819801687266e+00 -2.308513307268839743e+00 -2.258621500832366458e+00 -2.206880339501343435e+00 -2.153381049257897750e+00 -2.098221721442992571e+00 -2.041508012682029971e+00 -1.983353992891562889e+00 -1.923883173873276009e+00 -1.863229758203455377e+00 -1.801540156691503691e+00 -1.738974832629223366e+00 -1.675710542170262052e+00 -1.611943051799962889e+00 -1.547890424481278115e+00 -1.483796972735264896e+00 -1.419937974218332899e+00 -1.356625223899226462e+00 -1.294213441214545179e+00 -1.233107436381708943e+00 -1.173769732208479688e+00 -1.116727990635260959e+00 -1.062581059344024803e+00 -1.012001709768425517e+00 -9.657332410066926665e-01 -9.245763044606634118e-01 -8.893620638733955586e-01 -8.609089224320458644e-01 -8.399632927089978329e-01 -8.271303160552041511e-01 8.271303160552038181e-01 8.399632927089974999e-01 8.609089224320460865e-01 8.893620638733952255e-01 9.245763044606635228e-01 9.657332410066922224e-01 1.012001709768425295e+00 1.062581059344025913e+00 1.116727990635260959e+00 1.173769732208481464e+00 1.233107436381709388e+00 1.294213441214544735e+00 1.356625223899227572e+00 1.419937974218333343e+00 1.483796972735263342e+00 1.547890424481279004e+00 1.611943051799961557e+00 1.675710542170260275e+00 1.738974832629222700e+00 1.801540156691503913e+00 1.863229758203455377e+00 1.923883173873277119e+00 1.983353992891563111e+00 2.041508012682028639e+00 2.098221721442991239e+00 2.153381049257895974e+00 2.206880339501344768e+00 2.258621500832366458e+00 2.308513307268841519e+00 2.356470819801689931e+00 2.402414907900650487e+00 2.446271853253128903e+00 2.487973021319791478e+00 2.527454588921015155e+00 2.564657318201620129e+00 2.599526369053176911e+00 2.632011143480954996e+00 2.662065156549892730e+00 2.689645929481314646e+00 2.714714901241047418e+00 2.737237355592432309e+00 2.757182361111603530e+00 2.774522722098054395e+00 2.789234938678720077e+00 2.801299174712124529e+00 2.810699232362062538e+00 2.817422532437506177e+00 2.821460099794212972e+00
-2.834159577480151793e+00 -2.830112361198777293e+00 -2.823373020675889133e+00 -2.813950592923275096e+00 -2.801857744204546918e+00 -2.787110785100869847e+00 -2.769729690785378562e+00 -2.749738127221231121e+00 -2.727163484199801147e+00 -2.702036916365509356e+00 -2.674393393639969752e+00 -2.644271762769930589e+00 -2.611714822092344068e+00 -2.576769412049718877e+00 -2.539486524517041932e+00 -2.499921434638981310e+00 -2.458133859649473507e+00 -2.414188150087482221e+00 -2.368153519973462906e+00 -2.320104323920986200e+00 -2.270120390888997974e+00 -2.218287426408438900e+00 -2.164697497734778597e+00 -2.109449619596106551e+00 -2.052650462154379962e+00 -1.994415207621409669e+00 -1.934868587826208852e+00 -1.874146142061325016e+00 -1.812395742840265278e+00 -1.749779446753709333e+00 -1.686475738148422998e+00 -1.622682244125366102e+00 -1.558619008764577041e+00 -1.494532419461248596e+00 -1.430699873272954337e+00 -1.367435246792145120e+00 -1.305095173910418183e+00 -1.244086018299080498e+00 -1.184871217764600582e+00 -1.127978333140205791e+00 -1.074004612565752081e+00 -1.023619166861633234e+00 -9.775590079523042153e-01 -9.366154610691220794e-01 -9.016073072953856293e-01 -8.733381725583835298e-01 -8.525388408659801964e-01 -8.398003281781533103e-01 8.398003281781536433e-01 8.525388408659814177e-01 8.733381725583845290e-01 9.016073072953851852e-01 9.366154610691220794e-01 9.775590079523049925e-01 1.023619166861633234e+00 1.074004612565751415e+00 1.127978333140205791e+00 1.184871217764599693e+00 1.244086018299079832e+00 1.305095173910418627e+00 1.367435246792146675e+00 1.430699873272955225e+00 1.494532419461247041e+00 1.558619008764580594e+00 1.622682244125365880e+00 1.686475738148422776e+00 1.749779446753708889e+00 1.812395742840265722e+00 1.874146142061324349e+00 1.934868587826209740e+00 1.994415207621410335e+00 2.052650462154379962e+00 2.109449619596106107e+00 2.164697497734779930e+00 2.218287426408438456e+00 2.270120390888998863e+00 2.320104323920987088e+00 2.368153519973462906e+00 2.414188150087483109e+00 2.458133859649473951e+00 2.499921434638979978e+00 2.539486524517043708e+00 2.576769412049717989e+00 2.611714822092343624e+00 2.644271762769930589e+00 2.674393393639966199e+00 2.702036916365508024e+00 2.727163484199800259e+00 2.749738127221231565e+00 2.769729690785377230e+00 2.787110785100869403e+00 2.801857744204547362e+00 2.813950592923274208e+00 2.823373020675888245e+00 2.830112361198775517e+00 2.834159577480150460e+00
-2.846406313156393253e+00 -2.842349874817838629e+00 -2.835595203854828217e+00 -2.826151396980225883e+00 -2.814031204479539916e+00 -2.799251045725856368e+00 -2.781831030044612518e+00 -2.761794983653050206e+00 -2.739170483603261097e+00 -2.713988899890547035e+00 -2.686285447157889639e+00 -2.656099247742384151e+00 -2.623473408181819622e+00 -2.588455111743207304e+00 -2.551095730067024725e+00 -2.511450957662598071e+00 -2.469580973767301124e+00 -2.425550637027677148e+00 -2.379429719614111871e+00 -2.331293188791765836e+00 -2.281221545699883002e+00 -2.229301233213571543e+00 -2.175625127366305644e+00 -2.120293130004381688e+00 -2.063412884249669954e+00 -2.005100639101633497e+00 -1.945482295255180238e+00 -1.884694671073564587e+00 -1.822887035704710890e+00 -1.760222965504139925e+00 -1.696882589903533800e+00 -1.633065302825258192e+00 -1.568993024002057757e+00 -1.504914097942886997e+00 -1.441107911172986311e+00 -1.377890281305819142e+00 -1.315619609284138569e+00 -1.254703665711587313e+00 -1.195606671251806530e+00 -1.138855989643860367e+00 -1.085047242145534385e+00 -1.034845964635905613e+00 -9.889831342166252037e-01 -9.482412220962106453e-01 -9.134273508615574633e-01 -8.853313268036488992e-01 -8.646693982124873390e-01 -8.520194993556385876e-01 8.520194993556390317e-01 8.646693982124871170e-01 8.853313268036492323e-01 9.134273508615567971e-01 9.482412220962124216e-01 9.889831342166255368e-01 1.034845964635905169e+00 1.085047242145533497e+00 1.138855989643860367e+00 1.195606671251805864e+00 1.254703665711588645e+00 1.315619609284137681e+00 1.377890281305821585e+00 1.441107911172985201e+00 1.504914097942884554e+00 1.568993024002057313e+00 1.633065302825258858e+00 1.696882589903533356e+00 1.760222965504140813e+00 1.822887035704712000e+00 1.884694671073565253e+00 1.945482295255180016e+00 2.005100639101634385e+00 2.063412884249669510e+00 2.120293130004383464e+00 2.175625127366306977e+00 2.229301233213572431e+00 2.281221545699883446e+00 2.331293188791765392e+00 2.379429719614111427e+00 2.425550637027676704e+00 2.469580973767303345e+00 2.511450957662597627e+00 2.551095730067025613e+00 2.588455111743206416e+00 2.623473408181820510e+00 2.656099247742385039e+00 2.686285447157890083e+00 2.713988899890546591e+00 2.739170483603259765e+00 2.761794983653049762e+00 2.781831030044612074e+00 2.799251045725854592e+00 2.814031204479539472e+00 2.826151396980225439e+00 2.835595203854827329e+00 2.842349874817837296e+00 2.846406313156393697e+00
-2.858197281772886456e+00 -2.854132040464358422e+00 -2.847362736085411239e+00 -2.837898522859496175e+00 -2.825752232009614229e+00 -2.810940387704294441e+00 -2.793483228488709003e+00 -2.773404734935090321e+00 -2.750732664453211740e+00 -2.725498594436900124e+00 -2.697737975194576698e+00 -2.667490194429742445e+00 -2.634798655413001178e+00 -2.599710871434163906e+00 -2.562278579658662014e+00 -2.522557878157713152e+00 -2.480609390662525282e+00 -2.436498464541328790e+00 -2.390295408653686948e+00 -2.342075779148061088e+00 -2.291920722995568038e+00 -2.239917391167679739e+00 -2.186159435955226105e+00 -2.130747610093056910e+00 -2.073790489216562616e+00 -2.015405343861409904e+00 -1.955719192855375432e+00 -1.894870076648399237e+00 -1.833008596927758527e+00 -1.770299777671582309e+00 -1.706925312231631464e+00 -1.643086270223622636e+00 -1.579006345171483083e+00 -1.514935725736749728e+00 -1.451155664274780266e+00 -1.387983786930824470e+00 -1.325780124516023006e+00 -1.264953720530655135e+00 -1.205969460944899208e+00 -1.149354432342045707e+00 -1.095702617223377473e+00 -1.045676073923159421e+00 -1.000000000000001110e+00 -9.594484724477585491e-01 -9.248176456621010066e-01 -8.968844058157794397e-01 -8.763514809504978631e-01 -8.637846858136962735e-01 8.637846858136967176e-01 8.763514809504985292e-01 8.968844058157799948e-01 9.248176456621014507e-01 9.594484724477599924e-01 9.999999999999991118e-01 1.045676073923158533e+00 1.095702617223377917e+00 1.149354432342045040e+00 1.205969460944898985e+00 1.264953720530653358e+00 1.325780124516024117e+00 1.387983786930822250e+00 1.451155664274781376e+00 1.514935725736750616e+00 1.579006345171482639e+00 1.643086270223621970e+00 1.706925312231631242e+00 1.770299777671581865e+00 1.833008596927757861e+00 1.894870076648398349e+00 1.955719192855375432e+00 2.015405343861410348e+00 2.073790489216562172e+00 2.130747610093058242e+00 2.186159435955225661e+00 2.239917391167679295e+00 2.291920722995568038e+00 2.342075779148059755e+00 2.390295408653687392e+00 2.436498464541327458e+00 2.480609390662524838e+00 2.522557878157710931e+00 2.562278579658662458e+00 2.599710871434162573e+00 2.634798655412999846e+00 2.667490194429742445e+00 2.697737975194574922e+00 2.725498594436900124e+00 2.750732664453211296e+00 2.773404734935092542e+00 2.793483228488708114e+00 2.810940387704292664e+00 2.825752232009613785e+00 2.837898522859496619e+00 2.847362736085411239e+00 2.854132040464358866e+00 2.858197281772886456e+00
-2.869529570906498073e+00 -2.865455938351411991e+00 -2.858672685292998672e+00 -2.849189021252678256e+00 -2.837017855275522749e+00 -2.822175812289094310e+00 -2.804683255076837689e+00 -2.784564312609078662e+00 -2.761846915683497716e+00 -2.736562841064581697e+00 -2.708747765586152489e+00 -2.678441332001853414e+00 -2.645687228747047204e+00 -2.610533286225785954e+00 -2.573031592775404164e+00 -2.533238634109820975e+00 -2.491215460826534223e+00 -2.447027889513401444e+00 -2.400746744148528400e+00 -2.352448145897870990e+00 -2.302213861139028150e+00 -2.250131719646541573e+00 -2.196296117448469420e+00 -2.140808622004437112e+00 -2.083778701173701009e+00 -2.025324602058023338e+00 -1.965574411335198723e+00 -1.904667335234911052e+00 -1.842755244868234943e+00 -1.780004541073406887e+00 -1.716598401862634349e+00 -1.652739484005797399e+00 -1.588653156424711277e+00 -1.524591343554236422e+00 -1.460837045904565645e+00 -1.397709573283153262e+00 -1.335570458701007546e+00 -1.274829896027821485e+00 -1.215953332285087285e+00 -1.159467511140629181e+00 -1.105964778059155940e+00 -1.056103821077579941e+00 -1.010604315036789824e+00 -9.702323900637420673e-01 -9.357738908766535246e-01 -9.079936298829319741e-01 -8.875817606009724914e-01 -8.750928676664347927e-01 8.750928676664345707e-01 8.875817606009724914e-01 9.079936298829318631e-01 9.357738908766535246e-01 9.702323900637420673e-01 1.010604315036788492e+00 1.056103821077580829e+00 1.105964778059155273e+00 1.159467511140628293e+00 1.215953332285087729e+00 1.274829896027822596e+00 1.335570458701007324e+00 1.397709573283154594e+00 1.460837045904564979e+00 1.524591343554235756e+00 1.588653156424711055e+00 1.652739484005798287e+00 1.716598401862634127e+00 1.780004541073408442e+00 1.842755244868236275e+00 1.904667335234911496e+00 1.965574411335198501e+00 2.025324602058025558e+00 2.083778701173702341e+00 2.140808622004435779e+00 2.196296117448468976e+00 2.250131719646541573e+00 2.302213861139027262e+00 2.352448145897870546e+00 2.400746744148525735e+00 2.447027889513402332e+00 2.491215460826534223e+00 2.533238634109821863e+00 2.573031592775404608e+00 2.610533286225785066e+00 2.645687228747046316e+00 2.678441332001854303e+00 2.708747765586154710e+00 2.736562841064582141e+00 2.761846915683497716e+00 2.784564312609079106e+00 2.804683255076836357e+00 2.822175812289094310e+00 2.837017855275521860e+00 2.849189021252678256e+00 2.858672685292998228e+00 2.865455938351410659e+00 2.869529570906496740e+00
-2.880400381473986471e+00 -2.876318762433440757e+00 -2.869522233814608470e+00 -2.860020058203900373e+00 -2.847825219324532586e+00 -2.832954438790004303e+00 -2.815428198595731679e+00 -2.795270770100271029e+00 -2.772510250458441572e+00 -2.747178607708624654e+00 -2.719311735993507728e+00 -2.688949522716882701e+00 -2.656135929820510277e+00 -2.620919091818127100e+00 -2.583351433765517235e+00 -2.543489812997066224e+00 -2.501395689245811571e+00 -2.457135328717154898e+00 -2.410780048844760604e+00 -2.362406511867689574e+00 -2.312097077087853503e+00 -2.259940223765350531e+00 -2.206031059167875341e+00 -2.150471929404060845e+00 -2.093373154445520967e+00 -2.034853913290608052e+00 -1.975043310649637673e+00 -1.914081662910202430e+00 -1.852122048467791826e+00 -1.789332175617061482e+00 -1.725896629628997481e+00 -1.662019568391478241e+00 -1.597927941157595955e+00 -1.533875304117902294e+00 -1.470146293894778466e+00 -1.407061786230261013e+00 -1.344984697509449267e+00 -1.284326260040312029e+00 -1.225552389746275672e+00 -1.169189434457858390e+00 -1.115828116264879766e+00 -1.066123868398500818e+00 -1.020791100240044047e+00 -9.805884299972836837e-01 -9.462920214539106700e-01 -9.186554109693015890e-01 -8.983570603392638798e-01 -8.859411484479379206e-01 8.859411484479371435e-01 8.983570603392627696e-01 9.186554109692998127e-01 9.462920214539101149e-01 9.805884299972822404e-01 1.020791100240044269e+00 1.066123868398502816e+00 1.115828116264879322e+00 1.169189434457858390e+00 1.225552389746274118e+00 1.284326260040311363e+00 1.344984697509450600e+00 1.407061786230260347e+00 1.470146293894781575e+00 1.533875304117903404e+00 1.597927941157595733e+00 1.662019568391478019e+00 1.725896629628997037e+00 1.789332175617060372e+00 1.852122048467791826e+00 1.914081662910201320e+00 1.975043310649638562e+00 2.034853913290606719e+00 2.093373154445519635e+00 2.150471929404059956e+00 2.206031059167876229e+00 2.259940223765350975e+00 2.312097077087853947e+00 2.362406511867690018e+00 2.410780048844760604e+00 2.457135328717155787e+00 2.501395689245811127e+00 2.543489812997064892e+00 2.583351433765517235e+00 2.620919091818127544e+00 2.656135929820511610e+00 2.688949522716883145e+00 2.719311735993508172e+00 2.747178607708623321e+00 2.772510250458439796e+00 2.795270770100272362e+00 2.815428198595730791e+00 2.832954438790004748e+00 2.847825219324532142e+00 2.860020058203900373e+00 2.869522233814607581e+00 2.876318762433439868e+00 2.880400381473985583e+00
-2.890807028417407221e+00 -2.886717821077602775e+00 -2.879908679046760511e+00 -2.870388915724612300e+00 -2.858171586342398651e+00 -2.843273505092805742e+00 -2.825715268115842171e+00 -2.805521283099970287e+00 -2.782719806470660195e+00 -2.757342989380678233e+00 -2.729426933995522830e+00 -2.699011761893349348e+00 -2.666141696782556636e+00 -2.630865164195923089e+00 -2.593234911364816320e+00 -2.553308151130957881e+00 -2.511146734542236469e+00 -2.466817357733912086e+00 -2.420391809855475973e+00 -2.371947270212748649e+00 -2.321566664510584577e+00 -2.269339092171151151e+00 -2.215360339245211918e+00 -2.159733494520775565e+00 -2.102569690165242644e+00 -2.043988992718688280e+00 -1.984121475581025251e+00 -1.923108510362510737e+00 -1.861104321569296172e+00 -1.798277856879102909e+00 -1.734815033223171321e+00 -1.670921425981487074e+00 -1.606825472852013048e+00 -1.542782261903545393e+00 -1.479077959136750442e+00 -1.416034895182081144e+00 -1.354017259179504107e+00 -1.293437219689210771e+00 -1.234761080401790556e+00 -1.178514751906576841e+00 -1.125287357063060822e+00 -1.075731196656611210e+00 -1.030555671414500551e+00 -9.905123103749906566e-01 -9.563681973187537766e-01 -9.288663457932643253e-01 -9.086743518564541766e-01 -8.963267547684808934e-01 8.963267547684815595e-01 9.086743518564548427e-01 9.288663457932648804e-01 9.563681973187534435e-01 9.905123103749916558e-01 1.030555671414500996e+00 1.075731196656613209e+00 1.125287357063061267e+00 1.178514751906577951e+00 1.234761080401791222e+00 1.293437219689212325e+00 1.354017259179505661e+00 1.416034895182080922e+00 1.479077959136750886e+00 1.542782261903544505e+00 1.606825472852013270e+00 1.670921425981487296e+00 1.734815033223173542e+00 1.798277856879102465e+00 1.861104321569296838e+00 1.923108510362511403e+00 1.984121475581025029e+00 2.043988992718688724e+00 2.102569690165240868e+00 2.159733494520775121e+00 2.215360339245211474e+00 2.269339092171149819e+00 2.321566664510585021e+00 2.371947270212746872e+00 2.420391809855476417e+00 2.466817357733911198e+00 2.511146734542236914e+00 2.553308151130957437e+00 2.593234911364816320e+00 2.630865164195922645e+00 2.666141696782554860e+00 2.699011761893348460e+00 2.729426933995522830e+00 2.757342989380677789e+00 2.782719806470658863e+00 2.805521283099969843e+00 2.825715268115843060e+00 2.843273505092805298e+00 2.858171586342395987e+00 2.870388915724611856e+00 2.879908679046760067e+00 2.886717821077601887e+00 2.890807028417406332e+00
-2.900746941361691977e+00 -2.896650537708223005e+00 -2.889829434067991976e+00 -2.880292992385205419e+00 -2.868054336204997945e+00 -2.853130368161660435e+00 -2.835541793434802837e+00 -2.815313149940179560e+00 -2.792472846236640383e+00 -2.767053208374701700e+00 -2.739090537193561214e+00 -2.708625177901448744e+00 -2.675701604160357849e+00 -2.640368519354471033e+00 -2.602678978268449850e+00 -2.562690533058246789e+00 -2.520465408187917422e+00 -2.476070709962176597e+00 -2.429578677443609447e+00 -2.381066982951066890e+00 -2.330619092046958052e+00 -2.278324695001505695e+00 -2.224280224248337046e+00 -2.168589475405817257e+00 -2.111364353128128091e+00 -2.052725767466201834e+00 -1.992804711645174143e+00 -1.931743558244978454e+00 -1.869697617657561706e+00 -1.806837010165725843e+00 -1.743348910504478599e+00 -1.679440230232108533e+00 -1.615340806635344073e+00 -1.551307163702965619e+00 -1.487626895071952671e+00 -1.424623681453847990e+00 -1.362662881728805786e+00 -1.302157507475603770e+00 -1.243574179031098348e+00 -1.187438338667907711e+00 -1.134337543355232736e+00 -1.084921089485330281e+00 -1.039893624789559379e+00 -9.999999999999998890e-01 -9.659987939030287851e-01 -9.386232098019512415e-01 -9.185307526688044621e-01 -9.062470360731611496e-01 9.062470360731613717e-01 9.185307526688047952e-01 9.386232098019516856e-01 9.659987939030287851e-01 9.999999999999995559e-01 1.039893624789558935e+00 1.084921089485330503e+00 1.134337543355231404e+00 1.187438338667905491e+00 1.243574179031097460e+00 1.302157507475604215e+00 1.362662881728805564e+00 1.424623681453847990e+00 1.487626895071953337e+00 1.551307163702963843e+00 1.615340806635345405e+00 1.679440230232107867e+00 1.743348910504480598e+00 1.806837010165726065e+00 1.869697617657561262e+00 1.931743558244978010e+00 1.992804711645174143e+00 2.052725767466202722e+00 2.111364353128127203e+00 2.168589475405817701e+00 2.224280224248337934e+00 2.278324695001506583e+00 2.330619092046959384e+00 2.381066982951067779e+00 2.429578677443608559e+00 2.476070709962175709e+00 2.520465408187919643e+00 2.562690533058247677e+00 2.602678978268448517e+00 2.640368519354470145e+00 2.675701604160357849e+00 2.708625177901449188e+00 2.739090537193562547e+00 2.767053208374700812e+00 2.792472846236642159e+00 2.815313149940179116e+00 2.835541793434802837e+00 2.853130368161659103e+00 2.868054336204997945e+00 2.880292992385204531e+00 2.889829434067991976e+00 2.896650537708220341e+00 2.900746941361691533e+00
-2.910217665244259955e+00 -2.906114451424163470e+00 -2.899282028235735442e+00 -2.889729803883075210e+00 -2.877470967009078784e+00 -2.862522504523835831e+00 -2.844905225507192270e+00 -2.824643791959189798e+00 -2.801766757388488571e+00 -2.776306614474838064e+00 -2.748299853324916775e+00 -2.717787032170879247e+00 -2.684812862749486939e+00 -2.649426313059884741e+00 -2.611680730747396151e+00 -2.571633991019016019e+00 -2.529348673788929247e+00 -2.484892275709617238e+00 -2.438337463903158753e+00 -2.389762379612971444e+00 -2.339251001702556731e+00 -2.286893581998645342e+00 -2.232787166986294203e+00 -2.177036223397024628e+00 -2.119753388879276113e+00 -2.061060373293114090e+00 -2.001089041302405835e+00 -1.939982712876621829e+00 -1.877897724995362561e+00 -1.815005305023454030e+00 -1.751493813318899972e+00 -1.687571418514211885e+00 -1.623469271507025580e+00 -1.559445239947674144e+00 -1.495788248050644142e+00 -1.432823227615465544e+00 -1.370916611283572673e+00 -1.310482168633109623e+00 -1.251986774622658505e+00 -1.195955381388803085e+00 -1.142974021410318342e+00 -1.093689119429274825e+00 -1.048800824157259726e+00 -1.009047707392856985e+00 -9.751803938263940985e-01 -9.479229519188533404e-01 -9.279235238098170191e-01 -9.156994644845366516e-01 9.156994644845375397e-01 9.279235238098165750e-01 9.479229519188538955e-01 9.751803938263960969e-01 1.009047707392857651e+00 1.048800824157259948e+00 1.093689119429275491e+00 1.142974021410317009e+00 1.195955381388804417e+00 1.251986774622657617e+00 1.310482168633106737e+00 1.370916611283571118e+00 1.432823227615466877e+00 1.495788248050643920e+00 1.559445239947677031e+00 1.623469271507024692e+00 1.687571418514211219e+00 1.751493813318899972e+00 1.815005305023453808e+00 1.877897724995361894e+00 1.939982712876622051e+00 2.001089041302407168e+00 2.061060373293116310e+00 2.119753388879276113e+00 2.177036223397025516e+00 2.232787166986295091e+00 2.286893581998645342e+00 2.339251001702555399e+00 2.389762379612972332e+00 2.438337463903159197e+00 2.484892275709618126e+00 2.529348673788929691e+00 2.571633991019016019e+00 2.611680730747394374e+00 2.649426313059884741e+00 2.684812862749487383e+00 2.717787032170881023e+00 2.748299853324917219e+00 2.776306614474841172e+00 2.801766757388488127e+00 2.824643791959192463e+00 2.844905225507195823e+00 2.862522504523835831e+00 2.877470967009081004e+00 2.889729803883076986e+00 2.899282028235737663e+00 2.906114451424163914e+00 2.910217665244262619e+00
-2.919216860916506562e+00 -2.915107217588890354e+00 -2.908264107757290162e+00 -2.898696983586712683e+00 -2.886419095581556515e+00 -2.871447510736110598e+00 -2.853803136859732970e+00 -2.833510753856904874e+00 -2.810599052960446986e+00 -2.785100685163774514e+00 -2.757052320383130528e+00 -2.726494719212764650e+00 -2.693472819526345763e+00 -2.658035840640284420e+00 -2.620237408305753579e+00 -2.580135704456384182e+00 -2.537793646432651595e+00 -2.493279101361932870e+00 -2.446665142531907478e+00 -2.398030355998278740e+00 -2.347459207369081646e+00 -2.295042480769121429e+00 -2.240877804482057201e+00 -2.185070280775401663e+00 -2.127733241021376287e+00 -2.068989151518022318e+00 -2.008970700454524305e+00 -1.947822102268753186e+00 -1.885700662129716987e+00 -1.822778650171033687e+00 -1.759245541798107215e+00 -1.695310685717739796e+00 -1.631206463185745914e+00 -1.567191996738716675e+00 -1.503557448492751414e+00 -1.440628907749956555e+00 -1.378773791432900131e+00 -1.318406549627382462e+00 -1.259994258144329082e+00 -1.204061365454722754e+00 -1.151192428005035406e+00 -1.102031135467880008e+00 -1.057273389428785793e+00 -1.017651871094056748e+00 -9.839097795790956447e-01 -9.567626899598924428e-01 -9.368500678497521106e-01 -9.246816347138632208e-01 9.246816347138637759e-01 9.368500678497527767e-01 9.567626899598936641e-01 9.839097795790955336e-01 1.017651871094057858e+00 1.057273389428786903e+00 1.102031135467881118e+00 1.151192428005034962e+00 1.204061365454721644e+00 1.259994258144330415e+00 1.318406549627381352e+00 1.378773791432902351e+00 1.440628907749954335e+00 1.503557448492752746e+00 1.567191996738718895e+00 1.631206463185746580e+00 1.695310685717741572e+00 1.759245541798107215e+00 1.822778650171033243e+00 1.885700662129717653e+00 1.947822102268752742e+00 2.008970700454524305e+00 2.068989151518021430e+00 2.127733241021377619e+00 2.185070280775402107e+00 2.240877804482055424e+00 2.295042480769117876e+00 2.347459207369083423e+00 2.398030355998277852e+00 2.446665142531908810e+00 2.493279101361935535e+00 2.537793646432652483e+00 2.580135704456385515e+00 2.620237408305754023e+00 2.658035840640284864e+00 2.693472819526345319e+00 2.726494719212765538e+00 2.757052320383132304e+00 2.785100685163773626e+00 2.810599052960446098e+00 2.833510753856903097e+00 2.853803136859730749e+00 2.871447510736109265e+00 2.886419095581555627e+00 2.898696983586712239e+00 2.908264107757289718e+00 2.915107217588889466e+00 2.919216860916505674e+00
-2.927742305716940496e+00 -2.923626608392977833e+00 -2.916773436234548988e+00 -2.907192283055412219e+00 -2.894896457966835257e+00 -2.879903103832175848e+00 -2.862233221990977849e+00 -2.841911704038826425e+00 -2.818967371668845701e+00 -2.793433025829895389e+00 -2.765345506743243309e+00 -2.734745766653287280e+00 -2.701678957579954243e+00 -2.666194536804751269e+00 -2.628346393375110335e+00 -2.588192999573637909e+00 -2.545797592093902217e+00 -2.501228388623043308e+00 -2.454558846689348872e+00 -2.405867973034011786e+00 -2.355240693462101742e+00 -2.302768295179733915e+00 -2.248548956102427443e+00 -2.192688378602108745e+00 -2.135300548728916503e+00 -2.076508646176358219e+00 -2.016446135210171242e+00 -1.955258072456723895e+00 -1.893102673745250764e+00 -1.830153188825737187e+00 -1.766600139106583089e+00 -1.702653978365224363e+00 -1.638548237534699581e+00 -1.574543208532234839e+00 -1.510930202791475940e+00 -1.448036378550386472e+00 -1.386230053524594164e+00 -1.325926287703978135e+00 -1.267592311466059662e+00 -1.211752063504991650e+00 -1.158988678868256184e+00 -1.109943251854805357e+00 -1.065307686447524826e+00 -1.025809151076352732e+00 -9.921839270798306076e-01 -9.651397066289338911e-01 -9.453079271957856022e-01 -9.331912640278045012e-01 9.331912640278037241e-01 9.453079271957844920e-01 9.651397066289336690e-01 9.921839270798298305e-01 1.025809151076354286e+00 1.065307686447525493e+00 1.109943251854805801e+00 1.158988678868256184e+00 1.211752063504991206e+00 1.267592311466058330e+00 1.325926287703977469e+00 1.386230053524592609e+00 1.448036378550384917e+00 1.510930202791474608e+00 1.574543208532235505e+00 1.638548237534700025e+00 1.702653978365225473e+00 1.766600139106584866e+00 1.830153188825735855e+00 1.893102673745250764e+00 1.955258072456726559e+00 2.016446135210170354e+00 2.076508646176358219e+00 2.135300548728915615e+00 2.192688378602108745e+00 2.248548956102427887e+00 2.302768295179734359e+00 2.355240693462101298e+00 2.405867973034013119e+00 2.454558846689349316e+00 2.501228388623041976e+00 2.545797592093900441e+00 2.588192999573638353e+00 2.628346393375110335e+00 2.666194536804750825e+00 2.701678957579956020e+00 2.734745766653288168e+00 2.765345506743247306e+00 2.793433025829897165e+00 2.818967371668846589e+00 2.841911704038827757e+00 2.862233221990980514e+00 2.879903103832175404e+00 2.894896457966836145e+00 2.907192283055414439e+00 2.916773436234550321e+00 2.923626608392978721e+00 2.927742305716941384e+00
-2.935791894015898240e+00 -2.931670513388945576e+00 -2.924807895182306439e+00 -2.915213572534331554e+00 -2.902900909891753756e+00 -2.887887121750446262e+00 -2.870193297754812800e+00 -2.849844434947771177e+00 -2.826869478184257378e+00 -2.801301369971820776e+00 -2.773177111290181962e+00 -2.742537835276959157e+00 -2.709428896060567027e+00 -2.673899975487119107e+00 -2.636005211042617979e+00 -2.595803348934821120e+00 -2.553357927095360580e+00 -2.508737493821489029e+00 -2.462015868933965290e+00 -2.413272455725997023e+00 -2.362592613668724972e+00 -2.310068103881204760e+00 -2.255797621835439415e+00 -2.199887434724931534e+00 -2.142452144456373997e+00 -2.083615601400000461e+00 -2.023511998902324027e+00 -1.962287184118405081e+00 -1.900100226843284279e+00 -1.837125294399392095e+00 -1.773553886608196128e+00 -1.709597489200893383e+00 -1.645490704525662817e+00 -1.581494911434829787e+00 -1.517902485905324061e+00 -1.455041571191182825e+00 -1.393281307826912840e+00 -1.333037301395814556e+00 -1.274776897331853398e+00 -1.219023525073296588e+00 -1.166358958298627346e+00 -1.117421838133579426e+00 -1.072900317917837354e+00 -1.033516421135722174e+00 -9.999999999999998890e-01 -9.730514460168805391e-01 -9.532947826331223951e-01 -9.412261922595720476e-01 9.412261922595727137e-01 9.532947826331218399e-01 9.730514460168800950e-01 1.000000000000000444e+00 1.033516421135723062e+00 1.072900317917836688e+00 1.117421838133577427e+00 1.166358958298627346e+00 1.219023525073296144e+00 1.274776897331852732e+00 1.333037301395815888e+00 1.393281307826914173e+00 1.455041571191181937e+00 1.517902485905322507e+00 1.581494911434828454e+00 1.645490704525661041e+00 1.709597489200894271e+00 1.773553886608196573e+00 1.837125294399392539e+00 1.900100226843285167e+00 1.962287184118405081e+00 2.023511998902323139e+00 2.083615601400000905e+00 2.142452144456376661e+00 2.199887434724933311e+00 2.255797621835439859e+00 2.310068103881204760e+00 2.362592613668725861e+00 2.413272455725997023e+00 2.462015868933965290e+00 2.508737493821489917e+00 2.553357927095361912e+00 2.595803348934820232e+00 2.636005211042617535e+00 2.673899975487119551e+00 2.709428896060565251e+00 2.742537835276957825e+00 2.773177111290180186e+00 2.801301369971820332e+00 2.826869478184256934e+00 2.849844434947772953e+00 2.870193297754815021e+00 2.887887121750448483e+00 2.902900909891755532e+00 2.915213572534331998e+00 2.924807895182308215e+00 2.931670513388947796e+00 2.935791894015896908e+00
-2.943363637731625015e+00 -2.939236939998163933e+00 -2.932365484519833476e+00 -2.922758841424471843e+00 -2.910430427207645998e+00 -2.895397523741691348e+00 -2.877681303726943529e+00 -2.857306863382309547e+00 -2.834303263394717387e+00 -2.808703579398885264e+00 -2.780544963548607029e+00 -2.749868719077541712e+00 -2.716720390142803865e+00 -2.681149869711925593e+00 -2.643211528809648492e+00 -2.602964371105251473e+00 -2.560472217618151802e+00 -2.515803927278339458e+00 -2.469033660234496441e+00 -2.420241192198244740e+00 -2.369512289798322513e+00 -2.316939158951713207e+00 -2.262620980706313123e+00 -2.206664551944083286e+00 -2.149185051828872872e+00 -2.090306959005167275e+00 -2.030165149342984421e+00 -1.968906209462256252e+00 -1.906690007226916839e+00 -1.843691566541385107e+00 -1.780103299425863872e+00 -1.716137652224720922e+00 -1.652030222706098117e+00 -1.588043397066593920e+00 -1.524470534589102311e+00 -1.461640683915614192e+00 -1.399923735487950349e+00 -1.339735781910484924e+00 -1.281544250288853659e+00 -1.225872067248755082e+00 -1.173299709840050609e+00 -1.124463510207090122e+00 -1.080048115326914804e+00 -1.040770762147629869e+00 -1.007355344760933802e+00 -9.804955105395615211e-01 -9.608084520733269907e-01 -9.487843818550947272e-01 9.487843818550939501e-01 9.608084520733265466e-01 9.804955105395607440e-01 1.007355344760934468e+00 1.040770762147629203e+00 1.080048115326914360e+00 1.124463510207089678e+00 1.173299709840050831e+00 1.225872067248755304e+00 1.281544250288852327e+00 1.339735781910484702e+00 1.399923735487949461e+00 1.461640683915613970e+00 1.524470534589103421e+00 1.588043397066594142e+00 1.652030222706099227e+00 1.716137652224720478e+00 1.780103299425862762e+00 1.843691566541385773e+00 1.906690007226916617e+00 1.968906209462256474e+00 2.030165149342983977e+00 2.090306959005166387e+00 2.149185051828872872e+00 2.206664551944082842e+00 2.262620980706312679e+00 2.316939158951712319e+00 2.369512289798323401e+00 2.420241192198243851e+00 2.469033660234495109e+00 2.515803927278337238e+00 2.560472217618151358e+00 2.602964371105249697e+00 2.643211528809645383e+00 2.681149869711923817e+00 2.716720390142804753e+00 2.749868719077544377e+00 2.780544963548607917e+00 2.808703579398886152e+00 2.834303263394716499e+00 2.857306863382309103e+00 2.877681303726942197e+00 2.895397523741691348e+00 2.910430427207644666e+00 2.922758841424471399e+00 2.932365484519833032e+00 2.939236939998162601e+00 2.943363637731623683e+00
-2.950455666817600520e+00 -2.946324013989696677e+00 -2.939444323035516504e+00 -2.929826198727363273e+00 -2.917483106309143981e+00 -2.902432390755961933e+00 -2.884695302553758278e+00 -2.864297030801158606e+00 -2.841266744658996757e+00 -2.815637644426338682e+00 -2.787447023812761326e+00 -2.756736345314807490e+00 -2.723551331001193621e+00 -2.687942071480010853e+00 -2.649963156378144280e+00 -2.609673830328584909e+00 -2.567138179258789954e+00 -2.522425352732226678e+00 -2.475609829250244420e+00 -2.426771732814450910e+00 -2.375997210729824172e+00 -2.323378884653053422e+00 -2.269016389323750715e+00 -2.213017016327987641e+00 -2.155496483704677946e+00 -2.096579856276502785e+00 -2.036402646301247010e+00 -1.975112129369192671e+00 -1.912868916273985143e+00 -1.849848827507731164e+00 -1.786245122370088811e+00 -1.722271138143246283e+00 -1.658163394136463076e+00 -1.594185206953445455e+00 -1.530630841218857396e+00 -1.467830175286657601e+00 -1.406153781230830457e+00 -1.346018185325655203e+00 -1.287890868491140761e+00 -1.232294266264629456e+00 -1.179807627913127765e+00 -1.131065122353501318e+00 -1.086748131752831137e+00 -1.047569456090398754e+00 -1.014247486123632136e+00 -9.874696582588333715e-01 -9.678468894809761913e-01 -9.558639179461556612e-01 9.558639179461565494e-01 9.678468894809769685e-01 9.874696582588350369e-01 1.014247486123633468e+00 1.047569456090399642e+00 1.086748131752830915e+00 1.131065122353502650e+00 1.179807627913127988e+00 1.232294266264631455e+00 1.287890868491143204e+00 1.346018185325654537e+00 1.406153781230830679e+00 1.467830175286655603e+00 1.530630841218857396e+00 1.594185206953445011e+00 1.658163394136464852e+00 1.722271138143245839e+00 1.786245122370085925e+00 1.849848827507732274e+00 1.912868916273985365e+00 1.975112129369192671e+00 2.036402646301246566e+00 2.096579856276500120e+00 2.155496483704677502e+00 2.213017016327988085e+00 2.269016389323749827e+00 2.323378884653054310e+00 2.375997210729825060e+00 2.426771732814451799e+00 2.475609829250244420e+00 2.522425352732227566e+00 2.567138179258788622e+00 2.609673830328582689e+00 2.649963156378143836e+00 2.687942071480009520e+00 2.723551331001194509e+00 2.756736345314806158e+00 2.787447023812760882e+00 2.815637644426340902e+00 2.841266744658996757e+00 2.864297030801159050e+00 2.884695302553758722e+00 2.902432390755962377e+00 2.917483106309145757e+00 2.929826198727363273e+00 2.939444323035516948e+00 2.946324013989697121e+00 2.950455666817601852e+00
-2.957066229721011741e+00 -2.952929979930925874e+00 -2.946042648824387378e+00 -2.936413873464120083e+00 -2.924057164529382469e+00 -2.908989925808338040e+00 -2.891233480282928259e+00 -2.870813103612718464e+00 -2.847758066048928338e+00 -2.822101684064060922e+00 -2.793881383274842367e+00 -2.763138774575475409e+00 -2.729919745796149932e+00 -2.694274571671514629e+00 -2.656258045462050355e+00 -2.615929636237416922e+00 -2.573353676628993725e+00 -2.528599586817541489e+00 -2.481742141675849833e+00 -2.432861789376492112e+00 -2.382045031449786077e+00 -2.329384876292735385e+00 -2.274981380549004673e+00 -2.218942295670483844e+00 -2.161383840399795808e+00 -2.102431623936265481e+00 -2.042221749192087099e+00 -1.980902130773763536e+00 -1.918634067981260349e+00 -1.855594118837060158e+00 -1.791976326214246518e+00 -1.727994850211505673e+00 -1.663887059767745535e+00 -1.599917127413785778e+00 -1.536380148169914195e+00 -1.473606758053521038e+00 -1.411968146729220441e+00 -1.351881225528265285e+00 -1.293813506304739347e+00 -1.238286949932236203e+00 -1.185879650312589906e+00 -1.137223760094432379e+00 -1.092997635465608353e+00 -1.053909980750646680e+00 -1.020674123301783975e+00 -9.939718005393464173e-01 -9.744081839540797985e-01 -9.624630084437250099e-01 9.624630084437244548e-01 9.744081839540801315e-01 9.939718005393477496e-01 1.020674123301782421e+00 1.053909980750645792e+00 1.092997635465608353e+00 1.137223760094432379e+00 1.185879650312588574e+00 1.238286949932235315e+00 1.293813506304740235e+00 1.351881225528265951e+00 1.411968146729222440e+00 1.473606758053521038e+00 1.536380148169915749e+00 1.599917127413786222e+00 1.663887059767742871e+00 1.727994850211506561e+00 1.791976326214246740e+00 1.855594118837060602e+00 1.918634067981260127e+00 1.980902130773764203e+00 2.042221749192087987e+00 2.102431623936265037e+00 2.161383840399794032e+00 2.218942295670484732e+00 2.274981380549003784e+00 2.329384876292733608e+00 2.382045031449785188e+00 2.432861789376492112e+00 2.481742141675849389e+00 2.528599586817542377e+00 2.573353676628993281e+00 2.615929636237416922e+00 2.656258045462052575e+00 2.694274571671516849e+00 2.729919745796151709e+00 2.763138774575476297e+00 2.793881383274841035e+00 2.822101684064059590e+00 2.847758066048927450e+00 2.870813103612718464e+00 2.891233480282929591e+00 2.908989925808340260e+00 2.924057164529382025e+00 2.936413873464120528e+00 2.946042648824389154e+00 2.952929979930926763e+00 2.957066229721013517e+00
-2.963193693812183671e+00 -2.959053201609777251e+00 -2.952158819698265102e+00 -2.942520215068637146e+00 -2.930150940511181634e+00 -2.915068454323053615e+00 -2.897294146675158277e+00 -2.876853373449034468e+00 -2.853775498579932623e+00 -2.828093946197747233e+00 -2.799846264150652964e+00 -2.769074200836829203e+00 -2.735823797668593294e+00 -2.700145499964156759e+00 -2.662094289621343979e+00 -2.621729843594626352e+00 -2.579116722995151267e+00 -2.534324598592105016e+00 -2.487428519646373903e+00 -2.438509234395104475e+00 -2.387653572175775452e+00 -2.334954899185914368e+00 -2.280513662280754250e+00 -2.224438038081546054e+00 -2.166844708065703617e+00 -2.107859784288426575e+00 -2.047619914964259991e+00 -1.986273604271352022e+00 -1.923982786264637923e+00 -1.860924698315961523e+00 -1.797294104296330630e+00 -1.733305920442552495e+00 -1.669198295232002138e+00 -1.605236184907772534e+00 -1.541715442710965611e+00 -1.478967393590709944e+00 -1.417363784612995170e+00 -1.357321867839813123e+00 -1.299309167648162289e+00 -1.243847190846770978e+00 -1.191512951491312755e+00 -1.142936733832675023e+00 -1.098794104239998237e+00 -1.059790005036931326e+00 -1.026633126538193830e+00 -9.999999999999994449e-01 -9.804905589371105679e-01 -9.685799841455425829e-01 9.685799841455422499e-01 9.804905589371111230e-01 1.000000000000000222e+00 1.026633126538192720e+00 1.059790005036931104e+00 1.098794104239997127e+00 1.142936733832674800e+00 1.191512951491311423e+00 1.243847190846769868e+00 1.299309167648160512e+00 1.357321867839812013e+00 1.417363784612993172e+00 1.478967393590709278e+00 1.541715442710964723e+00 1.605236184907771424e+00 1.669198295232003249e+00 1.733305920442553605e+00 1.797294104296330186e+00 1.860924698315962411e+00 1.923982786264637923e+00 1.986273604271352022e+00 2.047619914964260435e+00 2.107859784288426575e+00 2.166844708065702285e+00 2.224438038081545610e+00 2.280513662280754694e+00 2.334954899185915256e+00 2.387653572175778116e+00 2.438509234395105363e+00 2.487428519646373903e+00 2.534324598592104572e+00 2.579116722995152156e+00 2.621729843594627685e+00 2.662094289621344867e+00 2.700145499964157203e+00 2.735823797668595070e+00 2.769074200836828759e+00 2.799846264150652075e+00 2.828093946197747677e+00 2.853775498579934844e+00 2.876853373449033580e+00 2.897294146675158721e+00 2.915068454323053615e+00 2.930150940511182078e+00 2.942520215068637590e+00 2.952158819698265546e+00 2.959053201609777695e+00 2.963193693812183671e+00
-2.968836545784912850e+00 -2.964692162428438582e+00 -2.957791313568420843e+00 -2.948143693754656347e+00 -2.935762894553991309e+00 -2.920666424455544252e+00 -2.902875735496586174e+00 -2.882416257423536354e+00 -2.859317440428930990e+00 -2.833612807761583863e+00 -2.805340019801369156e+00 -2.774540951531567323e+00 -2.741261785741599066e+00 -2.705553124764890072e+00 -2.667470124116511077e+00 -2.627072652062885094e+00 -2.584425479954518323e+00 -2.539598509110972291e+00 -2.492667041198861622e+00 -2.443712100428469647e+00 -2.392820817560200819e+00 -2.340086887711565922e+00 -2.285611116349505423e+00 -2.229502070704343808e+00 -2.171876857212053480e+00 -2.112862049528365205e+00 -2.052594796176681502e+00 -1.991224141939267556e+00 -1.928912602501428264e+00 -1.865838037217720569e+00 -1.802195869428740105e+00 -1.738201706163271743e+00 -1.674094407021132325e+00 -1.610139641820347522e+00 -1.546633952380754407e+00 -1.483909286870703115e+00 -1.422337893059171465e+00 -1.362337323276137546e+00 -1.304375100010113808e+00 -1.248972300300232430e+00 -1.196704936560925914e+00 -1.148201573187010105e+00 -1.104135220309079957e+00 -1.065207384837659754e+00 -1.032122534093093957e+00 -1.005552468724996151e+00 -9.860923715486304975e-01 -9.742132988530368687e-01 9.742132988530375348e-01 9.860923715486299423e-01 1.005552468724997262e+00 1.032122534093093735e+00 1.065207384837659088e+00 1.104135220309080179e+00 1.148201573187010771e+00 1.196704936560925026e+00 1.248972300300231764e+00 1.304375100010112920e+00 1.362337323276137546e+00 1.422337893059170799e+00 1.483909286870704447e+00 1.546633952380753074e+00 1.610139641820348633e+00 1.674094407021133879e+00 1.738201706163270632e+00 1.802195869428740327e+00 1.865838037217721457e+00 1.928912602501428708e+00 1.991224141939266445e+00 2.052594796176679726e+00 2.112862049528365205e+00 2.171876857212052592e+00 2.229502070704343808e+00 2.285611116349504091e+00 2.340086887711566366e+00 2.392820817560201707e+00 2.443712100428469647e+00 2.492667041198861622e+00 2.539598509110973623e+00 2.584425479954516991e+00 2.627072652062885982e+00 2.667470124116512853e+00 2.705553124764888739e+00 2.741261785741601287e+00 2.774540951531569100e+00 2.805340019801369600e+00 2.833612807761585639e+00 2.859317440428932322e+00 2.882416257423537242e+00 2.902875735496586618e+00 2.920666424455545140e+00 2.935762894553991309e+00 2.948143693754655015e+00 2.957791313568422620e+00 2.964692162428440803e+00 2.968836545784913294e+00
-2.973993392027584726e+00 -2.969845465768423676e+00 -2.962938728800531774e+00 -2.953282900856509130e+00 -2.940891608936209156e+00 -2.925782407392125695e+00 -2.907976804791353675e+00 -2.887500298371969976e+00 -2.864382417138895853e+00 -2.838656774901500590e+00 -2.810361134850329456e+00 -2.779537487612675495e+00 -2.746232145127538438e+00 -2.710495853153203960e+00 -2.672383925781400826e+00 -2.631956406000022675e+00 -2.589278257145458007e+00 -2.544419591043339146e+00 -2.497455939786912715e+00 -2.448468579484686991e+00 -2.397544915970024615e+00 -2.344778944457778902e+00 -2.290271797515641694e+00 -2.234132398552056920e+00 -2.176478241366877064e+00 -2.117436320209688194e+00 -2.057144239253637430e+00 -1.995751535360688500e+00 -1.933421253302079590e+00 -1.870331817799894436e+00 -1.806679251099355010e+00 -1.742679786897109118e+00 -1.678572929031433958e+00 -1.614624992652119007e+00 -1.551133140817186229e+00 -1.488429881935397603e+00 -1.426887910927808534e+00 -1.366925043395702755e+00 -1.309008789092368286e+00 -1.253659822843943727e+00 -1.201453235947320008e+00 -1.153016021960531212e+00 -1.109018865896880257e+00 -1.070160159367672614e+00 -1.037140549599667061e+00 -1.010627566704205949e+00 -9.912121120079473435e-01 -9.793615294931981019e-01 9.793615294931964366e-01 9.912121120079468994e-01 1.010627566704205060e+00 1.037140549599666839e+00 1.070160159367672170e+00 1.109018865896880479e+00 1.153016021960530546e+00 1.201453235947320231e+00 1.253659822843944394e+00 1.309008789092368508e+00 1.366925043395702533e+00 1.426887910927808312e+00 1.488429881935396271e+00 1.551133140817187117e+00 1.614624992652120339e+00 1.678572929031433958e+00 1.742679786897108674e+00 1.806679251099353678e+00 1.870331817799895546e+00 1.933421253302080256e+00 1.995751535360688500e+00 2.057144239253636986e+00 2.117436320209689971e+00 2.176478241366876620e+00 2.234132398552056920e+00 2.290271797515642582e+00 2.344778944457777126e+00 2.397544915970025503e+00 2.448468579484687879e+00 2.497455939786911383e+00 2.544419591043337370e+00 2.589278257145457562e+00 2.631956406000022675e+00 2.672383925781402159e+00 2.710495853153206181e+00 2.746232145127540214e+00 2.779537487612678159e+00 2.810361134850330789e+00 2.838656774901501034e+00 2.864382417138897186e+00 2.887500298371969532e+00 2.907976804791353231e+00 2.925782407392124362e+00 2.940891608936210488e+00 2.953282900856509574e+00 2.962938728800531774e+00 2.969845465768423232e+00 2.973993392027584282e+00
-2.978662958964935381e+00 -2.974511835326850040e+00 -2.967599784541790520e+00 -2.957936549143330485e+00 -2.945535788212683581e+00 -2.930415097626858145e+00 -2.912596037133874827e+00 -2.892104165075939814e+00 -2.868969081809386701e+00 -2.843224483128211855e+00 -2.814908225293867527e+00 -2.784062403617115766e+00 -2.750733446939396476e+00 -2.714972230834479916e+00 -2.676834212912664768e+00 -2.636379594278132732e+00 -2.593673511989345926e+00 -2.548786268329724436e+00 -2.501793603845100744e+00 -2.452777022484589065e+00 -2.401824178838353863e+00 -2.349029339451573772e+00 -2.294493932565972116e+00 -2.238327203458511772e+00 -2.180646995867530968e+00 -2.121580683860487593e+00 -2.061266282910052539e+00 -1.999853773841445470e+00 -1.937506678499891333e+00 -1.874403931047578853e+00 -1.810742092948733450e+00 -1.746737961556236174e+00 -1.682631619453765603e+00 -1.618689960594588140e+00 -1.555210704011788847e+00 -1.492526857834902687e+00 -1.431011513406899249e+00 -1.371082715695333798e+00 -1.313207954031797353e+00 -1.257907531450048078e+00 -1.205755700646933937e+00 -1.157378033686973673e+00 -1.113443119276174453e+00 -1.074646547955403930e+00 -1.041685539748390399e+00 -1.015223800476829252e+00 -9.958484031475650644e-01 -9.840233762417540664e-01 9.840233762417525121e-01 9.958484031475641762e-01 1.015223800476829030e+00 1.041685539748389067e+00 1.074646547955403708e+00 1.113443119276174897e+00 1.157378033686975005e+00 1.205755700646933271e+00 1.257907531450048300e+00 1.313207954031796465e+00 1.371082715695334908e+00 1.431011513406900804e+00 1.492526857834900023e+00 1.555210704011788403e+00 1.618689960594586807e+00 1.682631619453766048e+00 1.746737961556235286e+00 1.810742092948735005e+00 1.874403931047578409e+00 1.937506678499890000e+00 1.999853773841446136e+00 2.061266282910052094e+00 2.121580683860488037e+00 2.180646995867532745e+00 2.238327203458511772e+00 2.294493932565972560e+00 2.349029339451574661e+00 2.401824178838354751e+00 2.452777022484590397e+00 2.501793603845101632e+00 2.548786268329724436e+00 2.593673511989346370e+00 2.636379594278132288e+00 2.676834212912662991e+00 2.714972230834479028e+00 2.750733446939393367e+00 2.784062403617116210e+00 2.814908225293865751e+00 2.843224483128213187e+00 2.868969081809388033e+00 2.892104165075939814e+00 2.912596037133876603e+00 2.930415097626857701e+00 2.945535788212684025e+00 2.957936549143330929e+00 2.967599784541790076e+00 2.974511835326849596e+00 2.978662958964937157e+00
-2.982844093370436322e+00 -2.978690115423875628e+00 -2.971773321020051650e+00 -2.962103473106531659e+00 -2.949694259487108283e+00 -2.934563313215372560e+00 -2.916732239860477360e+00 -2.896226652468619989e+00 -2.873076215272458267e+00 -2.847314697459291111e+00 -2.818980038605328531e+00 -2.788114427727326206e+00 -2.754764398305019402e+00 -2.718980942101950404e+00 -2.680819645174077781e+00 -2.640340850124508254e+00 -2.597609849461881115e+00 -2.552697115876990441e+00 -2.505678576400382607e+00 -2.456635938781638551e+00 -2.405657080084171451e+00 -2.352836509469048210e+00 -2.298275919503951492e+00 -2.242084843137234440e+00 -2.184381436776289043e+00 -2.125293413742058490e+00 -2.064959156738906287e+00 -2.003529042810611838e+00 -1.941167019348371436e+00 -1.878052474650514281e+00 -1.814382450509841815e+00 -1.750374245927455608e+00 -1.686268457991172198e+00 -1.622332494468840203e+00 -1.558864566965246556e+00 -1.496198125005942181e+00 -1.434706608134300287e+00 -1.374808259517140474e+00 -1.316970543160857154e+00 -1.261713423227316611e+00 -1.209610398036270462e+00 -1.161285767706537353e+00 -1.117406251304782883e+00 -1.078664947229013960e+00 -1.045756032267050939e+00 -1.019339821956088965e+00 -9.999999999999996669e-01 -9.881976626445263534e-01 9.881976626445265754e-01 1.000000000000000444e+00 1.019339821956088521e+00 1.045756032267051383e+00 1.078664947229014182e+00 1.117406251304783549e+00 1.161285767706537353e+00 1.209610398036272461e+00 1.261713423227318831e+00 1.316970543160858709e+00 1.374808259517142917e+00 1.434706608134301176e+00 1.496198125005940183e+00 1.558864566965244780e+00 1.622332494468839537e+00 1.686268457991170866e+00 1.750374245927455608e+00 1.814382450509843370e+00 1.878052474650516057e+00 1.941167019348372769e+00 2.003529042810611838e+00 2.064959156738907176e+00 2.125293413742059379e+00 2.184381436776289043e+00 2.242084843137233552e+00 2.298275919503953268e+00 2.352836509469048654e+00 2.405657080084171007e+00 2.456635938781638107e+00 2.505678576400381719e+00 2.552697115876989997e+00 2.597609849461881559e+00 2.640340850124506922e+00 2.680819645174076893e+00 2.718980942101949516e+00 2.754764398305016737e+00 2.788114427727325761e+00 2.818980038605329419e+00 2.847314697459291111e+00 2.873076215272460043e+00 2.896226652468620877e+00 2.916732239860479581e+00 2.934563313215375224e+00 2.949694259487110060e+00 2.962103473106532991e+00 2.971773321020051206e+00 2.978690115423875628e+00 2.982844093370436322e+00
-2.986535762649134895e+00 -2.982379271281111688e+00 -2.975458299814837559e+00 -2.965782629220397038e+00 -2.953365972659122374e+00 -2.938225996005332519e+00 -2.920384345279984029e+00 -2.899866681822138581e+00 -2.876702726253399955e+00 -2.850926312549637576e+00 -2.822575453831487557e+00 -2.791692421829569337e+00 -2.758323842383199942e+00 -2.722520809806033615e+00 -2.684339023514303868e+00 -2.643838950982689173e+00 -2.601086021891892308e+00 -2.556150859288911281e+00 -2.509109554727939617e+00 -2.460043995735978761e+00 -2.409042255596919091e+00 -2.356199057422089016e+00 -2.301616326829380110e+00 -2.245403850344116492e+00 -2.187680059915066089e+00 -2.128572967743896260e+00 -2.068221279953697422e+00 -2.006775722396809680e+00 -1.944400616916988733e+00 -1.881275751203414393e+00 -1.817598589198080150e+00 -1.753586870437793266e+00 -1.689481643387752419e+00 -1.625550766008976966e+00 -1.562092880722554922e+00 -1.499441822064952134e+00 -1.437971331768350680e+00 -1.378099822434542654e+00 -1.320294730270777261e+00 -1.265075715652226318e+00 -1.213015608193262151e+00 -1.164737585729042069e+00 -1.120906722399845012e+00 -1.082213928665562097e+00 -1.049350714167950560e+00 -1.022974427415746179e+00 -1.003665789449238011e+00 -9.918833357342035084e-01 9.918833357342035084e-01 1.003665789449237788e+00 1.022974427415745291e+00 1.049350714167951004e+00 1.082213928665561431e+00 1.120906722399845235e+00 1.164737585729041625e+00 1.213015608193262151e+00 1.265075715652226984e+00 1.320294730270777039e+00 1.378099822434542876e+00 1.437971331768350458e+00 1.499441822064951912e+00 1.562092880722556698e+00 1.625550766008975856e+00 1.689481643387751975e+00 1.753586870437791490e+00 1.817598589198078818e+00 1.881275751203413948e+00 1.944400616916987845e+00 2.006775722396808348e+00 2.068221279953696090e+00 2.128572967743894484e+00 2.187680059915068309e+00 2.245403850344115160e+00 2.301616326829380998e+00 2.356199057422088572e+00 2.409042255596919979e+00 2.460043995735975653e+00 2.509109554727939617e+00 2.556150859288911725e+00 2.601086021891891864e+00 2.643838950982689617e+00 2.684339023514305644e+00 2.722520809806033171e+00 2.758323842383199942e+00 2.791692421829569781e+00 2.822575453831488446e+00 2.850926312549637576e+00 2.876702726253398179e+00 2.899866681822138137e+00 2.920384345279982696e+00 2.938225996005332963e+00 2.953365972659122818e+00 2.965782629220396593e+00 2.975458299814836227e+00 2.982379271281110800e+00 2.986535762649134451e+00
-2.989737055090962325e+00 -2.985578389271000166e+00 -2.978653804100152680e+00 -2.968973096175648418e+00 -2.956550000645919329e+00 -2.941402211843290981e+00 -2.923551410862974098e+00 -2.903023300916293792e+00 -2.879847651515813567e+00 -2.854058352809742516e+00 -2.825693481680625396e+00 -2.794795381568324633e+00 -2.761410758380614450e+00 -2.725590795329841498e+00 -2.687391290096753149e+00 -2.646872818392105753e+00 -2.604100928785874736e+00 -2.559146374630302034e+00 -2.512085390049177747e+00 -2.463000018340073094e+00 -2.411978502782992084e+00 -2.359115751818335216e+00 -2.304513892903757188e+00 -2.248282932139372470e+00 -2.190541540014434130e+00 -2.131417987409375048e+00 -2.071051260279657580e+00 -2.009592386173032708e+00 -1.947206010677088095e+00 -1.884072266620098191e+00 -1.820388982540805944e+00 -1.756374278187332383e+00 -1.692269591254477401e+00 -1.628343167473769837e+00 -1.564894019768739764e+00 -1.502256312994136866e+00 -1.440804046982349096e+00 -1.380955777089285297e+00 -1.323178911346139186e+00 -1.267992843281187332e+00 -1.215969820694421388e+00 -1.167732048847977877e+00 -1.123943179915182888e+00 -1.085292236472383376e+00 -1.052468430237883057e+00 -1.026126556622141583e+00 -1.006844789938527551e+00 -9.950794661402766472e-01 9.950794661402762031e-01 1.006844789938528217e+00 1.026126556622141361e+00 1.052468430237882169e+00 1.085292236472384264e+00 1.123943179915182666e+00 1.167732048847977655e+00 1.215969820694421832e+00 1.267992843281187776e+00 1.323178911346138076e+00 1.380955777089283742e+00 1.440804046982347764e+00 1.502256312994137089e+00 1.564894019768739986e+00 1.628343167473769171e+00 1.692269591254478511e+00 1.756374278187331051e+00 1.820388982540804834e+00 1.884072266620099967e+00 1.947206010677087873e+00 2.009592386173034040e+00 2.071051260279658912e+00 2.131417987409375492e+00 2.190541540014432353e+00 2.248282932139372914e+00 2.304513892903756744e+00 2.359115751818334328e+00 2.411978502782990308e+00 2.463000018340072206e+00 2.512085390049178635e+00 2.559146374630301590e+00 2.604100928785872071e+00 2.646872818392107085e+00 2.687391290096752705e+00 2.725590795329841498e+00 2.761410758380614006e+00 2.794795381568324633e+00 2.825693481680627617e+00 2.854058352809742516e+00 2.879847651515814455e+00 2.903023300916292904e+00 2.923551410862975874e+00 2.941402211843290093e+00 2.956550000645919773e+00 2.968973096175649751e+00 2.978653804100152236e+00 2.985578389271001498e+00 2.989737055090963214e+00
-2.992447180094385040e+00 -2.988286677137021119e+00 -2.981359038858943933e+00 -2.971674075085830591e+00 -2.959245539578159168e+00 -2.944091150757714992e+00 -2.926232619409426139e+00 -2.905695684188205341e+00 -2.882510155990614109e+00 -2.856709972511220830e+00 -2.828333264601683439e+00 -2.797422436395953671e+00 -2.764024261568740481e+00 -2.728189998569894748e+00 -2.689975528240357683e+00 -2.649441517884965958e+00 -2.606653616676694263e+00 -2.561682688222940651e+00 -2.514605087269862427e+00 -2.465502988893625069e+00 -2.414464780171531100e+00 -2.361585526291412052e+00 -2.306967525397955576e+00 -2.250720969245023184e+00 -2.192964729972603166e+00 -2.133827297087263375e+00 -2.073447892988133034e+00 -2.011977800063633026e+00 -1.949581937270719267e+00 -1.886440728753115081e+00 -1.822752310636835738e+00 -1.758735123238346132e+00 -1.694630932179317151e+00 -1.630708309572066694e+00 -1.567266579768454848e+00 -1.504640184701424799e+00 -1.443203339861153678e+00 -1.383374718455045782e+00 -1.325621701743776359e+00 -1.270463454914535495e+00 -1.218471731856828111e+00 -1.170267914974078671e+00 -1.126514455891899580e+00 -1.087898785774369381e+00 -1.055108181750197938e+00 -1.028795292097895553e+00 -1.009536151227490741e+00 -9.977852481901816617e-01 9.977852481901795523e-01 1.009536151227488965e+00 1.028795292097894887e+00 1.055108181750197049e+00 1.087898785774369381e+00 1.126514455891899802e+00 1.170267914974080226e+00 1.218471731856828333e+00 1.270463454914536827e+00 1.325621701743778358e+00 1.383374718455044672e+00 1.443203339861156564e+00 1.504640184701425243e+00 1.567266579768453960e+00 1.630708309572067360e+00 1.694630932179319149e+00 1.758735123238344800e+00 1.822752310636835738e+00 1.886440728753115748e+00 1.949581937270718379e+00 2.011977800063633026e+00 2.073447892988134367e+00 2.133827297087265151e+00 2.192964729972602722e+00 2.250720969245023628e+00 2.306967525397954688e+00 2.361585526291411163e+00 2.414464780171531100e+00 2.465502988893624181e+00 2.514605087269863315e+00 2.561682688222940651e+00 2.606653616676694263e+00 2.649441517884964625e+00 2.689975528240357683e+00 2.728189998569894748e+00 2.764024261568739149e+00 2.797422436395953671e+00 2.828333264601682107e+00 2.856709972511219053e+00 2.882510155990613665e+00 2.905695684188204009e+00 2.926232619409423918e+00 2.944091150757714548e+00 2.959245539578158279e+00 2.971674075085827482e+00 2.981359038858943489e+00 2.988286677137020231e+00 2.992447180094383707e+00
-2.994665468360337091e+00 -2.990503464184684379e+00 -2.983573331069157675e+00 -2.973884889666404518e+00 -2.961451908970077707e+00 -2.946292127118007809e+00 -2.928427279194472543e+00 -2.907883132862618236e+00 -2.884689532888564223e+00 -2.858880455879175830e+00 -2.830494076853927954e+00 -2.799572849617020687e+00 -2.766163603300030971e+00 -2.730317657921144558e+00 -2.692090962370276674e+00 -2.651544258899213524e+00 -2.608743278995150128e+00 -2.563758976471749218e+00 -2.516667804756639981e+00 -2.467552046725788095e+00 -2.416500207077270534e+00 -2.363607479198900130e+00 -2.308976300819302274e+00 -2.252717015494568820e+00 -2.194948660220611192e+00 -2.135799903204778083e+00 -2.075410160069292687e+00 -2.013930921407958152e+00 -1.951527329456070214e+00 -1.888380046211658225e+00 -1.824687458837636722e+00 -1.760668269151237197e+00 -1.696564510110809554e+00 -1.632645019689394017e+00 -1.569209375635153059e+00 -1.506592244937824621e+00 -1.445168017681247141e+00 -1.385355461506571961e+00 -1.327621933792680231e+00 -1.272486411187027988e+00 -1.220520242398406507e+00 -1.172344136661790825e+00 -1.128619565156845139e+00 -1.090032661084857413e+00 -1.057269125381386843e+00 -1.030979858505571167e+00 -1.011739154192606849e+00 -1.000000000000000666e+00 1.000000000000000222e+00 1.011739154192606405e+00 1.030979858505571389e+00 1.057269125381386621e+00 1.090032661084858967e+00 1.128619565156844917e+00 1.172344136661792380e+00 1.220520242398407174e+00 1.272486411187029764e+00 1.327621933792680453e+00 1.385355461506573294e+00 1.445168017681246697e+00 1.506592244937824177e+00 1.569209375635151726e+00 1.632645019689393351e+00 1.696564510110809332e+00 1.760668269151238086e+00 1.824687458837638054e+00 1.888380046211658003e+00 1.951527329456068882e+00 2.013930921407958596e+00 2.075410160069292687e+00 2.135799903204777195e+00 2.194948660220611636e+00 2.252717015494571040e+00 2.308976300819303606e+00 2.363607479198899686e+00 2.416500207077271423e+00 2.467552046725788983e+00 2.516667804756640425e+00 2.563758976471749662e+00 2.608743278995149240e+00 2.651544258899214412e+00 2.692090962370276230e+00 2.730317657921146779e+00 2.766163603300030527e+00 2.799572849617018466e+00 2.830494076853927510e+00 2.858880455879177163e+00 2.884689532888565111e+00 2.907883132862616904e+00 2.928427279194472099e+00 2.946292127118008253e+00 2.961451908970077707e+00 2.973884889666405407e+00 2.983573331069157675e+00 2.990503464184684379e+00 2.994665468360337979e+00
-2.996391372056441682e+00 -2.992228201443259739e+00 -2.985296129861302550e+00 -2.975604986386483297e+00 -2.963168551863646805e+00 -2.948004579769334832e+00 -2.930134824092115231e+00 -2.909585075062604886e+00 -2.886385203796037136e+00 -2.860569217171012646e+00 -2.832175324566684083e+00 -2.801246018426711171e+00 -2.767828171022661543e+00 -2.731973150265546657e+00 -2.693736957977622026e+00 -2.653180394706548650e+00 -2.610369255963193691e+00 -2.565374565719918731e+00 -2.518272854150445550e+00 -2.469146487962963210e+00 -2.418084063318476584e+00 -2.365180873285807284e+00 -2.310539464115580532e+00 -2.254270297372051868e+00 -2.196492538190534916e+00 -2.137334993658554616e+00 -2.076937229539014940e+00 -2.015450898175899397e+00 -1.953041315224107510e+00 -1.889889327371575334e+00 -1.826193516643137782e+00 -1.762172787759153980e+00 -1.698069381005706591e+00 -1.634152340405052639e+00 -1.570721439917489137e+00 -1.508111520558223395e+00 -1.446697107058344089e+00 -1.386897039276562271e+00 -1.329178654795246439e+00 -1.274060782563594341e+00 -1.222114455494266227e+00 -1.173959859306219933e+00 -1.130257703747725717e+00 -1.091693115041552087e+00 -1.058950572317629568e+00 -1.032679622141620346e+00 -1.013453210666229065e+00 -1.001723163553389195e+00 1.001723163553388085e+00 1.013453210666227733e+00 1.032679622141620568e+00 1.058950572317628680e+00 1.091693115041550755e+00 1.130257703747726383e+00 1.173959859306220377e+00 1.222114455494264673e+00 1.274060782563594341e+00 1.329178654795244663e+00 1.386897039276562715e+00 1.446697107058344756e+00 1.508111520558223839e+00 1.570721439917488249e+00 1.634152340405052417e+00 1.698069381005707479e+00 1.762172787759154646e+00 1.826193516643137560e+00 1.889889327371577110e+00 1.953041315224107288e+00 2.015450898175900729e+00 2.076937229539014940e+00 2.137334993658555060e+00 2.196492538190534916e+00 2.254270297372053200e+00 2.310539464115582309e+00 2.365180873285809504e+00 2.418084063318476140e+00 2.469146487962962322e+00 2.518272854150445550e+00 2.565374565719916511e+00 2.610369255963194579e+00 2.653180394706549539e+00 2.693736957977620250e+00 2.731973150265547101e+00 2.767828171022661543e+00 2.801246018426709394e+00 2.832175324566682750e+00 2.860569217171010425e+00 2.886385203796036247e+00 2.909585075062603110e+00 2.930134824092116119e+00 2.948004579769334388e+00 2.963168551863645916e+00 2.975604986386483297e+00 2.985296129861301662e+00 2.992228201443260627e+00 2.996391372056439906e+00
-2.997624464951394785e+00 -2.993460461798143957e+00 -2.986527006647450300e+00 -2.976833934593066111e+00 -2.964395034946658569e+00 -2.949228072143128099e+00 -2.931354813676664062e+00 -2.910801065900433304e+00 -2.887596718753730585e+00 -2.861775800741337417e+00 -2.833376545788721224e+00 -2.802441473942890227e+00 -2.769017488293335383e+00 -2.733155990963576976e+00 -2.694913021587508339e+00 -2.654349422354678634e+00 -2.611531034507885707e+00 -2.566528932131841412e+00 -2.519419700215532743e+00 -2.470285765340733963e+00 -2.419215788988362981e+00 -2.366305135411722826e+00 -2.311656428353840997e+00 -2.255380213638115361e+00 -2.197595747884005135e+00 -2.138431937320458331e+00 -2.078028454876474473e+00 -2.016537068331400118e+00 -1.954123217081906727e+00 -1.890967879572330590e+00 -1.827269776806258905e+00 -1.763247958174511298e+00 -1.699144811732966609e+00 -1.635229528290792267e+00 -1.571802021492786805e+00 -1.509197256113958607e+00 -1.447789852449410164e+00 -1.387998701285483083e+00 -1.330291125413551878e+00 -1.275185847722763333e+00 -1.223253675210670632e+00 -1.175114419692157908e+00 -1.131428247647433549e+00 -1.092879567392192497e+00 -1.060151987539351248e+00 -1.033894090532640142e+00 -1.014677863310021300e+00 -1.002954304767562199e+00 1.002954304767562643e+00 1.014677863310021744e+00 1.033894090532640586e+00 1.060151987539349916e+00 1.092879567392192497e+00 1.131428247647434882e+00 1.175114419692157020e+00 1.223253675210671521e+00 1.275185847722765997e+00 1.330291125413552100e+00 1.387998701285482861e+00 1.447789852449409276e+00 1.509197256113960606e+00 1.571802021492788137e+00 1.635229528290795153e+00 1.699144811732968163e+00 1.763247958174513963e+00 1.827269776806257795e+00 1.890967879572330590e+00 1.954123217081906949e+00 2.016537068331400118e+00 2.078028454876472697e+00 2.138431937320458776e+00 2.197595747884003803e+00 2.255380213638115361e+00 2.311656428353842330e+00 2.366305135411724159e+00 2.419215788988364313e+00 2.470285765340734407e+00 2.519419700215532743e+00 2.566528932131841412e+00 2.611531034507886151e+00 2.654349422354678634e+00 2.694913021587509672e+00 2.733155990963578308e+00 2.769017488293338047e+00 2.802441473942891115e+00 2.833376545788721224e+00 2.861775800741338749e+00 2.887596718753731473e+00 2.910801065900433304e+00 2.931354813676663174e+00 2.949228072143127211e+00 2.964395034946656793e+00 2.976833934593065223e+00 2.986527006647448523e+00 2.993460461798145289e+00 2.997624464951393453e+00
-2.998364442519549034e+00 -2.994199940093871692e+00 -2.987265655221617688e+00 -2.977571426607736882e+00 -2.965131048644655820e+00 -2.949962292343142778e+00 -2.932086933301776277e+00 -2.911530787548423316e+00 -2.888323756318107893e+00 -2.862499881092726017e+00 -2.834097410526993599e+00 -2.803158881231416988e+00 -2.769731214787684248e+00 -2.733865833848148963e+00 -2.695618800734800757e+00 -2.655050982623097244e+00 -2.612228248195267000e+00 -2.567221701603012551e+00 -2.520107960723098284e+00 -2.470969488058806895e+00 -2.419894984278664563e+00 -2.366979856340135857e+00 -2.312326774472331703e+00 -2.256046335041136164e+00 -2.198257849538858277e+00 -2.139090283655776581e+00 -2.078683374589609834e+00 -2.017188959340697973e+00 -1.954772551499005306e+00 -1.891615208496709943e+00 -1.827915734641340606e+00 -1.763893266021910655e+00 -1.699790279227716860e+00 -1.635876052983842754e+00 -1.572450584559279108e+00 -1.509848912767752349e+00 -1.448445714998386480e+00 -1.388659912332451896e+00 -1.330958818427580681e+00 -1.275861092313659517e+00 -1.223937405301955383e+00 -1.175807344880438698e+00 -1.132130751813665626e+00 -1.093591604217895030e+00 -1.060872989274312728e+00 -1.034622912127690419e+00 -1.015412785519752781e+00 -1.003693113545531146e+00 1.003693113545530480e+00 1.015412785519751449e+00 1.034622912127688199e+00 1.060872989274311839e+00 1.093591604217893698e+00 1.132130751813664515e+00 1.175807344880438698e+00 1.223937405301954051e+00 1.275861092313659517e+00 1.330958818427580903e+00 1.388659912332451896e+00 1.448445714998386258e+00 1.509848912767751683e+00 1.572450584559280662e+00 1.635876052983843865e+00 1.699790279227717082e+00 1.763893266021909767e+00 1.827915734641339496e+00 1.891615208496709721e+00 1.954772551499005973e+00 2.017188959340700194e+00 2.078683374589611166e+00 2.139090283655777025e+00 2.198257849538858721e+00 2.256046335041134387e+00 2.312326774472330371e+00 2.366979856340135413e+00 2.419894984278663230e+00 2.470969488058807340e+00 2.520107960723099172e+00 2.567221701603012551e+00 2.612228248195269664e+00 2.655050982623097688e+00 2.695618800734802534e+00 2.733865833848148963e+00 2.769731214787682916e+00 2.803158881231416988e+00 2.834097410526995819e+00 2.862499881092725573e+00 2.888323756318109226e+00 2.911530787548422428e+00 2.932086933301777165e+00 2.949962292343142778e+00 2.965131048644655820e+00 2.977571426607737770e+00 2.987265655221620797e+00 2.994199940093873913e+00 2.998364442519549478e+00
-2.998611122015625963e+00 -2.994446453207721071e+00 -2.987511891831525102e+00 -2.977817277795797857e+00 -2.965376407186669283e+00 -2.950207053207003050e+00 -2.932330994157010373e+00 -2.911774049289650002e+00 -2.888566123605410763e+00 -2.862741262912119833e+00 -2.834337720774484648e+00 -2.803398039324431323e+00 -2.769969146307948105e+00 -2.734102471220556829e+00 -2.695854083947124558e+00 -2.655284859991875468e+00 -2.612460677183560342e+00 -2.567452649696137623e+00 -2.520337406368733379e+00 -2.471197421678021033e+00 -2.420121409354335285e+00 -2.367204790588774088e+00 -2.312550251104243948e+00 -2.256268404111953618e+00 -2.198478579392223686e+00 -2.139309762451843788e+00 -2.078901711906286920e+00 -2.017406287822842259e+00 -1.954989028513945293e+00 -1.891831017730054354e+00 -1.828131087532792742e+00 -1.764108402893235006e+00 -1.700005469890418341e+00 -1.636091596528706837e+00 -1.572666807920779952e+00 -1.510066167523778313e+00 -1.448664371717508503e+00 -1.388880351638028809e+00 -1.331181417855305860e+00 -1.276086208075736250e+00 -1.224165348359082639e+00 -1.176038351420390926e+00 -1.132364949493243511e+00 -1.093828977384843748e+00 -1.061113348612006346e+00 -1.034865876081848546e+00 -1.015657781358942024e+00 -1.003939403813861597e+00 1.003939403813861597e+00 1.015657781358942913e+00 1.034865876081848990e+00 1.061113348612008345e+00 1.093828977384843748e+00 1.132364949493243733e+00 1.176038351420390704e+00 1.224165348359083305e+00 1.276086208075735584e+00 1.331181417855306748e+00 1.388880351638028809e+00 1.448664371717510502e+00 1.510066167523779868e+00 1.572666807920780174e+00 1.636091596528708392e+00 1.700005469890419008e+00 1.764108402893235450e+00 1.828131087532792742e+00 1.891831017730054132e+00 1.954989028513945515e+00 2.017406287822840927e+00 2.078901711906286032e+00 2.139309762451844232e+00 2.198478579392222798e+00 2.256268404111955839e+00 2.312550251104243060e+00 2.367204790588774976e+00 2.420121409354334396e+00 2.471197421678020589e+00 2.520337406368733824e+00 2.567452649696137623e+00 2.612460677183560787e+00 2.655284859991875912e+00 2.695854083947127666e+00 2.734102471220558161e+00 2.769969146307948993e+00 2.803398039324433544e+00 2.834337720774486868e+00 2.862741262912117612e+00 2.888566123605409874e+00 2.911774049289649113e+00 2.932330994157009929e+00 2.950207053207003494e+00 2.965376407186668395e+00 2.977817277795798745e+00 2.987511891831526878e+00 2.994446453207722403e+00 2.998611122015626407e+00


==> anc/TB/tb-zigzag-dens-96-0.dat <==
-4.988306325798365637e-01 2.371738784384729737e+00
0.000000000000000000e+00 3.201160413410200079e-06
9.993933159672420130e-01 1.906701178639811589e+00
1.499955999354647629e+00 1.295770777690322753e-05
2.499349315321889531e+00 1.532840463402221465e+00
2.999911998709295258e+00 2.973615944311160458e-05
3.999305314676537382e+00 1.232280180470098907e+00
4.499867998063942665e+00 5.433879090573624196e-05
5.499261314031184789e+00 9.906487922208908614e-01
5.999823997418590515e+00 8.794199726340929399e-05
6.999217313385832639e+00 7.963924946947917860e-01
7.499779996773237478e+00 1.321525435208191089e-04
8.499173312740479602e+00 6.402227629373515860e-01
8.999735996127885329e+00 1.890843933815370694e-04
9.999129312095126565e+00 5.146722125237113143e-01
1.049969199548253407e+01 2.614597901646465686e-04
1.149908531144977530e+01 4.137375404185679173e-01
1.199964799483718103e+01 3.527394231126080725e-04
1.299904131080442227e+01 3.325924720940570678e-01
1.349960399419182799e+01 4.672879030990887707e-04
1.449899731015907101e+01 2.673569892359015654e-01
1.499955999354647496e+01 6.105824600951332464e-04
1.599895330951371797e+01 2.149118034700974456e-01
1.649951599290112370e+01 7.894748414337204130e-04
1.749890930886836315e+01 1.727492050187278139e-01
1.799947199225577066e+01 1.012518933755256288e-03
1.899886530822301012e+01 1.388531544902723014e-01
1.949942799161041762e+01 1.290379774146832711e-03
2.049882130757766063e+01 1.116028842946870936e-01
2.099938399096506814e+01 1.636343507679132196e-03
2.199877730693230760e+01 8.969540030538214470e-02
2.249933999031971510e+01 2.066952675382969108e-03
2.349873330628695456e+01 7.208317812126571744e-02
2.399929598967436206e+01 2.602797209480439515e-03
2.499868930564160152e+01 5.792407482421547266e-02
2.549925198902900902e+01 3.269498957963797720e-03
2.649864530499624848e+01 4.654106122144549551e-02
2.699920798838365599e+01 4.098936814371714234e-03
2.799860130435089545e+01 3.738984913669640003e-02
2.849916398773830295e+01 5.130771033354779125e-03
2.949855730370554241e+01 3.003286582254589832e-02
2.999911998709294991e+01 6.414339618437504137e-03
3.099851330306018937e+01 2.411833105887122367e-02
3.149907598644759688e+01 8.011017459315313699e-03
3.249846930241483989e+01 1.936343649172984557e-02
3.299903198580224739e+01 9.997151022786102126e-03
3.399842530176948685e+01 1.554082291884288647e-02
3.449898798515689435e+01 1.246770892197737561e-02
3.549838130112413381e+01 1.246770892197448383e-02
3.599894398451154132e+01 1.554082291884662653e-02
3.699833730047878078e+01 9.997151022783668309e-03
3.749889998386618828e+01 1.936343649173455708e-02
3.849829329983342774e+01 8.011017459313516526e-03
3.899885598322083524e+01 2.411833105887708356e-02
3.999998134999565025e+01 6.414339618435583798e-03
4.049881198257548931e+01 3.003286582255238271e-02
4.149993734935029721e+01 5.130771033353387009e-03
4.199876798193013627e+01 3.738984913670570509e-02
4.299989334870494417e+01 4.098936814370577990e-03
4.349872398128478324e+01 4.654106122145567487e-02
4.449984934805959114e+01 3.269498957963129417e-03
4.499867998063943020e+01 5.792407482422855247e-02
4.599980534741423810e+01 2.602797209479723074e-03
4.649863597999407716e+01 7.208317812128083035e-02
4.749976134676888506e+01 2.066952675382328561e-03
4.799859197934872412e+01 8.969540030540076869e-02
4.899971734612353202e+01 1.636343507678628042e-03
4.949854797870337109e+01 1.116028842947066752e-01
5.049967334547817899e+01 1.290379774146399464e-03
5.099850397805801805e+01 1.388531544902959214e-01
5.199962934483282595e+01 1.012518933754946639e-03
5.249845997741266501e+01 1.727492050187531270e-01
5.349958534418748002e+01 7.894748414334129332e-04
5.399841597676731197e+01 2.149118034701268665e-01
5.499954134354212698e+01 6.105824600948687010e-04
5.549837197612195894e+01 2.673569892359309308e-01
5.649949734289676684e+01 4.672879030989065163e-04
5.699832797547660590e+01 3.325924720940930390e-01
5.799945334225141380e+01 3.527394231124105308e-04
5.849828397483125286e+01 4.137375404185969496e-01
5.949940934160606076e+01 2.614597901645313179e-04
5.999997202499346827e+01 5.146722125237409573e-01
6.099936534096072194e+01 1.890843933814115459e-04
6.149992802434811523e+01 6.402227629373635764e-01
6.249932134031536890e+01 1.321525435207317493e-04
6.299988402370276219e+01 7.963924946947925632e-01
6.399927733967001586e+01 8.794199726336015253e-05
6.449984002305740205e+01 9.906487922208406793e-01
6.549923333902465572e+01 5.433879090570924533e-05
6.599979602241205612e+01 1.232280180470002762e+00
6.699918933837930979e+01 2.973615944309460294e-05
6.749975202176669598e+01 1.532840463401951903e+00
6.849914533773394965e+01 1.295770777688891945e-05
6.899970802112136425e+01 1.906701178639362171e+00
6.999910133708860371e+01 3.201160413404388162e-06
7.049966402047600411e+01 2.371738784383166543e+00


==> anc/TB/tb-zigzag-dens-96-1.dat <==
-4.988306325798365637e-01 7.892913813456473721e-03
0.000000000000000000e+00 1.916012786838525628e-04
9.993933159672420130e-01 5.852433530066937159e-03
1.499955999354647629e+00 7.619794204746582148e-04
2.499349315321889531e+00 4.059973608689924560e-03
2.999911998709295258e+00 1.697959569307287264e-03
3.999305314676537382e+00 2.556937111148349217e-03
4.499867998063942665e+00 2.977922026183317267e-03
5.499261314031184789e+00 1.378041864204549924e-03
5.999823997418590515e+00 4.572301630900015360e-03
6.999217313385832639e+00 5.505185312667205608e-04
7.499779996773237478e+00 6.444270671687952860e-03
8.499173312740479602e+00 9.348162602881497738e-05
8.999735996127885329e+00 8.550589548598027181e-03
9.999129312095126565e+00 1.748799666197086976e-05
1.049969199548253407e+01 1.084260554162279518e-02
1.149908531144977530e+01 3.242929788907100860e-04
1.199964799483718103e+01 1.326737661355136683e-02
1.299904131080442227e+01 1.006809850442930707e-03
1.349960399419182799e+01 1.576889428943812135e-02
1.449899731015907101e+01 2.049273523412994263e-03
1.499955999354647496e+01 1.828937736606150305e-02
1.599895330951371797e+01 3.427604693496906496e-03
1.649951599290112370e+01 2.077060656866916780e-02
1.749890930886836315e+01 5.109966034812787709e-03
1.799947199225577066e+01 2.315526932650547112e-02
1.899886530822301012e+01 7.057497593064706969e-03
1.949942799161041762e+01 2.538828360486934319e-02
2.049882130757766063e+01 9.225214390599166536e-03
2.099938399096506814e+01 2.741807021523142915e-02
2.199877730693230760e+01 1.156304551006320618e-02
2.249933999031971510e+01 2.919774421499697625e-02
2.349873330628695456e+01 1.401699065543026736e-02
2.399929598967436206e+01 3.068619787742917285e-02
2.499868930564160152e+01 1.653036747561931891e-02
2.549925198902900902e+01 3.184905021678213766e-02
2.649864530499624848e+01 1.904512083945043843e-02
2.699920798838365599e+01 3.265944113609012267e-02
2.799860130435089545e+01 2.150316381970799814e-02
2.849916398773830295e+01 3.309865185401056342e-02
2.949855730370554241e+01 2.384771941163919481e-02
2.999911998709294991e+01 3.315653727982777188e-02
3.099851330306018937e+01 2.602463199426733806e-02
3.149907598644759688e+01 3.283176034941268084e-02
3.249846930241483989e+01 2.798361824177475823e-02
3.299903198580224739e+01 3.213182290934354923e-02
3.399842530176948685e+01 2.967942859083988819e-02
3.449898798515689435e+01 3.107289243581233887e-02
3.549838130112413381e+01 3.107289243581295643e-02
3.599894398451154132e+01 2.967942859083879878e-02
3.699833730047878078e+01 3.213182290934425006e-02
3.749889998386618828e+01 2.798361824177390475e-02
3.849829329983342774e+01 3.283176034941280574e-02
3.899885598322083524e+01 2.602463199426616539e-02
3.999998134999565025e+01 3.315653727982788984e-02
4.049881198257548931e+01 2.384771941163804643e-02
4.149993734935029721e+01 3.309865185401042464e-02
4.199876798193013627e+01 2.150316381970670404e-02
4.299989334870494417e+01 3.265944113608970634e-02
4.349872398128478324e+01 1.904512083944936637e-02
4.449984934805959114e+01 3.184905021678157561e-02
4.499867998063943020e+01 1.653036747561815664e-02
4.599980534741423810e+01 3.068619787742823957e-02
4.649863597999407716e+01 1.401699065542927856e-02
4.749976134676888506e+01 2.919774421499612277e-02
4.799859197934872412e+01 1.156304551006220004e-02
4.899971734612353202e+01 2.741807021523016974e-02
4.949854797870337109e+01 9.225214390598352951e-03
5.049967334547817899e+01 2.538828360486829194e-02
5.099850397805801805e+01 7.057497593064108489e-03
5.199962934483282595e+01 2.315526932650422212e-02
5.249845997741266501e+01 5.109966034812426887e-03
5.349958534418748002e+01 2.077060656866812002e-02
5.399841597676731197e+01 3.427604693496661033e-03
5.499954134354212698e+01 1.828937736606039977e-02
5.549837197612195894e+01 2.049273523412868496e-03
5.649949734289676684e+01 1.576889428943741012e-02
5.699832797547660590e+01 1.006809850442881918e-03
5.799945334225141380e+01 1.326737661355050640e-02
5.849828397483125286e+01 3.242929788906994608e-04
5.949940934160606076e+01 1.084260554162217761e-02
5.999997202499346827e+01 1.748799666197519301e-05
6.099936534096072194e+01 8.550589548597416559e-03
6.149992802434811523e+01 9.348162602879005428e-05
6.249932134031536890e+01 6.444270671687556476e-03
6.299988402370276219e+01 5.505185312666203805e-04
6.399927733967001586e+01 4.572301630899673619e-03
6.449984002305740205e+01 1.378041864204351515e-03
6.549923333902465572e+01 2.977922026183069202e-03
6.599979602241205612e+01 2.556937111147974950e-03
6.699918933837930979e+01 1.697959569307135258e-03
6.749975202176669598e+01 4.059973608689360774e-03
6.849914533773394965e+01 7.619794204746055226e-04
6.899970802112136425e+01 5.852433530066013419e-03
6.999910133708860371e+01 1.916012786838325050e-04
7.049966402047600411e+01 7.892913813455377375e-03


==> anc/TB/tight-binding.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false,
    "inputHidden": false,
    "outputHidden": false
   },
   "outputs": [],
   "source": [
    "import warnings\n",
    "warnings.simplefilter(\"ignore\")\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import rc\n",
    "rc('font', size=20)\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "import kwant\n",
    "import numpy as np\n",
    "\n",
    "sin30, cos30 = (1/2, np.sqrt(3)/2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Graphene nanoribbon\n",
    "\n",
    "First we build a nanoribbon supercell to make it all easier to visualize.\n",
    "\n",
    "We start with the honeycomb lattice from Kwant, and build the supercell from it.\n",
    "\n",
    "In the first lines you can choose between **zigzag** or **armchair** and the size in term of the number of sites. Everything else is automatic here."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {
    "collapsed": false,
    "inputHidden": false,
    "outputHidden": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Supercell size = 15 : 4\n"
     ]
    }
   ],
   "source": [
    "# choose ribbon type and size\n",
    "#ribbon = \"zigzag\"; Nz = 26;\n",
    "ribbon = \"armchair\"; Na = 15;\n",
    "\n",
    "# first/second neighbors hopping\n",
    "t1 = 1.0\n",
    "t2 = 0 #0.07/2.74\n",
    "e0 = 0 #0.21/2.74\n",
    "\n",
    "# the rest is automatic\n",
    "if ribbon == \"zigzag\":\n",
    "    Na = 2; # required for correct periodicity\n",
    "if ribbon == \"armchair\":\n",
    "    Nz = 4; # required for correct periodicity\n",
    "\n",
    "a =1.0/np.sqrt(3) # distance between sites (a-b)\n",
    "W0 = (Na-1)*np.sqrt(3)*a/2.0\n",
    "L0 = (3*Nz-4)*(a)/4\n",
    "\n",
    "az = np.array([np.sqrt(3)*a, 0]) # primitive vector for zigzag\n",
    "aa = np.array([0, 3*a]) # primitive vector for zigzag\n",
    "\n",
    "def quadrado(pos):\n",
    "    (x,y) = pos\n",
    "    return (-0.5 <= y <= (L0+0.1)) and (0 <= x <= (W0+0.1))\n",
    "\n",
    "# 1) auxiliary system to capture the site positions\n",
    "lat = kwant.lattice.honeycomb()\n",
    "aux = kwant.Builder()\n",
    "aux[lat.shape(quadrado, (0,0))] = 0\n",
    "aux = aux.finalized()\n",
    "\n",
    "# 2) basis for the supercell\n",
    "base = np.array([], dtype=float)\n",
    "for site in aux.sites:\n",
    "    base = np.append(base, site.pos)\n",
    "base = base.reshape(int(len(base)/2),2)\n",
    "\n",
    "# 3) supercell\n",
    "if ribbon == \"armchair\":\n",
    "    latSC = kwant.lattice.general([aa], base)\n",
    "if ribbon == \"zigzag\":\n",
    "    latSC = kwant.lattice.general([az], base)\n",
    "\n",
    "scell = kwant.Builder()\n",
    "scell[latSC.shape(quadrado, (0,0))] = e0\n",
    "scell[latSC.neighbors(1)] = t1\n",
    "if t2 != 0: scell[latSC.neighbors(2)] = t2\n",
    "\n",
    "# 4) leads\n",
    "lead0 = kwant.Builder(kwant.TranslationalSymmetry(latSC.vec((1,))))\n",
    "lead0[latSC.shape(quadrado, (0,0))] = e0\n",
    "lead0[latSC.neighbors(1)] = t1\n",
    "if t2 != 0: lead0[latSC.neighbors(2)] = t2\n",
    "\n",
    "# 5) attach leads and finish the system\n",
    "scell.attach_lead(lead0)\n",
    "scell.attach_lead(lead0.reversed())\n",
    "\n",
    "#del scell[latSC.sublattices[1](0)]\n",
    "#scell.eradicate_dangling()\n",
    "\n",
    "kwant.plot(scell, fig_size=(5,5), site_color='black', site_size=0.2);\n",
    "scell = scell.finalized()\n",
    "\n",
    "# count number of sites to check if correct\n",
    "# it will also be used to plot the densities bellow\n",
    "\n",
    "listX = []\n",
    "listY = []\n",
    "for i in range(len(scell.sites)):\n",
    "    posX = int(1000*scell.sites[i].pos[0])\n",
    "    posY = int(1000*scell.sites[i].pos[1])\n",
    "    listX.append(posX)\n",
    "    listY.append(posY)\n",
    "listX = np.sort(np.unique(np.array(listX)))\n",
    "listY = np.sort(np.unique(np.array(listY)))\n",
    "print(\"Supercell size =\", len(listX), \":\", len(listY))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Band structure\n",
    "\n",
    "Calculates the bandstructure of the lead.\n",
    "\n",
    "The k axis is given in units of the reciprocal vector, thus $-\\frac{1}{2} < k < \\frac{1}{2}$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false,
    "inputHidden": false,
    "outputHidden": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# leads band structure\n",
    "if ribbon == \"zigzag\":\n",
    "    momenta = np.linspace(0, 2*np.pi, 201)\n",
    "    arqname = \"tb-zigzag-bands-\"+str(Nz)+\".dat\"\n",
    "    \n",
    "if ribbon == \"armchair\":\n",
    "    momenta = np.linspace(-np.pi, np.pi, 201)\n",
    "    arqname = \"tb-armchair-bands-\"+str(Na)+\".dat\"\n",
    "\n",
    "plead = lead0.finalized();\n",
    "bands = kwant.physics.Bands(plead)\n",
    "energies = np.array([bands(k) for k in momenta])\n",
    "plt.plot(momenta/(2*np.pi), energies);\n",
    "plt.ylim([-1,1]);\n",
    "#plt.xlim([0, 1])\n",
    "plt.xlabel(\"$k$\")\n",
    "plt.ylabel(\"$E/t_1$\")\n",
    "plt.grid()\n",
    "plt.show()\n",
    "\n",
    "np.savetxt(arqname, energies)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Density\n",
    "\n",
    "Projected along the confinement direction"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Nocc= 3\n"
     ]
    }
   ],
   "source": [
    "# plot all densities\n",
    "\n",
    "# 96\n",
    "#wf = kwant.wave_function(scell, energy=0.0025/2.4) # for n=0\n",
    "#wf = kwant.wave_function(scell, energy=0.33/2.4) # for n=1\n",
    "\n",
    "# 148\n",
    "#wf = kwant.wave_function(scell, energy=0.0025/2.4) # for n=0\n",
    "wf = kwant.wave_function(scell, energy=0.15/2.4) # for n=1\n",
    "wf0 = wf(0)\n",
    "print(\"Nocc=\", len(wf0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {
    "collapsed": false,
    "inputHidden": false,
    "outputHidden": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZIAAAEOCAYAAACjJpHCAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvnQurowAAIABJREFUeJzt3XucHGWZ6PHfM/cJuUwgAySTxEQMN7kzAhovyMpVNAio4Hpk0bMsKu6ichnW/ajs+ewhEI8unPWAqOzK0cNFhBBNNCLBVdlFkzAkECAQA2tmEkgwTK4zmdtz/qiapKa6urpmuqu7quv5fj7zmem69Lz1dnU/Xe/71PuKqmKMMcaMV02lC2CMMSbdLJAYY4wpigUSY4wxRbFAYowxpigWSIwxxhTFAokxxpiiWCAxxhhTFAskxhhjimKBxBhjTFHqKl2Acpg2bZrOmTOn0sUwxphUWb169Ruq2lpou0wEkjlz5rBq1apKF8MYY1JFRP4rynbWtGWMMaYoFkiMMcYUxQKJMcaYolggMcYYUxQLJMYYY4qSiawtkz2LO7tZtHw9m3t6mdHSzPuPbuWJF7ftf3z9uUcBjNrm+nOP4qKT2ypc8vIoVD9B9ZWVujFjJ1mYIbG9vV0t/be6eT8YpzTXs6d/kIGh/Od2fY2AMGqb+hphYlMdPXsHqu7Dc6z149dcX8slp7ZZcMkYEVmtqu0Ft7NAYtKo2A/GKNIcWOKoHwG8z5Dm+jHRRA0k1rRlUmdxZzc3PfwsvQNDAPT0DsTyfwaGlTf3Os/d3dPLTQ8/C5D4D8u46scfhtJaP6b07IrEpIL3G3aNCEMVOm9rRRhWTdw3cKsfEwe7IjFVw/8NuxQfkkF9JFGM/O8kfQOPo378/M1a+SSxfkz87IrEJFKx37D97feFsrbG249QqW/gcddP0OOfrO7eH6yisiuUdLMrEpNa4/mGPd6OX+824+mgrsQ38HLWj1f7Ww5ORf2Y8rMrEpM48xeuoLunt+B2cX/bHc+3/jjK5L/nY2//4P5O7nKXJV+5otZPW0szT3acVdJymPhY+q+HBZJk834gHT6liS07+gru01xfyy0XH1/WpiTvVUAUpSjjeP5vqf73WIylnALW1JUSUQOJDZFiKmrkA6i7pxeF0CBSK4LgfKst54ckOM0xt1x8PG0tzYhblkJ6B4ZYtHx9Uf930fL1kYNIWupHOdDUtbizu2xlNPGxKxJTdlGaRPxZQuX+hl1InN/AvfUT9d2Z1vqxzvhkS8QViYicJyLrRWSDiHQErBcRucNdv1ZETvGsu0dEtorIc3me+zoRURGZFucxmNLyX4Hka1dX2P/tthLfsAuJ6xu4v37yaWmuT1X95DOkalcoVSC2KxIRqQVeAs4GuoCVwOWq+rxnmwuALwAXAKcDt6vq6e669wK7gXtV9Tjfc88CvgccDZyqqm+ElcWuSJIjakd62jplo34DL3RcUeonaVcfUVTr617tknBFchqwQVU3qmo/cD+wwLfNApxAoar6FNAiItMBVPU3wPY8z/0t4Aai3SNlEmRzhA+T5vra/fd5pEXUb+CFjj9sfVKvPqK4/tyjaK6vLbhdlPPDJE+c95G0AZs8j7twrjoKbdMGbMn3pCLyYaBbVddISHOCiFwFXAUwe/bsMRXclJa3zV8Egi6Cq6Gt/KKT2/aXO9838AkNtcxfuCLvjZE1AkG3ZqT9m/pIvRTqG5vUVJdTP2k8F7ImzkAS9CnvP3OibHNgY5EJwFeAcwr9c1W9G7gbnKatQtubePibfIKCSBqbagq5/tyjApu69vQPsaffCTDdPb1c/+M1o4ZqCQoiabxCC+INtPmaAnsHhtjZNwjYTYxpEmfTVhcwy/N4JrB5HNt4HQHMBdaIyKvu9k+LyOFFl9bEIl/6aiVTVcvB39TV1tJMS3N9znYDwxp4d3gm62dCfU5dlCKF2sQvziuSlcA8EZkLdAOXAZ/wbbMEuEZE7sdp9tqhqnmbtVT1WeDQkcduMGkv1NluKidfm/ewKq8s/GCZS1Ne3m/gAHM7lkbe1+rnAOs3Sb7YAomqDorINcByoBa4R1XXicjV7vq7gGU4GVsbgL3AlSP7i8h9wJnANBHpAr6mqt+Pq7ymdKLcBzGjpbmsZUqCGS3NkTKXRrbNmnz1UyNOkLE+k+SKddBGVV2GEyy8y+7y/K3A5/Pse3mE559TZBFNiUVJg62WNv+xuv7co/jiA88UTDUUd9usydevNNLaZX0myWVDpJiSymqfSBQXndwWKV9dyeYHZe5NnrnbWJ9JMtkw8qakstwnkk+U9GevWpHMNuV4+02szyQ9LJCYolmfSH45TX0RLklsDg+H9ZmkhzVtmaJEGRsqq30iULipb+qEelqa6xGcD0i/LDfl5LsbfkhtBOGksSsSU5SwD8q036leCmNp6rOmnNGi3A0/Emizen4lhQUSUxTrEwmXr3kmqKlvLNtmhfWZpIMFEjNm1icSzj/3e32tjLpjO19TX7701937BqxPgLA+k+wmJySF9ZGYMbE+kXD++unpHQB1+kIKpT/7018nNTr9Azt6B61PgLA+E5vTpNLsisSMifWJhAuqn4FhZUJDHZ1fLTjWaM4Iwrv2jf4GnuU+AeszSS4LJGZMrE8kXL76GU87fimfq1pYn0kyWdOWGZOJTcHfPbLcJzJi975BaoNyeBlf/eTbx+raYfWTHBZITEGLO7uZv3AFczqWsqtvMOd+hyz3icCB+jn+a8sRgTpfBY23fvL1CWzf08/cjqXMX7gi0/0B+epnJDkh6/VTTta0ZUIFDcJYIzCluZ6evQOZ7xNx6mctvQPDgDNBVX2NMHVC8fXj7xOY0lzHjr7B/a9F1u9899fPxMZa9vQPsaPXJsYqN9FCA/9Ugfb2dl21alWli5FK+aaMTfvUr6VSzvqx1yKc1U/pichqVW0vtJ01bZlQ1uEbLt/8InHUj70W4ax+KscCiclraFhpqAs+RaxDE155Yw/BXevx1E++55ze0lTy/5VG1vleOdZHYkbx3pV9UGMd+waHI9+ZnQXe+qmtEepqoKamhn2Dw/u3iat+8t35/ufd/XZnN/nrZ2evjQwQt1ivSETkPBFZLyIbRKQjYL2IyB3u+rUicopn3T0islVEnvPts0hEXnS3f0REWuI8hizx35U9ks76sfaZ+++2zvLEVP76GRxWpKaGj5apfvx3vrc011MjsG9w2O7sJrd+pjQ735N37bORAeIWW2e7iNQCLwFnA13ASuByVX3es80FwBdw5m0/HbhdVU93170X2A3cq6rHefY5B1jhzgl/K4Cq3hhWFutsj8Y6K8MlrX6SVp6ksfopXhI6208DNqjqRlXtB+4HFvi2WYATKFRVnwJaRGQ6gKr+Btjuf1JV/aWqDroPnwJmxnYEGWOdleGSVj9JK0/SWP2UT5yBpA3Y5Hnc5S4b6zZhPg38fFylMzlm5Om0tc5Kx6GTGwOXV6p+rPM9nHW+l0+cgSQoocXfjhZlm+AnF/kKMAj8KM/6q0RklYis2rZtW5SnzKSRu7Lndizlz7v35azPcsc6jK6fbbuSVT9573zfbXe+Q/762dVnd76XWpyBpAuY5Xk8E9g8jm1yiMgVwIXAX2qeTh5VvVtV21W1vbW1dUwFzwp/53HfoFOVUYY8zwJ//Qwr1Epy6idf53ufdb4DufUz2R0nbmefdb6XWpzpvyuBeSIyF+gGLgM+4dtmCXCNiNyP09m+Q1W3hD2piJwH3Ai8T1X3lr7Y2ZFvSPioQ55Xu6D6GdJk1Y9/2Pme3oFR67M+rLq/fnb2DY5an/X6KZXYrkjcDvFrgOXAC8CDqrpORK4WkavdzZYBG4ENwHeBz43sLyL3Af8JHCUiXSLyGXfVvwCTgMdE5BkRuSuuY6h21hkZLm31k7bylpvVT3xivSFRVZfhBAvvsrs8fyvw+Tz7Xp5n+dtKWcYssznCw02f0sTmHX05y5NaP/Z6hrP6iY8NkZJhl56amzmd9c51ryMOnZizLMn1k69z+UMnTq9AaZInqH7qa4W/Pcu+mxbLRv/NGO8QHzUiNNYJUyY08NqOPhtCggP1M/LN9ejDJrJr3xCbe3pTUT/e13f6lCaGhpU9/YNMbKzn9Z32GnvrZ9rERrbt3sc73jKVzTv6UvMal1PUGxItkGRI0NwijXU13HrJCfbGIbh+muprWHhxeuvnzl9v4NZfrB+1rLm+NtPZeF5/c+8qlj//+qhlVj8HJOHOdpMwQVlI+waHWbR8fZ49siWofvoG0l0/P3zqTznLRjKVDDy7eUfOMqufsbNAkiGWtRKuGuunGo+plLb05CZTgNXPWFkgyZB8Q2dY1orj8CnVVz82TEg4q5/SsECSIcfPmJyzLMlZSOXU2z/E0PAwdTWjR+1Je/0EZSrV1kiqj6mUguqnqb7G6meMrLO9ynmzVBSYe8gE+ofUMlRc/iytDxxzKC9s2VVV9eM9ByY01rJn3xCHHNTA9j39VXOMxfDWz8SmOnR4mEnNlskIlrU1SlYDSTVmIZVSUP1Ue8bOj1dt4oaH1o4aGbXaj3ksvrH8Rf7liT+OWpbl+rGsLVOVWUilFFQ/1Z6x88+/ejlneO1qP+axeKQzd8xYq5/CLJBUMcvYCZfF+sniMY+F1c/4WCCpYtWYhVRKWczYyeIxj4XVz/hYIKlih0/ODSRpz0Iqla07+3jPvGk0149+C1R7/QRlKdUIXHfOkRUqUbIE1U+1nxOlYJ3tVcafhXTizMm8sXugqrKQiuHUz4t0uzeiXXzyDH7/ypuZqh9vltLk5np29A7Q4v7OSh2E8dbPjJYmZh88gVfe2JvJscosa8sjK4HEsrTCZTFLq5BHVnfx5YfWMOz5GMh6nXj965OvcPNPnx+1LEv1Y1lbGWRZWuGymKVVyDcee2lUEAGrE6/v/faVnGVWP7kskFQRyzgJZ/WTy+oknNVPNBZIqshhAZ3rYBknIywjJ5fVSTirn2hiDSQicp6IrBeRDSLSEbBeROQOd/1aETnFs+4eEdkqIs/59jlYRB4TkZfd31PjPIY0OXRyQ84yyzhxqKpl5ASwLK5wds5EE1tnu4jUAi8BZwNdwErgclV93rPNBcAXgAuA04HbVfV0d917gd3Avap6nGef24DtqrrQDU5TVfXGsLJUc2e7P0vrpFmT2bbLsrRGeLO0JjfV8eGTZvDEi9usfjwsiyvc6CyuZt5/dCtPvLiVzT3Vn8VV8awtEXkn8HVVPdd9fBOAqt7i2eY7wK9V9T738XrgTFXd4j6eA/zMF0j2byMi0939Q78eVGsgsSytcJalNXaWxRVucWc31/14DYOeCqrm+klC1lYbsMnzuMtdNtZt/A4bCTTu70OLLGdqWZZWOMvSGjvL4gq3aPn6UUEErH4g3kAiAcv8lz9RthnfPxe5SkRWiciqbdu2leIpE8cySsJZ/Yyd1Vk4q59gcQaSLmCW5/FMwD+0ZpRt/F53m7Rwf28N2khV71bVdlVtb21tHVPB08LG0grXOqkxcLnVT36WpRTO6idYnIFkJTBPROaKSANwGbDEt80S4FNu9tYZwI6RZqsQS4Ar3L+vAB4tZaHT5K3TJuQss4ySA/7+gmNorMvWWFrFCpxRUWxGxRFB9dNYZzMqxhZIVHUQuAZYDrwAPKiq60TkahG52t1sGbAR2AB8F/jcyP4ich/wn8BRItIlIp9xVy0EzhaRl3EywhbGdQxJtvLV7Tz5x+28b9402lqaEaCtpblqO/2iWNzZzfyFK5jbsZTT/ulXANx6yQlWP2Nw0clt3HLx8fvrbFJTHUOq/I+fPc/cjqXMX7iCxZ3dlS5mxfjr59BJjdx6iSW32FhbKbO4s5vbfvEim3f0UVsj3PKR4/jYO2ZXulgVF5ShVV8rLLr0xMy/yYvx0KpNXG8zKoZa3NnNLT9/ga0791VdOnASsrZMiY18WG7e4YxcOzSsfG3J85n+hjgiKENrYEgzn01TrG/ZjIqhFnd2c/1Da3h95z4U6O7p5aaHn83ce9ICSYpYOmt+lk0TD6vXcIuWr2dgyNKBLZCkiL2p87NsmnhYvYaz96TDAkmKTG6uD1xub2onm6ahdvRtSZahVbygLKW6GsviGmGB1mGBJCW27Oilr3+QGt8tnPZh6bjo5DZuu/REZrQ0WYZWCfmzlJrra1BVTpzVUumiJUJQoG2ozV46sGVtJZh3sLjGuhoGh4e56fxjuOfJV23QQUbXz5Tmer524bF85NSZlS5WVdu6s4/33LYCRRgYHM78OQijz8PpU5o465hDq2Zg0KhZW3XlKIwZO386a9/gMHU1wiETG3my46wKl67y/PXT0ztAxyPPIjWS2jdtGvzHH//MsMLA0DBwIEsJyGy9X3Ry2/5jd87LtfQOZKt+rGkroYIytAaHLZ11RFD97Bu0ASvjZllK4ZzzcnjUsizUjwWShLJskHBWP5Vh9R4uq/VjgSShLBsknNVPZVi9h8tq/VggSagvnz0PsQytvJx0XxuQsdyCspQEuPYD8ypToITJarq0dbYn1Ju9g6jC1An19Oy1KU/9RurBOwWq1U/8/PV+8EEN/HlPP11vVnfTTVT++jmosY7LTptV9edlpPRfEbkQWKaqwwU3TqC0pP960wgBjj58Esv+7j2I/9Iko7zz009qrOPmDx/LxafOKryjidXf3tfJ0rWbOWRiI9t2Vd/AhcXyz/meprop9aCNlwEvi8htInJMcUUzQUbSWbt7elGcaSI3vrGHR58pNM9XNnjrB2DXvkG+svi5zA2Ol0Ttc1oYUti6K9sDFwZZ3NlNx8Nr97+vq7VuIgUSVf0kcDLwR+BfReQ/3alsJ8VaugyxdNZwwQNWWv0kwXf+/ZWcZVlIeY1i0fL19GUgHThyZ7uq7gR+AtwPTAc+AjwtIl+IqWyZktW0waisfpLLXpv8slI3kQKJiHxYRB4BVgD1wGmqej5wInBdjOXLjKymDUY1vcXmp08qO3fzy0rdRL0iuRT4lqqeoKqLVHUrgKruBT6dbycROU9E1ovIBhHpCFgvInKHu36tiJxSaF8ROUlEnhKRZ0RklYicFvloE+wvz8id5dDSWQ+44dyjbf71hLJ5zPPLly593TlHVqZAMYma/rtFVX/jXSAit6rqjar6eNAOIlILfBtnXvUuYKWILFHV5z2bnQ/Mc39OB+4ETi+w723Azar6cxG5wH18ZsTjSKThYeXxF7Yyob6GKRMaeG1HX+qyO+Lgz3b5aPvMqhkMr5r4U15FoKlOuG35i3zxgWcy/Vr56+aQiQ1c8a45fOSU6hpcNGogORu40bfs/IBlXqcBG1R1I4CI3A8sALyBZAFwrzo5yE+JSIuITAfmhOyrwGR3/ylAatOavOmsAJefNotbLj6hwqVKBv+gjN09vfxkdbcNDZ9Q3oEL//Gn67jnyVfZ0XfgtcvCwIX5eOtmxOLObm5b/iJbeqrjS2No05aIfFZEngWOdpueRn5eAdYWeO42YJPncZe7LMo2YfteCywSkU3AN4CbCpQjkfzprCPLqi0tcLxsWuH0Wr7utZxl9todsLizmy//eA2be/qqJiW4UB/J/wM+BDzq/h75OdVNCQ4TdBed/+7HfNuE7ftZ4IuqOgv4IvD9wH/upCevEpFV27ZtK1DU8rN01nBZyXapRpt7+vIst9cOnPf+0HB1jaBcKJCoqr4KfB7Y5flBRA4usG8X4L3teCa5zVD5tgnb9wrgYffvH+M0oQUV/G5VbVfV9tbW1gJFLT/7oAyXlWyXamSvXbhqfO9HuSIBWA2scn+v9jwOsxKYJyJzRaQB5+74Jb5tlgCfcrO3zgB2qOqWAvtuBt7n/n0W8HKBciTS9CmWzhrms2cekbPMsrTSIShTqanesrhGVGOgDe1sV9UL3d9zx/rEqjooItcAy4Fa4B5VXSciV7vr7wKWARcAG4C9wJVh+7pP/dfA7SJSB/QBV421bElwylumsnntllHL7IPygE+e8RaGdZg7f73RsthSxp+ppMD8t02z1851/blHjUokgfQH2qiDNs4HnlHVPSLySeAU4J9V9U9xF7AUkjZo46btezn7W//O21on8ubeAUtndY2a+7qliRvOPTrT9VEtrvvxGn6yuovWSTao4wjvuX7Y5CY6zk/muV7qOdvvBE4UkROBG3A6uP8vB5qYTATedF8BLjl1JlfOH/PFXlXyp/tu7unLdMpoNTlp1hQeWt3F1l37AEsHhtyU4Eee7uL0//krtu5MZ6CNemf7oHuvxwLgdlW9HbABG8fAn+6rwG2/WJ/qlL9SsnTf6nXnrzfmLLPX9oDFnd1c99BaXt+Z3tGTowaSXSJyE/BJYKl753l9fMWqPvZBGa4aM1mMw17bcNWQDhw1kHwc2Ad8RlVfw7k5cFFspapC9mYKZ1ls1asas5RKqRo+G6LOR/Kaqn5TVX/rPv6Tqt4bb9GqS+ukxsDl9mZyXPGut+TchWpZbNXBBnUMVw2BNuow8heLyMsiskNEdorILhHZGXfhqsXwsHJQY23OcvugPOBv3vc2vvHRE2hraUaAtpZmG1erSlx0chu3XHz8/te2RuCQgxq48ITplS5aIlRDoI2a/rsB+JCqvhB/kUqvUum//kEZz5h7MJve7LV0X5dTPy/S3dPHjClN3HBeMlMgTWn9/NktfPZHTzOluY6dvYP2XsCX+j6libOOOTQRI12XOv339bQGkUrxp7MCrOnq4ZaLT8j0G2ZETrrvDkv3zYq+gSFqBHb0DgKWDgyj04FH5nkfmaI3DfUTtbN9lYg8ICKXu81cF4vIxbGWLOVsUMZwlsWWXd/45Uv4kpTstfdI4zzvUa9IJuMMYXKOZ5lyYPBE41MNmRhxsvrJLnvtw6WxfiIFElW9Mu6CVJvpLU2Bw2mnKRMjTtMmNrJt976c5VY/1W9GS/OoeXi8y0066ydq1taRIvK4iDznPj5BRP4h3qKlW/vsqTnLLEvrgE+/ew41vnxfq59sCMpSqqsRe+1dacziitpH8l2cmQgHAFR1Lc7Q7iZA15t7eeyFrRw3Y7Kls+bx2TPfxjc/dpLVTwb504Gb62sZVuW4tskF980Cf/001tVw7QfmJfq9ETX9d6WqvkNEOlX1ZHfZM6p6UuwlLIFypf/6B2X86oeOtUEZPRZ3dnPLz1/g9Z37OHxKEx2W7muAN3bv4z23rmBoGAaGhi0dOIA3Pbic9VPq9N83ROQI3OluReRSYEv4LtniT2cdGZRx6oQGe0OQWz+vWbqvcf3u5TcYHFYGhpwvtWlIdy2nNKQDR23a+jzwHeBoEekGrgWujq1UKWTprOGsfkw+i5av3x9ERti5cUAa0oFDr0hE5Eueh8uAJ3CCzx7gEuCb8RUtXdKYsldOVj8mHzs3wqWhfgpdkUxyf9qBzwJTgRacq5Fj4y1aukyzQRlDHdQY/J3F6sdUw6CFcUpD/YQGElW9WVVvBqYBp6jqdar6ZeBUYGahJxeR80RkvYhsEJGOgPUiIne469eKyClR9hWRL7jr1onIbVEPNi5Dw0pTXW5VWjrrATeceyT1taPzfa1+DASnuwrwxQ/Mq0yBEiYN6dJR+0hmA/2ex/3AnLAd3Mmvvg2cj3P1crmI+K9izgfmuT9X4UzpG7qviLwfZ6bGE1T17cA3Ih5DbH70+/9i05u9/LczZls6q2txZzfzF65gbsdS3rXwcSY3N7Do0hOtfkwOf7rrIQc1oMA//ux55nYsZf7CFamaLbDU/PUzpbmOf7jwmES9d6Km/34F+BjwCE5C0keAB1T1lpB93gl8XVXPdR/fBODdR0S+A/xaVe9zH68HzsQJUoH7isiDwN2q+quoBxlH+q83HQ/gyMMm8otr34uIf1aN7AkasLKpvoaFNmCliWBxZzdfevCZUeNxNdfX2hcPj5GRszf39MWaDhw1/TfqxFb/BFwJvAn0AFeGBRFXG7DJ87jLXRZlm7B9jwTeIyK/F5F/F5F3RDmGUvLOv644kfXVP+/l0Wc2l7soiRSUodVnA1aaiBYtX2+DOoYYSQfu7ulLzBzvUZu2UNWnVfV296czwi5BX839lz/5tgnbtw6n0/8M4HrgQQm4DBCRq0RklYis2rZtW4TiRhf0Qblv0D4oR6Qhy8Qkl50/4ZKYDhw5kIxDFzDL83gm4P/Knm+bsH27gIfV8QdgGCcZYBRVvVtV21W1vbW1tagD8bMTPVwaskxMctn5Ey6Jnz9xBpKVwDwRmSsiDThjcy3xbbME+JSbvXUGsENVtxTYdzFwFjiDSQINwBsxHkcOO9HDXX/uUTYgoxm3oCylWklWllIlJfHzJ7ZAoqqDwDXAcuAF4EFVXSciV4vIyF3xy4CNwAacgSE/F7avu889wFvdkYjvB67QKBkDJfTxd+RmPtsH5QEXndzGwouP57DJjZahZcbMn6U0sbGOIVUOnRx8r1bWBAXaGqGinz+RsrbSrhRZW94srdoaoVbg4ImNvLYj3qyJtPDPOW3zr5tS6RsY4l0LH2dH7yDDw2rvN0a/31onNfL+o1r53YY/l3xQx1IP2php/nTWwWGlpla40T4sAZt/3cTrF8+9xu6+IYaGbVDHEf453r3vv0rUT5x9JFUjKEurf0gtS8tlAzKaOC1avp7+oWRlKSVJEt5/FkgiSGKWRJJY/Zg42fkVLgn1Y4EkgiRmSSTJjJamPMutfkzx7P0XLgn1Y4Ekgr9531tzllmW1gGff//b8N8SavVjSiUoSwngM++eU/7CJFC+LK7rzjmybGWwzvYI/vDKdmoFDpnYyLZd+yxrhNypPz/xjlk88dI2tsQ89o/JnpHzaOR8O3RyI9v39PPAqi6+/7tXYh9vKun89TO5uY7JTfWcdcxhZSuDpf/m4Z1/HeD84w7nzk+eGkfxUidoUEYbVM+U05ce6OThztEDZdg56BjJbvvpms1Fz/Ne0kEbs8Y7KOOIJ9ZvzfRQ1l5JyBIx2fbUK9tzltk56KitEX66ZrM7sGNvWQZ2tEASwEavDZeELBGTbVt6+gKX2znoKPfAjhZIAtgHZbgkZImYbLNzMFy5P8MskASwkzTcB48/PGeZZWmZcgrKVGqqr7Fz0FXuzzALJAHwmKPFAAARP0lEQVSCTlL7oDzgr997BGceOY0ZU5psUEZTEf6BHQHePn2ynYOucn+GWdZWHv701qymFo6w+jBJ9s3HXuKOx1/m4IMaeHNPv52jlOY9a4M2Fsk7KFrWJWFQOGPCzJ7qXJls39MP2DkK5f0Ms6YtU5Cl+5qk+9avXs6Zx9vO0fKxQGIKsiw2k3R2jlaWBRJT0MEHNQQutyw2kxSWaVlZsQYSETlPRNaLyAYR6QhYLyJyh7t+rYicMoZ9rxMRFZFpcR5D1qkqU5rr8Y3JaFlsJlGC53mv7PSzWRJbIBGRWuDbwPnAscDlInKsb7PzgXnuz1XAnVH2FZFZwNnAn+Iqf9Yt7uxm/sIVvPWmZfQODLHgpBn7Uy0t3dckjT8deHJTHUMKN/90HXM7ljJ/4Qob4ihGcWZtnQZsUNWNACJyP7AAeN6zzQLgXnVykJ8SkRYRmQ7MKbDvt4AbgEdjLH9m+bO0tuzoY/m61y14mETzZik9vHoTX35oLW/uHQAsiytucTZttQGbPI+73GVRtsm7r4h8GOhW1TWlLrBxWJaWSbv/9djL+G+Rs3M4PnFekfib1YGcDL182wQuF5EJwFeAcwr+c5GrcJrLmD17dqHNjYdlwJi0s3O4vOK8IukCZnkezwQ2R9wm3/IjgLnAGhF51V3+tIjkDP6kqneraruqtre2thZ5KNkyubk+cLllwJi0sCyu8oozkKwE5onIXBFpAC4Dlvi2WQJ8ys3eOgPYoapb8u2rqs+q6qGqOkdV5+AEnFNU9bUYjyNTXn59F7v7BqixqXNNigVlcYnAFz8wr0Ilqm6xNW2p6qCIXAMsB2qBe1R1nYhc7a6/C1gGXABsAPYCV4btG1dZzehxeRrqarjwhMN5auObNraWSSX/9LNTD2pg+55+vv7T57n+obV2TpeYDdpobOpcU/UWd3bz5R+v2T8NLdg5HoVNtWsisywtU+0WLV8/KoiAneOlZIHEWIaLqXp2jsfLAknGDQ8rDXXBp4FluJhqYVlc8bJAklH7h0D5+2XsGxymVkanaVmWlqkmQVlcALv6BmwIlRKwia0yKKhzvUaUyc319OwdsIwWU3X8WVyTmuvY2TvIzr5BwIZQKZYFkgwK6lwfGIYJDXV0frXgoAHGpJJ3LK75C1ews3dw1PqRzncLJGNnTVsZZB2PJuvsPVBaFkgyaFJT8IWodTyarLDO99KyQJIxf3hlO7v6Bm0IFJNpgUOoANecdURlCpRydmd7BniHPxFxps697pwj+d8r/mhDoJjM8r4vDpnYwBu7+2mqq2Hf4LC9J1xR72y3zvYq58/QUoVdfYM01dfxZMdZFS6dMZXj7Xxf3NnN9Q+toW9wGLAsrrGypq0qF5ShtW9w2IaGMMZj0fL1DAzZECrjZYGkyll2ijGF2fukOBZIqty0iY2Byy07xZgD8r0fDp/SVOaSpJMFkio0MvzJ3I6lbNu9L2e9ZWgZM1q+IVTe2L3PhlCJwDrbq0zQ8Ce1gg1/YkwI/xAqU5rr2dU3uL/fxDrfw1kgqTJBnetDasOfGFOIfwiVnt6BUettCJX8rGmrylinoTHFs/fR2MQaSETkPBFZLyIbRKQjYL2IyB3u+rUickqhfUVkkYi86G7/iIi0xHkMaeDtE/GNBr+fda4bE12+98ukptr97zXrNzkgtkAiIrXAt4HzgWOBy0XkWN9m5wPz3J+rgDsj7PsYcJyqngC8BNwU1zGkwUifSHdPLwoMBwxUYJ3rxoxNvs73nX1D+99rI/0mFkzivSI5DdigqhtVtR+4H1jg22YBcK86ngJaRGR62L6q+ktVHRn/+SlgZozHkHhBfSIAtSII0NbSzC0XH2/tusaMwUUnt3HLxcfT1tK8/30UNNip3bToiLOzvQ3Y5HncBZweYZu2iPsCfBp4oOiSpli+NtthVV5Z+MEyl8aY6uHtfAeY27E0cDvrN4n3iiSotd7f8JJvm4L7ishXgEHgR4H/XOQqEVklIqu2bdsWobjplO+GKesTMaa0bOj5/OIMJF3ALM/jmcDmiNuE7isiVwAXAn+peYYvVtW7VbVdVdtbW1vHfRBJ5O1c7+23IeGNKYd8Q8/v7R/MfOd7nIFkJTBPROaKSANwGbDEt80S4FNu9tYZwA5V3RK2r4icB9wIfFhV98ZY/kTyd6739A5SK8LUCfXWJ2JMjPz9Jg21ggJv7h3IfOd7bH0kqjooItcAy4Fa4B5VXSciV7vr7wKWARcAG4C9wJVh+7pP/S9AI/CYOLmuT6nq1XEdR9IEz7eudsOhMWXg7Td518LH2dzTN2p9Vm9ajPXOdlVdhhMsvMvu8vytwOej7usuf1uJi5kqdqOUMcmwxRdERmTxvWhDpKSAdya3fPNZWoefMeU1o6WZ7oCgUSPC3I6lmRrXzoZISTh/n0gQ61w3pvzy3bQ4pJq5PhMLJAlnNxwak0z+zvfagJsWsnLDojVtJZzdcGhMcnk737N8w6IFkgSyPhFj0idfn4kIVd9nYk1bCWN9IsakU74+k2Gl6vtMLJAkjPWJGJNOuX0muZ0m1dpnInlGGKkq7e3tumrVqkoXI5C3GSvfpTE4QzFYn4gx6TG3Y2neVgWBVDR1ichqVW0vtJ1dkVSQvxmru6c3cLRKsD4RY9Im7D1bbU1dFkgqKKgZK2joY+sTMSZ98vWZeFVLU5dlbZVZlIwsxekLGWnuSvrlrzEm18h7ttD7vbunN/VZXRZIymikKSuoM92rraWZJzvOKlOpjDFx8d5nMn/hirx9oN6mrpH90sQCScy8VyA1IgwVSG6wZixjqtP15x5V8Itk78AQX1+yblQCThquUiyQxMh/BRIWRNKSxWGMGZ+oTV09vQP09A4A6blKsfTfEhvrFQhYU5YxWRTW1OVXK8Kwatm/bFr6bwX403mjBBFryjImm6JkdY1I+ojCdkVSpPFcgVTq24UxJln8NyTv7R/kzb0DBfcr12dI1CuSWAOJO7/67TjT5X5PVRf61ou7/gKcqXb/SlWfDttXRA4GHgDmAK8CH1PVN8PKUcpA4n3hpzTXs6d/kIGh6HXYXF9rQ5wYYwJFzez0qq8RJjbV0bN3oOSBpeKBRERqgZeAs4EuYCVwuao+79nmAuALOIHkdOB2VT09bF8RuQ3YrqoLRaQDmKqqN4aVpZhAUmzgALsCMcZEN55WDq9SBpaogSTOrK3TgA2qutEt0P3AAuB5zzYLgHvdudufEpEWEZmOc7WRb98FwJnu/j8Afg2EBpLx8n87GMmkGAu7AjHGjIX33pPxXKEMDOv+5rFyZX3F2dneBmzyPO5yl0XZJmzfw1R1C4D7+9ASlnmUfCPxFmIj9RpjSiHKiMKFlGMYljivSIKO2H+Nlm+bKPuG/3ORq4CrAGbPnj2WXfcbz8xmdgVijCmlYq9QIP5ZGuO8IukCZnkezwQ2R9wmbN/X3eYv3N9bg/65qt6tqu2q2t7a2jquA4gy4m59jTB1Qr1dgRhjYue/Qmlprqc+aLJ4n7hHD4/zimQlME9E5gLdwGXAJ3zbLAGucftATgd2qOoWEdkWsu8S4Apgofv70bgOIGhIgzgzJIwxphDvFQoUTggqx71qsQUSVR0UkWuA5TgpvPeo6joRudpdfxewDCdjawNO+u+VYfu6T70QeFBEPgP8CfhoXMfgH9LAAocxJmnCAku5PrPshkRjjDGBbIgUY4wxZWGBxBhjTFEskBhjjCmKBRJjjDFFsUBijDGmKJnI2nLvS/mvIp9mGvBGCYqTRHZs6VXNx2fHVnlvUdWCd3RnIpCUgoisipIGl0Z2bOlVzcdnx5Ye1rRljDGmKBZIjDHGFMUCSXR3V7oAMbJjS69qPj47tpSwPhJjjDFFsSsSY4wxRbFAUoCInCci60VkgztHfGqJyCwReUJEXhCRdSLyd+7yg0XkMRF52f09tdJlHS8RqRWRThH5mfu4mo6tRUQeEpEX3dfwndVyfCLyRfecfE5E7hORpjQfm4jcIyJbReQ5z7K8xyMiN7mfMetF5NzKlHr8LJCEEJFa4NvA+cCxwOUicmxlS1WUQeDLqnoMcAbwefd4OoDHVXUe8Lj7OK3+DnjB87iaju124BeqejRwIs5xpv74RKQN+FugXVWPw5k64jLSfWz/BpznWxZ4PO578DLg7e4+/8f97EkNCyThTgM2qOpGVe0H7gcWVLhM46aqW1T1affvXTgfRG04x/QDd7MfABdVpoTFEZGZwAeB73kWV8uxTQbeC3wfQFX7VbWHKjk+nLmRmkWkDpiAMyNqao9NVX8DbPctznc8C4D7VXWfqr6CMz/TaWUpaIlYIAnXBmzyPO5yl6WeiMwBTgZ+DxymqlvACTbAoZUrWVH+GbgBGPYsq5ZjeyuwDfhXt+nueyJyEFVwfKraDXwDZ6K6LTgzpf6SKjg2n3zHk/rPGQsk4YImQ059mpuITAR+AlyrqjsrXZ5SEJELga2qurrSZYlJHXAKcKeqngzsIV1NPXm5fQULgLnADOAgEflkZUtVVqn/nLFAEq4LmOV5PBPnkju1RKQeJ4j8SFUfdhe/LiLT3fXTga2VKl8R5gMfFpFXcZogzxKRH1IdxwbOudilqr93Hz+EE1iq4fg+ALyiqttUdQB4GHgX1XFsXvmOJ/WfMxZIwq0E5onIXBFpwOkQW1LhMo2biAhOG/sLqvpNz6olwBXu31cAj5a7bMVS1ZtUdaaqzsF5nVao6iepgmMDUNXXgE0icpS76C+A56mO4/sTcIaITHDP0b/A6b+rhmPzync8S4DLRKRRROYC84A/VKB842Y3JBYgIhfgtL3XAveo6j9VuEjjJiLvBn4LPMuBfoS/x+kneRCYjfOm/qiq+jsKU0NEzgSuU9ULReQQquTYROQknESCBmAjcCXOl8HUH5+I3Ax8HCezsBP478BEUnpsInIfcCbOKL+vA18DFpPneETkK8CncY7/WlX9eQWKPW4WSIwxxhTFmraMMcYUxQKJMcaYolggMcYYUxQLJMYYY4pigcQYY0xRLJAYY4wpigUSY4wxRbFAYkwMROQ/3N8tIvK5oHVFPv8cEekVkWcKbNcsIs+ISL+ITCv2/xoTxAKJMTFQ1Xe5f7YAn8uzrlh/VNWTCpSj190mVWM3mXSxQGKMh/tN/0UR+YGIrHVnJJzgrvuSO4PfcyJyrbvsIBFZKiJr3OUfd5fvdp9yIXCEe1WwyLcu33POcWdA/K47a+AvRaQ5QtkvFZGn3LL8TkRaS1s7xgSzQGJMrqOAu1X1BGAn8DkRORVnbKvTcWaX/GsRORlnRrvNqnqiO7vfL3zP1YF75aCq13tXhDwnOAP3fVtV3w70AJdEKPcTqnqGqp4IPAZ8bMxHbsw4WCAxJtcmVX3S/fuHwLvdn0dUdY+q7sYZ6vw9OANgfkBEbhWR96jqjjH8n3zPCc6w6iP9H6uBORGe769E5A8isganOa1vDGUxZtwskBiTyz+SqRI8+RCq+hJwKk5AuUVEvjqG/xP4nK59nr+HcCa2yv9EIp/CmZ71LPeKZD2wbgxlMWbcLJAYk2u2iLzT/fty4HfAb4CL3DkzDgI+AvxWRGYAe1X1hzjTxZ7ie65dwKQ8/yfwOcdZ5uOB/1DV3SJyCc7EUM+O87mMGZPQbznGZNQLwBUi8h3gZZzpbfeKyL9xYMKh76lqp4icCywSkWFgAPis94lU9c8i8qSIPAf83NtPoqpP53nOOeMo8w+AR0XkUmAZsFFV94zjeYwZM5uPxBgP90P8Z27HeWKNtZzuFMTtqvpGjMUyGWVNW8ak0xAwJeoNiUA9B2bFNKak7IrEGGNMUeyKxBhjTFEskBhjjCmKBRJjjDFFsUBijDGmKBZIjDHGFMUCiTHGmKJYIDHGGFMUCyTGGGOK8v8BOQErzEm2pcMAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot on 2D map\n",
    "#for i in range(len(wf0)):\n",
    "    #density = np.abs(wf0[i])**2\n",
    "    #kwant.plotter.density(scell, density, colorbar=False);\n",
    "\n",
    "# project denisty on a single coordinate\n",
    "if ribbon == \"zigzag\":\n",
    "    lista = listY\n",
    "    arqname = \"tb-zigzag-dens-\"+str(Nz)+\".dat\"\n",
    "    posi = 1\n",
    "if ribbon == \"armchair\":\n",
    "    lista = listX\n",
    "    posi = 0\n",
    "    \n",
    "for n in range(len(wf0)):\n",
    "    density = np.abs(wf0[n])**2\n",
    "    projdens = np.zeros(len(lista))\n",
    "    for i in range(len(scell.sites)):\n",
    "        pos = int(1000*scell.sites[i].pos[posi])\n",
    "        ind = np.where(lista==pos)\n",
    "        projdens[ind] += density[i]\n",
    "    plt.figure() # uncomment to split figures in different panels\n",
    "    if ribbon == \"armchair\": # densA=densB\n",
    "        plt.plot(lista/1000/a, projdens, 'o-');\n",
    "        arqname = \"tb-armchair-dens-\"+str(Na)+\"-\"+str(n)+\".dat\"\n",
    "        np.savetxt(arqname, np.array([lista/1000/a, projdens]).T)\n",
    "        \n",
    "    if ribbon == \"zigzag\": # A with solid lines, B with dashed lines\n",
    "        p = plt.plot(listY[::2]/1000/a, projdens[::2], 'o-');\n",
    "        plt.plot(listY[1::2]/1000/a, projdens[1::2], 'o--', color=p[0].get_color());\n",
    "        arqname = \"tb-zigzag-dens-\"+str(Nz)+\"-\"+str(n)+\".dat\"\n",
    "        np.savetxt(arqname, np.array([listY/1000/a, projdens]).T)\n",
    "        \n",
    "        \n",
    "    plt.xlabel(\"position [$a$]\")\n",
    "    plt.ylabel(\"density\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Conductance"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false,
    "inputHidden": false,
    "outputHidden": false
   },
   "outputs": [],
   "source": [
    "energies = np.linspace(-3.5, 3.5, 200)\n",
    "data = np.array([], dtype=float)\n",
    "for en in energies:\n",
    "    smatrix = kwant.smatrix(scell, en)\n",
    "    data = np.append(data, smatrix.transmission(1, 0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 112,
   "metadata": {
    "collapsed": false,
    "inputHidden": false,
    "outputHidden": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(energies, data)\n",
    "plt.xlabel(\"$E/t_1$\")\n",
    "plt.ylabel(\"$G$ [$e^2/h$]\")\n",
    "plt.ylim([0, np.ceil(np.max(data))])\n",
    "plt.grid();"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 108,
   "metadata": {
    "collapsed": false,
    "inputHidden": false,
    "outputHidden": false
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false,
    "inputHidden": false,
    "outputHidden": false
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernel_info": {
   "name": "python3"
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  },
  "nteract": {
   "version": "0.12.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

